Two-loop leading-color helicity amplitudes for three-photon production at the LHC

We calculate all planar contributions to the two-loop massless helicity amplitudes for the process $q\bar q\to \gamma\gamma\gamma$. The results are presented in fully analytic form in terms of the functional basis proposed recently by Chicherin and Sotnikov. With this publication we provide the two-loop contributions already used by us in the NNLO QCD calculation of the LHC process $pp\to \gamma\gamma\gamma$ [Chawdhry et al. (2019)]. Our results agree with a recent calculation of the same amplitude [Abreu et al. (2020)] which was performed using different techniques. We combine several modern computational techniques, notably, analytic solutions for the IBP identities, finite-field reconstruction techniques as well as the recent approach [Chen (2019)] for efficiently projecting helicity amplitudes. Our framework appears well-suited for the calculation of two-loop multileg amplitudes for which complete sets of master integrals exist.

==> anc/README <==
These ancillary files contain the results for the amplitude presented in

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

They are provided in Mathematica format, all functionality is provided by the file "assemble-amplitudes.m".
Separate files containing the data to assemble the amplitudes can be found in the directory "./remainder".

The result is expressed in terms of the following kinematic invariants:

s12 = (p1+p2)^2;
s23 = (p2+p3)^2;
s34 = (p3+p4)^2;
s45 = (p4+p5)^2;
s51 = (p5+p1)^2;
tr5 = I*4*eps(p1,p2,p3,p4);

and the pentagon functions defined in
"Pentagon Functions for Scattering of Five Massless Particles"
by  D. Chicherin and V. Sotnikov (arXiv:2009.07803).

Assembly of the amplitude defined as eq. (3.1) and eq. (3.2).

+---+ helicity:
Fpmmmp = F0pmmmp*(1 + as/(4*Pi)*CF*R1pmmmp + (as/(4*Pi))^2*(Nc^2*R2pmmmpNc2 + nf*CF*R2pmmmpNF));

+---- helicity:
Fpmmmm = FTildepmmmm*(as/(4*Pi)*CF*R1pmmmm + (as/(4*Pi))^2*(Nc^2*R2pmmmmNc2 + nf*CF*R2pmmmmNF));

The decomposition of the remainders in terms of the transcendental function basis and rational
functions can be accessed by the symbols:

{R1pmmmpDecomposed, R1pmmmmDecomposed,
R2pmmmpNc2Decomposed, R2pmmmpNFDecomposed,
R2pmmmmNc2Decomposed, R2pmmmmNFDecomposed}

These variables contain a list of pairs:
  {transcendental basis function, rational in kinematic invariants}
The definition of the placeholders p[_] are given in the corresponding symbol

{R1pmmmpReplacements, R1pmmmmReplacements,
R2pmmmpNc2Replacements, R2pmmmpNFReplacements,
R2pmmmmNc2Replacements, R2pmmmmNFReplacements}


==> anc/assemble-amplitudes.m <==
(*

  Assembly script for the amplitude results from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)

F0pmmmp = Get["./remainder/born-pmmmp.m"];
FTildepmmmm = Get["./remainder/norm-pmmmm.m"];

(* Coefficient of aS/(4*Pi)*CF *)

(* +---+ Helicity *)
R1pmmmpDecomposed = Get["./remainder/finite-oneloop-pmmmp.m"];
R1pmmmpReplacements = Get["./remainder/finite-oneloop-pmmmp-replacements.m"];
R1pmmmp = Plus@@(Map[#[[1]]*#[[2]]&,R1pmmmpDecomposed])/.R1pmmmpReplacements;


(* +---- Helicity *)
R1pmmmmDecomposed = Get["./remainder/finite-oneloop-pmmmm.m"];
R1pmmmmReplacements = Get["./remainder/finite-oneloop-pmmmm-replacements.m"];
R1pmmmm = Plus@@(Map[#[[1]]*#[[2]]&,R1pmmmmDecomposed])/.R1pmmmmReplacements;

(* Coefficient of (aS/(4*Pi))^2*Nc^2 *)

(* +---+ Helicity *)
R2pmmmpNc2Decomposed = Get["./remainder/finite-twoloop-pmmmp-nc2.m"];
R2pmmmpNc2Replacements = Get["./remainder/finite-twoloop-pmmmp-nc2-replacements.m"];
R2pmmmpNc2 = Plus@@(Map[#[[1]]*#[[2]]&,R2pmmmpNc2Decomposed])/.R2pmmmpNc2Replacements;

(* +---- Helicity *)
R2pmmmmNc2Decomposed = Get["./remainder/finite-twoloop-pmmmm-nc2.m"];
R2pmmmmNc2Replacements = Get["./remainder/finite-twoloop-pmmmm-nc2-replacements.m"];
R2pmmmmNc2 = Plus@@(Map[#[[1]]*#[[2]]&,R2pmmmmNc2Decomposed])/.R2pmmmmNc2Replacements;

(* Coefficient of (aS/(4*Pi))^2*nf*CF *)

(* +---+ Helicity *)
R2pmmmpNFDecomposed = Get["./remainder/finite-twoloop-pmmmp-nf.m"];
R2pmmmpNFReplacements = Get["./remainder/finite-twoloop-pmmmp-nf-replacements.m"];
R2pmmmpNF = Plus@@(Map[#[[1]]*#[[2]]&,R2pmmmpNFDecomposed])/.R2pmmmpNFReplacements;

(* +---- Helicity *)
R2pmmmmNFDecomposed = Get["./remainder/finite-twoloop-pmmmm-nf.m"];
R2pmmmmNFReplacements = Get["./remainder/finite-twoloop-pmmmm-nf-replacements.m"];
R2pmmmmNF = Plus@@(Map[#[[1]]*#[[2]]&,R2pmmmmNFDecomposed])/.R2pmmmmNFReplacements;

(* combine expanded finite remainder *)
Fpmmmp = F0pmmmp*(1 + as/(4*Pi)*CF*R1pmmmp + (as/(4*Pi))^2*(Nc^2*R2pmmmpNc2 + nf*CF*R2pmmmpNF));
Fpmmmm = FTildepmmmm*(as/(4*Pi)*CF*R1pmmmm + (as/(4*Pi))^2*(Nc^2*R2pmmmmNc2 + nf*CF*R2pmmmmNF));


==> anc/remainder/born-pmmmp.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-((Sqrt[2]*Sqrt[s12]*Sqrt[s51]*(s23*s34^2 + s34^2*s45 + s12^2*(s23 - s51) + 
    s34*s45*s51 + s34*tr5 + 2*s51*tr5 - s12*(2*s23*s34 + s34*s45 - s34*s51 - 
      s45*s51 + tr5)))/(Sqrt[s23]*Sqrt[s12 - s23 - s45]*Sqrt[s12 - s34 - s51]*
   Sqrt[s23 + s45 - s51]*Sqrt[-s23 + s34 + s51]*
   Sqrt[s12*s34*(s12 - s34 - s45)*s45 + tr5^2]))


==> anc/remainder/finite-oneloop-pmmmm-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(8*(-(s12^4*s34*s45*s51)+s12^3*((2*s23^2-3*s23*s34+s34^2)*s45*(s23+s45)+(s23*(3*s34-2*s45)*s45+s34*s45*(s34+s45)-2*s23^2*(s34+2*s45))*s51+(3*s34*s45+2*s23*(2*s34+s45))*s51^2-2*s34*s51^3)+s12^2*(-((s23-s34)*(2*s23-s34)*s45*(s23+s45)*(s34+s45))+s23*(2*s23*s34*(s23+2*s34)-(2*s23^2-11*s23*s34+s34^2)*s45+4*(s23+s34)*s45^2+4*s45^3)*s51-(4*s23^2*(s34-s45)+3*s34*s45*(s34+s45)+s23*(6*s34+s45)*(s34+2*s45))*s51^2+2*(s23*(s34-s45)+s34*(s34+s45))*s51^3)+2*s23*(s34^2+s34*s45+s45^2)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))-s12*s23*(s23+s45-s51)*s51*(2*s34^3+9*s34*s45^2+s23*(4*s34^2-2*s45^2)+s34^2*(7*s45-2*s51)+2*s45^2*(s45+2*s51))))/(s23^2*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[2]->(2*(s12^5*s34*s45*(s23-s51)*s51+s12^4*(s23*(2*s23^2-3*s23*s34+s34^2)*s45*(s23+s45)+(2*s23^3*(s34-3*s45)-s23*s34^2*s45+4*s23^2*(s34-s45)*s45+2*s34^2*s45^2)*s51+(2*s23*s45*(-2*s34+s45)+6*s23^2*(-s34+s45)+s34*s45*(s34+2*s45))*s51^2+(6*s23*s34-2*s23*s45+3*s34*s45)*s51^3-2*s34*s51^4)-s12^3*((s23-s34)*(2*s23-s34)*s45*(s23+s45)*(2*s23*s34+(s23+s34)*s45)+(2*s23^4*(s34+s45)+s23^3*(3*s34-8*s45)*(2*s34+s45)+s34^2*s45^2*(2*s34+3*s45)+s23*s34*s45^2*(11*s34+6*s45)+s23^2*s45*(17*s34^2-4*s34*s45-8*s45^2))*s51+(-6*s23^3*(s34+s45)+s34*s45^2*(4*s34+s45)+2*s23^2*(-7*s34^2+s34*s45+5*s45^2)+s23*s45*(-9*s34^2-8*s34*s45+6*s45^2))*s51^2+(6*s23^2*(s34+s45)+s34*s45*(s34+6*s45)+s23*(10*s34^2+11*s34*s45-4*s45^2))*s51^3-2*(s23*(s34+s45)+s34*(s34+2*s45))*s51^4)+s12^2*(s34*(-2*s23+s34)*(-s23+s34)*s45*(s23+s45)^2*(s34+s45)+(s23+s45)*(s34^2*s45^2*(s34+s45)+2*s23^3*(3*s34^2+s34*s45+s45^2)+s23*s34*s45*(11*s34^2+19*s34*s45+7*s45^2)+s23^2*(6*s34^3-11*s34*s45^2-4*s45^3))*s51+(-2*s23^2*s34^2*(7*s23+5*s34)-s23*s34*(10*s23^2+15*s23*s34+7*s34^2)*s45+(-10*s23^3+13*s23^2*s34-16*s23*s34^2+3*s34^3)*s45^2+(s23+s34)*(2*s23+3*s34)*s45^3+6*s23*s45^4)*s51^2+(-(s34*(2*s34-3*s45)*s45*(s34+s45))+s23*s34*(4*s34^2+11*s34*s45-6*s45^2)+2*s23^2*(5*s34^2+5*s34*s45+7*s45^2))*s51^3-2*(s34*s45*(s34+s45)+s23*(s34^2+s34*s45+3*s45^2))*s51^4)+2*s23*(s34^2+s34*s45+s45^2)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12*s23*(s23+s45-s51)*s51*(2*s23^2*s34^2*(3*s34+s45)+s23*s34*(2*s34^3+13*s34^2*s45+11*s34*s45^2+2*s45^3)-4*s23*(s34^3+s45^3)*s51+s45*(s34+s51)*(2*s34^3+7*s34^2*s45+s34*s45*(9*s45+2*s51)+2*s45^2*(s45+3*s51)))))/(s12^2*s23^2*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51)
}


==> anc/remainder/finite-oneloop-pmmmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,(tr5*p[1])/2+2*p[2]}
}


==> anc/remainder/finite-oneloop-pmmmp-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(s12*(-(s12^3*(s23-s51)^2)+s12^2*(2*s23^3-s34^3+s23^2*(-2*s34+2*s45-3*s51)+s34^2*(s45-2*s51)+s34*s51*(s45+s51)+s51^2*(2*s45+s51)+s23*(4*s34^2-4*s45*s51+s34*(-2*s45+s51)))+s51*(-2*s23^3*s34-(s34^2-s45^2)*(s34+s51)^2+s23^2*(s34^2-4*s34*s45+2*s34*s51-2*s45*s51)+2*s23*(s34+s51)*(s34^2+s34*s45+s45*(-s45+s51)))+s12*(-2*s23^3*s51+s23^2*s51*(5*s34+4*s51)+(s34+s51)*(s34^3-s34^2*(s45-3*s51)-s34*s45*s51-s45*s51*(s45+2*s51))+s23*(-3*s34^3-7*s34^2*s51+s34*(4*s45-5*s51)*s51+2*s51*(s45^2+s45*s51-s51^2)))))/(s34*(-s12+s23+s34+s45)*s51^2*(-s12+s34+s51)*(-s23+s34-s45+s51)),
p[2]->-(-(s12^4*(s23-s51)^3)+s51*(-2*s23^4*s34^2-s23*(s34^3-2*s34^2*s45-3*s34*s45^2+2*s45^2*(s45-s51))*(s34+s51)^2+s45*(-s34^2+s45^2)*(s34+s51)^3+s23^3*s34*(s34^2-6*s34*s45+2*s34*s51-4*s45*s51)+s23^2*(s34+s51)*(2*s34^3+3*s34^2*s45-6*s34*s45^2+4*s34*s45*s51-2*s45^2*s51))+s12^3*(2*s23^4-s23^3*(s34-2*s45+5*s51)+s23^2*(4*s34^2+s34*(-s45+s51)+s51*(-7*s45+3*s51))+s23*(-s34^3+s34^2*(s45-6*s51)+s51^2*(8*s45+s51)+3*s34*s51*(s45+5*s51))-s51*(-s34^3-3*s34*(4*s45-5*s51)*s51+s51^2*(3*s45+s51)+s34^2*(s45+12*s51)))+s12*(2*s23^3*s51*(2*s34^2+s34*s45-2*s45*s51)-s23*(s34+s51)*(s34^4+s34^2*s51*(8*s45+3*s51)+s34^3*(-4*s45+6*s51)+s45*s51*(-2*s45^2-5*s45*s51+4*s51^2)+s34*s51*(-2*s45^2-21*s45*s51+14*s51^2))-(s34+s51)*(s34^4*(s45-2*s51)+s45^2*s51^2*(s45+3*s51)-s34^3*(s45^2-11*s51^2)+s34^2*s51*(2*s45^2-3*s45*s51+13*s51^2)+s34*s45*s51*(s45^2-10*s45*s51+14*s51^2))+s23^2*(3*s34^4+s34^3*s51-2*s45*(s45-4*s51)*s51^2+s34^2*s51*(7*s45+12*s51)+s34*s51*(4*s45^2+9*s45*s51+14*s51^2)))+s12^2*(s34^4*(s45-3*s51)-2*s23^4*(s34+s51)+3*s45*s51^3*(s45+s51)+s34*s51^2*(-10*s45^2+5*s45*s51+14*s51^2)+s34^3*(-s45^2+2*s45*s51+22*s51^2)+s34^2*s51*(2*s45^2-13*s45*s51+39*s51^2)+2*s23^3*(s34^2-2*s34*(s45-2*s51)+s51*(s45+3*s51))+s23*(2*s34^4+s34^3*(-6*s45+15*s51)+s34^2*(2*s45^2-2*s45*s51-s51^2)+s51^2*(-7*s45^2-4*s45*s51+2*s51^2)+s34*s51*(-5*s45^2-32*s45*s51+4*s51^2))-s23^2*(7*s34^3-4*s34^2*(s45-3*s51)+s51*(-4*s45^2+s45*s51+6*s51^2)+s34*(2*s45^2-3*s45*s51+24*s51^2))))/(4*s12*s34*(-s12+s23+s34+s45)*(s12-s34-s51)*s51^2*(-s23+s34-s45+s51)),
p[3]->(2*s12)/s34,
p[4]->(s23*s34+s12*(s23-2*s34-s51)+s45*(s34+s51))/(2*s12*s34),
p[5]->(2*s12^2*(s12*(s23-s51)-(s23+s45-s51)*(s34+s51)))/((s12-s23)*(s23-s34-s51)*s51^2),
p[6]->(s12^2*(s23-s51)^2+(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))-s12*(s51^2*(s34+s51)+s23^2*(2*s34+s51)+s23*(2*s34*s45-3*s34*s51-2*s51^2)))/(2*(s12-s23)*(s23-s34-s51)*s51^2),
p[7]->(2*s12*(s12^2*(s23-s51)+(s34+2*s45)*s51^2-s12*(s34*s45+s23*(s34-2*s51)-s45*s51+2*s51^2)))/(s34^2*s51^2),
p[8]->(s12^2+3*s23*s34+4*s23*s45-2*s34*s45+s45^2-2*s12*(2*s23+s45)+(s34*(s23+s45)*(s34+2*s45))/s12+(s12*s23-s34*(s23+s45))^2/s51^2+(2*s23*(s12-s34)*(-s12+s23+s45))/s51+((2*s12-s34-2*s45)*(s12-s45)*s51)/s12)/(2*s34^2),
p[9]->(s12^2*(s12*s23*(2*s23-s34-2*s51)-(2*s23-s34-s51)*(s23+s45-s51)*(s34+s51)))/(s23*s51^2*(-s23+s34+s51)^2),
p[10]->(s12^2*s23*(2*s23-s34-2*s51)*(s23-s51)+(2*s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))+s12*((s45-s51)*s51*(s34+s51)^2-2*s23^3*(2*s34+s51)-s23*(s34+s51)*(-2*s34*s45+2*s34*s51+s45*s51)+s23^2*(2*s34^2-4*s34*s45+8*s34*s51+3*s51^2)))/(4*s23*s51^2*(-s23+s34+s51)^2),
p[11]->(s12*(s12^3*(3*s23-3*s34+2*s45-3*s51)*(s23-s51)^2+s23*s45^2*s51^2*(-s23+s34+s51)+s12^2*(-3*s23^4-2*s45*(-2*s34+s45-2*s51)*s51^2+s23^3*(-2*s34-2*s45+9*s51)+s23^2*(7*s34^2-9*s34*s45+4*s34*s51+8*s45*s51-9*s51^2)+s23*(-2*s34^3+7*s34^2*(s45-s51)+s34*(-4*s45^2+5*s45*s51-2*s51^2)+s51*(2*s45^2-10*s45*s51+3*s51^2)))+s12*(3*s23^4*s34-s23^3*(s34^2-5*s34*s45+2*s34*s51+4*s45*s51)-(s34+s51)*(-2*s34^3*(s45-s51)+4*s34^2*(s45-s51)^2-2*s34*(s45-s51)^3+s45^2*s51^2)+s23^2*(-4*s34^3+s34^2*(3*s45-11*s51)-2*s45*(s45-4*s51)*s51+s34*(2*s45^2+9*s45*s51-7*s51^2))+s23*(2*s34^4+s45*(3*s45-4*s51)*s51^2+s34^3*(-8*s45+12*s51)+4*s34*s51*(2*s45^2-5*s45*s51+2*s51^2)+6*s34^2*(s45^2-4*s45*s51+3*s51^2)))))/((s12-s23)*s34*(s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2),
p[12]->-(-(s12^4*(3*s23-3*s34+2*s45-3*s51)*(s23-s51)^3)+s23*s45^2*(s23-s34-s51)*s51^2*(s23*s34+s45*(s34+s51))+s12^3*(s23-s51)*(3*s23^4+s23^3*(5*s34+2*s45-9*s51)+s45*s51*(-3*s34^2+2*s34*(s45-5*s51)+(4*s45-7*s51)*s51)+s23^2*(-10*s34^2+2*s34*(7*s45-5*s51)+s51*(-11*s45+9*s51))+s23*(2*s34^3-10*s34^2*(s45-s51)+s51*(-4*s45^2+16*s45*s51-3*s51^2)+s34*(6*s45^2-4*s45*s51+5*s51^2)))-s12^2*(6*s23^5*s34+s23^4*(s34^2+2*s34*(5*s45-7*s51)-7*s45*s51)+s23*(4*s34^4*(s45-s51)+s34^3*(-11*s45^2+15*s45*s51-6*s51^2)+s34*s51^2*(-8*s45^2+5*s45*s51+2*s51^2)+3*s34^2*s45*(2*s45^2-4*s45*s51+3*s51^2)+s45*s51^2*(2*s45^2-14*s45*s51+7*s51^2))+s23^3*(-11*s34^3+14*s34^2*(s45-s51)+s45*s51*(-4*s45+21*s51)+s34*(4*s45^2-3*s45*s51+8*s51^2))+s23^2*(4*s34^4+s34*s45*(s45-18*s51)*s51+s45*(13*s45-21*s51)*s51^2+s34^3*(-22*s45+23*s51)+s34^2*(19*s45^2-37*s45*s51+19*s51^2))+s51*(s34+s51)*(2*s34^3*(s45-s51)-4*s34^2*(s45-s51)^2+s45^2*s51*(-2*s45+5*s51)+2*s34*(s45^3-s45^2*s51+3*s45*s51^2-s51^3)))+s12*(3*s23^5*s34^2+s45*(s34+s51)^2*(2*s34^3*(s45-s51)-4*s34^2*(s45-s51)^2+2*s34*(s45-s51)^3+s45^2*s51^2)-s23^4*s34*(s34^2+(s45-4*s51)*s51+s34*(-8*s45+2*s51))+s23^3*(-4*s34^4+s34^3*(2*s45-11*s51)+5*s45^2*s51^2+s34^2*(7*s45^2+6*s45*s51-19*s51^2)-s34*s51*(s45^2-14*s45*s51+12*s51^2))+s23*(s34+s51)*(s34^4*(4*s45-2*s51)+s45^2*s51^2*(-3*s45+5*s51)-4*s34^3*(3*s45^2-5*s45*s51+2*s51^2)+2*s34^2*(4*s45^3-15*s45^2*s51+16*s45*s51^2-5*s51^3)+s34*s51*(8*s45^3-15*s45^2*s51+16*s45*s51^2-4*s51^3))+s23^2*(2*s34^5-12*s34^4*(s45-s51)+2*s45^2*(s45-5*s51)*s51^2+s34*s51^2*(5*s45^2-27*s45*s51+12*s51^2)+s34^3*(9*s45^2-39*s45*s51+30*s51^2)+2*s34^2*(s45^3+10*s45^2*s51-27*s45*s51^2+16*s51^3))))/(4*s12*(s12-s23)*s34*(s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2),
p[13]->(-2*s12^2*(s12*s23-s34*(s23+s45-s51)))/(s23*s34*s51^2),
p[14]->(s12^2*s23*(-s23+s51)+s12*(2*s23^2*s34+2*s23*s34*(s45-s51)-s23*s45*s51+s34*(s45-s51)*s51)-s34*(s23+s45-s51)*(s23*s34+s45*(s34+s51)))/(2*s23*s34*s51^2),
p[15]->(-2*s12^2*(s12*(s23+s51)-(s23+s45)*(s34+s51)))/(s23*(s12+s23-s34-s51)*s51^2),
p[16]->-(s12^2*(s23^2+s51^2)+(s23+s45)*(s34+s51)*(s23*s34+s45*(s34+s51))-s12*(2*s45*s51*(s34+s51)+s23^2*(2*s34+s51)+s23*(2*s34*s45+s51^2)))/(2*s23*(s12+s23-s34-s51)*s51^2),
p[17]->(s12^2*(-((s23+s45)*(2*s23-s34-s51)*(s34+s51))+s12*(2*s23^2-s23*s34-s51*(s34+s51))))/(s23^2*(s23-s34-s51)*s51^2),
p[18]->((s23+s45)*(2*s23-s34-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(2*s23^3+s23*s51^2-s51^2*(s34+s51)-s23^2*(s34+2*s51))+s12*(2*s45*s51*(s34+s51)^2-2*s23^3*(2*s34+s51)+s23^2*(2*s34^2-4*s34*s45+4*s34*s51+s51^2)+s23*(s34+s51)*(2*s34*s45+s51*(-3*s45+s51))))/(4*s23^2*(s23-s34-s51)*s51^2),
p[19]->(s12*(2*s12^4*s23*(s23-s51)+s23*(s34+s45)^2*s51^2*(-s23+s34+s51)-s12^3*(s23^3+s23^2*(9*s34+2*s45)+s23*s34*(4*s45-5*s51)+2*s34*(s45-s51)*s51-s23*s51*(4*s45+s51))+s12^2*(-3*s23^4+s23^3*(7*s34-2*s45+7*s51)+s23^2*(12*s34^2+11*s34*s45+3*s34*s51+2*s45*s51-5*s51^2)+2*s34*(s45-s51)*(2*s45*s51+s34*(s45+s51))+s23*(s34^2*(11*s45-7*s51)+s34*(4*s45^2+3*s45*s51-6*s51^2)+s51*(-2*s45^2-2*s45*s51+s51^2)))+s12*(3*s23^4*s34-2*s34*s45*(s34+s45)*(s45-s51)*(s34+s51)-s23^3*(6*s34^2-5*s34*s45+14*s34*s51+4*s45*s51)+s23*(s45*(s45-2*s51)*s51^2+s34^3*(-7*s45+4*s51)+s34*s51*(-8*s45^2+5*s45*s51-2*s51^2)+s34^2*(-10*s45^2+2*s45*s51+s51^2))+s23^2*(-5*s34^3-2*s45*(s45-3*s51)*s51+2*s34^2*(-7*s45+s51)+s34*(2*s45^2-16*s45*s51+11*s51^2)))))/(s23*s34*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[20]->(2*s12^5*s23*(s23-s51)^2+s23*(s34+s45)^2*s51^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-s12^4*(s23^4+s23^3*(11*s34+2*s45-s51)+2*s34*(s45-s51)*s51^2+s23*s51^2*(7*s34+6*s45+s51)+s23^2*(2*s34*(3*s45-8*s51)-s51*(8*s45+s51)))+s12^3*(-3*s23^5+2*s23^4*(4*s34-s45+5*s51)+s23^3*(21*s34^2+2*s34*(7*s45-2*s51)+3*(s45-4*s51)*s51)+2*s34*(s45-s51)*s51*(3*s45*s51+s34*(2*s45+s51))+s23*(s34*(23*s45-6*s51)*s51^2+s51^2*(6*s45^2+3*s45*s51-s51^2)+3*s34^2*(2*s45^2+s51^2))+s23^2*(24*s34^2*(s45-s51)+s34*(6*s45^2-15*s45*s51+2*s51^2)+2*s51*(-2*s45^2-2*s45*s51+3*s51^2)))+s12*(-3*s23^5*s34^2+2*s34*s45^2*(s34+s45)*(s45-s51)*(s34+s51)^2+s23^4*s34*(6*s34^2+s51*(s45+4*s51)+s34*(-8*s45+14*s51))+s23^3*(5*s34^4+s34^3*(20*s45-2*s51)-5*s45^2*s51^2+s34^2*(-7*s45^2+36*s45*s51-12*s51^2)+s34*s51*(s45^2+2*s45*s51-4*s51^2))+s23^2*(4*s34^4*(3*s45-s51)-2*s45^2*(s45-4*s51)*s51^2+s34*s45*s51^2*(14*s45+3*s51)+s34^3*(24*s45^2+s45*s51-4*s51^2)-2*s34^2*s45*(s45^2-19*s45*s51+6*s51^2))-s23*(s34+s51)*(-(s45^2*(s45-3*s51)*s51^2)+s34^3*(-9*s45^2+6*s45*s51+2*s51^2)+s34*s45*s51*(-8*s45^2+7*s45*s51+4*s51^2)+s34^2*(-12*s45^3+4*s45^2*s51+7*s45*s51^2+s51^3)))+s12^2*(6*s23^5*s34-s23^4*(13*s34^2-10*s34*s45+24*s34*s51+7*s45*s51)-2*s34*s45*(s45-s51)*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))-s23^2*(2*s34^3*(15*s45-8*s51)+s45*s51^2*(-5*s45+13*s51)+s34^2*(25*s45^2+4*s45*s51-5*s51^2)+s34*s51*(s45^2+15*s45*s51+2*s51^2))+s23^3*(-17*s34^3+s34^2*(-32*s45+5*s51)+s45*s51*(-4*s45+17*s51)+s34*(4*s45^2-19*s45*s51+18*s51^2))+s23*(s34*s51^2*(-25*s45^2+14*s45*s51+2*s51^2)+s45*s51^2*(-2*s45^2-3*s45*s51+3*s51^2)+s34^3*(-15*s45^2+6*s45*s51+4*s51^2)+s34^2*(-6*s45^3-20*s45^2*s51+7*s45*s51^2+7*s51^3))))/(4*s12*s23*s34*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[21]->(2*s12^2*(s34*(s23+s45)+s12*(-s23+s51)))/(s34*s51^2*(-s23+s34+s51)),
p[22]->-(s12^2*(s23-s51)^2+s34*(s23+s45)*(s23*s34+s45*(s34+s51))+s12*(-2*s23^2*s34-s45*s51^2+s23*(-2*s34*s45+2*s34*s51+s45*s51)))/(2*s34*s51^2*(-s23+s34+s51)),
p[23]->1
}


==> anc/remainder/finite-oneloop-pmmmp.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,(tr5*p[1])/2+2*p[2]},
{F[1,1,1]^2,-2*p[8]-p[14]+(tr5*(-2*p[7]-p[13]-p[21]))/4-p[22]},
{F[1,1,1]*F[1,1,2],(tr5*p[3])/2+2*p[4]},
{F[1,1,2]^2,(tr5*p[3])/4+p[4]},
{F[1,1,4],(tr5*p[5])/2+2*p[6]},
{F[1,1,1]*F[1,1,4],(tr5*p[7])/2+2*p[8]},
{F[1,1,2]*F[1,1,4],-(tr5*p[3])/2-2*p[4]},
{F[1,1,4]^2,(tr5*p[9])/2+2*p[10]},
{F[1,1,2]*F[1,1,5],-(tr5*p[3])/2-2*p[4]},
{F[1,1,4]*F[1,1,5],(tr5*p[3])/2+2*p[4]},
{F[1,1,5]^2,(tr5*p[3])/4+p[4]+p[23]},
{F[1,1,6],(tr5*p[11])/2+2*p[12]},
{F[1,1,1]*F[1,1,6],(tr5*p[13])/2+2*p[14]},
{F[1,1,4]*F[1,1,6],-(tr5*p[13])/2-2*p[14]},
{F[1,1,6]^2,-2*p[10]+(tr5*(-2*p[9]+p[13]))/4+p[14]},
{F[1,1,1]*F[1,1,7],-(tr5*p[3])/2-2*(p[4]+p[23])},
{F[1,1,8],(tr5*p[15])/2+2*p[16]},
{F[1,1,1]*F[1,1,8],(tr5*p[7])/2+2*p[8]},
{F[1,1,4]*F[1,1,8],-(tr5*p[7])/2-2*p[8]},
{F[1,1,5]*F[1,1,8],-(tr5*p[3])/2-2*(p[4]+p[23])},
{F[1,1,7]*F[1,1,8],(tr5*p[3])/2+2*(p[4]+p[23])},
{F[1,1,8]^2,(tr5*p[17])/2+2*p[18]},
{F[1,1,9],(tr5*p[19])/2+2*p[20]},
{F[1,1,1]*F[1,1,9],(tr5*p[21])/2+2*p[22]},
{F[1,1,8]*F[1,1,9],-(tr5*p[21])/2-2*p[22]},
{F[1,1,9]^2,-2*p[18]+(tr5*(-2*p[17]+p[21]))/4+p[22]},
{F[1,1,10],-2*p[6]-2*p[12]-2*p[16]+(tr5*(-p[5]-p[11]-p[15]-p[19]))/2-2*p[20]+3*p[23]},
{F[1,1,4]*F[1,1,10],(tr5*(-2*p[9]+p[13]))/2+2*(-2*p[10]+p[14])},
{F[1,1,6]*F[1,1,10],4*p[10]+tr5*(p[9]-p[13]/2)-2*p[14]},
{F[1,1,8]*F[1,1,10],(tr5*(-2*p[17]+p[21]))/2+2*(-2*p[18]+p[22])},
{F[1,1,9]*F[1,1,10],4*p[18]+tr5*(p[17]-p[21]/2)-2*p[22]},
{F[2,1,2],(tr5*(-p[3]-p[7]-p[13]))/2-2*(p[4]+p[8]+p[14])},
{F[2,1,4],(tr5*p[3])/2+2*p[4]},
{F[2,1,6],tr5*p[9]+4*p[10]},
{F[2,1,7],(tr5*p[3])/2+2*(p[4]+p[23])},
{F[2,1,9],(tr5*(p[3]-p[7]-p[21]))/2+2*(p[4]-p[8]-p[22]+p[23])},
{F[2,1,12],tr5*p[17]+4*p[18]},
{F[2,1,14],(tr5*(-2*p[9]+p[13]))/2+2*(-2*p[10]+p[14])},
{F[2,1,15],(tr5*(-2*p[17]+p[21]))/2+2*(-2*p[18]+p[22])},
{tci[1,1]^2,(tr5*(-p[7]+2*p[9]-p[13]+2*p[17]-p[21]))/12+(-2*p[8]+4*p[10]-2*p[14]+4*p[18]-2*p[22]-5*p[23])/6},
{tci[1,2],(tr5*(-p[5]-p[15]))/2-2*(p[6]+p[16])},
{F[1,1,1]*tci[1,2],(tr5*(p[13]+p[21]))/2+2*(p[14]+p[22])},
{F[1,1,5]*tci[1,2],2*p[23]},
{F[1,1,10]*tci[1,2],4*p[10]+tr5*(p[9]-p[13]/2+p[17]-p[21]/2)-2*(p[14]-2*p[18]+p[22])},
{F[1,2,3]*tci[1,2],-(tr5*p[9])-4*p[10]},
{F[1,2,9]*tci[1,2],-(tr5*p[17])-4*p[18]}
}


==> anc/remainder/finite-twoloop-pmmmm-nc2-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(2*((-3342*s12^4*s34)/(s23*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(108*s12*s23*s34^2)/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(6*s12*s34^2*(-1114*s12+539*s34))/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))-(9*s12^2*(6*s12+1361*s34)*s45)/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(3*s45*(6353*s12^2-953*s12*s23-3425*s12*s34+1288*s34*s45))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(18*s45^3*(-s12^2+s23^2-s23*s34-3*s34^2+2*s23*s45-2*s34*s45+s45^2+s12*(s23+3*s34+2*s45)))/(s12*(s23-s34)*s34*(s12-s34-s45)*(-s12+s23+s34+s45))-(s12^2*s34*(1331*s12^2+1367*(s34+s45)^2+6*s12*(554*s23-253*s34+9*s45)))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(3*(265*s12^4-578*s34^4+548*s12^3*(3*s23-2*s34+2*s45)+2*s12^2*s45*(274*s34+259*s45)+2*s12*s45*(3*s23-2*s34+2*s45)*(274*s34+259*s45)))/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(6*s45*(286*s12^3-226*s23^2*s45+s12*(301*s23+536*(s34-s45))*s45+s12^2*(858*s23-572*s34+304*s45)))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*s12*(9*s12^4+2439*s12^2*s34^2+s34^3*(-831*s23+241*s34-554*s45)-277*s12^3*(3*s23-2*s34+2*s45)+2*s12*s34^2*(831*s23-786*s34+554*s45)))/(s23*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*(1081*s12^4+259*s34^2*(s23^2-s34^2)+s12*s23*s34*(-527*s23-554*(s34-s45))+s12^2*(268*s23^2+s23*(1027*s34-554*s45)+1108*s34*(s34-s45))+s12^3*(-527*s23-205*s34+1108*s45)))/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*s12^2*s34*(-9*s12^3+(s34+s45)^2*(831*s23+18*s34+554*s45)+s12^2*(831*s23+36*s34+554*s45)-s12*(1662*s23*s34+45*s34^2+554*s34*s45-277*s45^2)))/(s23^2*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(-4*s34^4-3*s34^3*s45+15*s34^2*s45^2+s34*s45^2*(4*s12+9*s45)+s23*s45*(6*s12*s34+12*s34^2+4*s12*s45+12*s34*s45-5*s45^2)+2*s45^2*(s12^2+2*s12*s45-3*s45^2)+s23^2*(6*s34^2+6*s34*s45-2*s45^2)))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*s45*(s34+s45)*(-4*s34^3-5*s34^2*s45+2*s34*s45^2+s45^3+s12*(-2*s34^2-2*s34*s45+s45^2)+s23*(-6*s34^2-6*s34*s45+3*s45^2)))/(s12*s23*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*(-2*s12^3+2*s12^2*(149*s34+s45)+s12*(-31*s23*s34+16*s34^2+8*s23*s45-26*s34*s45-4*s45^2)+4*s45*(6*s23^2-7*s23*s34+3*s34^2+8*s23*s45-4*s34*s45+4*s45^2)))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(s12^4+s12^3*(3*s23-3*s34-2*s45)+s12^2*(6*s23^2-7*s23*s34+3*s34^2-293*s23*s45+5*s34*s45-13*s45^2)-3*s12*s45*(6*s23^2-7*s23*s34+3*s34^2+5*s23*s45-s34*s45+3*s45^2)+3*s45^2*(6*s23^2-7*s23*s34+3*s34^2+8*s23*s45-4*s34*s45+4*s45^2)))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(-268*s12^4+s12^2*s23*(331*s23+482*s34-36*s45)+2*s12^3*(9*s23-295*s34+831*s45)+s45^2*(-507*s23^2+338*s23*s34+270*s23*s45+428*s34*s45+162*s45^2)-s12*s45*(439*s23^2+892*s23*s34-723*s23*s45+1475*s45^2)))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(-12080*s12^3+s12^2*(5173*s23+1820*s34-2806*s45)+28*s23^2*(23*s34+5*s45)+2*s23*(671*s34^2+1130*s34*s45+829*s45^2)+4*(116*s34^3+724*s34^2*s45+54*s34*s45^2+705*s45^3)+s12*(104*s34^2+2904*s34*s45-11587*s45^2-91*s23*(47*s34+28*s45)))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(s12^3*(9918*s34-2144*s45)+s12*(4155*s34^3+8472*s34^2*s45+3313*s34*s45^2-2680*s45^3)-s12^2*(10936*s34^2-3216*s34*s45+2831*s45^2+1608*s23*(s34+4*s45))-2*(-554*s34^4+752*s34^3*s45+734*s34^2*s45^2+232*s34*s45^3-45*s45^4+3*s23*(277*s34^3+590*s34^2*s45+563*s34*s45^2+241*s45^3)))/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(-(s12^3*s34*s45)+s12^2*s23*(s34^2+4*s34*s45+s45^2)+s23*(s34*s45+s23*(s34+s45))^2-s12*s23*(2*s34*s45*(s34+s45)+s23*(2*s34^2+5*s34*s45+2*s45^2))))/(s12*s23^2*s45*(s23-s51))+(18*(s12^4*(s23-s45)+s12^3*(-2*s23^2-2*s23*s34+s45*(s34+s45))+s23*(s23*s34+s45*(s34+s45))^2+s12^2*s23*(s23^2+(s34+s45)^2+s23*(4*s34+s45))-s12*s23*(2*s23^2*s34+2*s45*(s34+s45)^2+s23*(2*s34^2+3*s34*s45+s45^2))))/(s12*s23^2*s45*(s45-s51))+(277*s12^2*(s12-2*s23-s34-s45)*(s12-s23-s34-s45))/(s23^2*(s12-s34-s45)*(s23+s45-s51))-(18*(s12^2*(s34^2+s34*s45+s45^2)+(s45^2+s23*(s34+s45))^2-s12*(s45^2*(s34+2*s45)+s23*(2*s34^2+3*s34*s45+2*s45^2))))/(s12*s23*s34*(s23-s34+s45-s51))-(277*s12^2*(s23-s34)*(2*s23-s34))/(s23^2*s34*s51)+(2*(277*s12^5*(s23-s34)*s34+s12^4*(-822*s23*s34*s45+554*s34^2*(s34+s45)+s23^2*(-554*s34+286*s45))+s12^3*(s23^3*(277*s34-268*s45)-277*s34^2*(s34+s45)^2+s23^2*(554*s34^2+491*s34*s45-849*s45^2)+2*s23*s34*(-277*s34^2+134*s34*s45+536*s45^2))+s12^2*s23*(s23^2*(-277*s34^2+527*s45^2)+s23*s45*(63*s34^2+439*s34*s45+831*s45^2)+s34*(277*s34^3-822*s34*s45^2-777*s45^3))-9*s23*s45^2*(s23^2*(-6*s34^2-4*s34*s45+s45^2)+s23*s45*(-6*s34^2-4*s34*s45+s45^2)+s34*(2*s34^3+4*s34^2*s45+s34*s45^2-s45^3))-s12*s23*s45*(s23^2*(295*s34^2+313*s34*s45+250*s45^2)+s23*s45*(394*s34^2+412*s34*s45+259*s45^2)-s34*(277*s34^3+590*s34^2*s45+563*s34*s45^2+241*s45^3)))*s51)/(s12*s23^2*(s23-s34)*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45))-(18*(s12-s45)^2*(s12-2*s34-s45)*s51^2)/(s12*(s23-s34)*s34*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*(s12^4-s12^3*(2*s23+2*s34+s45)+(-(s23*s34)+s45^2)^2+s12^2*(s23^2+s34*(s34+s45)+s23*(4*s34+s45))-s12*(2*s23^2*s34+s45^2*(-s34+s45)+s23*(2*s34^2+s34*s45-s45^2))))/(s12*s23*(s12-s34-s45)*(-s12+s34+s45+s51))))/9,
p[2]->((18*s12^5)/(s23^2*(s12-s34-s45)*s45*(-s12+s23+s34+s45))+(4716*s23^3*s34^2)/(s12*(s23-s34)*(s12-s34-s45)*s45*(-s12+s23+s34+s45))+(1734*s34^5)/(s12*(s23-s34)*(s12-s34-s45)*s45*(-s12+s23+s34+s45))-(482*s23*s34^3*(s23+s34))/(s12^2*(s12-s34-s45)*s45*(-s12+s23+s34+s45))+(6*s12^2*(316*s12-313*s34)*s34^3)/(s23^2*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(6*s34*(578*s12^4+265*s34^4))/(s23*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(6*s12*s34*(-3421*s12+2756*s34)*s45)/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*s23^2*(199*s12+371*s23-398*(s34-s45))*s45^3)/(s12^2*(s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))-(72*s34^4*(s12+3*s23-2*s34+2*s45))/(s23*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2385*s12^2*s34*s45*(s12+3*s23-2*s34+2*s45))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(3*s34*s45^3*(1723*s12+5169*s23-6925*s34+3446*s45))/(s12*s23*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))-(s34^3*s45*(7465*s12+22395*s23-291*s34+14930*s45))/(s12*s23*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(9*s34^2*(829*s23^2+1665*s34*s45))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*s45^4*(26*s12*s34+78*s23*s34-52*s34^2+52*s34*s45-7*s45^2))/(s12^2*s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(3*s34*s45*(1391*s34^3+1951*s12^2*s45+2782*s34^2*s45+1391*s34*s45^2))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*s34^3*s45*(638*s34^2-1390*s34*s45+695*s45*(s12+3*s23+2*s45)))/(s12^2*s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*(283*s34^5+1084*s34*s45^4-542*s45^4*(s12+3*s23+2*s45)))/(s12*s23*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*s45^2*(5851*s23^2-13701*s23*s45-4567*s45*(s12-2*s34+2*s45)))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(6*(268*s12^4+1343*s12^2*s23^2+2*s23*(83*s23-1477*s34)*s34^2+268*s12^3*(3*s23-2*s34+2*s45)))/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(3*(-169*s12^3+3853*s12^2*s23+16925*s34*s45^2+3853*s12*s23*(3*s23-2*s34+2*s45)))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(36*s12*s34^2*(-131*s12^2+6*s12*s45+6*s45*(3*s23-2*s34+2*s45)))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*s45*(214*s12*s23^2+392*s23^3-7070*s34^2*s45+s23^2*(879*s34+428*s45)))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*(-262*s12^3*s23+538*s23^3*s34+272*s12*s34^3+816*s23*s34^3-s12^2*(822*s23^2+509*s34^2-548*s23*(s34-s45))+s34^3*(-241*s34+544*s45)))/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*s34^2*(1608*s23^3+991*s23*s34^2+536*s12*(s23^2-s34^2)+1072*s34^2*(s34-s45)+s23^2*(-446*s34+1072*s45)))/(s12*(s23-s34)*(s12-s34-s45)*s45*(-s12+s23+s34+s45))+(3*(241*s12^4+1957*s34^4+s12^2*(-5565*s23+3710*s34-1861*s45)*s45+921*s23*s45^3-614*s34*s45^3+3987*s45^4+s12^3*(723*s23-433*s34+554*s45)+s12*s45^2*(5547*s23+1349*s34+4005*s45)))/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(23929*s12*s23*s34+21515*s12^2*s45-s12*s45*(8704*s34+16963*s45)+s45*(-3919*s23^2+30848*s23*s34-8799*s34^2+31214*s34*s45-21353*s45^2))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(2975*s12^3-70*s23^3+598*s34^3+2612*s34^2*s45+19184*s34*s45^2-21796*s45^3+s23^2*(-6118*s34+2004*s45)+s12^2*(8729*s23+3817*s34+4743*s45)+s12*(16083*s23^2-214*s23*s34-9795*s34^2-3630*s23*s45+923*s34*s45-6070*s45^2)+s23*(3983*s34^2-4440*s34*s45-4145*s45^2)))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*s45^3*(744*s23^3+s12^2*(124*s23+187*s45)+s23^2*(-868*s34+402*s45)+s23*(372*s34^2+515*s34*s45-756*s45^2)+s12*(372*s23^2-372*s23*s34-475*s23*s45-561*s34*s45-394*s45^2)+3*s45*(187*s34^2+138*s34*s45-138*s45^2)))/(s12^2*(s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*s45^2*(-196*s12^2*s23-2444*s23^3+196*s23^2*(7*s34-8*s45)-1234*(s34-s45)*s45^2+s12*(-588*s23^2+196*s23*(3*s34-s45)+617*s45^2)+s23*(-588*s34^2+784*s34*s45+1067*s45^2)))/(s12*(s23-s34)*s34*(s12-s34-s45)*(-s12+s23+s34+s45))+(2*(9*s12^5+s12^4*(27*s23-1689*s34+295*s45)+s12^2*s34^2*(9810*s23-275*s34+5986*s45)-277*s34^3*(6*s23^2-7*s23*s34+3*s34^2+8*s23*s45-4*s34*s45+4*s45^2)-s12^3*(1662*s23^2+3905*s23*s34-88*s34^2+2216*s23*s45+2788*s34*s45+1108*s45^2)+s12*s34^2*(3324*s23^2-7763*s23*s34+142*s34^2+4432*s23*s45-4529*s34*s45+2216*s45^2)))/(s23*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6691*s34^4+2*s34^2*s45*(2449*s23+15697*s45)+s23*s45^2*(-2009*s12-6027*s23+42843*s45)-s34*s45*(2449*s12*s23+7347*s23^2+15697*s12*s45+28134*s23*s45+31394*s45^2))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*s45^2*(s34+s45)*(6*s34^4+9*s34^3*s45+s34^2*s45^2-s45^4+s12*s34*(4*s34^2+3*s34*s45-4*s45^2)+s12*s23*(6*s34^2+6*s34*s45-3*s45^2)+s12^2*(2*s34^2+2*s34*s45-s45^2)+6*s23^2*(2*s34^2+2*s34*s45-s45^2)+s23*(16*s34^3+23*s34^2*s45-4*s34*s45^2-5*s45^3)))/(s12^3*s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*s45^2*(6*s12^3+60*s23^3+6*s12^2*(3*s23-4*s34)-3*s23^2*(32*s34+491*s45)+s23*(72*s34^2+942*s34*s45-595*s45^2)+3*s12*(12*s23^2-20*s23*s34+12*s34^2-167*s23*s45-4*s34*s45+6*s45^2)+12*(-2*s34^3+3*s34^2*s45-5*s34*s45^2+3*s45^3)))/(s12*(s23-s34)*s34*(s12-s34-s45)*(-s12+s23+s34+s45))+(6*(-560*s34^5+148*s34^4*s45+701*s34*s45^3*(s12+3*s23+2*s45)-4*s34^3*s45*(349*s23+433*s45)+s34^2*s45*(698*s12*s23+2094*s23^2+866*s12*s45+3173*s23*s45+330*s45^2)-2*s45^2*(101*s23^3+521*s45^3)))/(s12^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*s45^2*(-7872*s23^3+1018*s12^2*s45-1018*s23*(7*s34-8*s45)*s45+s23^2*(5248*s34+8508*s45)+s45*(3054*s34^2-4072*s34*s45+3029*s45^2)+s12*(-2624*s23^2+3054*s23*s45+1018*s45*(-3*s34+s45))))/(s12*(s23-s34)*s34*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*s45^4*(-s12^3+s23^3+4*s34^3+3*s34^2*s45+s45^3+3*s23*s45*(-s34+s45)+s23^2*(-2*s34+3*s45)+s12^2*(s23+4*s34+3*s45)+s12*(s23^2-6*s34^2-7*s34*s45-s45^2+s23*(-2*s34+s45))))/(s12^3*(s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(36*s45^3*(2*s12^3+20*s23^3+s12^2*(6*s23-8*s34)-8*s34^3-8*s23^2*(4*s34-5*s45)+12*s34^2*s45-20*s34*s45^2+21*s45^3+4*s23*(6*s34^2-10*s34*s45+9*s45^2)+2*s12*(6*s23^2+6*s34^2-2*s34*s45+3*s45^2+5*s23*(-2*s34+s45))))/(s12^2*(s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*s45*(6*s12^3+60*s23^3+6*s12^2*(3*s23-4*s34)-758*s34^3-24*s23^2*(4*s34-5*s45)+770*s34^2*s45-60*s34*s45^2+36*s45^3+3*s23*(391*s34^2-40*s34*s45+36*s45^2)+s12*(36*s23^2+403*s34^2-12*s34*s45+18*s45^2+30*s23*(-2*s34+s45))))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(2867*s34^3*(3*s23-2*s34+2*s45)+s12^2*(19517*s34^2-691*s34*s45+1669*s45^2)-s12*(21650*s34^3-1382*s34^2*s45+12371*s45^3+691*s34*s45*(3*s23+2*s45)))/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(9*(2*s23*s34*(366*s23-901*(s34-s45))+s12^2*(473*s23+867*s45)+17*s12*(102*s45*(-s34+s45)+s23*(53*s34+153*s45))))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(-554*s34^5+2324*s34^4*s45-3840*s34^3*s45^2+12530*s34^2*s45^3-8592*s34*s45^4+2885*s45^5+s12^2*s45*(590*s34^2+1385*s34*s45+1018*s45^2)+6*s23^2*s45*(590*s34^2+1385*s34*s45+1018*s45^2)+s23*(831*s34^4-4130*s34^3*s45+14009*s34^2*s45^2+3954*s34*s45^3+8144*s45^4)+s12*(277*s34^4-1770*s34^3*s45+s34*(4155*s23-1669*s45)*s45^2+1018*s45^3*(3*s23+s45)+3*s34^2*s45*(590*s23+921*s45))))/(s12*s23*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))+(6*(318*s23^2*s45+385*s45*(s12^2+3*s34^2-4*s34*s45+4*s45^2+s12*(-3*s34+s45))+s23*(-4127*s34^2-1367*s34*s45+s45*(491*s12+1752*s45))))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*s12*s34*(-9*s12^4-s12^3*(27*s23+295*s45)+s12*s34*(-3324*s23^2+419*s23*s34+939*s34^2-4432*s23*s45-367*s34*s45-2216*s45^2)+s12^2*(1662*s23^2-169*s23*s34-948*s34^2+2216*s23*s45+626*s34*s45+1108*s45^2)+s34^2*(1662*s23^2+4*s45*(9*s34+277*s45)+s23*(-223*s34+2216*s45))))/(s23^2*(s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(s34*(349*s12^4+s12^3*(1047*s23-698*s34-5637*s45)+s45*(s34+s45)^2*(4101*s23-2734*s34+2475*s45)+s12^2*(4889*s34^2+15073*s34*s45-3529*s45^2)+s12*(-9778*s34^3+1792*s34^2*s45+9792*s34*s45^2-7130*s45^3+3*s23*(4889*s34^2-3529*s45^2))))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(6*s34*(277*s12^4+s12^3*(831*s23-241*s34)+s34*(s34+s45)^2*(849*s23-271*s34+566*s45)+s12^2*(1662*s23^2-169*s23*s34-539*s34^2+1385*s23*s45+903*s34*s45+831*s45^2)+s12*(283*s34^3-265*s34^2*s45+s34*s45*(1939*s23+3616*s45)-554*s45*(3*s23^2+4*s23*s45+2*s45^2))))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*s34*(-1081*s12^4-1108*s12^3*s34-277*s12^2*(12*s23*s34-13*s34^2+2*s34*s45-s45^2)+277*(s34+s45)^2*(6*s23^2-7*s23*s34+3*s34^2+8*s23*s45-4*s34*s45+4*s45^2)+s12*(-6648*s23^2*s34-5747*s34^3+3047*s34^2*s45-4709*s34*s45^2+277*s45^3+277*s23*(31*s34^2-26*s34*s45+3*s45^2))))/(s23^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(108*s45^2*(s12^3+s12^2*(3*s23-4*s34)+s12*(6*s23^2+6*s34^2-2*s34*s45+3*s45^2+5*s23*(-2*s34+s45))+2*(5*s23^3-2*s34^3+3*s34^2*s45-5*s34*s45^2+3*s45^3+s23^2*(-8*s34+10*s45)+s23*(6*s34^2-10*s34*s45+9*s45^2))))/(s12^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(-s12^4+s12^2*(14*s23^2+10*s23*s34-6*s34^2+7*s23*s45-14*s34*s45-3*s45^2)+s12^3*(279*s23+4*(s34+s45))+2*s12*(-5*s23^3+2*s34^3+9*s34^2*s45+s34*s45^2+3*s45^3+2*s23^2*(4*s34+s45)+s23*(-6*s34^2-10*s34*s45+s45^2))+8*s45*(5*s23^3-2*s34^3+3*s34^2*s45-5*s34*s45^2+3*s45^3+s23^2*(-8*s34+10*s45)+s23*(6*s34^2-10*s34*s45+9*s45^2))))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(36*(s12^3+s12^2*(3*s23-4*s34)+s12*(6*s23^2+296*s34^2-2*s34*s45+3*s45^2+5*s23*(-2*s34+s45))+2*(5*s23^3-292*s34^3+293*s34^2*s45-5*s34*s45^2+3*s45^3+s23^2*(-8*s34+10*s45)+s23*(441*s34^2-10*s34*s45+9*s45^2))))/((s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(6*(s12^3*(-307*s23+545*s45)+s12*s45*(660*s23^2+554*s45*(-3*s34+s45)-s23*(660*s34+367*s45))+s12^2*(-921*s23^2+s23*(614*s34-1499*s45)+2*s45*(-545*s34+822*s45))+s45*(1320*s23^3-s23^2*(1540*s34+1663*s45)+554*s45*(3*s34^2-4*s34*s45+4*s45^2)+s23*(660*s34^2-260*s34*s45+629*s45^2))))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*(9*s12^4+s12^3*(-1036*s23+241*s34-1671*s45)+s12^2*(2369*s23^2-1369*s23*s34+885*s34^2+2781*s23*s45+2279*s34*s45-4860*s45^2)+s45*(-4043*s23^3-4242*s23*s45^2+(2828*s34-7803*s45)*s45^2+s23^2*(6554*s34+3474*s45))-s12*(187*s23^3+s23^2*(966*s34+1489*s45)+s23*(696*s34^2-775*s34*s45-3486*s45^2)+s45*(3459*s34^2-6450*s34*s45+689*s45^2))))/((s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*(1072*s34^5-482*s34^4*s45+8346*s34^3*s45^2+3664*s34^2*s45^3-1547*s34*s45^4+3086*s45^5+s23^3*(358*s34^2+349*s34*s45+48*s45^2)+s12^2*s45*(349*s23*s34+178*s23*s45+592*s34*s45+457*s45^2)+s23^2*(966*s34^3-4776*s34^2*s45+1974*s34*s45^2-1001*s45^3)+s23*(-617*s34^4+6433*s34^3*s45-4840*s34^2*s45^2-1446*s34*s45^3+391*s45^4)+s12*(-536*s34^4-295*s34^3*s45-1776*s34^2*s45^2-779*s34*s45^3+1086*s45^4+s23^2*(536*s34^2+617*s34*s45+194*s45^2)+s23*s45*(-1047*s34^2+1508*s34*s45+962*s45^2))))/(s12^2*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(786*s12^4+1662*s34^4+5254*s34^3*s45+4666*s34^2*s45^2+257*s34*s45^3+5180*s45^4-s12^3*(1689*s23+3092*s34+795*s45)-s12^2*(3378*s23^2+10402*s23*s34-14994*s34^2+5200*s23*s45+5256*s34*s45+1189*s45^2)+6*s23^2*(554*s34^2+1090*s34*s45+1295*s45^2)+s23*(-3878*s34^3+1335*s34^2*s45+14553*s34*s45^2+10360*s45^3)+s12*(-15064*s34^3+11769*s34^2*s45+2027*s34*s45^2+367*s45^3-24*s23^2*(67*s34+58*s45)+s23*(22435*s34^2+2750*s34*s45+2029*s45^2))))/(s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(849*s12^4-277*s12^3*(5*s23+15*s34+2*s45)+s12^2*(-3869*s23^2+4549*s23*s34+2932*s34^2-4155*s23*s45+410*s34*s45-2216*s45^2)+s23*s34*(4074*s23^2-385*s23*s34-1831*s34^2+1608*s23*s45+2108*s34*s45-1108*s45^2)+s12*(259*s23^3+s23^2*(1473*s34-536*s45)+s23*(2885*s34^2-2885*s34*s45+1108*s45^2)+s34*(-5063*s34^2+5576*s34*s45+2216*s45^2))))/((s23-s34)*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))+(2*(4*s23^3*(67*s34+159*s45)+s23^2*(831*s34^2+318*s12*s45+2756*s34*s45+6440*s45^2)+s45*(1749*s34^3+464*s34^2*s45+8340*s34*s45^2-9590*s45^3+s12^2*(583*s34+932*s45)+s12*(-1749*s34^2-2213*s34*s45+932*s45^2))+s23*(-133*s34^3+106*s12^2*s45+5*s34^2*s45-2284*s34*s45^2+7880*s45^3+s12*(277*s34^2+1431*s34*s45+2902*s45^2))))/(s12*(s23-s34)*(s12-s34-s45)*(-s12+s23+s34+s45))-(2*s45*(-1547*s34^5+5156*s34^4*s45-3130*s34^3*s45^2-110*s34^2*s45^3+387*s34*s45^4-108*s45^5+s12^2*(295*s34^3+626*s34^2*s45+572*s34*s45^2+232*s45^3)+6*s23^2*(295*s34^3+626*s34^2*s45+572*s34*s45^2+232*s45^3)+s23*(1583*s34^4-2022*s34^3*s45+4652*s34^2*s45^2+2952*s34*s45^3+302*s45^4)+s12*(331*s34^4-1583*s34^3*s45+126*s34^2*s45^2-124*s34*s45^3-286*s45^4+3*s23*(295*s34^3+626*s34^2*s45+572*s34*s45^2+232*s45^3))))/(s12^2*s23*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(s23^3*(-8*s34^3-10*s34^2*s45+2*s34*s45^2+3*s45^3)+s23^2*s45*(-24*s34^3-30*s34^2*s45+6*s34*s45^2+11*s45^3+s12*(-12*s34^2-10*s34*s45+3*s45^2))+s23*(6*s34^5+15*s34^4*s45-29*s34^3*s45^2-s34^2*s45^2*(16*s12+59*s45)-s34*s45^2*(8*s12^2+7*s12*s45+7*s45^2)+s45^3*(-5*s12^2+12*s12*s45+14*s45^2))+s45*(12*s34^5+14*s34^4*s45-2*s12^3*s45^2-33*s34^3*s45^2-43*s34^2*s45^3-3*s34*s45^4+3*s45^5-s12^2*s45^2*(4*s34+3*s45)+s12*(6*s34^4+7*s34^3*s45-14*s34^2*s45^2-3*s34*s45^3+12*s45^4))))/(s12^3*(s23-s34)*(-s12+s34+s45)*(-s12+s23+s34+s45))+(18*(s12^3*s34*s45*(s34*s45-3*s23*(s34+s45))+s23*(s34*s45+s23*(s34+s45))^3+s12^2*s23*(s34*s45*(s34^2+4*s34*s45+s45^2)+s23*(s34^3+9*s34^2*s45+9*s34*s45^2+s45^3))-s12*s23*(2*s34^2*s45^2*(s34+s45)+s23*s34*s45*(4*s34^2+11*s34*s45+4*s45^2)+s23^2*(2*s34^3+9*s34^2*s45+9*s34*s45^2+2*s45^3))))/(s12^3*s23^2*s45*(s23-s51))-(18*(s12^5*(s23-s45)^2-s23*(s23*s34+s45*(s34+s45))^3+s12^4*(-2*s23^3-2*s45^2*(s34+s45)+s23^2*(-3*s34+2*s45)+s23*s45*(3*s34+2*s45))+s12^3*(s23^4+6*s23^3*s34+s23*s45^2*(s34+s45)+s45^2*(s34+s45)^2+s23^2*(3*s34^2-2*s45^2))+s12*s23*(3*s23^3*s34^2+s45^2*(s34+s45)^2*(2*s34+3*s45)+2*s23*s34*s45*(2*s34^2+5*s34*s45+3*s45^2)+s23^2*s34*(2*s34^2+6*s34*s45+3*s45^2))-s12^2*s23*(3*s23^3*s34+3*s23^2*s34*(2*s34+s45)+s45*(s34+s45)^2*(s34+3*s45)+s23*s34*(s34^2+6*s34*s45+5*s45^2))))/(s12^3*s23^2*s45*(s45-s51))-(277*(-s12+s23+s34+s45)*(s12^2*s45+(s23+s45)*(s34+s45)*(2*s23+s34+s45)-s12*(2*s45*(s34+s45)+s23*(s34+3*s45))))/(s23^2*(s12-s34-s45)*(s23+s45-s51))+(18*(s12^3*(s34^3+s45^3)-(s45^2+s23*(s34+s45))^3-3*s12^2*(s45^4+s23*(s34^3+s34^2*s45+s34*s45^2+s45^3))+3*s12*(s45^5+s23*s45^2*(s34^2+2*s34*s45+2*s45^2)+s23^2*(s34^3+2*s34^2*s45+2*s34*s45^2+s45^3))))/(s12^3*s23*s34*(s23-s34+s45-s51))+(277*(s23-s34)*(2*s23-s34)*(-(s12*s23)+s34*(s23+s45)))/(s23^2*s34*s51)+((18*s12^7*(s23-s34)*s34+s12^6*(2*s23^2*(527*s34-277*s45)+s34^2*(72*s34-205*s45)+s23*s34*(-1126*s34+741*s45))-s12^5*(s23^3*(2162*s34+590*s45)+2*s23^2*(482*s34^2+723*s34*s45-1099*s45^2)+3*s34^2*(30*s34^2+72*s34*s45-241*s45^2)+s23*s34*(-3216*s34^2-2324*s34*s45+2849*s45^2))+s12^4*(1090*s23^4*(s34+s45)+s23^3*(4270*s34^2+4763*s34*s45+1770*s45^2)+3*s34^2*(12*s34^3+337*s34^2*s45+72*s34*s45^2-253*s45^3)-s23^2*(2252*s34^3+1040*s34^2*s45+4533*s34*s45^2+3234*s45^3)+s23*s34*(-3144*s34^3-5914*s34^2*s45+2259*s34*s45^2+3885*s45^3))+18*s23*s45^2*(s34+s45)*(s23^3*(-12*s34^2+2*s34*s45+s45^2)+2*s23^2*s45*(-12*s34^2+2*s34*s45+s45^2)+s34*s45*(6*s34^3+7*s34^2*s45-3*s34*s45^2-s45^3)+s23*(6*s34^4+7*s34^3*s45-15*s34^2*s45^2+s34*s45^3+s45^4))-s12^3*(s34^2*(590*s34-259*s45)*s45*(s34+s45)^2+s23^4*(2162*s34^2+2180*s34*s45+2162*s45^2)+s23^3*(2108*s34^3+4119*s34^2*s45-338*s34*s45^2+1806*s45^3)-s23^2*(3234*s34^4+4612*s34^3*s45+6289*s34^2*s45^2+10314*s34*s45^3+2036*s45^4)+s23*s34*(-1036*s34^4-2313*s34^3*s45+3022*s34^2*s45^2+8004*s34*s45^3+2223*s45^4))+2*s12*s23*s45*(s23^2*s45*(1396*s34^3+1585*s34^2*s45+1027*s34*s45^2-54*s45^3)+s23^3*(536*s34^3+617*s34^2*s45+518*s34*s45^2-9*s45^3)-s34*s45*(626*s34^4+1405*s34^3*s45+1288*s34^2*s45^2+437*s34*s45^3-45*s45^4)-s23*(536*s34^5+1180*s34^4*s45+302*s34^3*s45^2-495*s34^2*s45^3-527*s34*s45^4+45*s45^5))+s12^2*s23*(1072*s23^3*(s34^3+s45^3)+s23^2*s45*(-554*s34^3-4069*s34^2*s45-5101*s34*s45^2+698*s45^3)+s34*s45*(554*s34^4+4515*s34^3*s45+8224*s34^2*s45^2+5493*s34*s45^3+356*s45^4)-s23*(1072*s34^5+1058*s34^3*s45^2+5023*s34^2*s45^3+6479*s34*s45^4+374*s45^5)))*s51)/(s12^3*s23^2*(s23-s34)*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))-(2*(277*s12^6*(s23-s34)*s34+s12^5*(-563*s23*s34*s45+277*s34^2*(2*s34+3*s45)-2*s23^2*(277*s34+143*s45))+s12^2*s23*s45^2*(s23^2*(268*s34+750*s45)-s34*(590*s34^2+1385*s34*s45+1018*s45^2)+s23*(475*s34^2+878*s34*s45+1090*s45^2))+s12^4*(s23^3*(277*s34+259*s45)-277*s34^2*(s34^2+4*s34*s45+3*s45^2)-2*s23*s34*(277*s34^2+134*s34*s45+116*s45^2)+s23^2*(554*s34^2+1171*s34*s45+1135*s45^2))-9*s23*s45^3*(s23^2*(-8*s34^2-5*s34*s45+s45^2)+s23*s45*(-8*s34^2-5*s34*s45+s45^2)+s34*(2*s34^3+4*s34^2*s45+s34*s45^2-s45^3))-s12*s23*s45^2*(s23^2*(349*s34^2+340*s34*s45+232*s45^2)+s23*s45*(484*s34^2+475*s34*s45+250*s45^2)-s34*(295*s34^3+626*s34^2*s45+572*s34*s45^2+232*s45^3))+s12^3*(277*s34^2*s45*(s34+s45)^2-s23^3*(277*s34^2+250*s34*s45+768*s45^2)-s23^2*s45*(617*s34^2+1065*s34*s45+1680*s45^2)+s23*s34*(277*s34^3+554*s34^2*s45+1090*s34*s45^2+1295*s45^3)))*s51^2)/(s12^3*s23^2*(s23-s34)*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45))-(18*(s12-s45)^3*(s12-2*s34-s45)*s51^3)/(s12^3*(s23-s34)*s34*(-s12+s34+s45)*(-s12+s23+s34+s45))-(18*(-s12^6+3*s12^5*(s23+s34+s45)-(s23*s34-s45^2)^3-3*s12^4*(s23^2+(s34+s45)^2+s23*(3*s34+2*s45))-3*s12^2*(s23^3*s34-s45^4+s23*s34^2*(s34+2*s45)+s23^2*s34*(3*s34+2*s45))+3*s12*(s23^3*s34^2-s23*s34^2*s45^2-s45^5+s23^2*s34*(s34^2+s34*s45-s45^2))+s12^3*(s23^3+3*s23^2*(3*s34+s45)+3*s23*(3*s34^2+4*s34*s45+s45^2)+s34*(s34^2+3*s34*s45+3*s45^2))))/(s12^3*s23*(s12-s34-s45)*(-s12+s34+s45+s51)))/18,
p[3]->4*(-((s12*(s12-2*s23+2*s34)*(s12-s45)^3)/(s23^2*s34*(-s12+s23+s45)*(-s12+s34+s45)))-(2*s12^4*(s12-s34)*(2*s23+s45))/(s23^3*s45*(-s12+s23+s45)*(-s12+s34+s45))+(2*s12^3*(s12-s34)*(3*s12+4*s23-s34+2*s45))/(s23^2*s45*(-s12+s23+s45)*(-s12+s34+s45))+(2*s12^3*(s12^2+3*s23^2-5*s23*s34+3*s34^2+s12*(-6*s23+5*s34-3*s45)+3*s23*s45-2*s34*s45+s45^2))/(s23*s34*s45*(-s12+s23+s45)*(-s12+s34+s45))+(2*s12^2*(8*s12^2+s23^2-3*s34^2+s23*(s34-s45)+2*s34*s45-s45^2+s12*(-7*s23-s34+s45)))/(s34*s45*(-s12+s23+s45)*(-s12+s34+s45))+(153*s12^2-68*s12*s23-45*s12*(s34+3*s45)+2*(s23+s45)*(16*s23+17*s34+31*s45))/((s12-s23-s45)*(s12-s34-s45))-(2*s12^2*(s12^3+6*s12^2*s23+(2*s23+s34)*s45*(s34+s45)-s12*(4*s23*s34+s34^2+6*s23*s45+2*s34*s45)))/(s23^3*(s12-s34-s45)*(-s12+s23+s45))-(2*(-34*s12^3+2*s45*(s23+s45)*(3*s23-8*s34+2*s45)+s12^2*(25*s23-11*s34+47*s45)+s12*(-2*s23^2+9*s34^2+s23*(s34-20*s45)+18*s34*s45-22*s45^2)))/(s34*(s12-s23-s45)*(-s12+s34+s45))-(2*s12^2*(17*s12^2-s12*(20*s23+17*s34+10*s45)+2*(3*s23^2+7*s23*s34+5*s34^2+3*s23*s45+4*s34*s45+s45^2)))/(s23*s45*(-s12+s23+s45)*(-s12+s34+s45))+(s12^4+s12^3*(36*s23-28*s34+6*s45)-4*s45*(s23+s45)*(3*s23^2-5*s23*s34+3*s34^2+2*s23*s45-s34*s45)+2*s12*s45*(11*s23^2-19*s23*s34+15*s34^2+16*s23*s45-10*s34*s45+2*s45^2)-s12^2*(24*s23^2-40*s23*s34+24*s34^2+60*s23*s45-38*s34*s45+9*s45^2))/(s23*s34*(-s12+s23+s45)*(-s12+s34+s45))+(-65*s12^3+s12^2*(128*s23+34*s34+77*s45)+2*(s23+s45)*(12*s23^2+14*s23*s34+5*s34^2+22*s23*s45-3*s34*s45+3*s45^2)-s12*(20*s23^2+50*s23*s34+28*s34^2+118*s23*s45+9*s34*s45+36*s45^2))/(s23*(s12-s34-s45)*(-s12+s23+s45))+(s12*(19*s12^3+s12^2*(16*s23-19*s34-9*s45)+3*s45^3-s12*(8*s23*(s34+s45)+s45*(-7*s34+3*s45))))/(s23^2*(s12-s34-s45)*(-s12+s23+s45))+(2*(-12*s12^3+s12^2*(13*s23-9*s45)+s34*(2*s23-5*s34-4*s45)*(s23+s45)+s12*(-3*s23^2+14*s34^2+9*s34*s45+2*s45^2+s23*(s34+4*s45))))/(s45*(-s12+s23+s45)*(-s12+s34+s45))+(s12*(s12-s23)*(s12-s34)*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s23^2*(s12-s34-s45)*s45*(s12-s34-s51))-(s12*(s23*(s23+s45)^3*(s34+s45)^3-s12^4*s45^2*(s23+2*s45)+s12*(s23+s45)^2*(-3*s23*s34*s45*(s34+s45)+s45*(s34+s45)^2*(s34+2*s45)+s23^2*(s34^2+s45^2))+s12^3*(s45^3*(5*s34+6*s45)+s23^2*(s34^2+3*s45^2)+s23*s45*(s34^2+3*s34*s45+8*s45^2))-s12^2*(s23^3*(2*s34^2+3*s45^2)+2*s45^3*(2*s34^2+5*s34*s45+3*s45^2)+s23^2*(s34^3+3*s34^2*s45+3*s34*s45^2+9*s45^3)+s23*s45*(s34^3+5*s34^2*s45+13*s34*s45^2+12*s45^3))))/(s23^2*s34*s45*(s23+s45)*(-s12+s23+s45)*(-s12+s34+s45)*(s23+s45-s51))-(s12*(s23*s34^3*(s23+s45)^3+s12^4*s23*(2*s23^2-s34*s45+s23*(-s34+s45))+s12^3*s23*(-2*s23^3-2*s23^2*(2*s34+3*s45)+s34*s45*(2*s34+3*s45)+s23*(2*s34^2+s34*s45-3*s45^2))-s12*(s23+s45)^2*(-3*s23*s34*s45^2+s34^2*s45*(-s34+s45)+2*s23^2*(2*s34^2+s34*s45+s45^2))+s12^2*(s23+s45)*(s34^2*s45^2+s23^3*(5*s34+2*s45)+2*s23^2*(s34^2+3*s34*s45+2*s45^2)-s23*s34*(s34^2+5*s34*s45+5*s45^2))))/(s23^2*s34*s45*(s23+s45)*(-s12+s23+s45)*(-s12+s34+s45)*s51)-((2*s12^5*s34+s12^4*(6*s23^2-s23*(4*s34+s45)-2*s34*(s34+3*s45))+2*s23^2*(s23*s45*(13*s34^2+5*s34*s45-3*s45^2)+4*s23^2*(s34^2-s45^2)+s45^2*(9*s34^2+5*s34*s45+s45^2))-s12*s23*(4*s23^3*(s34-s45)-s45^4+s23^2*(26*s34^2+36*s34*s45-2*s45^2)+6*s23*s45*(6*s34^2+7*s34*s45+2*s45^2))+s12^2*(-2*s34*s45^2*(s34+s45)+2*s23^3*(11*s34+5*s45)-s23*s45*(4*s34^2+4*s34*s45+3*s45^2)+8*s23^2*(2*s34^2+6*s34*s45+3*s45^2))+s12^3*(-6*s23^3+2*s34*s45*(2*s34+3*s45)-4*s23^2*(4*s34+5*s45)+s23*(4*s34^2+8*s34*s45+3*s45^2)))*s51)/(s23^3*s34*s45*(-s12+s23+s45)*(-s12+s34+s45))+(2*(s12-2*s45)*(-s12+2*s34+s45)*s51^2)/(s23*s34*s45*(-s12+s34+s45))-(s12*(s12-s23)*(s34+s45)*(s12*s34-s23*(s34+s45)))/(s23^2*s34*s45*(-s23+s34+s51))),
p[4]->(8*(-(s12^3*(s23-s34)^2*(s12-s34-s45)*s45*(s23+s45)*(s23+s45-s51))+s12^3*s34*s45*(s23+s45)*(-s12+s23+s34+s45)^2*s51+2*s12^4*(s12-s34)*s34*(s23+s45)*(s23+s45-s51)*s51+s23^3*s34^2*(s23+s45)*(2*s34+s45)*(s23+s45-s51)*s51+s23*s34*(2*s23+s34)*s45^2*(s23+s45)*(2*s34+s45)*(s23+s45-s51)*s51-2*s12^3*s23*(s12-s34)*s34*(2*s12+3*s23-s34+3*s45)*(s23+s45-s51)*s51+2*s23^2*s34*s45*(s23+s45)*(2*s34^2-s34*s45-s45^2)*(s23+s45-s51)*s51+2*s12*s23^2*s34*(6*s12^3+s12*(s23^2+3*s34*(s34-s45)+s23*(6*s34-s45))-3*s12^2*(s23+3*s34-s45)+s23*s34*(-2*s23-3*s34+s45))*(s23+s45-s51)*s51-s12^3*s34*s45*(3*s12^2+s12*(4*s23-3*s34-2*s45)-(2*s23-s45)*(s34+s45))*(s23+s45-s51)*s51-2*s12*s23^2*s34*s45*(15*s12^2-4*s12*s23+6*s34^2+6*s34*s45-2*s45^2-3*s12*(6*s34+s45)+s23*(9*s34+s45))*(s23+s45-s51)*s51-s12*s23^2*s45*(3*s12*s45*(s23+2*s45)-2*s45*(s34+s45)*(s23+2*s45)-s12^2*(2*s23+3*s45))*(s23+s45-s51)*s51+s12*s23*s45^2*(s12^3-2*s12^2*(s23+s45)-2*s23*(s34+s45)*(s23+2*s45)+s12*(s23^2+5*s23*s45+s45^2))*(s23+s45-s51)*s51+2*s12*s23*s34*s45*(10*s12^3+3*s12^2*(s23-4*s34-3*s45)-s45*(s34+s45)*(4*s23+3*s34+s45)+s12*(3*s34^2+9*s34*s45+s45*(4*s23+5*s45)))*(s23+s45-s51)*s51+(2*s12^5*s34+2*s23*s34*s45*(s23+s45)^2*(2*s34+s45)-2*s12^4*s34*(3*s23+s34+2*s45)+2*s12^3*(3*s23^2*s34+s34*s45*(s34+s45)+s23*(3*s34^2+3*s34*s45-s45^2))+s12^2*s23*(-(s23^2*(2*s34+s45))+4*s45^2*(2*s34+s45)+s23*(-6*s34^2+s45^2))+s12*s23*(s23^2*(2*s34^2-2*s34*s45+s45^2)-2*s45^2*(4*s34^2+5*s34*s45+s45^2)-s23*s45*(6*s34^2+12*s34*s45+s45^2)))*(s23+s45-s51)*s51^2-s23*(s12-2*s34-s45)*s45^2*(-s12+s23+s45)*(s23+s45-s51)*s51^3))/(s12*s23^2*s34*(s12-s23-s45)*(s12-s34-s45)*s45*(s23+s45-s51)*s51),
p[5]->-((-2*s12^3*(s23-s34)^2*(s12-s34-s45)*s45*(s23+s45)*(s12*s23-s34*(s23+s45))*(s23+s45-s51)-2*s12^3*s34*s45*(s23+s45)*(-s12+s23+s34+s45)^2*(s23*(s34+s45)+s45*(-s12+s34+s45))*s51+4*s12^5*(s12-s34)*s34*(s23+s45)^2*(s23+s45-s51)*s51+2*s23^4*s34^3*(s23+s45)*(2*s34+s45)*(s23+s45-s51)*s51-4*s12^4*s23*(s12-s34)*s34*(s23+s45)*(3*s12+3*s23-2*s34+3*s45)*(s23+s45-s51)*s51-2*s12*s23^4*s34^2*(6*s23*s34+6*s34^2+s23*s45-4*s34*s45)*(s23+s45-s51)*s51-2*s12^3*s23^2*s34*s45*(34*s12^2+10*s23^2-68*s12*s34+54*s23*s34+46*s34^2+7*s12*s45-15*s23*s45+18*s34*s45-29*s45^2)*(s23+s45-s51)*s51+4*s12^2*s23^3*s34^2*(3*s23^2+9*s23*s34+3*s34^2-3*s23*s45-6*s34*s45+s45^2)*(s23+s45-s51)*s51-2*s12^3*s23^2*s45^2*(s12^2-2*s12*s23+s23^2-5*s12*s45+8*s23*s45+10*s45^2)*(s23+s45-s51)*s51+2*s23*s34*s45^3*(s23+s45)*(2*s34+s45)*(3*s23^2+s34^2+3*s23*(s34+s45))*(s23+s45-s51)*s51+s12^2*s23^2*s34*s45*(24*s34^3+s23^2*(60*s34-4*s45)+84*s34^2*s45-20*s34*s45^2-70*s45^3+4*s23*(33*s34^2+15*s34*s45-11*s45^2))*(s23+s45-s51)*s51-6*s23^2*s34*s45*(2*s34+s45)*(s23^2*(-s34^2+s45^2)+s45^2*(-s34^2+s34*s45+s45^2)+s23*s45*(-2*s34^2+s34*s45+2*s45^2))*(s23+s45-s51)*s51+4*s12^3*s23^2*s34*(3*s12^3-s23^3+s23^2*(-9*s34+s45)+s12^2*(-7*s34+9*s45)-s23*(9*s34^2-9*s34*s45+s45^2)+s12*(3*s23^2+6*s23*s34+5*s34^2-3*s23*s45-15*s34*s45+3*s45^2)-s34*(s34^2-6*s34*s45+3*s45^2))*(s23+s45-s51)*s51+2*s12^3*s23*s34*s45*(5*s12^3+2*s12^2*(14*s23-5*s34+5*s45)-2*s23^2*(3*s34+7*s45)-2*s23*s45*(7*s34+12*s45)+s12*(12*s23^2-26*s23*s34+7*s34^2-6*s23*s45-3*s34*s45-4*s45^2)-s34*(2*s34^2+13*s34*s45+11*s45^2))*(s23+s45-s51)*s51+2*s12^3*s23^2*s45*(s12^2*(s23+3*s45)+s12*(2*s23^2-3*s23*s45-9*s45^2)+s45*(-s23^2+8*s23*s45+12*s45^2))*(s23+s45-s51)*s51-2*s12*s23*s34*s45^3*(4*s23^3+2*s23^2*(7*s34+11*s45)+2*s34*(3*s34^2+4*s34*s45+s45^2)+s23*(16*s34^2+33*s34*s45+22*s45^2))*(s23+s45-s51)*s51+2*s12^2*s23*s34*s45^2*(2*s23^3+6*s34^3+18*s34^2*s45+10*s34*s45^2+s45^3+s23^2*(8*s34+23*s45)+s23*(12*s34^2+42*s34*s45+37*s45^2))*(s23+s45-s51)*s51-2*s12*s23^2*s34*s45*(2*(9*s34-11*s45)*s45*(s34+s45)^2+s23^2*(30*s34^2+5*s34*s45-4*s45^2)+s23*(18*s34^3+42*s34^2*s45-5*s34*s45^2-22*s45^3))*(s23+s45-s51)*s51-2*s12^3*s34*s45*(3*s12^3*(s23+s45)+(2*s23-s45)*s45*(s34+s45)*(s23+s34+s45)+s12^2*(6*s23^2-s23*s34+3*s23*s45-4*s34*s45-3*s45^2)+s12*(-2*s23^2*(2*s34+3*s45)+s45*(s34^2+4*s34*s45+3*s45^2)-s23*(2*s34^2+6*s34*s45+3*s45^2)))*(s23+s45-s51)*s51-2*(s12^6*s34*(4*s23+s45)-3*s23*s34^2*s45*(s23+s45)^3*(2*s34+s45)+s12^5*(-12*s23^2*s34+s34*(s34-3*s45)*s45+s23*(-8*s34^2-16*s34*s45+s45^2))-s12*s23*s34*(s23+s45)^2*(s23*(4*s34^2-5*s34*s45+s45^2)-s45*(16*s34^2+19*s34*s45+4*s45^2))+s12^4*(2*s23^3*(6*s34+s45)+3*s23^2*(8*s34^2+10*s34*s45+s45^2)+s34*s45*(-2*s34^2-2*s34*s45+3*s45^2)+s23*(4*s34^3+16*s34^2*s45+12*s34*s45^2-3*s45^3))+s12^2*s23*(s23^3*(8*s34^2+s34*s45-s45^2)+s23*s45^2*(-34*s34^2-11*s34*s45+3*s45^2)-s45^2*(12*s34^3+34*s34^2*s45+16*s34*s45^2+s45^3)+s23^2*(12*s34^3+8*s34^2*s45+6*s34*s45^2+3*s45^3))-s12^3*(s23^4*(4*s34-s45)+s34*s45^2*(-2*s34^2-s34*s45+s45^2)-s23*s45^2*(10*s34^2+12*s34*s45+3*s45^2)+s23^3*(24*s34^2+20*s34*s45+5*s45^2)+2*s23^2*(6*s34^3+15*s34^2*s45+7*s34*s45^2+3*s45^3)))*(s23+s45-s51)*s51^2+2*(2*s12^6*s34+3*s23*s34*s45^2*(s23+s45)^2*(2*s34+s45)-2*s12^5*s34*(3*s23+s34+3*s45)+2*s12^4*(3*s23^2*s34+s34*s45*(2*s34+3*s45)+s23*(3*s34^2+6*s34*s45+s45^2))+s12*s23*s45*(-3*s23*s34*s45*(4*s34+5*s45)-2*s45^2*(7*s34^2+7*s34*s45+s45^2)+s23^2*(2*s34^2-s34*s45+2*s45^2))-s12^3*(s23^3*(2*s34-s45)+6*s23^2*s34*(s34+s45)+2*s34*s45^2*(s34+s45)+2*s23*s45*(3*s34^2+7*s34*s45+3*s45^2))+s12^2*s23*(9*s23*s34*s45^2+s23^2*(2*s34^2-3*s45^2)+s45^2*(8*s34^2+19*s34*s45+6*s45^2)))*(s23+s45-s51)*s51^3+2*s23*(s12-s45)*(s12-2*s34-s45)*s45^2*(-s12+s23+s45)*(s23+s45-s51)*s51^4)/(s12^3*s23^2*s34*(s12-s23-s45)*s45*(-s12+s34+s45)*(s23+s45-s51)*s51)),
p[6]->(-8*s12*(2*s23-s34-s51)*(s12*(s23-s34)-s23*s51))/(s23^2*s51*(s34+s51)),
p[7]->(2*(2*s23-s34-s51)*(s12^2*(-s23^2+s34*s51+s23*(s34+s51))+s23*s51*(s23*s34+s45*(s34+s51))+s12*(s23^2*(s34+s51)-s34*s45*(s34+s51)-s23*(s34^2-s34*s45+4*s34*s51+s45*s51+s51^2))))/(s12*s23^2*s51*(s34+s51)),
p[8]->(8*s12*s34*((s12-s23)^2/(s45*(s23-s34-s51))+s12/s51))/s23^2,
p[9]->(2*s34*(-((s12^3+s23^2*s45-2*s12^2*(s23+s45)+s12*(s23+s45)^2)/(s12*s45))-((s12-s23)^2*(s12*s34-s23*(s34+s45)))/(s12*s45*(s23-s34-s51))+(s12*s23-s34*(s23+s45))/s51))/s23^2,
p[10]->(8*s12*(s12+s23-2*(s34+s51)))/s23^2,
p[11]->(-2*(s12+s23-2*(s34+s51))*(s12^2*(s23-s51)+s23*(s23*s34+s45*(s34+s51))+s12*(-s23^2+s45*(s34+s51)+s23*(-s34-2*s45+s51))))/(s12*(s12-s23)*s23^2),
p[12]->(-8*(-(s23*(s34-s45)*s51*(s23*s34+s45*(s34+s51))^2)+s12^3*s45^2*(s23^2+s34^2-s23*(2*s34+s51))+s12^2*s23*s51*(5*s34*s45^2-s23*(s34^2+2*s45^2)+s34^2*s51+s45^2*(s45+2*s51))+s12*s23*s51*(s23^2*s34^2+s23*(s34^3-2*s34*s45^2-s34^2*s51+s45^2*s51)+s45*(s34+s51)*(s34^2-s34*s45-s45*(2*s45+s51)))))/(s12*s23^2*s34*(s12-s34-s45)*s45*s51),
p[13]->(2*(-(s23*(s34-s45)*s51*(s23*s34+s45*(s34+s51))^3)+s12^4*s45^2*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)+s12*s23*s51*(s23^3*s34^2*(2*s34-s45)+(s34-2*s45)*s45^2*(s34+s51)^2*(s34+s45+s51)+s23^2*s34*(s34^3+s34^2*(3*s45-2*s51)+s45^2*s51+2*s34*s45*(-2*s45+s51))-s23*s45*(s34+s51)*(-2*s34^3+s34^2*s51-2*s45^2*s51+s34*s45*(5*s45+2*s51)))+s12^2*s23*s51*(-(s23^3*s34^2)+s23^2*(-2*s34^3+2*s34^2*s51+s45^2*s51)-s23*(-(s34*s45^2*(s45-2*s51))+2*s34^3*(s45-s51)+2*s45^2*s51*(2*s45+s51)+s34^2*(-6*s45^2+s51^2))+s45^2*(s34^2*(5*s45+s51)+s51*(s45^2+4*s45*s51+s51^2)+s34*(s45^2+9*s45*s51+2*s51^2)))+s12^3*(-(s34^2*s45^3*(s34+s51))+s23^3*(-(s34*s45^2)+s34^2*s51-2*s45^2*s51)+s23^2*(-(s34*s45^2*(s45-6*s51))+2*s45^2*s51*(s45+2*s51)+2*s34^2*(s45^2-s51^2))-s23*(s34^3*s45^2+2*s45^2*s51^2*(s45+s51)+s34*s45^2*s51*(3*s45+5*s51)-s34^2*(2*s45^3-8*s45^2*s51+s51^3)))))/(s12^3*s23^2*s34*s45*(-s12+s34+s45)*s51),
p[14]->(4*(-12*s12^2*s23*(s23-s34)^2*(s12*(s23-s34)+s23*s34)*(s12-s34-s45)*s45*(s23-s51)^2-3*s23*(s23-s34)^2*s34*(s12-s34-s45)*(s12^3*s34*s45-s12^2*s23*(s34^2+4*s34*s45+s45^2)-s23*(s34*s45+s23*(s34+s45))^2+s12*s23*(2*s34*s45*(s34+s45)+s23*(2*s34^2+5*s34*s45+2*s45^2)))*(s34+s51)-(s23-s34)^2*(s12-s34-s45)*(s12^3*s34*(2*s23*(6*s34-5*s45)-9*s34*s45)+s12^2*s23^2*(-5*s34^2+58*s34*s45+19*s45^2)+s23^2*(25*s34^2*s45^2+44*s23*s34*s45*(s34+s45)+19*s23^2*(s34+s45)^2)-s12*s23^2*(s34*s45*(35*s34+44*s45)+s23*(26*s34^2+86*s34*s45+38*s45^2)))*(s23-s51)*(s34+s51)+9*s12^5*(s23-s34)^2*s34*(s23-s51)^2*(s34+s51)-19*s23^3*(s23-s34)^2*s34^3*(s23-s51)^2*(s34+s51)+75*s12^3*s23*s34^4*(s23-s51)^2*(s34+s51)+s12^3*s34^3*(38*s12*s23-9*s12*s34-38*s23*s34)*(s23-s51)^2*(s34+s51)-19*s12*s23*s34*(s12*s34^3*(-4*s23+s34)+2*s12^3*s34*(2*s23+s34))*(s23-s51)^2*(s34+s51)+3*s12*s23^2*s34^2*(19*s23^3+19*s12^2*(2*s23-s34)+s12*s34*(25*s23+19*s34))*(s23-s51)^2*(s34+s51)-s12*s23^2*s34*(s12^3*(18*s23-103*s34)+s12^2*(-9*s23^2+95*s23*s34+8*s34^2)+19*s34*(2*s23^3+3*s23*s34^2-2*s34^3)+s12*(47*s23^2*s34+142*s34^3))*(s23-s51)^2*(s34+s51)+9*s12^3*s34^4*s45*(s23-s51)^2*(s34+s51)-s12^3*s34^3*(37*s12+38*s23-19*s34-28*s45)*s45*(s23-s51)^2*(s34+s51)-19*s23^2*(s23-s34)*(s23^2+s34^2)*s45^3*(s23-s51)^2*(s34+s51)-3*s12*s23^3*s45^2*(27*s12^2+57*s23^2-38*s23*s34+19*s34^2+46*s12*(-2*s23+s34)-8*s23*s45)*(s23-s51)^2*(s34+s51)-6*s23*s34^3*s45^2*(19*s23*s34+6*s23*s45-3*s34*s45)*(s23-s51)^2*(s34+s51)-3*s12*s23^2*s34*s45*(50*s12*s23^2-65*s12^2*(2*s23-s34)-31*s12*s23*s34+8*s23^2*(2*s34-19*s45)+108*s23*s34*s45-2*s34*s45*(27*s34+4*s45)+s12*s34*(111*s34+98*s45))*(s23-s51)^2*(s34+s51)+s23*s34*s45^2*(2*s23*s34^2*(19*s34-10*s45)+64*s23^3*s45-s34^3*(19*s34+40*s45)+s23^2*(-57*s34^2+30*s34*s45))*(s23-s51)^2*(s34+s51)+3*s12*s23*s34^2*s45*(33*s12^3-29*s12^2*s45-32*(3*s23^2-2*s23*s34+s34^2)*s45+s12*(88*s23*s34-44*s34^2+s34*s45+2*s45^2))*(s23-s51)^2*(s34+s51)-3*s23^2*s34*s45*(19*s23^3*(s34+s45)+s34^2*s45*(51*s34+16*s45)-s23*s34*s45*(95*s34+24*s45)+s23^2*(35*s34^2+83*s34*s45+48*s45^2))*(s23-s51)^2*(s34+s51)-s12*s23^2*s34*s45*(109*s12^3-38*s23^3+s12^2*(290*s23-205*s34-134*s45)-2*s23^2*(55*s34-97*s45)+s23*(212*s34^2-275*s34*s45-72*s45^2)+s12*(165*s23*s34-254*s34^2+173*s23*s45-296*s34*s45+34*s45^2)+s34*(2*s34^2+221*s34*s45+82*s45^2))*(s23-s51)^2*(s34+s51)+s23^2*s34*s45*(s23*s34*(16*s34^2-140*s34*s45-39*s45^2)+2*s23^2*(92*s34^2+142*s34*s45+29*s45^2)+s34^2*(-38*s34^2+182*s34*s45+85*s45^2))*(s23-s51)^2*(s34+s51)+s12*s23^2*s45*(s12^3*(12*s23+19*s34)+s45*(190*s23^3+2*s23*s34*(38*s34-13*s45)-7*s23^2*(19*s34-2*s45)+38*s34^2*(-s34+s45))+s12*(19*s34^3-76*s34^2*s45+19*s34*s45*(8*s23+s45)-s23*s45*(326*s23+7*s45))+2*s12^2*(6*s23^2+19*s34*(s34-s45)+s23*(6*s34+38*s45)))*(s23-s51)^2*(s34+s51)+s12*s23*s34*s45*(16*s12^3*(2*s23-s34)+2*s23*s34^2*(38*s34-45*s45)-128*s23^3*s45+96*s23^2*(s34-s45)*s45-2*s12^2*(48*s23^2+50*s23*s34-17*s34^2+32*s23*s45-16*s34*s45)+s34^2*(38*s34^2+179*s34*s45+32*s45^2)+2*s12*(32*s23^3+s23^2*(81*s34+96*s45)+4*s34*(4*s34^2-11*s34*s45-2*s45^2)+s23*(-54*s34^2+88*s34*s45+16*s45^2)))*(s23-s51)^2*(s34+s51)+(s12^4*(19*s34^3+19*s23^2*(s34-s45)+2*s23*s34*(-19*s34+8*s45))-s23*s45*(-4*s23^2*s34^2*(23*s34+11*s45)+2*s34^3*s45*(19*s34+14*s45)+s23*s34^2*(38*s34^2-45*s34*s45-44*s45^2)+19*s23^3*(3*s34^2+3*s34*s45+s45^2))-s12^3*(19*s34^3*(s34+s45)+2*s23^3*(19*s34+6*s45)+2*s23*s34*s45*(25*s34+16*s45)-s23^2*(57*s34^2+93*s34*s45+38*s45^2))+s12^2*s23*(19*s23^3*s34-s23^2*s45*(45*s34+14*s45)+2*s34*(19*s34^3+39*s34^2*s45+44*s34*s45^2+8*s45^3)-s23*(57*s34^3+51*s34^2*s45+92*s34*s45^2+19*s45^3))+s12*s23*(s34^3*s45*(38*s34+51*s45)-19*s23^3*(s34^2-2*s34*s45-s45^2)-s23*s34*(19*s34^3+111*s34^2*s45+164*s34*s45^2+20*s45^3)+s23^2*(38*s34^3+47*s34^2*s45+112*s34*s45^2+26*s45^3)))*(s23-s51)^2*s51*(s34+s51)+s23*s45*(s12^3*(38*s23-32*s34)+s12^2*(-63*s23*s34+54*s34^2-76*s23*s45+64*s34*s45)+s45*(-19*s23^2*(3*s34+s45)+s23*s34*(70*s34+3*s45)+s34^2*(-19*s34+10*s45))+s12*(19*s23^2*(s34+s45)-32*s34*s45*(2*s34+s45)+s23*(-16*s34^2+60*s34*s45+38*s45^2)))*(s23-s51)^2*s51^2*(s34+s51)-s23*(19*s23-16*s34)*(s12-s45)^2*s45*(s23-s51)^2*s51^3*(s34+s51)))/(3*s12*s23^2*(s23-s34)^2*s34*(s12-s34-s45)*s45*(s23-s51)^2*(s34+s51)),
p[15]->-(-9*s12^6*(s23-s34)^2*s34*(s23-s51)^3*(s34+s51)-s23*(s34+s51)*(s23*s34+s45*(s34+s51))^3*(s23^3*s34*(3*s34-19*s51)+s34*s51^2*(19*s34^2+22*s34*s45-16*s45*s51)+s23^2*(-6*s34^3-19*s45*s51^2+s34*s51*(28*s45+19*s51)+s34^2*(-3*s45+38*s51))+s23*(3*s34^4+s34^3*(3*s45-19*s51)-9*s34*s45*s51^2+19*s45*s51^3-s34^2*s51*(25*s45+38*s51)))-s12^5*(s23-s51)*(12*s23^6*s45-6*s23^5*(3*s34^2+8*s34*s45+3*s34*s51+6*s45*s51)+s23^4*(s34+s51)*(6*s34^2+72*s34*s45+55*s34*s51+55*s45*s51)-s34^3*s51*(s34+s51)*((46*s45-19*s51)*s51+9*s34*(2*s45+s51))+s23*s34*(-3*s34^4*(s45-13*s51)+2*s34^2*(59*s45-38*s51)*s51^2+s34*(17*s45-38*s51)*s51^3-16*s45*s51^4+s34^3*s51*(70*s45+s51))+s23^3*(s34+s51)*(42*s34^3-50*s45*s51^2-s34*s51*(95*s45+56*s51)-s34^2*(48*s45+71*s51))+s23^2*(-30*s34^5+s34^4*(15*s45-53*s51)+19*s45*s51^4+s34*s51^3*(82*s45+19*s51)+s34^3*s51*(-3*s45+80*s51)+s34^2*s51^2*(33*s45+122*s51)))+s12^4*(-3*s23^7*(3*s34^2-4*s45*(s45+s51)+s34*(-8*s45+3*s51))+s23^5*(75*s34^4+4*s34^3*(27*s45+35*s51)+s45*s51^2*(163*s45+110*s51)+s34*s51*(280*s45^2+492*s45*s51-141*s51^2)+s34^2*(105*s45^2+502*s45*s51-76*s51^2))-s23^6*(42*s34^3+s34^2*(90*s45-23*s51)+24*s45*s51*(3*s45+2*s51)+s34*(48*s45^2+162*s45*s51-65*s51^2))+s34^3*s51*(s34+s51)*(s45*(65*s45-38*s51)*s51^2+9*s34^2*s45*(s45+2*s51)+s34*s51*(55*s45^2+18*s45*s51-19*s51^2))+s23*s34*(16*s45*s51^5*(3*s45+2*s51)+14*s34*s45*s51^4*(3*s45+14*s51)+3*s34^2*s45*s51^3*(-91*s45+159*s51)-3*s34^5*(2*s45^2+6*s45*s51+7*s51^2)+s34^4*s51*(-91*s45^2-99*s45*s51+92*s51^2)+s34^3*s51^2*(-340*s45^2+220*s45*s51+113*s51^2))+s23^4*(12*s34^5-4*s34^4*(9*s45+64*s51)-s45*s51^3*(215*s45+162*s51)+2*s34^2*s51*(-192*s45^2-679*s45*s51+88*s51^2)+s34*s51^2*(-545*s45^2-814*s45*s51+123*s51^2)-s34^3*(102*s45^2+694*s45*s51+215*s51^2))-s23^2*(s34^6*(9*s45-57*s51)+19*s45*s51^5*(3*s45+2*s51)+4*s34*s45*s51^4*(69*s45+71*s51)+s34^2*s51^3*(155*s45^2+1010*s45*s51-57*s51^2)+s34^3*s51^2*(-275*s45^2+1297*s45*s51+46*s51^2)+s34^5*(-15*s45^2-69*s45*s51+130*s51^2)+s34^4*s51*(-202*s45^2+431*s45*s51+290*s51^2))+s23^3*(-36*s34^6+3*s34^5*(s45+15*s51)+s45*s51^4*(169*s45+126*s51)+s34^2*s51^2*(383*s45^2+1760*s45*s51-171*s51^2)+s34*s51^3*(541*s45^2+712*s45*s51-38*s51^2)+s34^3*s51*(47*s45^2+1435*s45*s51+163*s51^2)+s34^4*(24*s45^2+276*s45*s51+377*s51^2)))+s12*s23*(s34+s51)*(3*s23^6*s34^2*(6*s34^2-4*s34*s45-4*s45^2-19*s34*s51)+s34*s45^2*s51^2*(s34+s51)^2*(38*s34^3+2*s34*s45*(16*s45-5*s51)-16*s45*s51*(2*s45+3*s51)+s34^2*(83*s45+19*s51))-s23^5*s34*(30*s34^4+24*s45^3*s51+5*s34^2*(6*s45-19*s51)*s51-s34^3*(60*s45+61*s51)+4*s34*(6*s45^3+19*s45*s51^2))+s23*s45*(s34+s51)*(6*s34^6*s45+19*s45^2*s51^4*(2*s45+3*s51)+2*s34*s45^2*s51^3*(22*s45+75*s51)-2*s34^2*s45*s51^2*(10*s45^2+70*s45*s51+43*s51^2)+s34^5*(15*s45^2-38*s45*s51+76*s51^2)-s34^3*s45*s51*(20*s45^2+65*s45*s51+219*s51^2)+s34^4*(6*s45^3-59*s45^2*s51+84*s45*s51^2-19*s51^3))+s23^3*(6*s34^7+s34^6*(27*s45-53*s51)+2*s45^3*s51^3*(12*s45+19*s51)+s34*s45^2*s51^2*(72*s45^2-108*s45*s51-95*s51^2)+s34^5*(-78*s45^2+19*s51^2)+s34^3*s45*(24*s45^3+94*s45^2*s51+62*s45*s51^2-23*s51^3)+s34^2*s45*s51*(72*s45^3-40*s45^2*s51-123*s45*s51^2-19*s51^3)+s34^4*(-12*s45^3+12*s45^2*s51-33*s45*s51^2+76*s51^3))+s23^4*(6*s34^6-12*s45^4*s51^2+s34^5*(-87*s45+49*s51)+2*s34^4*(24*s45^2+65*s45*s51-76*s51^2)+s34*s45^2*s51*(-24*s45^2+36*s45*s51+19*s51^2)+s34^3*(36*s45^3+149*s45^2*s51+36*s45*s51^2-38*s51^3)+s34^2*s45*(-12*s45^3+72*s45^2*s51-106*s45*s51^2+95*s51^3))+s23^2*(12*s34^7*s45-5*s45^3*s51^4*(10*s45+19*s51)-4*s34*s45^2*s51^3*(23*s45^2+15*s45*s51-19*s51^2)+s34^6*(36*s45^2-85*s45*s51+38*s51^2)+4*s34^2*s45^2*s51^2*(-13*s45^2+31*s45*s51+84*s51^2)-s34^5*(15*s45^3+93*s45^2*s51+33*s45*s51^2+38*s51^3)+s34^3*s45*s51*(-28*s45^3+33*s45^2*s51+129*s45*s51^2+38*s51^3)-s34^4*s45*(18*s45^3+71*s45^2*s51+82*s45*s51^2+114*s51^3)))+s12^3*(-(s34^3*s45*s51*(s34+s51)^2*(9*s34^2*s45+s45*(28*s45-19*s51)*s51+s34*(9*s45^2+28*s45*s51-19*s51^2)))+s23^7*(30*s34^3-12*s45^2*s51+s34^2*(-24*s45+11*s51)-s34*(12*s45^2+12*s45*s51+19*s51^2))+s23^6*(12*s34^4+7*s34^3*(12*s45-19*s51)+2*s34^2*(59*s45-44*s51)*s51+24*s45^2*s51*(s45+3*s51)+s34*s51*(120*s45^2+10*s45*s51+57*s51^2))+s23^2*(3*s34^7*(3*s45-5*s51)+s34^6*s51*(-45*s45+122*s51)+19*s45*s51^5*(3*s45^2+6*s45*s51+s51^2)+s34*s45*s51^4*(222*s45^2+631*s45*s51+130*s51^2)+s34^2*s45*s51^3*(124*s45^2+1310*s45*s51+299*s51^2)+s34^4*s51*(-169*s45^3+260*s45^2*s51+965*s45*s51^2-180*s51^3)+s34^3*s51^2*(-219*s45^3+1272*s45^2*s51+518*s45*s51^2-57*s51^3)+s34^5*(-15*s45^3-171*s45^2*s51+557*s45*s51^2+14*s51^3))+s23*s34*(s34+s51)*(3*s34^5*s45*(2*s45+s51)+s34^2*s45*s51^2*(173*s45^2-259*s45*s51-78*s51^2)-16*s45*s51^4*(3*s45^2+6*s45*s51+s51^2)-3*s34*s45*s51^3*(5*s45^2+82*s45*s51+18*s51^2)+s34^4*(6*s45^3+73*s45^2*s51-13*s45*s51^2-38*s51^3)+2*s34^3*s51*(35*s45^3+87*s45^2*s51-136*s45*s51^2+19*s51^3))+s23^4*(36*s34^6-9*s34^5*(7*s45-20*s51)+s34^4*(48*s45^2+536*s45*s51-290*s51^2)+s45*s51^3*(134*s45^2+310*s45*s51+57*s51^2)+s34^3*(60*s45^3+672*s45^2*s51+749*s45*s51^2-519*s51^3)+s34^2*s51*(196*s45^3+1418*s45^2*s51+203*s45*s51^2-66*s51^3)+s34*s51^2*(318*s45^3+1008*s45^2*s51+158*s45*s51^2+19*s51^3))-s23^5*(96*s34^5+s34^4*(57*s45-80*s51)+4*s34^3*(3*s45^2+71*s45*s51-94*s51^2)+s45*s51^2*(84*s45^2+182*s45*s51+19*s51^2)+s34^2*(36*s45^3+350*s45^2*s51+205*s45*s51^2-143*s51^3)+s34*s51*(120*s45^3+520*s45^2*s51+21*s45*s51^2+57*s51^3))+s23^3*(18*s34^7+3*s34^6*(17*s45-41*s51)-s45*s51^4*(131*s45^2+302*s45*s51+57*s51^2)-3*s34*s45*s51^3*(123*s45^2+377*s45*s51+83*s51^2)-s34^5*(30*s45^2+286*s45*s51+101*s51^2)-s34^2*s45*s51^2*(212*s45^2+2009*s45*s51+321*s51^2)-s34^4*(15*s45^3+293*s45^2*s51+1128*s45*s51^2-343*s51^3)+s34^3*s51*(11*s45^3-1443*s45^2*s51-908*s45*s51^2+303*s51^3)))+s12^2*s23*(3*s23^6*s34^2*(-12*s34^2+8*s34*s45+4*s45^2+7*s34*s51+4*s45*s51+19*s51^2)+s23^5*(s34+s51)*(36*s34^4+24*s34*s45^3-24*s45^3*s51+s34^3*(-96*s45+57*s51)+s34^2*(48*s45^2+48*s45*s51-133*s51^2))-s34*s45*s51^2*(s34+s51)^2*(19*s34^4+100*s34^3*s45+5*s34^2*s45*(17*s45+s51)+2*s34*s45*(5*s45^2-28*s45*s51-43*s51^2)-16*s45*s51*(s45^2+6*s45*s51+3*s51^2))-s23*(s34+s51)*(3*s34^7*s45+s34^3*s45^2*s51*(2*s45^2+35*s45*s51-189*s51^2)+19*s45^2*s51^4*(s45^2+6*s45*s51+3*s51^2)+s34^6*(21*s45^2-34*s45*s51+19*s51^2)+2*s34^2*s45^2*s51^2*(7*s45^2+97*s45*s51+125*s51^2)+2*s34*s45^2*s51^3*(17*s45^2+186*s45*s51+135*s51^2)+s34^5*(21*s45^3-76*s45^2*s51+139*s45*s51^2-76*s51^3)+s34^4*(3*s45^4-22*s45^3*s51+42*s45^2*s51^2-180*s45*s51^3+19*s51^4))-s23^3*(s34+s51)*(30*s34^6-s34^5*(33*s45+73*s51)+s34*s45^2*s51*(48*s45^2+248*s45*s51+69*s51^2)-3*s34^4*(41*s45^2-52*s45*s51+90*s51^2)+s45^2*s51^2*(24*s45^2+172*s45*s51+95*s51^2)+s34^3*(66*s45^3+138*s45^2*s51-317*s45*s51^2+114*s51^3)+s34^2*(24*s45^4+296*s45^3*s51-220*s45^2*s51^2+78*s45*s51^3+19*s51^4))+s23^2*(-3*s34^8+s34^7*(-51*s45+46*s51)+s34^6*(-21*s45^2+128*s45*s51-124*s51^2)+2*s34^2*s45^2*s51^2*(43*s45^2+359*s45*s51+112*s51^2)+s45^2*s51^4*(31*s45^2+226*s45*s51+133*s51^2)+2*s34*s45^2*s51^3*(41*s45^2+318*s45*s51+197*s51^2)+s34^5*(63*s45^3+129*s45^2*s51+74*s45*s51^2-230*s51^3)+s34^4*(15*s45^4+250*s45^3*s51+126*s45^2*s51^2-230*s45*s51^3-19*s51^4)+s34^3*s51*(50*s45^4+495*s45^3*s51-73*s45^2*s51^2-113*s45*s51^3+38*s51^4))+s23^4*(33*s34^6+s34^5*(93*s45-203*s51)+s45^2*s51^2*(12*s45^2+84*s45*s51+19*s51^2)+s34*s45^2*s51*(24*s45^2+168*s45*s51+49*s51^2)+s34^3*s51*(-271*s45^2-129*s45*s51+150*s51^2)-s34^4*(141*s45^2+30*s45*s51+181*s51^2)+s34^2*(12*s45^4+84*s45^3*s51-124*s45^2*s51^2+18*s45*s51^3+95*s51^4))))/(3*s12^3*s23^2*(s23-s34)^2*s34*s45*(-s12+s34+s45)*(s23-s51)^2*(s34+s51)),
p[16]->(8*s12*((s23*(2*s12^2-2*s12*(s34+2*s45)+s45*(3*s34+2*s45)))/(s34*(-s12+s34+s45))-((s12-s23)*(s12-s34)*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34-s45)*s45*(s12-s34-s51))+(s12*(2*s23^2-3*s23*s34+s34^2))/(s34*s51)))/s23^2,
p[17]->(2*(s12*(2*s23^2-3*s23*s34+s34^2)*(s12-s34-s45)*s45*(s12*s23-s34*(s23+s45))*(s12-s34-s51)-(s12-s23)*(s12-s34)*s34*(s12^2+s23*s34-s12*(s23+s34+s45))^2*s51+s12^3*(s12-s34)^2*s34*(s12-s34-s51)*s51-2*s12^2*s23*(s12-s34)^2*s34*(s12-s34-s51)*s51+s12*s23^2*(s12-s34)^2*s34*(s12-s34-s51)*s51+s12*s23^2*s34*(7*s12-4*s34-5*s45)*s45*(s12-s34-s51)*s51-4*s12*s23^2*(s12-s45)^2*s45*(s12-s34-s51)*s51-s23*(s12-s34)*s45^3*(3*s34+2*s45)*(s12-s34-s51)*s51+s12*s23*s34*s45*(6*s12^2-6*s12*s34+2*s34^2-13*s12*s45+8*s34*s45+16*s45^2)*(s12-s34-s51)*s51-2*s12*s23*s45*(s12^2*s34-3*s12*s34*s45+(3*s34-s45)*s45^2)*(s12-s34-s51)*s51-s12*s34*s45*(2*s12^3-s34*s45*(s34+s45)-s12^2*(4*s34+s45)+s12*s34*(2*s34+3*s45))*(s12-s34-s51)*s51+s23*(s12-s45)*s45*(2*s12^2-2*s12*(s34+2*s45)+s45*(3*s34+2*s45))*(s12-s34-s51)*s51^2+2*s23*s34*s45^3*(3*s34+2*s45)*s51*(-s12+s34+s51)-s23^2*s34*s45*(s34^2-3*s34*s45-2*s45^2)*s51*(-s12+s34+s51)))/(s12*s23^2*s34*(s12-s34-s45)*s45*(s12-s34-s51)*s51),
p[18]->(8*s51*(-(s12^3*s34*(s23+s45-s51))+s12^2*s23*(2*s23*s34+s34^2+4*s34*s45+s45^2-2*s34*s51)+s23*(s23*s34+s45*(s34+s51))^2-s12*s23*(s23^2*s34+s23*s34*(2*s34+3*s45-s51)+2*s45*(s34+s45)*(s34+s51))))/(s12*s23^2*s34*s45*(s23+s45-s51)),
p[19]->(2*s51*(s12^4*s34*(s23-s51)*(s23+s45-s51)+s23*(s23*s34+s45*(s34+s51))^3-s12*s23*(2*s23^3*s34^2+s45^2*(s34+s51)^2*(2*s34+2*s45+s51)+s23*s45*(s34+s51)*(4*s34^2+6*s34*s45-s34*s51-s45*s51)+s23^2*s34*(2*s34^2+6*s34*s45-2*s34*s51+s45*s51))+s12^2*s23*(s23^3*s34+s23^2*s34*(4*s34+3*s45-2*s51)+s45*(s34+s51)*(s34^2+4*s34*s45+s45*(s45+2*s51))+s23*(s34^3+s34^2*(8*s45-4*s51)-2*s45^2*s51+s34*(3*s45^2-3*s45*s51+s51^2)))-s12^3*(2*s23^3*s34+s23^2*(2*s34^2-s45^2+4*s34*(s45-s51))-s34*s45*(s45-s51)*(s34+s51)+s23*(2*s34^2*(s45-s51)+s45^2*s51+s34*(4*s45^2-5*s45*s51+2*s51^2)))))/(s12^3*s23^2*s34*s45*(s23+s45-s51)),
p[20]->((-96*s12^2*(s12-s34))/(s23*(s12-s34-s45)*s45)+(48*s12*(s12-s34)*(3*s12+2*s23-s34))/(s23*(s12-s34-s45)*s45)-(48*(3*s12^2-4*s12*s34+s34^2))/((s12-s34-s45)*s45)-(228*s23*s45)/(s12*(s12-s34-s45))-(820*s45^2)/(s12*(s12-s34-s45))-(76*(2*s12+s23-4*s34)*s45^2)/(s12*s34*(s12-s34-s45))-(48*s34)/(-s12+s34+s45)+(228*s23*s45)/(s34*(-s12+s34+s45))-(4*s45^3*(44*s12+44*s23-88*s34+25*s45))/(s12*s23*s34*(s12-s34-s45))+(8*s45*(-215*s12+247*s45))/(s23*(s12-s34-s45))-(4*s12^2*(56*s12+56*s23-112*s34+265*s45))/(s23*s34*(-s12+s34+s45))+(-520*s12+76*s23+1532*s45)/(s12-s34-s45)-(640*s45^3)/(s12^2*s23-s12*s23*s34-s12*s23*s45)+(48*s12*(s12*(4*s23+s34)-(2*s23+s34)*(s34+s45)))/(s23^2*(s12-s34-s45))-(48*(-7*s12^2+(2*s23+s34)*(s34+s45)+s12*(-6*s34+2*s45)))/(s23*(s12-s34-s45))+(12*(28*s12^3+52*s12^2*s45+(-48*s23+96*s34-49*s45)*s45^2+s12*s45*(52*s23-104*s34+53*s45)))/(s23*s34*(-s12+s34+s45))-(4*(-37*s12^2+s45*(76*s23-152*s34+7*s45)+s12*(76*s34+68*s45)))/(s34*(-s12+s34+s45))-(12*(s12-s23-s45)*(s12^2*(s34^2+s34*s45+s45^2)+(s45^2+s23*(s34+s45))^2-s12*(s45^2*(s34+2*s45)+s23*(2*s34^2+3*s34*s45+2*s45^2))))/(s12*s23*s34*(s23-s34+s45-s51)^2)+(4*(-28*s45^5-19*s23^3*(s34+s45)^2-25*s23*s45^3*(2*s34+3*s45)-22*s23^2*s45*(s34^2+4*s34*s45+3*s45^2)+s12^3*(19*s34^2+28*s34*s45+31*s45^2)-s12^2*(s23*(57*s34^2+94*s34*s45+81*s45^2)+s45*(22*s34^2+53*s34*s45+90*s45^2))+s12*(s45^3*(25*s34+87*s45)+s23^2*(57*s34^2+104*s34*s45+69*s45^2)+s23*s45*(44*s34^2+141*s34*s45+156*s45^2))))/(s12*s23*s34*s45*(s23-s34+s45-s51))-(4*(12*s12^4*s34+s23*s45^3*(19*s23+22*s45)-4*s12^3*(3*s34*(s34+2*s45)+s23*(3*s34+7*s45))-2*s12*s23*s45*(-6*s34^2-6*s34*s45+s45*(19*s23+36*s45))+s12^2*(19*s23^2*s45+12*s34*s45*(s34+s45)+6*s23*(2*s34^2+13*s45^2)))*s51)/(s12*s23^2*s34*(s12-s34-s45)*s45)+(12*(s12-s23-s45)*(s12^4-s12^3*(2*s23+2*s34+s45)+(-(s23*s34)+s45^2)^2+s12^2*(s23^2+s34*(s34+s45)+s23*(4*s34+s45))-s12*(2*s23^2*s34+s45^2*(-s34+s45)+s23*(2*s34^2+s34*s45-s45^2))))/(s12*s23*(s12-s34-s45)*(-s12+s34+s45+s51)^2)-(4*(19*s12^5-19*s23^3*s34^2-22*s23^2*s34*(s34-2*s45)*s45+25*s23*(2*s34-s45)*s45^3-28*s45^5-s12^4*(57*s23+38*s34+32*s45)+s12^3*(57*s23^2+114*s23*s34+19*s34^2+64*s23*s45+54*s34*s45+13*s45^2)+s12*(38*s23^3*s34+s45^3*(-25*s34+62*s45)+s23^2*(57*s34^2+54*s34*s45-22*s45^2)+s23*s45*(44*s34^2-53*s34*s45+9*s45^2))-s12^2*(19*s23^3+2*s23^2*(57*s34+16*s45)+3*s23*(19*s34^2+36*s34*s45-3*s45^2)+s45*(22*s34^2-9*s34*s45+34*s45^2))))/(s12*s23*(s12-s34-s45)*s45*(-s12+s34+s45+s51)))/3,
p[21]->((19*s23^3*s34)/(s12*(s12-s23)*(s12-s34-s45)*s45)+(12*s23*(4*s12-3*s23-2*s34)*s34^2)/(s12*(s12-s23)*(s12-s34-s45)*s45)+(12*s23^2*s34^3)/(s12^2*(s12-s23)*(s12-s34-s45)*s45)+(s12^3*(-91*s12+163*s34))/((s12-s23)*s23*(s12-s34-s45)*s45)+(184*s12^3+4*s12*s23^2-472*s12^2*s34+s23^2*(-19*s23+68*s34))/((s12-s23)*(s12-s34-s45)*s45)+(12*(121*s12+121*s23-57*s34)*s45^3)/(s12*(s12-s23)*s23*(s12-s34-s45))+(985*s45^4)/(s12*(s12-s23)*s23*(s12-s34-s45))-(39*s45^5)/(s12*(s12-s23)*s23*s34*(s12-s34-s45))-(57*s23*s45^5)/(s12^3*(s12-s23)*s34*(s12-s34-s45))-(s45^4*(364*s12+364*s23-148*s34+125*s45))/(s12^2*(s12-s23)*s23*(s12-s34-s45))-(s12*(956*s12*s34+837*s12*s45-1588*s23*s45+591*s34*s45))/((s12-s23)*s23*(s12-s34-s45))+(1478*s12*s34-404*s12*s45-1941*s23*s45+1296*s34*s45)/((s12-s23)*(s12-s34-s45))+(3*s23*s45*(38*s23^2*s34+164*s23*s45^2+(164*s12+37*s34)*s45^2))/(s12^3*(s12-s23)*(s12-s34-s45))+(3*(90*s12^2+63*s12*s23+6*s23^2+52*s23*s34+44*s34^2+8*s23*s45-1226*s45^2-8*s12*(86*s34+s45)))/((s12-s23)*(s12-s34-s45))-(2*s45^4*(33*s12^2+33*s23^2-110*s23*s34+110*s34^2+47*s23*s45-50*s34*s45+14*s45^2+s12*(44*s23-110*s34+3*s45)))/(s12^2*(s12-s23)*s23*s34*(s12-s34-s45))+(2*s45^3*(141*s12^2+141*s23^2-470*s23*s34+470*s34^2+266*s23*s45-344*s34*s45+94*s45^2+2*s12*(94*s23-235*s34+39*s45)))/(s12*(s12-s23)*s23*s34*(s12-s34-s45))+(s23*(2*s45*(598*s12+102*s34+49*s45)+s23*(-49*s34+475*s45)))/(s12*(s12-s23)*(s12-s34-s45))-(s45*(171*s23^3-608*s23*s34*s45+233*s45^3+38*s12*s23*(7*s23+8*s45)+s23^2*(-532*s34+587*s45)))/(s12*(s12-s23)*s34*(s12-s34-s45))-(-19*s23^3*(s34-3*s45)+1034*s45^4+s23*s45^2*(1460*s12+469*s34+169*s45)+s23^2*s45*(152*s12+483*s34+888*s45))/(s12^2*(s12-s23)*(s12-s34-s45))-(3*(8*s34^3+12*s12^2*s45+12*s23^2*s45+28*s34^2*s45+373*s34*s45^2-995*s45^3+8*s12*(2*s34^2+7*s34*s45+(2*s23-139*s45)*s45)+8*s23*(6*s34^2+7*s34*s45-137*s45^2)))/(s12*(s12-s23)*(s12-s34-s45))+(3*s45^2*(-57*s12^2*s23-57*s23^3-38*s12*s23*(2*s23-5*s34-s45)+32*s45^3+19*s23^2*(10*s34+s45)-38*s23*(5*s34^2+s45^2)))/(s12^2*(s12-s23)*s34*(s12-s34-s45))+(12*s12^2*(-3*s12*s23^2+2*s12*s23*(s34-s45)+2*s12^2*s45-2*s12*s45*(s34+s45)+s34*(3*s23^2-2*s23*s34+2*s23*s45+2*s45^2)))/((s12-s23)*s23^2*(s12-s34-s45)*s45)+(24*s12*(3*s12^3+s12^2*(4*s23-7*s34-2*s45)+s34*(-3*s23^2+4*s23*s34-2*s23*s45-2*s45^2)+s12*(3*s23^2-8*s23*s34+s34^2+2*s23*s45+2*s34*s45+2*s45^2)))/((s12-s23)*s23*(s12-s34-s45)*s45)+(s45^3*(19*s23^3+s12^2*(57*s23+66*s45)+s23^2*(-114*s34+66*s45)+2*s12*(19*s23^2-95*s23*s34+25*s23*s45-110*s34*s45+3*s45^2)+4*s45*(55*s34^2-25*s34*s45+7*s45^2)+2*s23*(95*s34^2-110*s34*s45+66*s45^2)))/(s12^3*(s12-s23)*s34*(s12-s34-s45))+(s45^2*(76*s23^3+s23^2*(340*s34-161*s45)+389*s23*s45^2+s45^2*(-148*s34+125*s45)+4*s12*(38*s23^2+91*s45^2)))/(s12^3*(s12-s23)*(s12-s34-s45))-(s45^2*(-152*s23^3+339*s12^2*s45+7*s23*s45*(-142*s34+31*s45)+s23^2*(380*s34+271*s45)-2*s12*(95*s23^2-192*s23*s45+(565*s34-59*s45)*s45)+2*s45*(565*s34^2-344*s34*s45+113*s45^2)))/(s12^2*(s12-s23)*s34*(s12-s34-s45))+(3*s45*(57*s23^3-5*s23^2*(38*s34-49*s45)+3*s12^2*(19*s23+69*s45)+2*s45*(345*s34^2-290*s34*s45+69*s45^2)+2*s12*(38*s23^2-95*s23*s34+119*s23*s45-345*s34*s45+76*s45^2)+s23*(190*s34^2-690*s34*s45+151*s45^2)))/(s12*(s12-s23)*s34*(s12-s34-s45))+(3*(69*s12^3-8*s12^2*(26*s23-47*s34-7*s45)+24*s23^2*(s34+s45)-4*s23*s45*(4*s34+183*s45)+s45*(-16*s34^2+368*s34*s45-893*s45^2)+s12*(-48*s23^2+96*s23*s34-48*s34*s45+404*s45^2)))/((s12-s23)*s23*(s12-s34-s45))+(3*(-75*s12^3+76*s12^2*s34-4*s12*(7*s23^2-28*s23*s34+38*s45^2)+s23*(19*s23^2-76*s23*s34+60*s23*s45+449*s45^2)))/((s12-s23)*s34*(s12-s34-s45))+(-84*s12^4-82*s45^4+s12^3*(-112*s23+280*s34+31*s45)+2*s12*s45*(159*s23^2-530*s23*s34+530*s34^2+674*s23*s45-1136*s34*s45+308*s45^2)+s12^2*(-84*s23^2+280*s23*s34-280*s34^2-330*s23*s45+336*s34*s45+868*s45^2))/((s12-s23)*s23*s34*(s12-s34-s45))-(6*(30*s12^3+s12^2*(27*s23-98*s34-4*s45)+s12*(-10*s23^2-19*s23*s34+22*s34^2+4*s23*s45+4*s34*s45+4*s45^2)-2*s34*(-9*s23^2+s34^2+2*s45^2+2*s23*(s34+s45))))/((s12-s23)*(s12-s34-s45)*s45)-(12*(2*s12^4-2*s12^3*(s34+s45)+s12^2*(-9*s23^2+2*s23*(s34-3*s45)+2*s34*s45)-s45*(s34+s45)*(3*s23^2+s34^2+2*s23*(s34+s45))+s12*(s34^2*s45+6*s23*s45*(s34+s45)+s23^2*(6*s34+9*s45))))/((s12-s23)*s23^2*(s12-s34-s45))+(141*s12^3-57*s23^3+s23^2*(190*s34-123*s45)+s12^2*(131*s23-470*s34+327*s45)+2*s45*(-815*s34^2+1022*s34*s45+22*s45^2)-2*s23*(95*s34^2-411*s34*s45+693*s45^2)+s12*(65*s23^2+470*s34^2+510*s34*s45-602*s45^2-8*s23*(35*s34+67*s45)))/((s12-s23)*s34*(s12-s34-s45))+(6*(14*s12^4+28*s12^3*(s23-2*s34)-170*s12^2*s45^2-50*s12*s45^2*(2*s23-5*s34+2*s45)-25*s45^2*(3*s23^2+s23*(-10*s34+8*s45)+2*(5*s34^2-6*s34*s45+s45^2))))/((s12-s23)*s23*s34*(s12-s34-s45))+(3*(12*s12^2*s45*(s34+s45)+4*s23^2*(s34^2+3*s34*s45+3*s45^2)+8*s23*(s34^3+s34^2*s45+2*s34*s45^2-80*s45^3)+s45*(4*s34^3+4*s34^2*s45+191*s34*s45^2+8*s45^3)+8*s12*(s45*(s34^2-82*s45^2)+2*s23*(s34^2+s34*s45+s45^2))))/(s12^2*(s12-s23)*(s12-s34-s45))+(3*(s12-s23-s45)*(s12^3*(s34^3+s45^3)-(s45^2+s23*(s34+s45))^3-3*s12^2*(s45^4+s23*(s34^3+s34^2*s45+s34*s45^2+s45^3))+3*s12*(s45^5+s23*s45^2*(s34^2+2*s34*s45+2*s45^2)+s23^2*(s34^3+2*s34^2*s45+2*s34*s45^2+s45^3))))/(s12^3*s23*s34*(s23-s34+s45-s51)^2)+(-(s12^4*(19*s34^3+6*s34^2*s45+34*s45^3))-(s45^2+s23*(s34+s45))^2*(31*s45^3+19*s23^2*(s34+s45)+2*s23*s45*(11*s34+25*s45))-3*s12^2*(65*s45^5+s23^2*(38*s34^3+63*s34^2*s45+71*s34*s45^2+53*s45^3)+2*s23*s45*(11*s34^3+24*s34^2*s45+40*s34*s45^2+59*s45^3))+s12*(127*s45^6+3*s23*s45^3*(25*s34^2+82*s34*s45+115*s45^2)+s23^3*(76*s34^3+177*s34^2*s45+192*s34*s45^2+91*s45^3)+3*s23^2*s45*(22*s34^3+90*s34^2*s45+146*s34*s45^2+103*s45^3))+s12^3*(s23*(76*s34^3+75*s34^2*s45+78*s34*s45^2+121*s45^3)+s45*(22*s34^3+6*s34^2*s45+133*s45^3)))/(s12^3*s23*s34*s45*(s23-s34+s45-s51))+((4*s12^6*s23*(6*s34+7*s45)+s23^2*s45^3*(s23+s45)*(19*s23*(4*s34+s45)+s45*(94*s34+25*s45))-s12^5*(-24*s34^2*s45+s23^2*(48*s34+19*s45)+s23*(48*s34^2+128*s34*s45+137*s45^2))+2*s12^4*(2*s23^3*(6*s34-7*s45)-12*s34^2*s45*(s34+2*s45)+s23^2*(48*s34^2+95*s34*s45+83*s45^2)+s23*(12*s34^3+24*s34^2*s45+173*s34*s45^2+134*s45^3))-s12*s23*s45*(19*s23^3*s45*(4*s34+s45)+s45^4*(94*s34+25*s45)+4*s23*s45*(-6*s34^3-6*s34^2*s45+130*s34*s45^2+43*s45^3)+s23^2*(-24*s34^3-24*s34^2*s45+478*s34*s45^2+154*s45^3))+s12^2*s23*(-19*s23^3*s45^2+2*s45^4*(175*s34+64*s45)+2*s23^2*(12*s34^3+173*s34*s45^2+74*s45^3)+s23*s45*(-24*s34^3-72*s34^2*s45+852*s34*s45^2+397*s45^3))+s12^3*(19*s23^4*s45+24*s34^2*s45^2*(s34+s45)-2*s23^3*(24*s34^2+31*s34*s45+5*s45^2)-s23^2*(48*s34^3+72*s34^2*s45+568*s34*s45^2+397*s45^3)+s23*(24*s34^3*s45-498*s34*s45^3-262*s45^4)))*s51)/(s12^3*(s12-s23)*s23^2*s34*(s12-s34-s45)*s45)-((12*s12^6*s34-s23^2*s45^4*(19*s23+22*s45)-s12^2*s23*s45^2*(57*s23^2-12*s23*s34+207*s23*s45+94*s45^2)-4*s12^5*(s23*(6*s34-7*s45)+3*s34*(s34+3*s45))+s12^4*(s23^2*(12*s34-47*s45)+12*s34*s45*(2*s34+3*s45)+2*s23*(12*s34^2+24*s34*s45-53*s45^2))+s12*s23*s45^2*(57*s23^2*s45+22*s45^3+s23*(-12*s34^2-12*s34*s45+113*s45^2))+s12^3*(19*s23^3*s45-12*s34*s45^2*(s34+s45)+6*s23*s45*(-4*s34^2-4*s34*s45+25*s45^2)+s23^2*(-12*s34^2-12*s34*s45+163*s45^2)))*s51^2)/(s12^3*(s12-s23)*s23^2*s34*(s12-s34-s45)*s45)+(3*(s12-s23-s45)*(s12^6-3*s12^5*(s23+s34+s45)+(s23*s34-s45^2)^3+3*s12^4*(s23^2+(s34+s45)^2+s23*(3*s34+2*s45))+3*s12^2*(s23^3*s34-s45^4+s23*s34^2*(s34+2*s45)+s23^2*s34*(3*s34+2*s45))-3*s12*(s23^3*s34^2-s23*s34^2*s45^2-s45^5+s23^2*s34*(s34^2+s34*s45-s45^2))-s12^3*(s23^3+3*s23^2*(3*s34+s45)+3*s23*(3*s34^2+4*s34*s45+s45^2)+s34*(s34^2+3*s34*s45+3*s45^2))))/(s12^3*s23*(s12-s34-s45)*(-s12+s34+s45+s51)^2)-(19*s12^7-s12^6*(76*s23+57*s34+73*s45)+3*s12^5*(38*s23^2+76*s23*s34+19*s34^2+73*s23*s45+56*s34*s45+35*s45^2)-(-(s23*s34)+s45^2)^2*(19*s23^2*s34+2*s23*(11*s34-14*s45)*s45-31*s45^3)+s12*(57*s23^4*s34^2-127*s45^6+s23^3*s34*(76*s34^2+117*s34*s45-66*s45^2)+6*s23^2*s34*s45*(11*s34^2-12*s34*s45-9*s45^2)-3*s23*s45^3*(25*s34^2-32*s34*s45+30*s45^2))-s12^4*(76*s23^3+19*s34^3+117*s34^2*s45+165*s34*s45^2+33*s45^3+3*s23^2*(114*s34+73*s45)+6*s23*(38*s34^2+84*s34*s45+35*s45^2))-3*s12^2*(19*s23^4*s34-65*s45^5+4*s23^3*s34*(19*s34+14*s45)+s23^2*s34*(38*s34^2+117*s34*s45+11*s45^2)+2*s23*s45*(11*s34^3+9*s34^2*s45-16*s45^3))+s12^3*(19*s23^4+s23^3*(228*s34+73*s45)+3*s23^2*(114*s34^2+168*s34*s45+35*s45^2)+s45*(22*s34^3+60*s34^2*s45+54*s34*s45^2-117*s45^3)+s23*(76*s34^3+351*s34^2*s45+264*s34*s45^2+33*s45^3)))/(s12^3*s23*(s12-s34-s45)*s45*(-s12+s34+s45+s51)))/3,
p[22]->(8*s12*(s12^3*(2*s23*s34-s23*s45-2*s34*s51)+s23*(-(s23*s34^2*(2*s34+3*s45))+s45^3*(s34+s51))+s12^2*(-2*s23^2*s34+2*s34*(2*s45*s51+s34*(s45+s51))+s23*(-4*s34^2+s45*(2*s45+s51)+s34*(-3*s45+2*s51)))+s12*(2*s23^2*s34*(2*s34+s45)-2*s34*s45*(s34+s45)*(s34+s51)+s23*(2*s34^3+s34^2*(5*s45-2*s51)-2*s34*s45*s51-s45^2*(s45+2*s51)))))/(s23^3*s34*s45*(-s12+s34+s45)),
p[23]->(2*(s23*(s23^2*s34^3*(2*s34+3*s45)+s23*s34*s45*(2*s34^2+3*s34*s45-s45^2)*(s34+s51)-s45^4*(s34+s51)^2)+s12^4*(s23^2*(2*s34+s45)+2*s34*s51^2-s23*(2*s34*s45+4*s34*s51+s45*s51))-s12*(s23^3*s34^2*(6*s34+5*s45)+2*s34*s45^2*(s34+s45)*(s34+s51)^2+s23^2*(2*s34^4+s34^2*s45*(4*s45-5*s51)+s34^3*(9*s45-4*s51)-4*s34*s45^2*s51+s45^3*s51)-s23*s45*(s34^3*(3*s45-2*s51)+s45^2*s51*(s45+3*s51)+s34^2*(6*s45^2+s45*s51-2*s51^2)+s34*s45*(s45^2+9*s45*s51-2*s51^2)))-s12^3*(2*s23^3*s34+2*s34*s51*(3*s45*s51+s34*(2*s45+s51))+s23^2*(6*s34^2+4*s34*(s45-s51)+s45*(2*s45+s51))-s23*(s45*s51*(3*s45+s51)+2*s34^2*(s45+4*s51)+s34*(5*s45^2+13*s45*s51-2*s51^2)))+s12^2*(2*s23^3*s34*(3*s34+s45)+2*s34*s45*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))+s23^2*(6*s34^3+s34*s45*(2*s45-7*s51)+2*s34^2*(5*s45-4*s51)+s45^2*(s45+2*s51))-s23*(4*s34^3*s51+3*s45^2*s51*(s45+s51)+s34^2*(7*s45^2+9*s45*s51-2*s51^2)+4*s34*s45*(s45^2+4*s45*s51-s51^2)))))/(s12*s23^3*s34*(s12-s34-s45)*s45),
p[24]->(8*(s12-s23-s45)*(-s12^2-(s23+s45)*(2*s34+s45)+s12*(3*s34+2*s45)+((-s12+s23+s45)^2*(s34+s45)^2)/(s45*(s23+s45-s51))+(s12-s45)*s51))/(s12*s23*s34),
p[25]->(-2*(s12-s23-s45)*(-(s23*s34+s45*(s34+s51))^3+s12^3*(s23^2*s45+s34^2*(2*s45-s51)+2*s34*s45*s51+s45*s51^2+s23*(s34^2-2*s34*s45-2*s45*s51))-s12^2*(s45*(s34+s51)^2*(s34+2*s45+s51)+s23^2*(2*s34^2+s45*s51)+s23*(s34^3+s34^2*(4*s45-2*s51)-3*s34*s45*s51-2*s45*s51*(s45+s51)))+s12*(s23^3*s34^2+s45^2*(s34+s51)^2*(2*s34+s45+2*s51)+s23^2*s34*(2*s34^2+3*s34*s45-s34*s51-s45*s51)+s23*s45*(s34+s51)*(4*s34^2-2*s45*s51+s34*(3*s45+s51)))))/(s12^3*s23*s34*s45*(s23+s45-s51)),
p[26]->(4*(-3*s23*(s23-s34)^2*s34*(s12-s23-s45)*s45*(s12^4-s12^3*(2*s23+2*s34+s45)+(-(s23*s34)+s45^2)^2+s12^2*(s23^2+s34*(s34+s45)+s23*(4*s34+s45))-s12*(2*s23^2*s34+s45^2*(-s34+s45)+s23*(2*s34^2+s34*s45-s45^2)))*s51-s23*(s23-s34)^2*s34*(19*s12^5-19*s23^3*s34^2-22*s23^2*s34*(s34-2*s45)*s45+25*s23*(2*s34-s45)*s45^3-28*s45^5-s12^4*(57*s23+38*s34+32*s45)+s12^3*(57*s23^2+114*s23*s34+19*s34^2+64*s23*s45+54*s34*s45+13*s45^2)+s12*(38*s23^3*s34+s45^3*(-25*s34+62*s45)+s23^2*(57*s34^2+54*s34*s45-22*s45^2)+s23*s45*(44*s34^2-53*s34*s45+9*s45^2))-s12^2*(19*s23^3+2*s23^2*(57*s34+16*s45)+3*s23*(19*s34^2+36*s34*s45-3*s45^2)+s45*(22*s34^2-9*s34*s45+34*s45^2)))*(s12-s34-s45-s51)*s51+s12^3*(19*s23-6*s34)*(s23-s34)^3*(s12-s34-s45)*s45*(-s12+s34+s45+s51)^2-57*s12*s23^5*s34^2*s51*(-s12+s34+s45+s51)^2+19*s23^3*(s23-s34)^2*s34^3*s51*(-s12+s34+s45+s51)^2+57*s12^3*s23*s34^4*s51*(-s12+s34+s45+s51)^2+6*s12^3*s34^3*(s12-s34-s45)*s45*s51*(-s12+s34+s45+s51)^2+6*s23*s34^2*s45^2*(19*s34^3+48*s34^2*s45-8*s45^3+16*s34*s45*(-3*s12+s45))*s51*(-s12+s34+s45+s51)^2+19*s12^2*s23*s34^3*(s12^2+2*s34*s45-2*s12*(2*s34+s45))*s51*(-s12+s34+s45+s51)^2+19*s23^2*(s12-s34)*s45^3*(4*s12^2+3*s23*s34+4*s34^2+2*s23*s45+6*s34*s45+2*s45^2-s12*(3*s23+8*s34+6*s45))*s51*(-s12+s34+s45+s51)^2+3*s12*s23^2*s34*s45*(177*s12^3-12*s23^2*s34+s23*s45*(-123*s34+163*s45)-2*s12^2*(482*s34+321*s45)-4*s45*(72*s34^2+277*s34*s45+72*s45^2)+s12*(462*s34^2+930*s34*s45+753*s45^2))*s51*(-s12+s34+s45+s51)^2+s12*s23*s34*s45*(192*s12^4+38*s34^4-540*s34^3*s45+88*s34^2*s45^2+556*s34*s45^3+32*s45^4-s12^3*(1103*s34+768*s45)+11*s12^2*(169*s34^2+81*s34*s45+32*s45^2)+s12*(-346*s34^3+199*s34^2*s45+56*s34*s45^2-96*s45^3))*s51*(-s12+s34+s45+s51)^2-s23*s34*s45^2*(64*s12^3*s45+s12^2*(-57*s34^2+48*s34*s45-96*s45^2)+s34*(95*s34^3+326*s34^2*s45+71*s34*s45^2-48*s45^3)-2*s12*(19*s34^3+87*s34^2*s45+16*s34*s45^2-16*s45^3))*s51*(-s12+s34+s45+s51)^2-3*s12*s23*s34*s45*(64*s12^4-32*s12^3*(11*s34+8*s45)+2*s12*s34*(-31*s34^2+68*s34*s45+4*s45^2)+4*s12^2*(140*s34^2+69*s34*s45+24*s45^2)+s34*(19*s34^3-204*s34^2*s45-8*s34*s45^2+196*s45^3))*s51*(-s12+s34+s45+s51)^2-s12*s23^2*s34*s45*(452*s12^3-19*s23^3-124*s23^2*s45-s12^2*(331*s23+2502*s34+1812*s45)+s23*(36*s34^2+24*s34*s45+251*s45^2)+s12*(-10*s23^2+8*s23*s34+1000*s34^2+455*s23*s45+2106*s34*s45+2519*s45^2)-2*(33*s34^3+350*s34^2*s45+1512*s34*s45^2+543*s45^3))*s51*(-s12+s34+s45+s51)^2-3*s23^2*s34*s45*(19*s23^3*s34-38*s34^4-105*s34^2*s45^2-222*s34*s45^3-111*s45^4-3*s12^2*s45*(19*s23+37*s45)+38*s23^2*(s34^2-s45^2)-s23*s45*(209*s34^2+200*s34*s45+57*s45^2)+s12*(-38*s23^2*(s34-s45)+114*s23*s45*(s34+s45)+222*s45^2*(s34+s45)))*s51*(-s12+s34+s45+s51)^2+57*s12*s23^2*s45*(4*s12^4-4*s12^3*(s23+s34+4*s45)+3*s23*s45*(s34^2+2*s34*s45+2*s45^2)+2*s12*s23*s45*(s23-3*(s34+s45))+s12^2*s45*(13*s23+6*(2*s34+s45)))*s51*(-s12+s34+s45+s51)^2+19*s12*s23^2*s34*(s12^3*(s23-2*s34)-s12^2*(3*s23^2-5*s23*s34+s34^2+2*s23*s45-4*s34*s45)+2*s12*(s23^3+s34^2*(2*s34-s45)+s23^2*s45-s23*s34*(3*s34+s45))-s34*(s23*s34*(s34-4*s45)+s23^2*(-5*s34+2*s45)+s34^2*(s34+2*s45)))*s51*(-s12+s34+s45+s51)^2-38*s12*s23^2*s45*(6*s12^4+s45*(-(s23^2*s34)-4*s34^3+4*s34*s45^2+s45^3+10*s23*s45*(s34+s45))-s12^3*(5*s23+6*(s34+4*s45))+s12^2*(s23^2+2*s23*(s34+9*s45)+s45*(18*s34+11*s45))+s12*(2*s34^3+3*s34^2*s45-5*s34*s45^2-3*s45^3+s23^2*(s34+2*s45)+s23*(3*s34^2-10*s34*s45-10*s45^2)))*s51*(-s12+s34+s45+s51)^2-s23^2*s34*s45*(76*s34^4+210*s12^2*s34*s45+133*s34^3*s45+138*s34^2*s45^2+602*s34*s45^3+295*s45^4+s23^2*(-263*s34^2+101*s34*s45+92*s45^2)+2*s23*(65*s34^3+206*s34^2*s45+314*s34*s45^2+54*s45^3)-2*s12*(38*s34^3-89*s34^2*s45+368*s34*s45^2+184*s45^3+s23*(-92*s34^2+298*s34*s45+16*s45^2)))*s51*(-s12+s34+s45+s51)^2+s23*(s12^4*(19*s23-16*s34)*s45+s12^3*(19*s23^2*(s34+4*s45)-2*s23*(19*s34^2+120*s34*s45+19*s45^2)+s34*(19*s34^2+152*s34*s45+32*s45^2))+s34*s45*(57*s23^3*(s34-s45)+2*s34^2*(19*s34-35*s45)*s45-4*s23^2*(23*s34^2-46*s34*s45+15*s45^2)+s23*s34*(38*s34^2-159*s34*s45+133*s45^2))+s12^2*(-19*s23^3*(s34-s45)+s23^2*(19*s34^2-123*s34*s45-114*s45^2)-s34*(19*s34^3+208*s34^2*s45+216*s34*s45^2+16*s45^3)+s23*(19*s34^3+330*s34^2*s45+348*s34*s45^2+19*s45^3))+s12*(19*s23^3*(s34^2-s45^2)+s34^2*s45*(-19*s34^2+196*s34*s45+64*s45^2)+s23*s34*(19*s34^3+111*s34^2*s45-330*s34*s45^2-108*s45^3)+s23^2*(-38*s34^3-104*s34^2*s45+135*s34*s45^2+38*s45^3)))*s51^2*(-s12+s34+s45+s51)^2-s23*s45*(s12^3*(38*s23-32*s34)+s12^2*(38*s23^2-139*s23*s34+92*s34^2-76*s23*s45+64*s34*s45)+s45*(s23*s34*(70*s34-73*s45)+19*s23^2*(-3*s34+s45)+s34^2*(-19*s34+48*s45))+s12*(19*s23^2*(s34-3*s45)-4*s34*s45*(35*s34+8*s45)+s23*(-16*s34^2+212*s34*s45+38*s45^2)))*s51^3*(-s12+s34+s45+s51)^2+s23*(19*s23-16*s34)*(s12-s45)^2*s45*s51^4*(-s12+s34+s45+s51)^2))/(3*s12*s23^2*(s23-s34)^2*s34*(s12-s34-s45)*s45*s51*(-s12+s34+s45+s51)^2),
p[27]->((s23-s34-s51)*(s12^7*s45*(-19*s23^4+6*s34^3*s51+s23^3*(44*s34+38*s51)+s23*s34*(6*s34^2+57*s34*s51+16*s51^2)-s23^2*(31*s34^2+104*s34*s51+19*s51^2))+s23*s51*(s23*s34+s45*(s34+s51))^3*(s23^2*s34*(19*s34+16*s45+19*s51)+s34*(19*s34^3+19*s34^2*s51-32*s34*s45*(s45+s51)-16*s45*(s45+s51)^2)+s23*(-38*s34^3+38*s34*s45*(s45+s51)+19*s45*(s45+s51)^2-s34^2*(13*s45+38*s51)))+s12^6*s45*(19*s23^4*(4*s34+3*s45+4*s51)-6*s34^3*(2*s51*(2*s45+s51)+s34*(s45+3*s51))-s23^3*(176*s34^2+152*s51*(s45+s51)+s34*(113*s45+328*s51))-s23*s34*(24*s34^3+16*s51^2*(5*s45+4*s51)+2*s34*s51*(122*s45+133*s51)+s34^2*(-13*s45+339*s51))+s23^2*(124*s34^3+19*s51^2*(5*s45+4*s51)+7*s34^2*(7*s45+90*s51)+s34*s51*(435*s45+448*s51)))+s12^5*(-19*s23^5*s34*s51+6*s34^3*s45*(3*s34^2*(s45+s51)+s51*(6*s45^2+6*s45*s51+s51^2)+s34*(3*s45^2+11*s45*s51+4*s51^2))-s23^4*(38*s34^2*(3*s45-s51)+s34*(171*s45^2+216*s45*s51-38*s51^2)+19*s45*(3*s45^2+10*s45*s51+6*s51^2))-s23^2*(186*s34^4*s45+s34^3*(147*s45^2+1122*s45*s51-38*s51^2)+38*s45*s51^2*(5*s45^2+9*s45*s51+3*s51^2)+2*s34*s45*s51*(350*s45^2+849*s45*s51+371*s51^2)+s34^2*(-39*s45^3+1900*s45^2*s51+1616*s45*s51^2-38*s51^3))+s23^3*(s34^3*(264*s45-19*s51)+s34^2*(339*s45^2+582*s45*s51-76*s51^2)+76*s45*s51*(3*s45^2+7*s45*s51+3*s51^2)+s34*(75*s45^3+839*s45^2*s51+730*s45*s51^2-19*s51^3))+s23*s34*(36*s34^4*s45+s34^3*(-39*s45^2+675*s45*s51)+32*s45*s51^2*(5*s45^2+9*s45*s51+3*s51^2)+s34*s45*s51*(406*s45^2+1046*s45*s51+469*s51^2)+s34^2*(-75*s45^3+1095*s45^2*s51+922*s45*s51^2-19*s51^3)))-s12*s23*s51*(s23^5*s34^3*(76*s34+48*s45+57*s51)+s23^4*s34^2*(-133*s34^3+s34^2*(155*s45-133*s51)+s34*(176*s45^2+279*s45*s51-38*s51^2)+s45*(19*s45^2+86*s45*s51+76*s51^2))+s23^3*s34*(38*s34^5-19*s45^2*s51*(s45+s51)^2+s34^4*(-262*s45+95*s51)+s34^2*s45*(394*s45^2+681*s45*s51-42*s51^2)+s34^3*(262*s45^2-237*s45*s51+76*s51^2)+s34*s45*(76*s45^3+284*s45^2*s51+264*s45*s51^2-19*s51^3))+s34*s45^2*(s34+s51)^2*(19*s34^4+s34^3*(-34*s45+38*s51)+s34^2*(-212*s45^2-158*s45*s51+19*s51^2)-4*s34*s45*(43*s45^2+94*s45*s51+43*s51^2)-16*s45*(2*s45^3+9*s45^2*s51+10*s45*s51^2+3*s51^3))+s23*s45*(s34+s51)*(38*s34^6+s34^5*(-30*s45+19*s51)-s34^4*(420*s45^2+354*s45*s51+19*s51^2)-s34^3*s45*(164*s45^2+567*s45*s51+362*s51^2)+s34^2*s45*(122*s45^3+446*s45^2*s51+143*s45*s51^2-86*s51^3)+19*s45^2*s51*(2*s45^3+9*s45^2*s51+10*s45*s51^2+3*s51^3)+s34*s45^2*(38*s45^3+405*s45^2*s51+696*s45*s51^2+291*s51^3))+s23^2*(19*s34^7+s34^6*(42*s45-19*s51)-38*s45^3*s51^2*(s45+s51)^2+s34^4*s45*(191*s45^2-291*s45*s51-19*s51^2)-s34^5*(337*s45^2+63*s45*s51+38*s51^2)+s34^3*s45*(420*s45^3+1229*s45^2*s51+461*s45*s51^2+38*s51^3)+s34*s45^2*s51*(57*s45^3+213*s45^2*s51+251*s45*s51^2+76*s51^3)+s34^2*s45^2*(95*s45^3+789*s45^2*s51+1251*s45*s51^2+439*s51^3)))+s12^4*(19*s23^6*s34*s51+s23^5*s34*(38*s34+23*s45-19*s51)*s51-6*s34^3*s45*(s34^3*(3*s45+s51)+2*s45*s51*(2*s45^2+3*s45*s51+s51^2)+2*s34^2*(3*s45^2+5*s45*s51+s51^2)+s34*(3*s45^3+13*s45^2*s51+9*s45*s51^2+s51^3))+s23^4*(19*s34^3*(4*s45-7*s51)+s34^2*(171*s45^2+272*s45*s51-76*s51^2)+s34*(114*s45^3+356*s45^2*s51+158*s45*s51^2-19*s51^3)+19*s45*(s45^3+8*s45^2*s51+12*s45*s51^2+4*s51^3))+s23^2*(124*s34^5*s45+s34^4*(147*s45^2+664*s45*s51-114*s51^2)+s34^3*(-78*s45^3+2153*s45^2*s51+1630*s45*s51^2-95*s51^3)+38*s45*s51^2*(5*s45^3+16*s45^2*s51+12*s45*s51^2+2*s51^3)+2*s34*s45*s51*(265*s45^3+1241*s45^2*s51+1273*s45*s51^2+278*s51^3)+s34^2*(-101*s45^4+2108*s45^3*s51+4424*s45^2*s51^2+1464*s45*s51^3-38*s51^4))-s23^3*(4*s34^4*(44*s45-19*s51)+s34^3*(339*s45^2+287*s45*s51-209*s51^2)+2*s34^2*(75*s45^3+311*s45^2*s51+282*s45*s51^2-38*s51^3)+76*s45*s51*(2*s45^3+9*s45^2*s51+9*s45*s51^2+2*s51^3)+s34*(-13*s45^4+675*s45^3*s51+1608*s45^2*s51^2+629*s45*s51^3-19*s51^4))-s23*s34*(24*s34^5*s45+s34^4*(-39*s45^2+561*s45*s51)+32*s45*s51^2*(5*s45^3+16*s45^2*s51+12*s45*s51^2+2*s51^3)-2*s34^3*(75*s45^3-801*s45^2*s51-555*s45*s51^2+19*s51^3)+2*s34*s45*s51*(162*s45^3+803*s45^2*s51+841*s45*s51^2+184*s51^3)+s34^2*(-87*s45^4+1357*s45^3*s51+2759*s45^2*s51^2+854*s45*s51^3-19*s51^4)))+s12^2*s23*s51*(3*s23^5*s34^2*(38*s34+16*s45+19*s51)+s23^4*s34^2*(-152*s34^2+94*s45^2+3*s34*(67*s45-57*s51)+102*s45*s51-76*s51^2)+s23^2*(76*s34^6+s34^5*(-42*s45+19*s51)+s34^4*(268*s45^2-28*s45*s51-38*s51^2)+2*s34^2*s45^2*(240*s45^2+617*s45*s51+354*s51^2)+s34*s45^2*(19*s45^3-97*s45^2*s51-247*s45*s51^2-97*s51^3)+s34^3*(1099*s45^3+1205*s45^2*s51+94*s45*s51^2-38*s51^3)-76*s45^2*s51*(s45^3+4*s45^2*s51+4*s45*s51^2+s51^3))+s23^3*(-38*s34^5-19*s34^4*(6*s45-7*s51)+19*s45^2*s51*(s45+s51)^2+s34^3*(542*s45^2+236*s45*s51+133*s51^2)+s34^2*(236*s45^3+435*s45^2*s51+78*s45*s51^2+19*s51^3))-s34*s45^2*(s34+s51)*(106*s34^4+s34^3*(569*s45+364*s51)+s34^2*(696*s45^2+1369*s45*s51+458*s51^2)+8*s34*(31*s45^3+136*s45^2*s51+136*s45*s51^2+31*s51^3)+16*(s45^4+12*s45^3*s51+27*s45^2*s51^2+18*s45*s51^3+3*s51^4))+s23*(-2*s34^6*(15*s45+19*s51)-s34^5*(573*s45^2+220*s45*s51+19*s51^2)+s34^3*s45^2*(396*s45^2+1184*s45*s51+339*s51^2)-s34^4*(466*s45^3+825*s45^2*s51+142*s45*s51^2-19*s51^3)+s34^2*s45^2*(274*s45^3+2150*s45^2*s51+3044*s45*s51^2+889*s51^3)+19*s45^2*s51*(s45^4+12*s45^3*s51+27*s45^2*s51^2+18*s45*s51^3+3*s51^4)+s34*s45^2*(19*s45^4+582*s45^3*s51+2043*s45^2*s51^2+1872*s45*s51^3+411*s51^4)))+s12^3*(6*s34^3*s45^2*(s34+s45)*(s34+s51)*(s34+s45+s51)^2-s23^6*s34*s51*(76*s34+16*s45+19*s51)+s23^5*s34*s51*(38*s34^2-113*s34*s45-4*s45^2+95*s34*s51+25*s45*s51+38*s51^2)-s23^4*(19*s34^4*(s45-8*s51)+s34^3*(57*s45^2+166*s45*s51+19*s51^2)+19*s45*s51*(2*s45^3+7*s45^2*s51+6*s45*s51^2+s51^3)+s34^2*(57*s45^3+432*s45^2*s51+257*s45*s51^2+38*s51^3)+s34*(19*s45^4+140*s45^3*s51+196*s45^2*s51^2+66*s45*s51^3+19*s51^4))+s23^3*(2*s34^5*(22*s45-57*s51)+s34^4*(113*s45^2+22*s45*s51-171*s51^2)+s34^3*(75*s45^3-556*s45^2*s51-163*s45*s51^2-57*s51^3)+38*s45*s51*(s45^4+10*s45^3*s51+19*s45^2*s51^2+10*s45*s51^3+s51^4)+s34^2*(-13*s45^4-345*s45^3*s51+18*s45^2*s51^2+231*s45*s51^3+19*s51^4)+s34*s45*(-19*s45^4+145*s45^3*s51+1032*s45^2*s51^2+1051*s45*s51^3+199*s51^4))+s23*s34*(6*s34^6*s45+s34^5*s45*(-13*s45+168*s51)+s34^4*(-75*s45^3+876*s45^2*s51+438*s45*s51^2-19*s51^3)+s34^3*(-87*s45^4+1467*s45^3*s51+2339*s45^2*s51^2+449*s45*s51^3-19*s51^4)+16*s45*s51^2*(5*s45^4+28*s45^3*s51+37*s45^2*s51^2+14*s45*s51^3+s51^4)+s34*s45*s51*(121*s45^4+1202*s45^3*s51+2321*s45^2*s51^2+1176*s45*s51^3+108*s51^4)+s34^2*s45*(-31*s45^4+817*s45^3*s51+3181*s45^2*s51^2+2398*s45*s51^3+281*s51^4))-s23^2*(31*s34^6*s45+s34^5*(49*s45^2-114*s51^2)+s34^4*(-39*s45^3+202*s45^2*s51+166*s45*s51^2-76*s51^3)+s34^3*(-101*s45^4+1324*s45^3*s51+2551*s45^2*s51^2+656*s45*s51^3-19*s51^4)+19*s45*s51^2*(5*s45^4+28*s45^3*s51+37*s45^2*s51^2+14*s45*s51^3+s51^4)+2*s34*s45*s51*(90*s45^4+869*s45^3*s51+1664*s45^2*s51^2+847*s45*s51^3+79*s51^4)+s34^2*s45*(-44*s45^4+1074*s45^3*s51+4488*s45^2*s51^2+3584*s45*s51^3+479*s51^4)))))/(3*s12^3*s23^2*(s23-s34)^2*s34*s45*(-s12+s34+s45)*s51*(-s12+s34+s45+s51)^2),
p[28]->(-8*(s12^5*s45*(s23-s34-s51)-(s34-s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2+s12^4*(-(s23^2*s45)+3*s45^2*s51+s34^2*(s45+s51)+s23*(-2*s45^2-2*s34*s51+s45*s51)+s34*(2*s45^2+s45*s51+2*s51^2))+s12^3*(-(s34^3*s51)-3*s45*s51*(s45^2+s45*s51-s51^2)-s34^2*(s45^2+2*s45*s51+2*s51^2)-s34*(s45^3+6*s45^2*s51+s45*s51^2-s51^3)+s23*(s45^3+s34*(s45-5*s51)*s51-5*s45*s51^2+s34^2*(-s45+s51))+s23^2*(s45*(s45+2*s51)+s34*(s45+4*s51)))+s12*s51*(3*s23^3*s34^2+s23^2*(s34^3-2*s34*s45^2+4*s34^2*(s45-s51)+s45^2*s51)-s45*(s45-s51)*(s34+s51)*(-s34^2+2*s34*s45+s45*(2*s45+3*s51))+s23*(s34^3*(2*s45-s51)-s34*s45^2*(4*s45+3*s51)-s45^2*s51*(s45+4*s51)-s34^2*(s45^2+s45*s51-s51^2)))+s12^2*s51*(-2*s23^3*s34+s34^3*s45+s34*s45*(7*s45^2+s45*s51-5*s51^2)+s34^2*(4*s45^2-s51^2)+s45*(s45^3+5*s45^2*s51-3*s45*s51^2-2*s51^3)-s23^2*(5*s34^2+s34*(6*s45-3*s51)+s45*(2*s45+s51))+s23*(s34^3-s34^2*(s45-6*s51)+s34*(3*s45^2+10*s45*s51-s51^2)+s45*(-s45^2+6*s45*s51+3*s51^2)))))/(s12*s23*s34*(s12-s34-s45)*s45*(s23+s45-s51)*s51),
p[29]->(2*(s12^6*s45*(s23-s51)*(s23-s34-s51)-(s34-s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^3-s12^5*(s23^3*s45+s23^2*(s34*(s45-2*s51)+2*s45*(s45-s51))+4*s45^2*s51^2+s34*s51*(4*s45^2+5*s45*s51-2*s51^2)-s34^2*(s45^2-5*s45*s51+s51^2)+s23*(s45*s51*(-6*s45+s51)+s34^2*(-2*s45+s51)-s34*(s45^2+6*s45*s51-4*s51^2)))-s12*s51*(s23^4*s34^2*(-4*s34+s45)-s23^3*s34*(s34^3+2*s34^2*(5*s45-3*s51)-5*s34*s45*(s45-s51)+s45^2*s51)+s45^2*(s45-s51)*(s34+s51)^2*(-s34^2+s34*(2*s45-s51)+2*s45*(s45+2*s51))+s23*s45*(s34+s51)*(6*s45^2*s51^2+s34^3*(-3*s45+2*s51)+s34*s45*(7*s45^2+5*s45*s51-5*s51^2)+s34^2*(2*s45^2-s45*s51-s51^2))+s23^2*(-2*s45^3*s51^2+s34^4*(-3*s45+s51)+s34*s45^2*s51*(2*s45+5*s51)+s34^3*(-6*s45^2+7*s45*s51-2*s51^2)+s34^2*s45*(9*s45^2-4*s45*s51+5*s51^2)))+s12^4*(3*s45*s51^2*(2*s45^2+s45*s51-s51^2)-s34^3*(s45^2-5*s45*s51+s51^2)+s34^2*(-2*s45^3+15*s45^2*s51+s45*s51^2-2*s51^3)+s34*s51*(6*s45^3+17*s45^2*s51-9*s45*s51^2+s51^3)+s23^3*(2*s34*(s45-2*s51)+s45*(s45+2*s51))+s23^2*(-(s34^2*(s45+3*s51))+s45*(s45^2-2*s45*s51-7*s51^2)+s34*(3*s45^2-17*s45*s51+9*s51^2))+s23*(-(s34^3*(s45-2*s51))-2*s45*s51*(3*s45^2+s45*s51-4*s51^2)+s34^2*(-3*s45^2+4*s45*s51+5*s51^2)+s34*(s45^3-14*s45^2*s51+24*s45*s51^2-6*s51^3)))+s12^2*s51*(-5*s23^4*s34^2+s23^3*(-6*s34^3-2*s34^2*(6*s45-5*s51)+s34*s45*s51+s45^2*s51)+s45^2*(s34+s51)*(s34^3+s45^3+s34^2*(4*s45-s51)+7*s45^2*s51-2*s45*s51^2-5*s51^3+s34*(7*s45^2+3*s45*s51-7*s51^2))+s23^2*(s34^4-8*s34^3*(s45-s51)-3*s45^2*s51*(s45+2*s51)+s34^2*(-2*s45^2+11*s45*s51-6*s51^2)+s34*s45*(s45^2-2*s45*s51-2*s51^2))+s23*(2*s34^4*s45+2*s34^3*(s45^2+4*s45*s51-s51^2)+s45^2*s51*(-3*s45^2+6*s45*s51+10*s51^2)+s34^2*(12*s45^3+8*s45^2*s51+s51^3)+s34*s45*(2*s45^3+11*s45^2*s51+14*s45*s51^2+s51^3)))+s12^3*(2*s23^4*s34*s51-s34^4*s45*s51+s34^3*s45*(s45^2-10*s45*s51+2*s51^2)+2*s45*s51^2*(-2*s45^3-4*s45^2*s51+3*s45*s51^2+s51^3)+s34*s45*s51*(-4*s45^3-22*s45^2*s51+9*s45*s51^2+4*s51^3)+s34^2*(s45^4-15*s45^3*s51-7*s45^2*s51^2+7*s45*s51^3-s51^4)-s23^3*(s34^2*(s45-9*s51)+s45*s51*(2*s45+s51)+s34*(s45^2-4*s45*s51+5*s51^2))+s23^2*(s34^3*s45+2*s45*s51^2*(5*s45+2*s51)-s34^2*(s45^2-20*s45*s51+16*s51^2)+s34*(-2*s45^3+12*s45^2*s51-3*s45*s51^2+4*s51^3))-s23*(s34^4*s51+s34^3*(-2*s45^2+10*s45*s51+s51^2)+s45*s51*(-2*s45^3-6*s45^2*s51+14*s45*s51^2+5*s51^3)-s34^2*(s45^3-4*s45^2*s51-26*s45*s51^2+8*s51^3)+s34*(s45^4-6*s45^3*s51+23*s45^2*s51^2+5*s45*s51^3+s51^4)))))/(s12^3*s23*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[30]->(-8*s12*s34*(-s23+s34+s51)*(s12^2-s12*(s34+s45)-s23*s51))/(s23^3*(s12-s34-s45)*s51),
p[31]->(-2*s34*(-s23+s34+s51)*(s12^3*(s23+s51)-s23*s51*(s23*s34+s45*(s34+s51))-s12^2*(2*s45*s51+s34*(s45+s51)+s23*(2*s34+s45+4*s51))+s12*(s23^2*s51+s45*(s34+s45)*(s34+s51)+s23*(s34^2+s51*(4*s45+s51)+s34*(s45+4*s51)))))/(s12*s23^3*(s12-s34-s45)*s51),
p[32]->(8*s12*s45*(s23-s34-s51))/(s23*(s12-s34-s45)*(s12-s34-s51)),
p[33]->(2*s45*(s23-s34-s51)*(2*s12^2+s23*s34+s45*(s34+s51)-s12*(s23+2*s34+2*s45+s51)))/(s12*s23*(s12-s34-s45)*(s12-s34-s51)),
p[34]->(8*s12*(s12^2-s12*(s23+s34+s45)+s23*(s23+s45-s51))*(s12-s23-s34-s51))/(s23^2*(s12+s23-s34-s51)*(s23+s45-s51)),
p[35]->(-2*(s12-s23-s34-s51)*(s12^3*(s23-s51)+s12^2*(-3*s23^2-3*s23*s45+s34*s45+3*s23*s51+s34*s51+2*s45*s51)-s23*(s23+s45-s51)*(s23*s34+s45*(s34+s51))+s12*(s23^3+3*s23^2*(s34+s45)-s45*(s34+s45)*(s34+s51)-s23*(s34^2-2*s34*s45-2*s45^2+4*s34*s51+2*s45*s51+s51^2))))/(s12*s23^2*(s12+s23-s34-s51)*(s23+s45-s51)),
p[36]->(8*s12*(((s12-s23)^2*(s12-s34-s45))/(s45*(s12-s34-s51))+(s12*(-s12+s34+s45))/(s23+s45-s51)))/s23^2,
p[37]->(2*(s12-s34-s45)*(-((s12^3+s23^2*s45-2*s12^2*(s23+s45)+s12*(s23+s45)^2)/(s12*s45))+((s12-s23)^2*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s12*s45*(s12-s34-s51))+(s23*(s34+s45)+s45*(-s12+s34+s45))/(s23+s45-s51)))/s23^2,
p[38]->(-8*(s12^5*(s23-s34-s51)*(s23+s45-s51)+(2*s34+s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12^4*(s34^2*(-2*s45+s51)+2*s23^2*(s34+s45+s51)-2*s34*(s45^2+2*s45*s51-3*s51^2)+s51*(-3*s45^2+s45*s51+2*s51^2)-s23*(2*s34^2-2*s45^2+8*s34*s51+3*s45*s51+4*s51^2))-s12*s51*(2*s23^3*s34^2+s23^2*(7*s34^3+12*s34^2*s45-s45^2*s51+2*s34*s45*(s45+s51))+s45*(s45-s51)*(s34+s51)*(7*s34^2+4*s34*(2*s45+s51)+s45*(2*s45+3*s51))+s23*(s34+s45)*(7*s34^2*(2*s45-s51)+s45*s51*(s45+4*s51)+2*s34*(2*s45^2+5*s45*s51-s51^2)))+s12^2*s51*(s23^2*(7*s34^2-2*s45*(s45+s51))+(s45-s51)*(8*s34^3+s34^2*(19*s45+7*s51)+2*s34*(5*s45^2+8*s45*s51+s51^2)+s45*(s45^2+6*s45*s51+3*s51^2))+s23*(8*s34^3+26*s34^2*s45+2*s34*(5*s45^2+8*s45*s51+s51^2)+s45*(-s45^2+6*s45*s51+5*s51^2)))+s12^3*(-(s34^3*s45)+s34^2*(-2*s45^2-11*s45*s51+12*s51^2)-s34*(s45^3+13*s45^2*s51-7*s45*s51^2-7*s51^3)+s51*(-3*s45^3-3*s45^2*s51+5*s45*s51^2+s51^3)+s23^2*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51))-s23*(s34^3-s45^3+9*s45*s51^2+2*s51^3+s34^2*(s45+14*s51)+s34*(-s45^2+14*s45*s51+9*s51^2)))))/(s12*s23*s34*(s12-s34-s45)*s45*(s23+s45-s51)*s51),
p[39]->-((-2*s12^3*(s23-s34)*(-s12+s34+s45)^2*(s12*s23-s34*(s23+s45))*(s23+s45-s51)-2*s12^3*s34^2*(s12^2*s45+(s23+s45)*(s34+s45)*(s23+s34+s45)-s12*(2*s45*(s34+s45)+s23*(s34+2*s45)))*s51+2*s12*s23^2*s34^3*(4*s23+7*s34)*(s23+s45-s51)*s51-4*s12^2*s23*s34^2*(s23^2+7*s23*s34+4*s34^2)*(s23+s45-s51)*s51+4*s12^3*s23*s34*(14*s12-9*s23-11*s34-29*s45)*s45*(s23+s45-s51)*s51-2*s12^4*(s23+s45)*(-s12+s23+s45)^2*(s23+s45-s51)*s51-2*s23^3*s34^3*(2*s34+s45)*(s23+s45-s51)*s51+2*s12^4*s23*(3*s12^2+s23^2-6*s12*s45+3*s23*s45+3*s45^2)*(s23+s45-s51)*s51+2*s12^2*s23*s34*s45*(6*s23^2+10*s23*s34-11*s34^2+42*s23*s45+45*s34*s45+53*s45^2)*(s23+s45-s51)*s51-2*s34*s45^3*(2*s34+s45)*(3*s23^2+s34^2+3*s23*(s34+s45))*(s23+s45-s51)*s51-s12^3*s23*s45*(12*s12^2+8*s23^2+36*s23*s45+44*s45^2-6*s12*(s23+6*s45))*(s23+s45-s51)*s51-2*s12^3*s23*s34*(15*s12^2+2*s23^2-2*s23*s34-4*s34^2+6*s23*s45+14*s34*s45+5*s45^2-s12*(3*s23+16*s34+18*s45))*(s23+s45-s51)*s51+2*s12*s23*s34*s45*(14*s34^3+s23^2*(s34-6*s45)-34*s34*s45^2-26*s45^3+s23*(16*s34^2-15*s34*s45-28*s45^2))*(s23+s45-s51)*s51-6*s23*s34*s45*(2*s34+s45)*(s23*(s34^2-s45^2)-s45*(-s34^2+s34*s45+s45^2))*(s23+s45-s51)*s51-2*s12^3*s34*s45*(2*s12^2-22*s23^2+s12*(15*s23+8*s34-s45)-s23*(31*s34+50*s45)-2*(8*s34^2+7*s34*s45+s45^2))*(s23+s45-s51)*s51+2*s12^3*s45*(s12^3+2*s12^2*(s23-s45)+s12*(-7*s23^2-12*s23*s45+s45^2)+4*s23*(s23^2+5*s23*s45+5*s45^2))*(s23+s45-s51)*s51+2*s12*s34*s45^2*(6*s23^3+s23^2*(19*s34+28*s45)+s34*(7*s34^2+8*s34*s45+2*s45^2)+s23*(20*s34^2+39*s34*s45+26*s45^2))*(s23+s45-s51)*s51-2*s12^2*s34*s45*(6*s23^3+8*s34^3+19*s34^2*s45+10*s34*s45^2+s45^3+s23^2*(20*s34+42*s45)+s23*(22*s34^2+63*s34*s45+54*s45^2))*(s23+s45-s51)*s51-2*s12^3*s34*(s12^3-2*s23^3-6*s34^3-8*s34^2*s45-7*s34*s45^2-2*s45^3-s23^2*(7*s34+6*s45)-s12^2*(6*s23+7*s34+6*s45)-2*s23*(4*s34^2+7*s34*s45+3*s45^2)+s12*(7*s23^2+12*s34^2+12*s34*s45+7*s45^2+2*s23*(6*s34+7*s45)))*(s23+s45-s51)*s51-2*(s12^6+s12^5*(4*s23-6*s34-4*s45)+3*s34^2*s45*(s23+s45)^2*(2*s34+s45)+s12^4*(s23^2-11*s23*s34+12*s34^2-12*s23*s45+22*s34*s45+6*s45^2)+s12^2*s45*(22*s34^3+s23^2*s45+43*s34^2*s45+18*s34*s45^2+s45^3+s23*(10*s34^2-5*s34*s45-4*s45^2))-s12*s34*s45*(s23^2*(3*s34-s45)+4*s45*(5*s34^2+5*s34*s45+s45^2)+s23*(20*s34^2+23*s34*s45+3*s45^2))-s12^3*(8*s34^3+38*s34^2*s45+30*s34*s45^2+4*s45^3+s23^2*(s34+2*s45)-s23*(7*s34^2+19*s34*s45+12*s45^2)))*(s23+s45-s51)*s51^2+2*(s12-s45)*(2*s12^4+s12^3*(2*s23-7*s34-6*s45)+3*s34*s45*(s23+s45)*(2*s34+s45)+s12^2*(-3*s23*s34+7*s34^2-4*s23*s45+17*s34*s45+6*s45^2)-s12*s45*(13*s34^2+13*s34*s45+2*s45*(-s23+s45)))*(s23+s45-s51)*s51^3-2*(s12-s45)^3*(s12-2*s34-s45)*(s23+s45-s51)*s51^4)/(s12^3*s23*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51)),
p[40]->(8*(s12^5*s45^2+s23*(s34+2*s45)*(s23+s45-s51)*(s23*s34+s45*(s34+s51))^2+s12^4*(s23^3-2*s45^2*(s34+s45)+s23^2*(3*s45-2*s51)+s23*s51*(-3*s45+s51))+s12^2*s23*(s23+s45-s51)*(6*s34*s45^2+s23^2*(3*s34+2*s45)+s34^2*(4*s45-s51)+3*s45^2*s51+s23*(3*s34^2+12*s34*s45+3*s45^2-2*s34*s51))-s12^3*(s23^4-s45^2*(s34+s45)^2+s23^3*(3*s34+6*s45-2*s51)+s23*(3*s45-s51)*(s34*(s45-2*s51)-s45*s51)+s23^2*(8*s34*s45+6*s45^2-5*s34*s51-7*s45*s51+s51^2))-s12*s23*(s23^3*s34*(3*s34+4*s45)+s23^2*(s34+s45)*(s34^2+11*s34*s45-4*s34*s51+2*s45*s51)+s45*(s45-s51)*(s34+s51)*(s34^2+6*s34*s45+s45*(3*s45+2*s51))+s23*(s34^3*(2*s45-s51)+5*s45^3*s51+s34*s45*(10*s45^2+3*s45*s51-2*s51^2)+s34^2*(15*s45^2-9*s45*s51+s51^2)))))/(s12*s23^2*s34*(s12-s34-s45)*s45*(s23+s45-s51)),
p[41]->(2*(s12^6*s45^2*(s23-s51)-s23*(s34+2*s45)*(s23+s45-s51)*(s23*s34+s45*(s34+s51))^3+s12^5*(s23^4+3*s23^3*(s45-s51)+s23^2*(-2*s45^2-6*s45*s51+3*s51^2)-s23*(s34*s45^2+4*s45^3-2*s45^2*s51-3*s45*s51^2+s51^3)+s45^2*(3*s45*s51+s34*(s45+2*s51)))-s12^2*s23*(s23+s45-s51)*(6*s23^3*s34*(s34+s45)+2*s45^2*(s34+s51)^2*(2*s34+3*s45+s51)+s23^2*s34*(4*s34^2+24*s34*s45+12*s45^2-6*s34*s51-3*s45*s51)+s23*s34*(s34^2*(8*s45-2*s51)+2*s45^2*(3*s45+4*s51)+s34*(24*s45^2-5*s45*s51+s51^2)))+s12*s23*(2*s23^4*s34^2*(2*s34+3*s45)+s23^3*s34*(s34^3+6*s34^2*(3*s45-s51)+3*s34*s45*(7*s45-s51)+6*s45^2*s51)+s45^2*(s45-s51)*(s34+s51)^2*(s34^2+s34*(6*s45+s51)+s45*(3*s45+4*s51))+s23*s45*(s34+s51)*(s34^3*(3*s45-2*s51)+s45^2*s51*(3*s45+4*s51)+s34*s45*(15*s45^2+s45*s51-2*s51^2)+s34^2*(22*s45^2-15*s45*s51+s51^2))+s23^2*s34*(s34^3*(3*s45-s51)+3*s45^2*(6*s45-s51)*s51+s34*s45*(27*s45^2+7*s45*s51-4*s51^2)+s34^2*(30*s45^2-15*s45*s51+2*s51^2)))-s12^4*(s23^5+s23^4*(4*s34+6*s45-3*s51)+s23^3*(6*s45^2+2*s34*(6*s45-5*s51)-14*s45*s51+3*s51^2)+s45^2*(s34+s45)*(3*s45*s51+s34*(2*s45+s51))+s23^2*(-4*s45^3-12*s45^2*s51+10*s45*s51^2-s51^3+2*s34*(s45^2-9*s45*s51+4*s51^2))+s23*(s34^2*s45^2+s45*(-5*s45^3+4*s45^2*s51+6*s45*s51^2-2*s51^3)-2*s34*(2*s45^3-2*s45^2*s51-3*s45*s51^2+s51^3)))+s12^3*(2*s23^5*(2*s34+s45)+s23^4*(6*s34^2+2*s34*(11*s45-5*s51)+5*s45*(s45-s51))+s45^3*(s34+s45)^2*(s34+s51)+s23^3*(6*s34^2*(3*s45-2*s51)+s45*(3*s45^2-11*s45*s51+4*s51^2)+s34*(30*s45^2-37*s45*s51+8*s51^2))+s23^2*(s34^2*(13*s45^2-20*s45*s51+7*s51^2)+s34*(8*s45^3-22*s45^2*s51+17*s45*s51^2-2*s51^3)-s45*(2*s45^3+6*s45^2*s51-10*s45*s51^2+s51^3))+s23*(s34^3*s45^2+s34^2*(3*s45^3-s45^2*s51+3*s45*s51^2-s51^3)-2*s45^2*(s45^3-s45^2*s51-3*s45*s51^2+2*s51^3)+s34*(-3*s45^4+10*s45^3*s51-2*s45*s51^3)))))/(s12^3*s23^2*s34*s45*(-s12+s34+s45)*(s23+s45-s51)),
p[42]->(8*s51*(s12^4-2*s12^3*(2*s34+s45+s51)+s12^2*(3*s23*s34+3*s34^2+6*s34*s45+s45^2+3*s34*s51+4*s45*s51+s51^2)+(s23*s34+s45*(s34+s51))^2-s12*(s23^2*s34+s23*s34*(3*s34+3*s45+s51)+s45*(s34+s51)*(3*s34+2*(s45+s51)))))/(s12*s23*s34*(s12-s23-s45)*(s12-s34-s45)),
p[43]->(2*s51*(s12^5*(s23-2*s34-s51)+(s23*s34+s45*(s34+s51))^3-s12^3*(3*s23^2*s34+2*s34^3+s34^2*(8*s45+3*s51)+s23*(5*s34^2+4*s34*s45-s45^2-2*s34*s51-4*s45*s51-s51^2)+s51*(3*s45^2+6*s45*s51+s51^2)+s34*(4*s45^2+12*s45*s51+3*s51^2))+s12^4*(4*s34^2+5*s34*s45+4*s34*s51+3*s45*s51+2*s51^2+s23*(s34-2*(s45+s51)))+s12^2*(s23^3*s34+3*s23^2*s34*(2*s34+s45)+s45*(s34+s51)*(3*s34^2+s45^2+6*s45*s51+3*s51^2+6*s34*(s45+s51))+s23*(3*s34^3+12*s34^2*s45+3*s34*s45*(s45+s51)-2*s45*s51*(s45+s51)))-s12*(2*s23^3*s34^2+s45^2*(s34+s51)^2*(3*s34+2*s45+3*s51)+s23^2*s34*(3*s34^2+6*s34*s45+s45*s51)+s23*s45*(s34+s51)*(6*s34^2-s45*s51+3*s34*(2*s45+s51)))))/(s12^3*s23*s34*(-s12+s23+s45)*(-s12+s34+s45)),
p[44]->(-8*(s12-s23-s45)*(s12^4-2*s12^3*(s23+s34+s45)+s12^2*(s23^2+s34^2+4*s34*s45+s45^2+2*s23*(2*s34+s45)+2*s45*s51)+(s23*s34+s45*(s34+s51))^2-s12*(2*s23^2*s34+s45*(s34+s51)*(2*s34+2*s45+s51)+s23*(2*s34^2+4*s34*s45+s45*s51))))/(s12*s23*(s12-s34-s45)*s45*s51),
p[45]->(2*(s12-s23-s45)*(s12^5*(s23-s51)-(s23*s34+s45*(s34+s51))^3+s12^4*(-2*s23^2-s34*s45+2*s34*s51+s45*s51+s23*(-3*s34-2*s45+2*s51))+s12^3*(s23^3+s34^2*(2*s45-s51)+s23^2*(6*s34+2*s45-s51)+2*s34*s45*(s45+s51)+s45*s51*(s45+2*s51)+s23*(3*s34^2+8*s34*s45+s45^2-4*s34*s51-2*s45*s51))+s12*(3*s23^3*s34^2+2*s45^2*(s34+s51)^2*(s34+s45+s51)+s23*s34*s45*(s34+s51)*(4*s34+7*s45+s51)+s23^2*s34*(2*s34^2+8*s34*s45-s34*s51+3*s45*s51))-s12^2*(3*s23^3*s34+s23^2*s34*(6*s34+7*s45-2*s51)+s23*s34*(s34^2+10*s34*s45+5*s45^2-2*s34*s51+3*s45*s51)+s45*(s34+s51)*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(2*s45+s51)))))/(s12^3*s23*(s12-s34-s45)*s45*s51),
p[46]->-(12*s23*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(s12^4*(s23-s45)+s12^3*(-2*s23^2-2*s23*s34+s45*(s34+s45))+s23*(s23*s34+s45*(s34+s45))^2+s12^2*s23*(s23^2+(s34+s45)^2+s23*(4*s34+s45))-s12*s23*(2*s23^2*s34+2*s45*(s34+s45)^2+s23*(2*s34^2+3*s34*s45+s45^2)))*(s12+s23-s34-s51)+4*s34*(-s12+s23+s34+s45)^2*(3*s12^5*(4*s23-3*s45)+s12^2*s23^2*(19*s23^2+52*s23*s34-5*s34^2+10*s23*s45+2*s34*s45+7*s45^2)+s23^2*(19*s23^2*s34^2+44*s23*s34*s45*(s34+s45)+25*s45^2*(s34+s45)^2)+s12^4*(-5*s23^2+18*s45*(s34+s45)-2*s23*(12*s34+17*s45))+s12^3*(-26*s23^3-9*s45*(s34+s45)^2+s23^2*(10*s34+33*s45)+2*s23*(6*s34^2+17*s34*s45+11*s45^2))-s12*s23^2*(38*s23^2*s34+s23*(26*s34^2+54*s34*s45+22*s45^2)+s45*(35*s34^2+76*s34*s45+41*s45^2)))*(s12+s23-s34-s51)*(s45-s51)+48*s12^2*s23*s34*s45*(-s12+s23+s34+s45)^2*(s12^2+s23*(s34+s45)-s12*(2*s23+s34+s45))*(s45-s51)^2-744*s12^4*s23*s34^3*(s12+s23-s34-s51)*(s45-s51)^2+456*s23^3*s45^4*(s12+s23-s34+s45)*(s12+s23-s34-s51)*(s45-s51)^2+228*s23*s34^3*s45^2*(s34+s45)*(s12+s23+2*s45)*(s12+s23-s34-s51)*(s45-s51)^2+12*s12^5*s34*s45*(19*s12+19*s23+27*s34+37*s45)*(s12+s23-s34-s51)*(s45-s51)^2+76*s23^3*s34^3*(s23^2+2*s23*s34+s34*(s34+s45))*(s12+s23-s34-s51)*(s45-s51)^2-4*s12^3*s34*s45*(55*s12^3-59*s12*(s34+s45)^2+29*(s34+s45)^3)*(s12+s23-s34-s51)*(s45-s51)^2-12*s12^2*s23^2*s34*(58*s12^3-19*s23^3+38*s23^2*s34-35*s34^3+2*s12*s34*(-19*s23+75*s34-76*s45)-38*s23*s34*(s34-2*s45)+38*s12^2*(s23-3*s34+2*s45))*(s12+s23-s34-s51)*(s45-s51)^2-12*s23*s45^4*(s34+s45)*(17*s12^2+17*s23^2-34*s23*s34+17*s34^2+16*s23*s45-16*s34*s45+15*s45^2+2*s12*(17*s23-17*s34+8*s45))*(s12+s23-s34-s51)*(s45-s51)^2+4*s12^2*s23*s34*(21*s12^4+38*s12^2*s34*(-5*s23+9*s34-10*s45)+19*s34^3*(-2*s23+s34-4*s45)+4*s12^3*(19*s23-25*s34+38*s45)+8*s12*s34^2*(19*s23-12*s34+38*s45))*(s12+s23-s34-s51)*(s45-s51)^2+4*s12^3*s34*(9*s12^4-s12*(66*s34-19*s45)*(s34+s45)^2+19*(s34+s45)^3*(s23+2*s45)-s12^3*(19*s23+84*s34+38*s45))*(s12+s23-s34-s51)*(s45-s51)^2+12*s12*s23^2*s34*s45*(50*s12^3+s12*(-37*s23^2+s23*(278*s34-74*s45)-38*s34*(s34-2*s45))-4*s12^2*(39*s23+3*s34-25*s45)+s23^2*(-27*s34+5*s45)+s45*(-31*s34^2+497*s34*s45-160*s45^2)+s23*(60*s34^2+210*s34*s45-89*s45^2))*(s12+s23-s34-s51)*(s45-s51)^2+12*s12^4*s34*(19*s12^2*s34+19*(-s23+s34-2*s45)*(s34+s45)^2+s12*(19*s23*s34+9*s34^2-19*s45^2))*(s12+s23-s34-s51)*(s45-s51)^2+4*s23*s45^3*(s34+s45)*(16*s12^3+16*s23^3-16*s34^3+32*s34^2*s45-48*s34*s45^2+45*s45^3+16*s12^2*(3*s23-3*s34+2*s45)+s23^2*(-48*s34+32*s45)+16*s23*(3*s34^2-4*s34*s45+3*s45^2)+16*s12*(3*s23^2-6*s23*s34+3*s34^2+4*s23*s45-4*s34*s45+3*s45^2))*(s12+s23-s34-s51)*(s45-s51)^2+4*s23*s34*s45^2*(s34+s45)*(s34^2*(19*s34-82*s45)+s12^2*(19*s34+64*s45)+s23^2*(19*s34+64*s45)+s12*(38*s23*s34-38*s34^2+128*s23*s45-32*s34*s45-57*s45^2)-s23*(38*s34^2+32*s34*s45+57*s45^2))*(s12+s23-s34-s51)*(s45-s51)^2-12*s23^2*s34*s45*(19*s23^3*s34-s12^2*s45*(19*s23+20*s45)+s23*s45*(99*s34^2+249*s34*s45-191*s45^2)+s23^2*(37*s34^2+93*s34*s45+18*s45^2)+2*s45*(16*s34^3-43*s34^2*s45-60*s34*s45^2+80*s45^3)+s12*(-19*s23^2*s34-32*s34^2*s45+s23*(17*s34-78*s45)*s45+42*s34*s45^2+88*s45^3))*(s12+s23-s34-s51)*(s45-s51)^2+4*s12*s23^2*s34*s45*(486*s12^3+19*s23^3-325*s34^3-91*s34^2*s45-1171*s34*s45^2+688*s45^3+s23^2*(3*s34+106*s45)+s12*(221*s23^2-94*s23*s34+1126*s34^2-22*s23*s45+58*s34*s45-74*s45^2)+s23*(-659*s34^2-383*s34*s45+712*s45^2)+3*s12^2*(27*s23-8*(59*s34+24*s45)))*(s12+s23-s34-s51)*(s45-s51)^2+s12*s23^2*s34*(8*s12^3*(153*s23+98*s34)-76*s34*(s23+s34)*(3*s23^2+s23*(7*s34-2*s45)+2*s34*(s34-s45))-4*s12^2*(143*s23^2+630*s23*s34+133*s34^2-152*s23*s45)-4*s12*(19*s23^3-362*s23*s34^2+38*s34^2*(-4*s34+7*s45)+s23^2*(-409*s34+38*s45)))*(s12+s23-s34-s51)*(s45-s51)^2+4*s23^2*s45^3*(19*s12^3+s12^2*(19*s23-57*s34-54*s45)-130*s23^2*s45+s23*(19*s34^2+184*s34*s45-95*s45^2)-s34*(19*s34^2+54*s34*s45+19*s45^2)+s12*(57*s34^2+108*s34*s45+19*s45^2-2*s23*(19*s34+92*s45)))*(s12+s23-s34-s51)*(s45-s51)^2+4*s12*s23*s34*s45*(36*s12^4-38*s34^4-32*s23^3*s45-423*s34^3*s45+6*s23^2*(16*s34-33*s45)*s45+278*s34^2*s45^2+164*s34*s45^3-530*s45^4+s12^3*(68*s23+569*s34+364*s45)+s12^2*(48*s23^2-42*s23*s34-818*s34^2+343*s23*s45-548*s34*s45+265*s45^2)-2*s23*(19*s34^3+48*s34^2*s45-148*s34*s45^2+182*s45^3)+s12*(16*s23^3+431*s34^3+267*s34^2*s45+476*s34*s45^2-531*s45^3+11*s23^2*(2*s34+15*s45)+s23*(-92*s34^2+313*s34*s45-219*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2+4*s23^2*s34*s45*(38*s34^4+144*s34^3*s45-365*s34^2*s45^2-464*s34*s45^3+496*s45^4+2*s12^2*s45*(35*s34+16*s45)+2*s23^2*(46*s34^2+43*s34*s45+8*s45^2)+s23*(54*s34^3+174*s34^2*s45+415*s34*s45^2-684*s45^3)+s12*(38*s34^3-26*s34^2*s45+9*s34*s45^2+64*s45^3+2*s23*(46*s34^2+78*s34*s45-155*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2-12*s12*s23*s34*s45*(98*s12^4+72*s12^3*(s23-s34+s45)+s12^2*(36*s23^2-8*s34^2-72*s23*(s34-s45)-21*s34*s45+108*s45^2)+s12*(44*s34^3-59*s34^2*s45+102*s34*s45^2-149*s45^3+2*s23*s34*(-22*s34+51*s45))+s45*(51*s23^2*s34-80*s34^3+160*s34^2*s45+46*s34*s45^2-202*s45^3+s23*(29*s34^2+102*s34*s45-149*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2-4*s12*s23*s45*(6*s12^5+12*s12^4*s45+2*s12*s45^3*(-39*s23+39*s34+37*s45)-115*s45^3*(s23^2-2*s23*s34+s34^2+2*s23*s45-2*s34*s45+3*s45^2)+2*s12^3*(5*s23^2+5*s34^2+6*s34*s45-33*s45^2-2*s23*(5*s34+3*s45))+s12^2*(16*s23^3-16*s34^3+32*s34^2*s45-48*s34*s45^2+205*s45^3+s23^2*(-48*s34+32*s45)+16*s23*(3*s34^2-4*s34*s45+3*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2+12*s12*s23*s45*(2*s12^5+4*s12^4*s45-2*s12^3*s45*(2*s23-2*s34+11*s45)+s12^2*s45*(27*s23^2-54*s23*s34+27*s34^2+16*s23*s45-16*s34*s45+63*s45^2)+s12*s45*(16*s23^3-16*s34^3-29*s34^2*s45+42*s34*s45^2+31*s45^3-s23^2*(48*s34+29*s45)+s23*(48*s34^2+58*s34*s45-42*s45^2))-s45^2*(16*s23^3-16*s34^3+32*s34^2*s45-64*s34*s45^2+115*s45^3+s23^2*(-48*s34+32*s45)+16*s23*(3*s34^2-4*s34*s45+4*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2-12*s12*s23^2*s45*(s12^3*(19*s23-58*s45)+s12^2*(41*s23^2+58*(s34-2*s45)*s45+s23*(-38*s34+60*s45))+s45^2*(34*s23^2+80*s45*(-s34+2*s45)+s23*(-91*s34+262*s45))+s12*(-19*s23^2*s34+80*s45^3+s23*(19*s34^2-38*s34*s45+148*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2+4*s12*s23^2*s45*(6*s12^4+s12^3*(77*s23-4*s34-167*s45)+s12^2*(120*s23^2-181*s23*s34+61*s34^2+83*s23*s45+230*s34*s45-399*s45^2)+s12*(-19*s34^3-176*s34^2*s45-62*s34*s45^2+313*s45^3-s23^2*(57*s34+29*s45)+s23*(57*s34^2+62*s34*s45+550*s45^2))+s45*(38*s34^3+150*s23^2*s45+112*s34^2*s45-262*s34*s45^2+461*s45^3+s23*(-19*s34^2-414*s34*s45+789*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2-4*(19*s12^6*s34-s12^5*(s23*(76*s34-6*s45)+57*s34*(s34+s45))+s12^4*(57*s34*(s34+s45)^2+2*s23^2*(57*s34+16*s45)+s23*(190*s34^2+78*s34*s45+s45^2))-s23*s34*s45*(57*s23^3*(s34-s45)+4*s23^2*(23*s34^2+23*s34*s45-38*s45^2)+s23*(38*s34^3+159*s34^2*s45+45*s34*s45^2-133*s45^3)+2*s45*(19*s34^3+43*s34^2*s45+5*s34*s45^2-19*s45^3))-s12^3*(19*s34*(s34+s45)^3+4*s23^3*(19*s34+7*s45)+s23^2*(228*s34^2+114*s34*s45+83*s45^2)+s23*(152*s34^3+44*s34^2*s45-71*s34*s45^2+39*s45^3))+s12^2*s23*(38*s34^4+19*s23^3*(s34-s45)-78*s34^3*s45-341*s34^2*s45^2-34*s34*s45^3+51*s45^4+3*s23^2*(38*s34^2+15*s34*s45+3*s45^2)+s23*(133*s34^3-105*s34^2*s45+12*s34*s45^2+70*s45^3))+s12*s23*(-19*s23^3*(s34^2-s45^2)+s23^2*(-38*s34^3+177*s34^2*s45-74*s34*s45^2+19*s45^3)+s23*(-19*s34^4+187*s34^3*s45+372*s34^2*s45^2-145*s34*s45^3-19*s45^4)+s45*(38*s34^4+253*s34^3*s45+205*s34^2*s45^2-77*s34*s45^3-19*s45^4)))*(s12+s23-s34-s51)*(s45-s51)^2*s51+4*s23*s45*(22*s12^4+s12^3*(7*s23-76*s34-47*s45)+s12^2*(-38*s23^2+47*s23*s34+54*s34^2-52*s23*s45+181*s34*s45+9*s45^2)+s45*(19*s34^3+19*s23^2*(3*s34-s45)+67*s34^2*s45+29*s34*s45^2-19*s45^3+s23*(70*s34^2+89*s34*s45-38*s45^2))-s12*(19*s23^2*(s34-3*s45)+s23*(16*s34^2+136*s34*s45-83*s45^2)+s45*(121*s34^2+134*s34*s45-35*s45^2)))*(s12+s23-s34-s51)*(s45-s51)^2*s51^2+4*s23*(s12-s45)^2*s45*(-16*s12+19*s23+16*(s34+s45))*(s12+s23-s34-s51)*(s45-s51)^2*s51^3)/(3*s12*s23^2*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*(s45-s51)^2),
p[47]->(3*s12^9*s34*(s23+3*s45-3*s51)*(s23-s51)^2-s12^8*s34*(9*s23^4+s23^3*(21*s34+23*(s45-s51))+s23^2*(57*s34*s45+26*s45^2-90*s34*s51-44*s45*s51-9*s51^2)+s23*s51*(-87*s34*s45-52*s45^2+105*s34*s51+19*s45*s51+51*s51^2)+2*(s45-s51)*s51*(9*s34*(s45+2*s51)+s51*(13*s45+14*s51)))+s23*(s23*s34+s45*(s34+s51))^3*(s23^4*s34*(3*s34-16*s45+19*s51)+(s34+s45)*(s45-s51)^2*(s34+s51)*(19*s34^2+16*s34*s45+s45*(-19*s45+16*s51))+s23^3*(3*s34^3-2*s34^2*(5*s45-8*s51)+19*s45*(s45-s51)^2+s34*(-51*s45^2+92*s45*s51-38*s51^2))-s23^2*(3*s34^4-38*s45*(s45-s51)^3+s34^3*(-16*s45+25*s51)+s34^2*(16*s45^2-64*s45*s51+57*s51^2)+s34*(54*s45^3-146*s45^2*s51+114*s45*s51^2-19*s51^3))+s23*(-3*s34^5+2*s34^4*(5*s45-11*s51)+6*s34^3*s45*(8*s45-11*s51)+2*s34^2*s51*(40*s45^2-65*s45*s51+19*s51^2)+s45*(s45-s51)^2*(19*s45^2-54*s45*s51+19*s51^2)+s34*s45*(-35*s45^3+108*s45^2*s51-98*s45*s51^2+22*s51^3)))+s12^7*(6*s23^5*s34+3*s23^4*s34*(20*s34-2*s45+13*s51)+s23^3*(63*s34^3+3*s34^2*(48*s45-41*s51)-6*s45*(s45-s51)^2+s34*(-4*s45^2+135*s45*s51-170*s51^2))+s34*(s45-s51)*(9*s34^2*(s45^2+8*s45*s51+6*s51^2)+s51^2*(14*s45^2+102*s45*s51+19*s51^2)+s34*s51*(53*s45^2+114*s45*s51+103*s51^2))-s23*(15*s34^3*(11*s45-14*s51)*s51+6*s45*(s45-s51)^2*s51^2+s34^2*(73*s45^3+13*s45^2*s51+75*s45*s51^2-251*s51^3)+s34*s51*(64*s45^3+108*s45^2*s51-253*s45*s51^2+36*s51^3))+s23^2*(9*s34^3*(17*s45-25*s51)+12*s45*(s45-s51)^2*s51+s34^2*(125*s45^2-154*s45*s51-85*s51^2)+s34*(59*s45^3+18*s45^2*s51-299*s45*s51^2+180*s51^3)))+s12^6*(6*s23^6*s34-2*s23^5*s34*(21*s34-25*s45+43*s51)+s23^4*(-171*s34^3+s34^2*(8*s45-209*s51)-16*s45*(s45-s51)^2+2*s34*(65*s45^2-168*s45*s51+85*s51^2))+s23^3*(-105*s34^4-9*s34^3*(43*s45-30*s51)-s45*(7*s45-60*s51)*(s45-s51)^2+s34^2*(87*s45^2-826*s45*s51+820*s51^2)+s34*(85*s45^3-536*s45^2*s51+574*s45*s51^2-30*s51^3))-s34*(s45-s51)*(36*s34^3*(s45^2+3*s45*s51+s51^2)+4*s45*s51^2*(-6*s45^2+32*s45*s51+19*s51^2)+s34*s51*(51*s45^3+115*s45^2*s51+317*s45*s51^2+57*s51^3)+s34^2*(27*s45^3+167*s45^2*s51+205*s45*s51^2+141*s51^3))+s23*(30*s34^4*(5*s45-7*s51)*s51+s45*(s45-s51)^2*s51^2*(5*s45+28*s51)+s34^3*(302*s45^3-479*s45^2*s51+482*s45*s51^2-485*s51^3)+s34*s51*(77*s45^4+268*s45^3*s51-501*s45^2*s51^2+20*s45*s51^3+76*s51^4)+s34^2*(224*s45^4-193*s45^3*s51+394*s45^2*s51^2-695*s45*s51^3+90*s51^4))-s23^2*(75*s34^4*(3*s45-4*s51)-2*s45*(s45-36*s51)*(s45-s51)^2*s51+s34^3*(241*s45^2-131*s45*s51-269*s51^2)+s34^2*(24*s45^3+672*s45^2*s51-1505*s45*s51^2+716*s51^3)+s34*(85*s45^4+289*s45^3*s51-903*s45^2*s51^2+384*s45*s51^3+136*s51^4)))+s12^2*s23*(3*s23^7*s34^2*(6*s34-16*s45+19*s51)+s23^6*s34^2*(54*s34^2-84*s34*s45-247*s45^2+165*s34*s51+464*s45*s51-190*s51^2)+s23^5*(-12*s34^5+s34^4*(238*s45-193*s51)+19*s45^2*(s45-s51)^2*s51+s34^3*(-523*s45^2+1325*s45*s51-694*s51^2)+s34^2*(-494*s45^3+1232*s45^2*s51-915*s45*s51^2+228*s51^3))+s45*(s45-s51)^2*(s34+s51)^2*(19*s34^5+261*s34^4*s45+3*s34^3*s45*(193*s45+87*s51)+s34^2*s45*(237*s45^2+584*s45*s51+143*s51^2)+s45^2*(-19*s45^3-124*s45^2*s51+38*s45*s51^2+96*s51^3)+s34*(-81*s45^4+75*s45^3*s51+315*s45^2*s51^2+48*s45*s51^3))-s23^4*(96*s34^6+114*s45^2*(s45-s51)^2*s51^2+s34^5*(-210*s45+519*s51)+s34*s45^2*s51*(55*s45^2-98*s45*s51+25*s51^2)+s34^4*(-753*s45^2+803*s45*s51+247*s51^2)+s34^3*(964*s45^3-3525*s45^2*s51+3428*s45*s51^2-834*s51^3)+s34^2*(491*s45^4-1408*s45^3*s51+1265*s45^2*s51^2-531*s45*s51^3+114*s51^4))-s23*(s34+s51)*(3*s34^7*s45+s34^6*(25*s45^2+42*s45*s51-19*s51^2)+s34^3*s45^2*(-942*s45^3+177*s45^2*s51+2375*s45*s51^2-1085*s51^3)-3*s45^2*(s45-s51)^2*s51*(36*s45^3-55*s45^2*s51-74*s45*s51^2+19*s51^3)+s34^5*(-484*s45^3+1292*s45^2*s51-659*s45*s51^2+76*s51^3)+s34^2*s45^2*(340*s45^4-1474*s45^3*s51+1123*s45^2*s51^2+680*s45*s51^3-381*s51^4)+s34^4*(-1769*s45^4+3522*s45^3*s51-1264*s45^2*s51^2+10*s45*s51^3-19*s51^4)+s34*s45^2*(68*s45^5+103*s45^4*s51-288*s45^3*s51^2-225*s45^2*s51^3+511*s45*s51^4-106*s51^5))-s23^2*(3*s34^8+s34^7*(89*s45-8*s51)+s34^6*(-149*s45^2+927*s45*s51-313*s51^2)+s34^5*(-2089*s45^3+4554*s45^2*s51-1312*s45*s51^2+2*s51^3)+s45^2*(s45-s51)^2*s51*(38*s45^3-168*s45^2*s51-181*s45*s51^2+190*s51^3)+s34^2*s45^2*(131*s45^4+175*s45^3*s51-1485*s45^2*s51^2+1410*s45*s51^3+120*s51^4)+s34^4*(-1621*s45^4+187*s45^3*s51+5016*s45^2*s51^2-2401*s45*s51^3+304*s51^4)+s34*s45^2*s51*(-85*s45^4+95*s45^3*s51+331*s45^2*s51^2-692*s45*s51^3+396*s51^4)+s34^3*(679*s45^5-4235*s45^4*s51+5255*s45^3*s51^2-677*s45^2*s51^3+39*s45*s51^4-38*s51^5))-s23^3*(45*s34^7+s34^6*(170*s45+169*s51)+s34^5*(-1121*s45^2+2593*s45*s51-608*s51^2)+s45^2*(s45-s51)^2*s51*(57*s45^2+55*s45*s51-228*s51^2)+s34^4*(-1485*s45^3+1289*s45^2*s51+1854*s45*s51^2-680*s51^3)+3*s34*s45^2*s51*(13*s45^3-84*s45^2*s51+131*s45*s51^2-70*s51^3)+s34^3*(963*s45^4-4868*s45^3*s51+6270*s45^2*s51^2-2261*s45*s51^3+361*s51^4)+s34^2*(278*s45^5-630*s45^4*s51+43*s45^3*s51^2+323*s45^2*s51^3+32*s45*s51^4-19*s51^5)))+s12^5*(-9*s23^7*s34+s23^6*s34*(-24*s34+19*(-s45+s51))+s23^5*(123*s34^3-6*s34^2*(39*s45-68*s51)+9*s45*(s45-s51)^2+s34*(-70*s45^2+28*s45*s51+105*s51^2))+s23^4*(270*s34^4+s45*(s45-s51)^2*(41*s45+5*s51)+s34^3*(53*s45+475*s51)-2*s34^2*(340*s45^2-821*s45*s51+355*s51^2)-s34*(45*s45^3+22*s45^2*s51-409*s45*s51^2+345*s51^3))+s34*(s45-s51)*(9*s34^4*(6*s45^2+8*s45*s51+s51^2)+s45^2*s51^2*(-31*s45^2+52*s45*s51+114*s51^2)+3*s34*s45*s51*(5*s45^3+7*s45^2*s51+111*s45*s51^2+57*s51^3)+s34^3*(81*s45^3+183*s45^2*s51+191*s45*s51^2+85*s51^3)+3*s34^2*(9*s45^4+42*s45^3*s51+78*s45^2*s51^2+122*s45*s51^3+19*s51^4))+s23^3*(105*s34^5+10*s34^4*(58*s45-31*s51)+s34^3*(-341*s45^2+2130*s45*s51-1639*s51^2)+s45*(s45-s51)^2*(32*s45^2-132*s45*s51-75*s51^2)+s34^2*(-649*s45^3+2536*s45^2*s51-2037*s45*s51^2+54*s51^3)+s34*(43*s45^4-86*s45^3*s51+688*s45^2*s51^2-1070*s45*s51^3+344*s51^4))+s23^2*(15*s34^5*(13*s45-15*s51)+2*s34^4*(120*s45^2+68*s45*s51-203*s51^2)-3*s45*(s45-s51)^2*s51*(26*s45^2-55*s45*s51-33*s51^2)+s34^3*(-550*s45^3+2646*s45^2*s51-3137*s45*s51^2+1134*s51^3)+s34^2*(-167*s45^4+1490*s45^3*s51-2231*s45^2*s51^2+602*s45*s51^3+462*s51^4)+s34*(76*s45^5+214*s45^4*s51-100*s45^3*s51^2-1065*s45^2*s51^3+1052*s45*s51^4-114*s51^5))-s23*(15*s34^5*(4*s45-7*s51)*s51-2*s45*(s45-s51)^2*s51^2*(20*s45^2-37*s45*s51-19*s51^2)+s34^4*(487*s45^3-1033*s45^2*s51+825*s45*s51^2-459*s51^3)+2*s34^3*(405*s45^4-605*s45^3*s51+316*s45^2*s51^2-287*s45*s51^3+36*s51^4)+s34*s45*s51*(59*s45^4+370*s45^3*s51-387*s45^2*s51^2-487*s45*s51^3+400*s51^4)+2*s34^2*(120*s45^5+113*s45^4*s51-72*s45^3*s51^2-400*s45^2*s51^3+54*s45*s51^4+95*s51^5)))+s12*s23*(-3*s23^7*s34^3*(4*s34-16*s45+19*s51)+s23^6*s34^2*(-21*s34^3+s34^2*(30*s45-87*s51)+s45*(-19*s45^2+86*s45*s51-76*s51^2)+s34*(272*s45^2-469*s45*s51+152*s51^2))-s45^2*(s45-s51)^2*(s34+s51)^3*(38*s34^4+s34^3*(183*s45+19*s51)+2*s34^2*s45*(77*s45+62*s51)-2*s45^2*(19*s45^2+19*s45*s51-32*s51^2)+s34*(-45*s45^3+99*s45^2*s51+48*s45*s51^2))+s23^5*s34*(12*s34^5-3*s34^4*(41*s45-36*s51)+19*s45^2*(s45-s51)^2*s51+s34^3*(265*s45^2-694*s45*s51+327*s51^2)+s34^2*(601*s45^3-1223*s45^2*s51+644*s45*s51^2-133*s51^3)+s34*s45*(-95*s45^3+475*s45^2*s51-587*s45*s51^2+171*s51^3))+s23*s45*(s34+s51)^2*(6*s34^6*s45+s34^5*(-69*s45^2+190*s45*s51-76*s51^2)+s34^3*s45*(-647*s45^3+809*s45^2*s51+245*s45*s51^2-257*s51^3)+s34^4*(-599*s45^3+1205*s45^2*s51-505*s45*s51^2+19*s51^3)-s45^2*(s45-s51)^2*(19*s45^3+16*s45^2*s51-182*s45*s51^2+57*s51^3)+s34*s45^2*(148*s45^4-177*s45^3*s51-323*s45^2*s51^2+531*s45*s51^3-158*s51^4)+2*s34^2*s45*(92*s45^4-511*s45^3*s51+612*s45^2*s51^2-105*s45*s51^3-43*s51^4))+s23^4*(27*s34^7+38*s45^3*(s45-s51)^2*s51^2+s34^6*(-44*s45+167*s51)+s34^5*(-446*s45^2+574*s45*s51+46*s51^2)+2*s34^4*(272*s45^3-1001*s45^2*s51+902*s45*s51^2-152*s51^3)+s34*s45^2*s51*(19*s45^3-110*s45^2*s51+193*s45*s51^2-114*s51^3)+s34^2*s45*(-190*s45^4+939*s45^3*s51-1336*s45^2*s51^2+632*s45*s51^3-114*s51^4)+s34^3*(685*s45^4-1357*s45^3*s51+438*s45^2*s51^2+103*s45*s51^3+38*s51^4))+s23^3*(6*s34^8+19*s45^3*(3*s45-7*s51)*(s45-s51)^2*s51^2+s34^7*(61*s45+29*s51)+s34^6*(-357*s45^2+872*s45*s51-167*s51^2)+s34^5*(-946*s45^3+1087*s45^2*s51+627*s45*s51^2-171*s51^3)+s34^3*s45*(487*s45^4-612*s45^3*s51-1430*s45^2*s51^2+2087*s45*s51^3-364*s51^4)+s34^4*(567*s45^4-3302*s45^3*s51+4021*s45^2*s51^2-864*s45*s51^3+76*s51^4)+s34*s45^2*s51*(-57*s45^4-73*s45^3*s51+522*s45^2*s51^2-578*s45*s51^3+171*s51^4)+s34^2*s45*(-190*s45^5+896*s45^4*s51-1103*s45^3*s51^2+143*s45^2*s51^3+223*s45*s51^4+19*s51^5))+s23^2*(12*s34^8*s45-s45^3*(175*s45-152*s51)*(s45-s51)^2*s51^3+s34^7*(3*s45^2+155*s45*s51-38*s51^2)-3*s34^6*s45*(239*s45^2-513*s45*s51+128*s51^2)+s34^4*s45*(385*s45^4-3572*s45^3*s51+4541*s45^2*s51^2-248*s45*s51^3-266*s51^4)+s34^5*(-1095*s45^4+597*s45^3*s51+2101*s45^2*s51^2-831*s45*s51^3+38*s51^4)+s34*s45^2*s51*(-95*s45^5+86*s45^4*s51+612*s45^3*s51^2-1252*s45^2*s51^3+743*s45*s51^4-76*s51^5)+s34^3*s45*(289*s45^5+28*s45^4*s51-3259*s45^3*s51^2+4401*s45^2*s51^3-1005*s45*s51^4+38*s51^5)-s34^2*s45^2*(95*s45^5-550*s45^4*s51+247*s45^3*s51^2+1555*s45^2*s51^3-1765*s45*s51^4+268*s51^5)))+s12^4*(3*s23^8*s34+3*s23^7*s34*(13*s34-9*s45+13*s51)+s23^6*(33*s34^3+15*s34^2*(7*s45-6*s51)+19*s45*(s45-s51)^2+s34*(-104*s45^2+300*s45*s51-211*s51^2))-s23^5*(195*s34^4-s45*(29*s45-85*s51)*(s45-s51)^2+s34^3*(-443*s45+809*s51)+s34^2*(-316*s45^2+161*s45*s51+365*s51^2)+s34*(205*s45^3-880*s45^2*s51+1083*s45*s51^2-369*s51^3))-s34*(s34+s45)^2*(s45-s51)*(18*s34^3*s45*(2*s45+s51)-2*s45*s51^2*(5*s45^2+6*s45*s51-38*s51^2)+s34^2*(9*s45^3+41*s45^2*s51+93*s45*s51^2+19*s51^3)+s34*s51*(-s45^3-7*s45^2*s51+151*s45*s51^2+19*s51^3))-s23^4*(255*s34^5+s34^4*(181*s45+590*s51)+s34^3*(-1497*s45^2+3464*s45*s51-1241*s51^2)+s45*(s45-s51)^2*(6*s45^2+142*s45*s51-125*s51^2)+s34^2*(-441*s45^3+102*s45^2*s51+1597*s45*s51^2-1084*s51^3)+s34*(302*s45^4-1341*s45^3*s51+2267*s45^2*s51^2-1540*s45*s51^3+276*s51^4))+s23^3*(-63*s34^6+s34^5*(-525*s45+195*s51)+s34^4*(565*s45^2-2939*s45*s51+1735*s51^2)+s34^3*(1983*s45^3-5609*s45^2*s51+3118*s45*s51^2-29*s51^3)-s45*(s45-s51)^2*(19*s45^3-46*s45^2*s51-318*s45*s51^2+55*s51^3)+s34^2*(189*s45^4+164*s45^3*s51-2624*s45^2*s51^2+3005*s45*s51^3-896*s51^4)+s34*(-234*s45^5+1162*s45^4*s51-2488*s45^3*s51^2+2371*s45^2*s51^3-884*s45*s51^4+76*s51^5))+s23^2*(s34^6*(-99*s45+90*s51)+s34^5*(-140*s45^2-314*s45*s51+319*s51^2)+s34^4*(1273*s45^3-4261*s45^2*s51+3420*s45*s51^2-897*s51^3)+2*s45*(s45-s51)^2*s51*(51*s45^3-22*s45^2*s51-169*s45*s51^2-10*s51^3)+s34^3*(1388*s45^4-3590*s45^3*s51+1862*s45^2*s51^2+229*s45*s51^3-564*s51^4)+s34*s45*(-57*s45^5+201*s45^4*s51-1287*s45^3*s51^2+2388*s45^2*s51^3-1405*s45*s51^4+46*s51^5)+s34^2*(13*s45^5+93*s45^4*s51-1259*s45^3*s51^2+2303*s45^2*s51^3-1828*s45*s51^4+228*s51^5))+s23*(3*s34^6*(s45-7*s51)*s51+s34^5*(379*s45^3-875*s45^2*s51+618*s45*s51^2-212*s51^3)-s45*(s45-s51)^2*s51^2*(90*s45^3-16*s45^2*s51-133*s45*s51^2-16*s51^3)+s34^4*(1133*s45^4-1917*s45^3*s51+623*s45^2*s51^2-37*s45*s51^3+18*s51^4)+s34*s45*s51*(-47*s45^5+312*s45^4*s51+377*s45^3*s51^2-1365*s45^2*s51^3+597*s45*s51^4+108*s51^5)+s34^3*(759*s45^5+135*s45^4*s51-1678*s45^3*s51^2+217*s45^2*s51^3+235*s45*s51^4+152*s51^5)+s34^2*s45*(81*s45^5+628*s45^4*s51+33*s45^3*s51^2-1463*s45^2*s51^3-25*s45*s51^4+656*s51^5)))-s12^3*(s23^8*s34*(12*s34-16*s45+19*s51)+s23^7*s34*(66*s34^2-82*s34*s45-74*s45^2+133*s34*s51+153*s45*s51-76*s51^2)-s34*s45*(s34+s45)^3*(s45-s51)*(s34+s51)^2*(9*s34*s45+s51*(-10*s45+19*s51))+s23^6*(12*s34^4+s34^3*(226*s45-181*s51)+19*s45*(s45-s51)^2*(s45+s51)+s34^2*(-399*s45^2+1052*s45*s51-635*s51^2)-3*s34*(43*s45^3-146*s45^2*s51+144*s45*s51^2-38*s51^3))-s23^5*(180*s34^5+s34^4*(-426*s45+861*s51)-s45*(s45-s51)^2*(38*s45^2-85*s45*s51-76*s51^2)+s34^3*(-658*s45^2+512*s45*s51+461*s51^2)+s34^2*(691*s45^3-2771*s45^2*s51+3074*s45*s51^2-937*s51^3)+s34*(172*s45^4-657*s45^3*s51+854*s45^2*s51^2-448*s45*s51^3+76*s51^4))-s23^4*(144*s34^6+s34^5*(244*s45+425*s51)+s34^4*(-1751*s45^2+3992*s45*s51-1161*s51^2)+s34^3*(-1149*s45^3+606*s45^2*s51+2500*s45*s51^2-1267*s51^3)-s45*(s45-s51)^2*(19*s45^3-194*s45^2*s51+127*s45*s51^2+114*s51^3)+s34^2*(717*s45^4-3621*s45^3*s51+5564*s45^2*s51^2-3125*s45*s51^3+561*s51^4)+s34*(204*s45^5-795*s45^4*s51+1113*s45^3*s51^2-648*s45^2*s51^3+106*s45*s51^4-19*s51^5))+s23^3*(-21*s34^7-9*s34^6*(32*s45-7*s51)+s34^5*(450*s45^2-2272*s45*s51+1021*s51^2)+s34^4*(2869*s45^3-6810*s45^2*s51+2634*s45*s51^2-7*s51^3)-s45*(s45-s51)^2*s51*(64*s45^3-411*s45^2*s51+11*s45*s51^2+76*s51^3)+s34^3*(1025*s45^4+267*s45^3*s51-5215*s45^2*s51^2+3670*s45*s51^3-818*s51^4)-s34*s45*(130*s45^5-688*s45^4*s51+1234*s45^3*s51^2-880*s45^2*s51^3+174*s45*s51^4+81*s51^5)+s34^2*(-507*s45^5+2556*s45^4*s51-4395*s45^3*s51^2+3040*s45^2*s51^3-1213*s45*s51^4+114*s51^5))+s23^2*(-3*s34^7*(9*s45-5*s51)+s34^6*(-61*s45^2-202*s45*s51+125*s51^2)+2*s34^5*(585*s45^3-1692*s45^2*s51+1015*s45*s51^2-178*s51^3)+s34^4*(2373*s45^4-4493*s45^3*s51+420*s45^2*s51^2+975*s45*s51^3-295*s51^4)+s45*(s45-s51)^2*s51*(38*s45^4+138*s45^3*s51-401*s45^2*s51^2-114*s45*s51^3+19*s51^4)+s34^3*(555*s45^5+1374*s45^4*s51-4977*s45^3*s51^2+2782*s45^2*s51^3-887*s45*s51^4+133*s51^5)+s34^2*s45*(-197*s45^5+779*s45^4*s51-835*s45^3*s51^2+425*s45^2*s51^3-858*s45*s51^4+164*s51^5)+s34*s45*(-24*s45^6+175*s45^5*s51-1009*s45^4*s51^2+1468*s45^3*s51^3-417*s45^2*s51^4-319*s45*s51^5+18*s51^6))+s23*(-3*s34^7*s45*s51-2*s45^2*(s45-s51)^2*s51^2*(35*s45^3+58*s45^2*s51-76*s45*s51^2-32*s51^3)+2*s34^6*(70*s45^3-160*s45^2*s51+100*s45*s51^2-19*s51^3)+s34^5*s45*(770*s45^3-1372*s45^2*s51+424*s45*s51^2+133*s51^3)+2*s34^4*(467*s45^5-97*s45^4*s51-1069*s45^3*s51^2+570*s45^2*s51^3+80*s45*s51^4+19*s51^5)+s34^3*s45*(208*s45^5+1433*s45^4*s51-1668*s45^3*s51^2-1486*s45^2*s51^3+1184*s45*s51^4+284*s51^5)+s34*s45*s51*(-97*s45^6-35*s45^5*s51+1091*s45^4*s51^2-1300*s45^3*s51^3-31*s45^2*s51^4+353*s45*s51^5+16*s51^6)+s34^2*s45*(-27*s45^6+149*s45^5*s51+1276*s45^4*s51^2-1648*s45^3*s51^3-915*s45^2*s51^4+1077*s45*s51^5+70*s51^6))))/(3*s12^3*s23^2*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*(s45-s51)^2*(-s12-s23+s34+s51)),
p[48]->(8*s12*((s23*(-(s12*(2*s34+s45))+s45*(3*s34+s45)))/(s34*(-s12+s34+s45))-(s12*(s12^2-3*s12*s23+2*s23^2-2*s12*(s34+s45)+3*s23*(s34+s45)+(s34+s45)^2))/((s12-s34-s45)*(s23+s45-s51))+((s12-s23)*(s34+s45)*(s12*s34-s23*(s34+s45)))/(s34*s45*(-s23+s34+s51))))/s23^2,
p[49]->(2*(6*s12-4*s34-9*s45))/(s12-s34-s45)+(2*(s12-s34)*s34)/((s12-s34-s45)*s45)+(2*s12^2*(s12-s34)*s34)/(s23^2*(s12-s34-s45)*s45)+(4*s12*s34*(-s12+s34))/(s23*(s12-s34-s45)*s45)+(2*s45^3)/(s12*s34*(s12-s34-s45))-(4*s45^2*(3*s34+s45))/(s12*s23*(s12-s34-s45))-(2*(2*s23-s34)*s45^2*(3*s34+s45))/(s12*s23*s34*(s12-s34-s45))-(2*(s34^2+6*s34*s45-2*s45^2))/(s12*(s12-s34-s45))+(-4*s12*s45+6*s45^2)/(s34*(-s12+s34+s45))-(2*s45*(s12^2+s12*(-2*s23+s34-2*s45)+s45*(4*s23-2*s34+s45)))/(s23*s34*(-s12+s34+s45))-(4*(s12^2+s34^2-s34*s45+s12*(2*s23-3*s34+s45)-s45*(5*s23+3*s45)))/(s23*(s12-s34-s45))+(4*s12^3-10*s12^2*(s34+s45)-2*s45*(s34+s45)^2+4*s12*(s34^2+3*s34*s45+2*s45^2))/(s23^2*(s12-s34-s45))+(2*(-(s12^3*s45)+(s23+s45)*(s34+s45)*(2*s23^2+3*s23*(s34+s45)+(s34+s45)^2)+s12^2*(3*s45*(s34+s45)+s23*(s34+4*s45))-s12*(3*s45*(s34+s45)^2+s23^2*(3*s34+5*s45)+2*s23*(s34^2+5*s34*s45+4*s45^2))))/(s23^2*(s12-s34-s45)*(s23+s45-s51))-(2*(s12-s45)*(s12*(2*s34+s45)-s45*(3*s34+s45))*s51)/(s12*s23*s34*(s12-s34-s45))-(2*(s12-s23)*(s34+s45)*(s12*s34-s23*(s34+s45))^2)/(s12*s23^2*s34*s45*(-s23+s34+s51)),
p[50]->(-8*(s23+s45-s51)*(s12^4*(s23-s51)+s12^2*s23*(s23^2+s34^2+4*s34*s45+s45^2+s23*(4*s34+2*s45-s51)-2*s34*s51)+s12^3*(-2*s23^2-2*s23*(s34+s45-s51)+(s34+s45)*s51)+s23*(s23*s34+s45*(s34+s51))^2-s12*s23*(2*s23^2*s34+2*s45*(s34+s45)*(s34+s51)+s23*(2*s34^2+4*s34*s45-s34*s51+s45*s51))))/(s12*s23^2*(s12-s34-s45)*s45*s51),
p[51]->(2*(s23+s45-s51)*(s12^5*(s23-s51)^2-s23*(s23*s34+s45*(s34+s51))^3-s12^4*(2*s23^3+s23*s34*(s45-4*s51)+s23^2*(3*s34+2*s45-4*s51)+2*s45*s51^2+2*s23*s51*(-2*s45+s51)+s34*s51*(s45+s51))+s12*s23*(3*s23^3*s34^2+s23*s34*s45*(4*s34+7*s45-s51)*(s34+s51)+s45^2*(s34+s51)^2*(2*s34+2*s45+s51)+s23^2*s34*(2*s34^2+8*s34*s45-2*s34*s51+3*s45*s51))-s12^2*s23*(3*s23^3*s34+s23^2*s34*(6*s34+7*s45-4*s51)+s23*s34*(s34^2+10*s34*s45+5*s45^2-4*s34*s51-s45*s51+s51^2)+s45*(s34+s51)*(s34^2+4*s34*s45+s45*(s45+2*s51)))+s12^3*(s23^4+2*s23^3*(3*s34+s45-s51)+s45*(s34+s45)*s51*(s34+s51)+s23^2*(3*s34^2+s45^2+8*s34*(s45-s51)-4*s45*s51+s51^2)+s23*(2*s34^2*(s45-s51)-s45*(s45-2*s51)*s51+s34*(2*s45^2-3*s45*s51+2*s51^2)))))/(s12^3*s23^2*(s12-s34-s45)*s45*s51),
p[52]->(-8*(s23+s45-s51)*(s12^3*(s23-2*s34-s51)+(s23*s34+s45*(s34+s51))^2+s12^2*(3*s34^2-s23*(s45+s51)+3*s34*(s45+s51)+s51*(2*s45+s51))-s12*(s45*(s34+s51)*(3*s34+s45+2*s51)+s23*(3*s34^2-s45*s51+s34*(s45+s51)))))/(s12*s23*s34*(s12-s23-s45)*(s12-s34-s45)),
p[53]->(2*(s23+s45-s51)*(-(s12^4*(s23^2+2*s34^2+2*s34*s51+s51^2-2*s23*(s34+s51)))-(s23*s34+s45*(s34+s51))^3+s12*(s23^3*s34^2+s45^2*(s34+s51)^2*(3*s34+s45+3*s51)+s23^2*s34*(3*s34^2+3*s34*s45-s45*s51)+s23*s45*(s34+s51)*(6*s34^2-2*s45*s51+3*s34*(s45+s51)))+s12^3*(2*s34^3+s23^2*(s34+s45+s51)+3*s34*s51*(2*s45+s51)+s51^2*(3*s45+s51)+s34^2*(4*s45+3*s51)+s23*(s34^2-2*s51*(2*s45+s51)-2*s34*(s45+2*s51)))-s12^2*(3*s45*(s34+s51)^2*(s34+s45+s51)+s23^2*(3*s34^2+s45*s51)+s23*(3*s34^3+6*s34^2*s45-3*s34*s45*s51-2*s45*s51*(s45+2*s51)))))/(s12^3*s23*s34*(-s12+s23+s45)*(-s12+s34+s45)),
p[54]->(4*(3*s23*(s12-s23-s45)*(s12-s34-s45)*s45*(-s12+s23+s34+s45)^2*(s12^2*(s34^2+s34*s45+s45^2)+(s45^2+s23*(s34+s45))^2-s12*(s45^2*(s34+2*s45)+s23*(2*s34^2+3*s34*s45+2*s45^2)))*(s23+s45-s51)+s23*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(28*s45^5+19*s23^3*(s34+s45)^2+25*s23*s45^3*(2*s34+3*s45)+22*s23^2*s45*(s34^2+4*s34*s45+3*s45^2)-s12^3*(19*s34^2+28*s34*s45+31*s45^2)+s12^2*(s23*(57*s34^2+94*s34*s45+81*s45^2)+s45*(22*s34^2+53*s34*s45+90*s45^2))-s12*(s45^3*(25*s34+87*s45)+s23^2*(57*s34^2+104*s34*s45+69*s45^2)+s23*s45*(44*s34^2+141*s34*s45+156*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)+s12^3*s34*s45*(-s12+s23+s34+s45)^3*(6*s12-19*s23-6*(s34+s45))*(s23-s34+s45-s51)^2-6*s12^3*s34*(s12-s34-s45)^3*s45*(s23+s45-s51)*(s23-s34+s45-s51)^2+3*s23^2*s45^4*(3*s23-2*s34+3*s45)*(17*s23+15*s45)*(s23+s45-s51)*(s23-s34+s45-s51)^2+3*s12*s23^2*s34*s45*(113*s12^2*s23-219*s23*s34^2-101*s34^3+5*s12*s34*(s23+85*s34)-219*s34^2*s45+88*s23*s45^2+175*s45^3)*(s23+s45-s51)*(s23-s34+s45-s51)^2+6*s23*s34*s45^2*(19*s34^4+63*s34^3*s45+44*s34^2*s45^2+14*s34*s45^3+14*s45^4)*(s23+s45-s51)*(s23-s34+s45-s51)^2+19*s23^3*s34^3*(s23^2+2*s23*s34+s34*(s34+s45))*(s23+s45-s51)*(s23-s34+s45-s51)^2-19*s12^2*s23*s34*(s12^4-7*s12*s34^3+3*s34^3*(s23+s45)-3*s12^3*(s23+s34+s45))*(s23+s45-s51)*(s23-s34+s45-s51)^2-57*s12*s23^2*s34*(3*s23^2*s34^2-s12*s23^2*(s23+5*s34)+s12^2*s23*(-3*s23+2*s34-3*s45)+s12^3*(s23-s34+3*s45))*(s23+s45-s51)*(s23-s34+s45-s51)^2-57*s12^3*s23*s34^2*(s34*(-3*s23+2*s34-3*s45)+s12*(3*s23+s34+3*s45))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s23^2*s45^3*(19*s23^3-76*s34^3+84*s34^2*s45+156*s34*s45^2-212*s45^3-3*s23^2*(38*s34+77*s45)+s23*(171*s34^2+80*s34*s45-462*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2-3*s12*s23^2*s45*(6*s23*s45^2*(s23+8*s45)+3*s12^3*(40*s23-22*s34+33*s45)+19*s12*s23*(3*s23^2-6*s23*s34+3*s34^2+9*s23*s45-8*s34*s45+6*s45^2)-s12^2*(117*s23^2-50*s23*s34-21*s34^2+75*s23*s45+56*s34*s45+17*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s23*s45^3*(s34+s45)*(160*s23^3-(64*s34-25*s45)*(s34-s45)^2+s23^2*(-320*s34+306*s45)+3*s23*(80*s34^2-136*s34*s45+57*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2+3*s23^2*s34*s45*(38*s34^4-174*s34^3*s45+131*s34^2*s45^2-338*s34*s45^3+246*s45^4+19*s23^3*(s34+s45)+s23^2*(-38*s34^2-19*s34*s45+7*s45^2)+s23*s45*(375*s34^2+122*s34*s45+315*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s23*s34*s45^2*(s34+s45)*(-95*s34^3-124*s34^2*s45-65*s34*s45^2+102*s45^3+6*s23^2*(19*s34+118*s45)+s23*(76*s34^2+115*s34*s45+810*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2-s12*s23^2*s34*s45*(511*s12^3+38*s23^3+86*s34^3+s12^2*(-141*s23+302*s34-2168*s45)+30*s34^2*s45-751*s34*s45^2-907*s45^3+4*s23^2*(121*s34+74*s45)+s23*(276*s34^2+395*s34*s45-627*s45^2)+s12*(-115*s23^2-685*s23*s34+355*s34^2+1229*s23*s45+596*s34*s45+2618*s45^2))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s23^2*s34*s45*(-76*s34^4+693*s34^3*s45-230*s34^2*s45^2+708*s34*s45^3-1038*s45^4+s23^2*(323*s34^2+386*s34*s45+192*s45^2)+s23*(168*s34^3-698*s34^2*s45-392*s34*s45^2-1173*s45^3))*(s23+s45-s51)*(s23-s34+s45-s51)^2-19*s12*s23^2*s34*(s12^2*(8*s23^2-8*s23*s34+7*s34*(s34-3*s45))+s34*(s23^3+s23*s34*(5*s34-6*s45)+s34^2*(s34-3*s45)-s23^2*(4*s34+3*s45))+s12*(3*s23^3-5*s23*s34*(s34-3*s45)-5*s34^2*(s34-3*s45)+s23^2*(13*s34+3*s45)))*(s23+s45-s51)*(s23-s34+s45-s51)^2-3*s12*s23*s34*s45*(120*s12^4+19*s34^4-88*s12^3*s45+130*s34^3*s45+s34^2*s45*(135*s23+86*s45)-s45^3*(327*s23+368*s45)+2*s34*s45*(261*s23^2+573*s23*s45+184*s45^2)+s12^2*(735*s23*s34+67*s34^2+915*s23*s45+125*s34*s45+915*s45^2)-s12*s34*(-5*s34^2+237*s34*s45+1680*s45^2+24*s23*(17*s34+70*s45)))*(s23+s45-s51)*(s23-s34+s45-s51)^2-3*s12*s23*s45*(s12^4*(72*s23-48*s34+55*s45)-5*s12^3*(24*s23^2-32*s23*s34+12*s34^2+69*s23*s45-46*s34*s45+27*s45^2)+16*s45^2*(10*s23^3-4*s34^3+15*s34^2*s45-20*s34*s45^2+10*s45^3+s23^2*(-20*s34+30*s45)+5*s23*(3*s34^2-8*s34*s45+6*s45^2))-s12*s45*(160*s23^3-64*s34^3+333*s34^2*s45-420*s34*s45^2+130*s45^3+s23^2*(-320*s34+666*s45)+6*s23*(40*s34^2-148*s34*s45+105*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s12*s23*s45*(28*s12^5-s12^2*(160*s23^3-64*s34^3+693*s34^2*s45-1320*s34*s45^2+530*s45^3+s23^2*(-320*s34+1386*s45)+12*s23*(20*s34^2-154*s34*s45+165*s45^2))+s45^2*(-48*s34^3+151*s34^2*s45-382*s34*s45^2+327*s45^3+s23^2*(-96*s34+162*s45)+s23*(128*s34^2-321*s34*s45+540*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s12*s23^2*s45*(185*s12^4-445*s12^3*s45+s12^2*(-191*s23^2+923*s23*s45+389*s45*(-2*s34+3*s45))+s12*(171*s23^3-76*s34^3-20*s23^2*(19*s34-7*s45)+210*s34^2*s45+692*s34*s45^2-1027*s45^3+s23*(285*s34^2-234*s34*s45-1076*s45^2))+s45*(-19*s23^3+152*s34^3-231*s34^2*s45-346*s34*s45^2+443*s45^3+s23^2*(152*s34+309*s45)+s23*(-285*s34^2-50*s34*s45+948*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s12*s23*s34*s45*(38*s34^4-320*s23^3*s45+109*s34^3*s45+4*s23^2*(160*s34-759*s45)*s45-626*s34^2*s45^2+823*s34*s45^3-2223*s45^4+3*s12^3*(418*s23+141*s34+418*s45)-s12^2*(1104*s23^2+552*s34^2-736*s23*(2*s34-3*s45)+471*s34*s45+25*s45^2)-s23*(57*s34^3+537*s34^2*s45-1465*s34*s45^2+5112*s45^3)+s12*(160*s23^3+308*s34^3+619*s34^2*s45-4299*s34*s45^2+2504*s45^3+s23^2*(424*s34+3222*s45)+s23*(-752*s34^2-2808*s34*s45+6897*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)^2+s23*(s12^5*(19*s34-72*s45)+s12^4*(-57*s23*s34-57*s34^2+81*s23*s45+298*s34*s45+285*s45^2)+s12^3*(57*s23^2*s34+57*s34^3-415*s34^2*s45-1037*s34*s45^2-445*s45^3+s23*(133*s34^2-335*s34*s45-319*s45^2))+s12^2*(-19*s23^3*s34-19*s34^4+208*s34^3*s45+1154*s34^2*s45^2+1208*s34*s45^3+345*s45^4+s23^2*(-95*s34^2+123*s34*s45+107*s45^2)+s23*(-95*s34^3+422*s34^2*s45+1126*s34*s45^2+458*s45^3))+s45*(19*s23^3*(3*s34^2+3*s34*s45+s45^2)+4*s23^2*(23*s34^3+80*s34^2*s45+53*s34*s45^2+15*s45^3)+2*s45*(19*s34^4+92*s34^3*s45+114*s34^2*s45^2+52*s34*s45^3+11*s45^4)+s23*(38*s34^4+273*s34^3*s45+488*s34^2*s45^2+259*s34*s45^3+63*s45^4))+s12*(19*s23^3*(s34^2-2*s34*s45-s45^2)+s23^2*(38*s34^3-234*s34^2*s45-439*s34*s45^2-167*s45^3)+s23*(19*s34^4-187*s34^3*s45-1056*s34^2*s45^2-993*s34*s45^3-283*s45^4)-s45*(19*s34^4+424*s34^3*s45+910*s34^2*s45^2+592*s34*s45^3+135*s45^4)))*(s23+s45-s51)*(s23-s34+s45-s51)^2*s51+s23*s45*(60*s12^4-s12^3*(69*s23+152*s34+199*s45)+s12^2*(123*s23*s34+92*s34^2+176*s23*s45+409*s34*s45+237*s45^2)+s45*(19*s34^3+105*s34^2*s45+105*s34*s45^2+19*s45^3+19*s23^2*(3*s34+s45)+s23*(70*s34^2+165*s34*s45+38*s45^2))-s12*(19*s23^2*(s34+s45)+s45*(197*s34^2+362*s34*s45+117*s45^2)+s23*(16*s34^2+288*s34*s45+145*s45^2)))*(s23+s45-s51)*(s23-s34+s45-s51)^2*s51^2+s23*(s12-s45)^2*s45*(-16*s12+19*s23+16*(s34+s45))*(s23+s45-s51)*(s23-s34+s45-s51)^2*s51^3))/(3*s12*s23^2*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)^2*(s23+s45-s51)*(s23-s34+s45-s51)^2),
p[55]->-((s12-s34-s51)*(6*s12^7*s34*s45*(s23-s51)*(s23-s34+s45-s51)^2+s23*(s23*s34+s45*(s34+s51))^3*(19*s23^4*s34+19*s23^3*(s34^2+6*s34*s45-2*s34*s51+s45*s51)-(s34+s45)*(s45-s51)*(19*s34^3+19*s34^2*(2*s45+s51)+5*s34*s45*(-9*s45+14*s51)+s45*s51*(-13*s45+16*s51))+s23^2*(-19*s34^3+s34^2*(45*s45-57*s51)+s45*(51*s45-38*s51)*s51+s34*(216*s45^2-196*s45*s51+19*s51^2))+s23*(-19*s34^4-76*s34^3*s45+s45*s51*(45*s45^2-67*s45*s51+19*s51^2)+2*s34*s45*(83*s45^2-130*s45*s51+33*s51^2)+s34^2*(33*s45^2-153*s45*s51+38*s51^2)))+s12^2*s23*(s23+s45-s51)*(57*s23^6*s34^2+19*s23^5*s34^2*(12*s34+16*s45-7*s51)+s23^4*(57*s34^4+s34^3*(1282*s45-475*s51)+19*s45^2*s51^2+s34^2*(671*s45^2-298*s45*s51+95*s51^2))+s23^2*(-95*s34^6+s34^5*(-1006*s45+95*s51)+s45^2*s51^2*(-132*s45^2+74*s45*s51+133*s51^2)+s34^4*(828*s45^2-1656*s45*s51+209*s51^2)+s34^2*s45^2*(511*s45^2+2022*s45*s51+366*s51^2)+s34*s45^2*s51*(-114*s45^2+660*s45*s51+505*s51^2)+s34^3*(3159*s45^3-967*s45^2*s51-18*s45*s51^2-38*s51^3))+s23*(s34^6*(-334*s45+38*s51)+s34^3*s45^2*(1735*s45^2+352*s45*s51-2261*s51^2)+s34^5*(-1301*s45^2-372*s45*s51+19*s51^2)+s34^2*s45^2*(176*s45^3+2425*s45^2*s51+534*s45*s51^2-1049*s51^3)+s34*s45^2*s51*(36*s45^3+1401*s45^2*s51+390*s45*s51^2-343*s51^3)+s45^2*s51^2*(-20*s45^3+287*s45^2*s51+90*s45*s51^2-57*s51^3)+s34^4*(654*s45^3-3079*s45^2*s51+10*s45*s51^2-19*s51^3))-s23^3*(247*s34^5+2*s34*s45^2*s51*(50*s45+57*s51)+s45^2*s51^2*(68*s45+95*s51)+s34^4*(-410*s45+304*s51)+s34^3*(-2857*s45^2+1494*s45*s51-285*s51^2)+s34^2*(-784*s45^3-314*s45^2*s51+6*s45*s51^2+19*s51^3))-s45^2*(s34+s51)^2*(239*s34^4+s34^3*(542*s45+448*s51)+s34^2*(-179*s45^2+1094*s45*s51+257*s51^2)+s34*(-379*s45^3+202*s45^2*s51+579*s45*s51^2+48*s51^3)+s45*(-25*s45^3-124*s45^2*s51+98*s45*s51^2+96*s51^3)))+s12^6*(s23^5*(19*s34+28*s45)-s23^4*(19*s34^2+70*s34*s45-53*s45^2+76*s34*s51+112*s45*s51)+6*s34*s45*(s34-s45+s51)^2*(4*s45*s51+s34*(s45+3*s51))+s23^3*(s34^2*(145*s45+57*s51)+s34*(-193*s45^2+210*s45*s51+114*s51^2)+s45*(25*s45^2-159*s45*s51+168*s51^2))-s23^2*(75*s34^3*s45+s34^2*(-268*s45^2+272*s45*s51+57*s51^2)+s45*s51*(50*s45^2-159*s45*s51+112*s51^2)+2*s34*(67*s45^3-205*s45^2*s51+105*s45*s51^2+38*s51^3))+s23*(-12*s34^4*s45+s34^3*s45*(-74*s45+39*s51)+s45*s51^2*(25*s45^2-53*s45*s51+28*s51^2)+s34^2*(110*s45^3-286*s45^2*s51+109*s45*s51^2+19*s51^3)+s34*(-30*s45^4+182*s45^3*s51-241*s45^2*s51^2+70*s45*s51^3+19*s51^4)))-s12*s23*(57*s23^7*s34^3+19*s23^6*s34^2*(6*s34^2+23*s34*s45-8*s34*s51+4*s45*s51)+s23^5*s34*(-38*s34^4+s34^3*(808*s45-323*s51)+s34*s45*(500*s45-171*s51)*s51-19*s45^2*s51^2+s34^2*(1428*s45^2-646*s45*s51+133*s51^2))-s23^4*(114*s34^6+38*s45^3*s51^3+s34^5*(302*s45+57*s51)-s34*s45^2*s51^2*(11*s45+114*s51)+s34^4*(-2294*s45^2+1928*s45*s51-285*s51^2)+s34^2*s45*s51*(-1510*s45^2+399*s45*s51-114*s51^2)+s34^3*(-2580*s45^3+502*s45^2*s51+79*s45*s51^2+38*s51^3))+s23^3*(-19*s34^7+s34^6*(-566*s45+133*s51)+s45^3*s51^3*(-52*s45+133*s51)+3*s34*s45^2*s51^2*(119*s45^2+188*s45*s51-57*s51^2)+s34^5*(-843*s45^2-540*s45*s51+133*s51^2)+s34^4*(3376*s45^3-4718*s45^2*s51+930*s45*s51^2-76*s51^3)+s34^2*s45*s51*(2524*s45^3+83*s45^2*s51-568*s45*s51^2-19*s51^3)+s34^3*s45*(2785*s45^3+1262*s45^2*s51-2674*s45*s51^2+326*s51^3))+s23^2*(19*s34^7*(-3*s45+s51)+s45^3*s51^3*(48*s45^2+203*s45*s51-152*s51^2)+s34^6*(-1014*s45^2+414*s45*s51-19*s51^2)-s34^5*(1097*s45^3+1654*s45^2*s51-747*s45*s51^2+38*s51^3)+s34*s45^2*s51^2*(779*s45^3+686*s45^2*s51-1027*s45*s51^2+76*s51^3)+2*s34^4*s45*(1367*s45^3-2980*s45^2*s51+261*s45*s51^2+95*s51^3)+s34^2*s45^2*s51*(2372*s45^3+867*s45^2*s51-3024*s45*s51^2+381*s51^3)+s34^3*s45*(1797*s45^4+2618*s45^3*s51-6432*s45^2*s51^2+1183*s45*s51^3-38*s51^4))+s45^2*(s34+s51)^2*(-19*s34^5*(s45-s51)+s34^4*(-224*s45^2+186*s45*s51+38*s51^2)+s34^3*(-165*s45^3-297*s45^2*s51+443*s45*s51^2+19*s51^3)+2*s45^2*s51*(19*s45^3-15*s45^2*s51-36*s45*s51^2+32*s51^3)+2*s34^2*s45*(101*s45^3-343*s45^2*s51+99*s45*s51^2+143*s51^3)+s34*s45*(98*s45^4+8*s45^3*s51-445*s45^2*s51^2+291*s45*s51^3+48*s51^4))+s23*s45*(s34+s51)*(s34^6*(-57*s45+38*s51)+s34^5*(-786*s45^2+486*s45*s51+19*s51^2)-s34^4*(683*s45^3+1130*s45^2*s51-924*s45*s51^2+19*s51^3)+s45^2*s51^2*(100*s45^3+40*s45^2*s51-215*s45*s51^2+57*s51^3)+s34*s45^2*s51*(526*s45^3+144*s45^2*s51-1218*s45*s51^2+347*s51^3)+s34^3*s45*(1160*s45^3-3180*s45^2*s51+387*s45*s51^2+419*s51^3)+s34^2*s45*(642*s45^4+600*s45^3*s51-2772*s45^2*s51^2+693*s45*s51^3+86*s51^4)))-s12^5*(s23^6*(57*s34+31*s45)+s23^5*(38*s34^2+157*s34*s45+115*s45^2-228*s34*s51-80*s45*s51)+18*s34*s45*(s34+s45)*(s34-s45+s51)^2*(2*s45*s51+s34*(s45+s51))+s23^4*(-95*s34^3+s34^2*(62*s45-171*s51)+s45*(134*s45^2-375*s45*s51+10*s51^2)+s34*(-84*s45^2-788*s45*s51+342*s51^2))+s23^3*(s34^3*(201*s45+247*s51)+s34^2*(412*s45^2+420*s45*s51+285*s51^2)+s34*(-422*s45^3+13*s45^2*s51+1422*s45*s51^2-228*s51^3)+s45*(50*s45^3-442*s45^2*s51+435*s45*s51^2+140*s51^3))-s23^2*(323*s34^4*s45+s34^3*(-386*s45^2+856*s45*s51+209*s51^2)+s45*s51*(150*s45^3-482*s45^2*s51+205*s45*s51^2+145*s51^3)+s34^2*(-622*s45^3-47*s45^2*s51+1026*s45*s51^2+209*s51^3)+s34*(292*s45^4-946*s45^3*s51-226*s45^2*s51^2+1108*s45*s51^3-57*s51^4))+s23*(s34^4*(-315*s45^2+318*s45*s51)+2*s45*s51^2*(50*s45^3-87*s45^2*s51+15*s45*s51^2+22*s51^3)+s34^3*(72*s45^3-835*s45^2*s51+637*s45*s51^2+57*s51^3)+s34^2*(252*s45^4-412*s45^3*s51-513*s45^2*s51^2+544*s45*s51^3+57*s51^4)+s34*s45*(-54*s45^4+452*s45^3*s51-560*s45^2*s51^2-155*s45*s51^3+317*s51^4)))+s12^4*(57*s23^7*s34+6*s34*s45*(s34+s45)^2*(s34-s45+s51)^2*(4*s45*s51+s34*(3*s45+s51))+s23^6*(190*s34^2+6*s34*(51*s45-38*s51)+s45*(31*s45+50*s51))+s23^5*(-57*s34^3+s34^2*(770*s45-703*s51)+s45*(87*s45^2-4*s45*s51-184*s51^2)+6*s34*(82*s45^2-201*s45*s51+57*s51^2))+s23^4*(-190*s34^4+s34^3*(117*s45+19*s51)+s34^2*(1174*s45^2-1951*s45*s51+969*s51^2)+s34*(142*s45^3-2099*s45^2*s51+1630*s45*s51^2-228*s51^3)+s45*(81*s45^3-311*s45^2*s51-321*s45*s51^2+236*s51^3))+s23^3*(s34^4*(-416*s45+418*s51)+2*s34^3*(600*s45^2-47*s45*s51+95*s51^2)+s34^2*(1108*s45^3-109*s45^2*s51+2238*s45*s51^2-589*s51^3)+s45*(25*s45^4-407*s45^3*s51+214*s45^2*s51^2+677*s45*s51^3-104*s51^4)+s34*(-289*s45^4-775*s45^3*s51+3537*s45^2*s51^2-714*s45*s51^3+57*s51^4))-s23^2*(373*s34^5*s45+3*s34^4*(221*s45^2+152*s45*s51+95*s51^2)+s34^3*(-1507*s45^3+2547*s45^2*s51+965*s45*s51^2+209*s51^3)+s34^2*(-743*s45^4-1397*s45^3*s51+2209*s45^2*s51^2+1703*s45*s51^3-133*s51^4)+s45*s51*(150*s45^4-492*s45^3*s51-157*s45^2*s51^2+530*s45*s51^3+14*s51^4)+s34*s45*(230*s45^4-820*s45^3*s51-1822*s45^2*s51^2+2745*s45*s51^3+168*s51^4))+s23*(12*s34^6*s45-9*s34^5*s45*(40*s45-47*s51)+s34^4*(-473*s45^3-433*s45^2*s51+891*s45*s51^2+57*s51^3)+s45*s51^2*(150*s45^4-166*s45^3*s51-147*s45^2*s51^2+147*s45*s51^3+16*s51^4)+s34^3*(481*s45^4-2204*s45^3*s51+667*s45^2*s51^2+942*s45*s51^3+57*s51^4)+s34^2*s45*(247*s45^4+327*s45^3*s51-2412*s45^2*s51^2+1144*s45*s51^3+646*s51^4)+s34*s45*(-42*s45^5+504*s45^4*s51-240*s45^3*s51^2-1189*s45^2*s51^3+815*s45*s51^4+152*s51^5)))-s12^3*(19*s23^8*s34+19*s23^7*s34*(10*s34+5*s45-4*s51)+6*s34*s45^2*(s34+s45)^3*(s34+s51)*(s34-s45+s51)^2+s23^6*(209*s34^3+s34^2*(1079*s45-665*s51)+s45*s51*(50*s45+19*s51)+s34*(237*s45^2-292*s45*s51+114*s51^2))+s23^5*(-228*s34^4+s34^3*(1277*s45-779*s51)+s45*s51*(76*s45^2-233*s45*s51-76*s51^2)+5*s34^2*(463*s45^2-566*s45*s51+171*s51^2)+s34*(295*s45^3-960*s45^2*s51+196*s45*s51^2-76*s51^3))+s23^4*(-190*s34^5+s34^4*(-778*s45+342*s51)+2*s34^3*(1591*s45^2-1562*s45*s51+513*s51^2)+s34^2*(2513*s45^3-3136*s45^2*s51+2749*s45*s51^2-475*s51^3)+s45*s51*(-48*s45^3-531*s45^2*s51+335*s45*s51^2+114*s51^3)+s34*(128*s45^4-1498*s45^3*s51+1455*s45^2*s51^2+198*s45*s51^3+19*s51^4))-s23^3*(s34^5*(838*s45-342*s51)+s34^4*(856*s45^2-68*s45*s51+38*s51^2)+s34^3*(-4032*s45^3+4433*s45^2*s51-2150*s45*s51^2+551*s51^3)+s45*s51*(124*s45^4+205*s45^3*s51-982*s45^2*s51^2+107*s45*s51^3+76*s51^4)-s34^2*(1553*s45^4+964*s45^3*s51+1869*s45^2*s51^2-1216*s45*s51^3+95*s51^4)+s34*s45*(54*s45^4+656*s45^3*s51-3625*s45^2*s51^2+433*s45*s51^3+275*s51^4))-s23^2*(137*s34^6*s45+s34^5*(1285*s45^2-444*s45*s51+171*s51^2)+s34^4*(461*s45^3+2519*s45^2*s51-204*s45*s51^2+95*s51^3)+s34^2*s45*(-578*s45^4-3041*s45^3*s51+3352*s45^2*s51^2+2863*s45*s51^3-110*s51^4)+s34^3*(-2534*s45^4+3922*s45^3*s51+1885*s45^2*s51^2+660*s45*s51^3-95*s51^4)+2*s34*s45*(30*s45^5-176*s45^4*s51-1376*s45^3*s51^2+1483*s45^2*s51^3+422*s45*s51^4-31*s51^5)+s45*s51*(50*s45^5-174*s45^4*s51-581*s45^3*s51^2+675*s45^2*s51^3+109*s45*s51^4-19*s51^5))+s23*(6*s34^7*s45+s34^6*s45*(-131*s45+168*s51)+s34^5*(-649*s45^3+312*s45^2*s51+381*s45*s51^2+19*s51^3)+4*s45^2*s51^2*(25*s45^4+4*s45^3*s51-82*s45^2*s51^2+37*s45*s51^3+16*s51^4)+s34^4*(-167*s45^4-2098*s45^3*s51+1805*s45^2*s51^2+468*s45*s51^3+19*s51^4)+s34^3*s45*(622*s45^4-1817*s45^3*s51-1767*s45^2*s51^2+2588*s45*s51^3+357*s51^4)+s34^2*s45*(118*s45^5+1100*s45^4*s51-3009*s45^3*s51^2-144*s45^2*s51^3+1815*s45*s51^4+108*s51^5)+s34*s45*(-12*s45^6+260*s45^5*s51+500*s45^4*s51^2-1853*s45^3*s51^3+544*s45^2*s51^4+545*s45*s51^5+16*s51^6)))))/(3*s12^3*s23^2*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*(s23+s45-s51)*(s23-s34+s45-s51)^2),
p[56]->(8*(s12^5*s34*(s23-s51)+(s34+2*s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12^4*s34*(s23^2+s34*(s45-2*s51)-2*s51^2+s23*(2*s34+s45+s51))+s12^3*(s34^3*(s45-s51)+2*s45*s51^2*(-s45+s51)+2*s23^2*(s34^2+s34*s51+s45*s51)+s34^2*(s45^2-2*s51^2)-s34*s51*(3*s45^2-3*s45*s51+s51^2)+s23*(s34^3+3*s34^2*s45+2*s45*(s45-2*s51)*s51-s34*s51*(s45+s51)))-s12*s51*(s23^3*s34^2+s23^2*(s34^3+s34^2*(9*s45-2*s51)-2*s45^2*s51+2*s34*s45*(s45+s51))+s45*(s45-s51)*(s34+s51)*(s34^2+7*s34*s45+2*s45*(s45+2*s51))+s23*(s34^3*(2*s45-s51)+6*s45^2*s51^2+s34*s45*(4*s45^2+11*s45*s51-2*s51^2)+s34^2*(15*s45^2-8*s45*s51+s51^2)))-s12^2*(s23^2*(s34^3+s34^2*s51+s34*s51^2+2*s45*s51*(s45+s51))+(s45-s51)*(s34^3*s45+s34^2*s51*(-5*s45+s51)-2*s45*s51^2*(2*s45+s51)-s34*s45*s51*(6*s45+5*s51))+s23*(s34^3*(2*s45-s51)-4*s34^2*s45*s51+2*s45*s51*(s45^2-2*s45*s51-2*s51^2)-s34*s51*(6*s45^2+4*s45*s51+s51^2)))))/(s12*s23*s34*(s12-s34-s45)*s45*(s23+s45-s51)*s51),
p[57]->(-2*(-(s12^2*(s12-s34)*s34*(s12-s23-s45)*(s12*s23-s34*(s23+s45))^2*(s23+s45-s51))-s12^3*s34*(s12-s23-s45)*s45*(s12^2*s45+(s23+s45)*(s34+s45)*(s23+s34+s45)-s12*(2*s45*(s34+s45)+s23*(s34+2*s45)))*s51-s12*s23^2*s34^3*(2*s23+s34-2*s45)*(s23+s45)*(s23+s45-s51)*s51-s12^3*s23*s34*(11*s12-4*s23-4*s34-22*s45)*s45*(s23+s45)*(s23+s45-s51)*s51+2*s12^3*s23*(s12-s23-4*s45)*s45*(s23+s45)^2*(s23+s45-s51)*s51+s23^3*s34^3*(s23+s45)*(s34+2*s45)*(s23+s45-s51)*s51+s12^2*s34*s45^2*(s23+s45)*(18*s23^2+17*s23*s34+4*s34^2+30*s23*s45+6*s34*s45)*(s23+s45-s51)*s51+s12^2*s23*s34*s45*(s23+s45)*(6*s34^2+2*s23*(5*s34-9*s45)-5*s34*s45-30*s45^2)*(s23+s45-s51)*s51+s12^3*s23*s34*(s23+s45)*(3*s12^2-3*s12*s23-4*s12*s34+4*s23*s34+s34^2+2*s34*s45-s45^2)*(s23+s45-s51)*s51+s12^2*s23*s34^2*(s23+s45)*(s23^2-2*s23*s45+s45*(-2*s34+s45))*(s23+s45-s51)*s51+s34*s45^3*(s23+s45)*(s34+2*s45)*(3*s23^2+s34^2+3*s23*(s34+s45))*(s23+s45-s51)*s51+s12^3*(s12-s34)*s34*(s23+s45)*(s12^2+(s23+s45)^2-s12*(2*s23+s34+2*s45))*(s23+s45-s51)*s51+2*s12^3*s23*s45*(s23+s45)*(s23^2+4*s23*s45+s45*(-s12+4*s45))*(s23+s45-s51)*s51-s12^3*s34*s45*(s23+s45)*(s12^2+6*s23^2+2*s34^2+7*s34*s45+s45^2-s12*(5*s23+4*s34+2*s45)+3*s23*(s34+6*s45))*(s23+s45-s51)*s51-s12*s23*s34*s45*(s23+s45)*(2*s34^3+s23^2*(2*s34-s45)+13*s34^2*s45-17*s34*s45^2-24*s45^3+s23*(13*s34^2+3*s34*s45-21*s45^2))*(s23+s45-s51)*s51+3*s23*s34*s45*(s23+s45)*(s34+2*s45)*(s23*(s34^2-s45^2)-s45*(-s34^2+s34*s45+s45^2))*(s23+s45-s51)*s51-s12*s34*s45^2*(s23+s45)*(s23^3+3*s23^2*(s34+7*s45)+s34*(s34^2+7*s34*s45+2*s45^2)+s23*(3*s34^2+23*s34*s45+24*s45^2))*(s23+s45-s51)*s51-(s23+s45)*(2*s12^5*s34-3*s34^2*s45*(s23+s45)^2*(s34+2*s45)-s12^4*(s23*(s34-4*s45)+2*s34*(s34+3*s45))+s12*s34*(s23^2*(-2*s34^2+s34*s45-2*s45^2)+s23*s45*(s34^2+21*s34*s45+2*s45^2)+s45^2*(3*s34^2+20*s34*s45+4*s45^2))-s12^3*(s23^2*(s34-2*s45)-4*s34*s45*(s34+3*s45)+s23*(s34^2+9*s34*s45+8*s45^2))+s12^2*(-(s34*s45^2*(17*s34+12*s45))+s23^2*(3*s34^2-2*s45^2)+s23*(2*s34^3+6*s34^2*s45+7*s34*s45^2+4*s45^3)))*(s23+s45-s51)*s51^2+(s23+s45)*(s12^4*(s34+2*s45)+3*s34*s45^2*(s23+s45)*(s34+2*s45)-s12^3*(s34^2+s23*(s34-4*s45)+6*s34*s45+6*s45^2)+s12^2*(6*s45^2*(3*s34+s45)+s23*(s34^2-s34*s45-8*s45^2))+s12*s45*(-(s45*(3*s34^2+19*s34*s45+2*s45^2))+s23*(s34^2-5*s34*s45+4*s45^2)))*(s23+s45-s51)*s51^3-(s12-s45)*s45*(s23+s45)*(2*s12^2-4*s12*s45+s45*(s34+2*s45))*(s23+s45-s51)*s51^4))/(s12^3*s23*s34*s45*(s23+s45)*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[58]->(-8*s12*s45*(s12-s34-s51))/(s23*s34*(s23-s34-s51)),
p[59]->(-2*s45*(s12-s34-s51)*(s23*s34+s12*(s23-2*s34-s51)+s45*(s34+s51)))/(s12*s23*s34*(s23-s34-s51)),
p[60]->(8*s12*(s12-s34-s45)*(s12-s34-s51)*(-s23^2+s12*s34+s23*(-s45+s51)))/(s23^3*s34*(s23+s45-s51)),
p[61]->(-2*(s12-s34-s45)*(s12-s34-s51)*(s12^2*s34*(s23-s51)+s23*(s23+s45-s51)*(s23*s34+s45*(s34+s51))+s12*(s23^3+s23^2*(-4*s34+s45-2*s51)+s34*s45*(s34+s51)+s23*(s34^2-4*s34*s45+4*s34*s51-s45*s51+s51^2))))/(s12*s23^3*s34*(s23+s45-s51)),
p[62]->(-4*s23*s34^3)/(s12*(s12-s23-s45)*(s12-s34-s45)*s45)+(4*(2*s12+4*s23-s34)*s45^4)/(s12*s23^2*(s12-s23-s45)*(s12-s34-s45))-(4*s45^5)/(s12*s23*s34*(s12-s23-s45)*(s12-s34-s45))+(2*s45^4*(s12^2+2*s12*s23+3*s23^2-3*s12*s34-5*s23*s34+3*s34^2+s23*s45))/(s12*s23^2*s34*(s12-s23-s45)*(s12-s34-s45))-(4*s12^3*(s12-s34)*(3*s23^2-s23*s34+3*s23*s45+s45^2))/(s23^3*(s12-s34-s45)*s45*(-s12+s23+s45))-(4*s12*(s12-s34)*(5*s12^2+3*s23^2-9*s23*s34+s34^2+3*s23*s45-4*s34*s45+s45^2+8*s12*(2*s23-s34+s45)))/(s23*(s12-s34-s45)*s45*(-s12+s23+s45))+(4*s45^3*(s12-2*(s34+s45)))/(s12*s34*(s12-s23-s45)*(s12-s34-s45))+(2*(74*s12^2+26*s34^2+s12*(s23-92*s34-71*s45)+27*s34*s45+30*s45^2+s23*(6*s34+s45)))/((s12-s23-s45)*(s12-s34-s45))-(2*(23*s12^3-2*s34^2*(3*s23+2*s34-2*s45)+6*s12*s34*(5*s34-2*s45)+s12^2*(4*s23-49*s34+8*s45)))/((s12-s23-s45)*(s12-s34-s45)*s45)+(4*(2*s12^4+s12*(-6*s23+6*s34-11*s45)*s45^2-2*s12^3*(s23-s34+4*s45)+s45^3*(2*s23-2*s34+5*s45)+s12^2*s45*(6*s23-6*s34+13*s45)))/(s23*s34*(-s12+s23+s45)*(-s12+s34+s45))+(4*s12^3+8*s12*s45*(2*s23+3*s34+5*s45)-2*s12^2*(4*s23+4*s34+11*s45)-2*s45^2*(4*s23+12*s34+13*s45))/(s34*(s12-s23-s45)*(-s12+s34+s45))-(2*s45*(2*s34^3+3*s34^2*s45-2*s34*s45^2+4*s45^3+s12*(2*s34^2+3*s34*s45-5*s45^2)+2*s23*(2*s34^2+3*s34*s45-5*s45^2)))/(s12*s23*(s12-s23-s45)*(s12-s34-s45))-(2*(4*s34^3+2*s34^2*s45-10*s34*s45^2+5*s45^3+s12*(2*s34^2+3*s34*s45-3*s45^2)+s23*(3*s34^2-3*s34*s45-2*s45^2)))/(s12*(s12-s23-s45)*(s12-s34-s45))-(2*s12^2*(s12-s34)*(s12^2-2*s12*(8*s23-s34+4*s45)-4*(3*s23^2-3*s23*s34+3*s23*s45-s34*s45+s45^2)))/(s23^2*(s12-s34-s45)*s45*(-s12+s23+s45))-(2*(s12^4*(2*s23-s34)+2*s12^2*s45*(6*s23^2-10*s23*s34+6*s34^2+8*s23*s45-3*s34*s45)+4*s45^3*(3*s23^2-5*s23*s34+3*s34^2+2*s23*s45-s34*s45)+s12^3*(-3*s23^2+5*s23*s34-3*s34^2-9*s23*s45+4*s34*s45)+s12*s45^2*(-18*s23^2+30*s23*s34-18*s34^2-14*s23*s45+4*s34*s45+s45^2)))/(s23^2*s34*(-s12+s23+s45)*(-s12+s34+s45))+(2*(62*s12^3-4*s34^3+s12^2*(100*s23-81*s34-75*s45)-3*s34^2*s45+2*s34*s45^2-18*s45^3-6*s23^2*(s34+s45)+2*s23*(s34^2+11*s34*s45+25*s45^2)+s12*(12*s23^2+27*s34^2+26*s34*s45+60*s45^2-6*s23*(14*s34+17*s45))))/(s23*(s12-s34-s45)*(-s12+s23+s45))+(4*(s12^4*(2*s23+s45)+s12^3*(12*s23^2-2*s23*s34+4*s23*s45-s34*s45)-s45^2*(s34+s45)*(3*s23^2+s34^2+s23*(3*s34+s45))+s12*s45*(s34^2*(s34+2*s45)+3*s23^2*(3*s34+4*s45)+s23*(5*s34^2+11*s34*s45+4*s45^2))-s12^2*(s34^2*s45+9*s23^2*(s34+2*s45)+s23*(s34^2+9*s34*s45+6*s45^2))))/(s23^3*(s12-s34-s45)*(-s12+s23+s45))-(2*(s12^4+2*s12^3*(39*s23-5*s34+11*s45)+s12^2*(36*s23^2+2*s34^2-17*s34*s45-22*s45^2-10*s23*(7*s34+11*s45))+s45*(2*s34^3-7*s34^2*s45-2*s34*s45^2-7*s45^3+12*s23^2*(s34+s45)+s23*(8*s34^2-2*s34*s45-42*s45^2))+s12*(-12*s23^2*(2*s34+3*s45)+s45*(11*s34^2+14*s34*s45+13*s45^2)+s23*(4*s34^2+32*s34*s45+94*s45^2))))/(s23^2*(s12-s34-s45)*(-s12+s23+s45))-(2*(s12-s23)*(s12-s34)*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s12*s23^2*(s12-s34-s45)*s45*(s12-s34-s51))-(2*(-(s23*(s23+s45)^4*(s34+s45)^4)+s12^5*s23*s45^2*(2*s34+s45)-s12^4*s45*(s34*s45^3+s23^2*(3*s34^2+11*s34*s45+4*s45^2)+s23*s45*(5*s34^2+14*s34*s45+5*s45^2))+s12*(s23+s45)^3*(s34+s45)*(s34*s45*(s34+s45)^2+s23^2*(s34^2+4*s34*s45+s45^2)+s23*(2*s34^3+12*s34^2*s45+15*s34*s45^2+5*s45^3))+s12^3*(s23+s45)*(3*s34*s45^3*(s34+s45)+s23^2*(s34^3+11*s34^2*s45+21*s34*s45^2+6*s45^3)+s23*s45*(4*s34^3+25*s34^2*s45+34*s34*s45^2+10*s45^3))-s12^2*(s23+s45)^2*(3*s34*s45^2*(s34+s45)^2+s23^2*(2*s34^3+13*s34^2*s45+17*s34*s45^2+4*s45^3)+s23*(s34^4+14*s34^3*s45+41*s34^2*s45^2+38*s34*s45^3+10*s45^4))))/(s12*s23^2*s34*(s12-s23-s45)*(s12-s34-s45)*s45*(s23+s45)*(s23+s45-s51))-(2*(-(s23*s34^4*(s23+s45)^4)+s12^5*s23^2*(-(s34*s45)+s23*(s34+s45))+s12^3*s23*(s23+s45)*(-2*s34^2*s45^2+s23^3*(s34+2*s45)+s23*s34*(3*s34^2+2*s34*s45-2*s45^2)+2*s23^2*(3*s34^2+s34*s45+2*s45^2))+s12*s34*(s23+s45)^3*(s34^2*s45*(s34+s45)+s23*s34*(2*s34^2-2*s34*s45-3*s45^2)+s23^2*(3*s34^2+2*s34*s45+2*s45^2))-s12^2*(s23+s45)^2*(s34^3*s45^2+s23*s34^2*(s34^2+2*s34*s45-4*s45^2)+s23^2*s34*(6*s34^2-2*s34*s45+s45^2)+s23^3*(3*s34^2+4*s34*s45+2*s45^2))-s12^4*s23*(-2*s23*s34*s45^2-s34^2*s45^2+2*s23^3*(s34+s45)+s23^2*(3*s34^2+2*s34*s45+3*s45^2))))/(s12*s23^2*s34*(s12-s23-s45)*(s12-s34-s45)*s45*(s23+s45)*s51)-(2*(s12^5*s23*(4*s34+s45)-s12^4*(8*s23^2*s34-4*s34^2*s45+s23*(8*s34^2+17*s34*s45+4*s45^2))+s23*s45*(-2*s34*s45^4+s23*s45*(2*s34^3+3*s34^2*s45-5*s34*s45^2-2*s45^3)+s23^2*(2*s34^3+3*s34^2*s45-3*s34*s45^2-2*s45^3))+s12*(-4*s34^2*s45^3*(s34+s45)+3*s23^2*s45^2*(s34^2+6*s34*s45+2*s45^2)+s23*s45^2*(-6*s34^3-3*s34^2*s45+11*s34*s45^2+s45^3)+s23^3*(4*s34^3+5*s34^2*s45+10*s34*s45^2+6*s45^3))+s12^3*(2*s23^3*(2*s34+s45)-4*s34^2*s45*(s34+3*s45)+2*s23^2*(8*s34^2+12*s34*s45+s45^2)+s23*(4*s34^3+13*s34^2*s45+29*s34*s45^2+6*s45^3))-s12^2*(-4*s34^2*s45^2*(2*s34+3*s45)+s23^3*(8*s34^2+11*s34*s45+6*s45^2)+s23*s45*(-2*s34^3+2*s34^2*s45+25*s34*s45^2+4*s45^3)+s23^2*(8*s34^3+22*s34^2*s45+29*s34*s45^2+6*s45^3)))*s51)/(s12*s23^3*s34*(s12-s23-s45)*(s12-s34-s45)*s45)+(2*(s12-s45)*(2*s12^4*s34-s23*s45^4+s12^3*(s23*(-4*s34+s45)-2*s34*(s34+3*s45))-s12*(2*s23^2*s34*(s34+s45)+2*s34*s45^2*(s34+s45)+s23*s45*(4*s34^2+4*s34*s45-3*s45^2))+s12^2*(2*s23^2*s34+2*s34*s45*(2*s34+3*s45)+s23*(4*s34^2+8*s34*s45-3*s45^2)))*s51^2)/(s12*s23^3*s34*(s12-s23-s45)*(s12-s34-s45)*s45)-(2*(s12-s23)*(s34+s45)*(s12*s34-s23*(s34+s45))^2)/(s12*s23^2*s34*s45*(-s23+s34+s51))
}


==> anc/remainder/finite-twoloop-pmmmm-nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,(tr5*p[1])/4+p[2]},
{F[1,1,1]^2,(tr5*p[3])/4+p[13]+p[39]+p[41]-p[62]/2},
{F[1,1,2],(tr5*(26*p[3]+13*p[4]-6*p[6]-6*p[10]-26*p[12]-6*p[14]+13*p[16]-6*p[20]+13*p[22]-6*p[26]+13*p[28]-6*p[34]-26*p[38]-26*p[40]-6*p[46]+13*p[48]-6*p[54]+13*p[56]))/24+(13*p[5]-6*p[7]-6*p[11]-6*p[15]+13*p[17]-6*p[21]+13*p[23]-6*p[27]+13*p[29]-6*p[35]-6*p[47]+13*p[49]-6*p[55]+13*p[57]-13*p[62])/6},
{F[1,1,1]*F[1,1,2],(tr5*p[4])/4+p[5]},
{F[1,1,2]^2,(tr5*(-p[4]-p[8]-2*p[18]-p[36]-2*p[50]))/8+(-p[5]-p[9]-2*p[19]-p[37]-2*p[51])/2},
{F[1,1,3],(tr5*p[6])/4+p[7]},
{F[1,1,1]*F[1,1,3],-p[13]+(tr5*(-p[12]-p[38]))/4-p[39]},
{F[1,1,2]*F[1,1,3],(tr5*p[8])/4+p[9]},
{F[1,1,3]^2,(tr5*(-p[8]+p[16]-p[24]-p[30]-p[52]+p[56]))/8+(-p[9]+p[17]-p[25]-p[31]-p[53]+p[57])/2},
{F[1,1,4],(tr5*p[10])/4+p[11]},
{F[1,1,1]*F[1,1,4],-p[13]+(tr5*(-p[12]-p[40]))/4-p[41]},
{F[1,1,2]*F[1,1,4],p[19]+(tr5*(p[18]+p[50]))/4+p[51]},
{F[1,1,3]*F[1,1,4],(tr5*p[12])/4+p[13]},
{F[1,1,4]^2,(tr5*(p[22]-p[32]-p[58]))/8+(p[23]-p[33]-p[59])/2},
{F[1,1,5],(tr5*p[14])/4+p[15]},
{F[1,1,1]*F[1,1,5],(tr5*p[16])/4+p[17]},
{F[1,1,2]*F[1,1,5],(tr5*p[18])/4+p[19]},
{F[1,1,3]*F[1,1,5],-(tr5*p[16])/4-p[17]},
{F[1,1,4]*F[1,1,5],-(tr5*p[18])/4-p[19]},
{F[1,1,5]^2,(tr5*(p[30]-p[42]))/8+(p[31]-p[43])/2},
{F[1,1,6],(tr5*p[20])/4+p[21]},
{F[1,1,1]*F[1,1,6],(tr5*p[22])/4+p[23]},
{F[1,1,3]*F[1,1,6],(tr5*p[24])/4+p[25]},
{F[1,1,4]*F[1,1,6],-(tr5*p[22])/4-p[23]},
{F[1,1,6]^2,(tr5*(-p[24]+p[32]-p[44]+p[58]))/8+(-p[25]+p[33]-p[45]+p[59])/2},
{F[1,1,7],(tr5*p[26])/4+p[27]},
{F[1,1,1]*F[1,1,7],(tr5*p[28])/4+p[29]},
{F[1,1,3]*F[1,1,7],(tr5*p[30])/4+p[31]},
{F[1,1,4]*F[1,1,7],(tr5*p[32])/4+p[33]},
{F[1,1,5]*F[1,1,7],-(tr5*p[30])/4-p[31]},
{F[1,1,6]*F[1,1,7],-(tr5*p[32])/4-p[33]},
{F[1,1,7]^2,(tr5*(-p[28]+p[42]+p[44]))/8+(-p[29]+p[43]+p[45])/2},
{F[1,1,8],(tr5*p[34])/4+p[35]},
{F[1,1,1]*F[1,1,8],-p[39]+(tr5*(-p[38]-p[40]))/4-p[41]},
{F[1,1,2]*F[1,1,8],(tr5*p[36])/4+p[37]},
{F[1,1,3]*F[1,1,8],(tr5*p[38])/4+p[39]},
{F[1,1,4]*F[1,1,8],(tr5*p[40])/4+p[41]},
{F[1,1,5]*F[1,1,8],(tr5*p[42])/4+p[43]},
{F[1,1,6]*F[1,1,8],(tr5*p[44])/4+p[45]},
{F[1,1,7]*F[1,1,8],-p[43]+(tr5*(-p[42]-p[44]))/4-p[45]},
{F[1,1,8]^2,(tr5*(-p[36]+p[48]-p[60]))/8+(-p[37]+p[49]-p[61])/2},
{F[1,1,9],(tr5*p[46])/4+p[47]},
{F[1,1,1]*F[1,1,9],(tr5*p[48])/4+p[49]},
{F[1,1,2]*F[1,1,9],(tr5*p[50])/4+p[51]},
{F[1,1,3]*F[1,1,9],(tr5*p[52])/4+p[53]},
{F[1,1,4]*F[1,1,9],-(tr5*p[50])/4-p[51]},
{F[1,1,8]*F[1,1,9],-(tr5*p[48])/4-p[49]},
{F[1,1,9]^2,(tr5*(-p[52]+p[60]))/8+(-p[53]+p[61])/2},
{F[1,1,10],(tr5*p[54])/4+p[55]},
{F[1,1,1]*F[1,1,10],(tr5*p[56])/4+p[57]},
{F[1,1,3]*F[1,1,10],-(tr5*p[56])/4-p[57]},
{F[1,1,4]*F[1,1,10],(tr5*p[58])/4+p[59]},
{F[1,1,6]*F[1,1,10],-(tr5*p[58])/4-p[59]},
{F[1,1,8]*F[1,1,10],(tr5*p[60])/4+p[61]},
{F[1,1,9]*F[1,1,10],-(tr5*p[60])/4-p[61]},
{F[2,1,1],p[13]-p[17]+p[39]+(tr5*(p[12]-p[16]+p[38]-p[56]))/4-p[57]},
{F[2,1,2],-p[5]+p[13]-p[23]+(tr5*(-p[4]+p[12]-p[22]+p[40]))/4+p[41]},
{F[2,1,3],-p[5]-p[19]+(tr5*(-p[4]-p[18]-p[50]))/4-p[51]},
{F[2,1,4],-p[9]+(tr5*(-p[8]-p[18]))/4-p[19]},
{F[2,1,5],-p[9]+p[17]+(tr5*(-p[8]+p[16]-p[30]))/4-p[31]},
{F[2,1,6],p[23]-p[33]+(tr5*(p[22]-p[32]-p[58]))/4-p[59]},
{F[2,1,7],p[31]+(tr5*(p[30]-p[42]))/4-p[43]},
{F[2,1,8],p[33]+(tr5*(p[32]-p[44]))/4-p[45]},
{F[2,1,9],-p[29]+p[39]+p[41]+(tr5*(-p[28]+p[38]+p[40]-p[48]))/4-p[49]},
{F[2,1,10],-p[29]+p[43]+(tr5*(-p[28]+p[42]+p[44]))/4+p[45]},
{F[2,1,11],-p[37]+(tr5*(-p[36]-p[50]))/4-p[51]},
{F[2,1,12],-p[37]+p[49]+(tr5*(-p[36]+p[48]-p[60]))/4-p[61]},
{F[2,1,13],-p[25]-p[53]+(tr5*(-p[24]-p[52]+p[56]))/4+p[57]},
{F[2,1,14],-p[25]+(tr5*(-p[24]+p[58]))/4+p[59]},
{F[2,1,15],-p[53]+(tr5*(-p[52]+p[60]))/4+p[61]},
{tci[1,1]^2,(tr5*(14*p[3]+5*p[4]-2*p[8]-12*p[12]+7*p[16]+7*p[22]-2*p[24]+5*p[28]-2*p[30]-2*p[32]-2*p[36]-12*p[38]-12*p[40]+7*p[48]-2*p[52]+7*p[56]-2*p[58]-2*p[60]))/48+(5*p[5]-2*p[9]+2*p[13]+7*p[17]+7*p[23]-2*p[25]+5*p[29]-2*p[31]-2*p[33]-2*p[37]+2*p[39]+2*p[41]+7*p[49]-2*p[53]+7*p[57]-2*p[59]-2*p[61]-7*p[62])/12},
{tci[1,2],-p[7]-p[11]+(tr5*(-p[6]-p[10]-p[34]))/4-p[35]},
{F[1,1,1]*tci[1,2],(tr5*(-p[3]+p[12]+p[38]+p[40]))/2+p[62]},
{F[1,1,2]*tci[1,2],-p[9]+(tr5*(-p[8]-p[36]))/4-p[37]},
{F[1,1,5]*tci[1,2],p[19]+(tr5*(p[18]-p[42]))/4-p[43]},
{F[1,1,6]*tci[1,2],-p[25]+(tr5*(-p[24]-p[44]))/4-p[45]},
{F[1,1,7]*tci[1,2],-p[31]+(tr5*(-p[30]-p[32]))/4-p[33]},
{F[1,1,9]*tci[1,2],p[51]+(tr5*(p[50]-p[52]))/4-p[53]},
{F[1,1,10]*tci[1,2],-p[59]+(tr5*(-p[58]-p[60]))/4-p[61]},
{F[1,2,2]*tci[1,2],p[25]+p[53]+(tr5*(p[24]+p[52]-p[56]))/4-p[57]},
{F[1,2,3]*tci[1,2],-p[23]+p[33]+(tr5*(-p[22]+p[32]+p[58]))/4+p[59]},
{F[1,2,6]*tci[1,2],-p[5]-p[19]+(tr5*(-p[4]-p[18]-p[50]))/4-p[51]},
{F[1,2,7]*tci[1,2],p[9]-p[17]+(tr5*(p[8]-p[16]+p[30]))/4+p[31]},
{F[1,2,8]*tci[1,2],-p[29]+p[43]+(tr5*(-p[28]+p[42]+p[44]))/4+p[45]},
{F[1,2,9]*tci[1,2],p[37]-p[49]+(tr5*(p[36]-p[48]+p[60]))/4+p[61]}
}


==> anc/remainder/finite-twoloop-pmmmm-nf-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(-152*(s12^4*s34*s45*s51-2*s23*(s34^2+s34*s45+s45^2)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))+s12*s23*s51*(s23^2*(4*s34^2-2*s45^2)+2*s34^3*(s45-s51)+9*s34*s45^2*(s45-s51)+s23*(s34+s45)*(2*s34^2+9*s34*s45-6*s34*s51+6*s45*s51)+2*s45^2*(s45^2+s45*s51-2*s51^2)+s34^2*(7*s45^2-9*s45*s51+2*s51^2))-s12^3*(2*s23^3*s45-s23^2*(3*s34*s45-2*s45^2+2*s34*s51+4*s45*s51)+s34*(s34*s45*(s45+s51)+s51*(s45^2+3*s45*s51-2*s51^2))+s23*(s34^2*s45+2*s45*s51*(-s45+s51)+s34*(-3*s45^2+3*s45*s51+4*s51^2)))+s12^2*(2*s23^3*(s34*(s45-s51)+s45*(s45+s51))-s23^2*(s34^2*(3*s45+4*s51)+s34*(s45^2+11*s45*s51-4*s51^2)-2*s45*(s45^2-2*s45*s51-2*s51^2))+s34*(s34^2*s45^2+s45*(3*s45-2*s51)*s51^2+s34*(s45^3+3*s45*s51^2-2*s51^3))+s23*(s34^3*s45+2*s45*s51*(-2*s45^2+s45*s51+s51^2)+s34^2*(-2*s45^2+s45*s51+6*s51^2)-s34*(3*s45^3+4*s45^2*s51-13*s45*s51^2+2*s51^3)))))/(9*s23^2*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[2]->(38*(s12^5*s34*s45*(s23-s51)*s51+2*s23*(s34^2+s34*s45+s45^2)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12*s23*s51*(2*s23^3*s34^2*(3*s34+s45)+s23^2*(2*s34^4+2*s34*s45^3+s34^3*(19*s45-10*s51)+s34^2*s45*(13*s45-2*s51)-4*s45^3*s51)+s23*(s34^4*(4*s45-2*s51)+2*s34^2*s45^2*(10*s45-s51)-2*s45^3*(s45-5*s51)*s51+s34*s45^2*(4*s45^2+13*s45*s51+2*s51^2)+s34^3*(20*s45^2-15*s45*s51+4*s51^2))+s45*(2*s34^4*(s45-s51)+2*s45^2*s51*(s45^2+2*s45*s51-3*s51^2)+s34^3*(7*s45^2-5*s45*s51-2*s51^2)+9*s34^2*(s45^3-s45*s51^2)+s34*s45*(2*s45^3+13*s45^2*s51-13*s45*s51^2-2*s51^3)))+s12^4*(2*s23^4*s45+s23^3*(2*s45*(s45-3*s51)+s34*(-3*s45+2*s51))+s23^2*(s34^2*s45+2*s45*s51*(-2*s45+3*s51)+s34*(-3*s45^2+4*s45*s51-6*s51^2))+s34*s51*(s34*s45*(2*s45+s51)+s51*(2*s45^2+3*s45*s51-2*s51^2))+s23*(s34^2*s45*(s45-s51)+2*s45*(s45-s51)*s51^2+s34*(-4*s45*s51^2+6*s51^3)))-s12^3*(2*s23^4*(s45*(s45+s51)+s34*(2*s45+s51))-s23^3*(6*s34^2*(s45-s51)-2*s45*(s45^2-4*s45*s51-3*s51^2)+s34*(-3*s45^2+13*s45*s51+6*s51^2))+s23^2*(2*s34^3*s45+s34^2*(-8*s45^2+17*s45*s51-14*s51^2)+2*s45*s51*(-4*s45^2+5*s45*s51+3*s51^2)-s34*(s45^3+4*s45^2*s51-2*s45*s51^2-6*s51^3))+s34*(s34^2*s45^2*(s45+2*s51)+s45*s51^2*(s45^2+6*s45*s51-4*s51^2)+s34*s51*(3*s45^3+4*s45^2*s51+s45*s51^2-2*s51^3))+s23*(3*s34^3*s45^2+2*s45*s51^2*(3*s45^2-2*s45*s51-s51^2)+s34*s51*(6*s45^3-8*s45^2*s51+11*s45*s51^2-2*s51^3)+s34^2*(-2*s45^3+11*s45^2*s51-9*s45*s51^2+10*s51^3)))+s12^2*(2*s23^4*(s45^2*s51+s34*s45*(s45+s51)+s34^2*(s45+3*s51))+s23^3*(-3*s34^3*(s45-2*s51)-2*s45^2*s51*(s45+5*s51)+s34^2*(s45^2+6*s45*s51-14*s51^2)+s34*s45*(4*s45^2-9*s45*s51-10*s51^2))+s34*s45*(s34^3*s45^2+s45*(3*s45-2*s51)*s51^3+s34*s51*(s45^3+3*s45^2*s51+s45*s51^2-2*s51^3)+s34^2*(s45^3+s45^2*s51+3*s45*s51^2-2*s51^3))+s23^2*(s34^4*s45+s34^3*(-5*s45^2+17*s45*s51-10*s51^2)+2*s45^2*s51*(-2*s45^2+s45*s51+7*s51^2)+s34^2*(-4*s45^3+19*s45^2*s51-15*s45*s51^2+10*s51^3)+s34*s45*(2*s45^3-4*s45^2*s51+13*s45*s51^2+10*s51^3))+s23*(2*s34^4*s45^2+6*s45^2*s51^2*(s45^2-s51^2)-s34^3*(s45^3-12*s45^2*s51+7*s45*s51^2-4*s51^3)+s34*s45*s51*(7*s45^3+5*s45^2*s51-6*s45*s51^2-2*s51^3)+s34^2*(-3*s45^4+20*s45^3*s51-16*s45^2*s51^2+11*s45*s51^3-2*s51^4)))))/(9*s12^2*s23^2*s34*s45*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[3]->(16*s51*(s23*(s23*s34-s34^2-s34*s45+s45*s51)*(s23*s34+s45*(s34+s51))^2+s12^4*(s23^2*(s34-s45)-s23*(s34-s45)*(s34+s51)+s34^2*(-s45+s51))+s12^2*s23*(s23^3*s34-s34^4+s23^2*s34*(3*s34+2*s45-s51)+s34^3*(-7*s45+2*s51)+s34^2*s45*(-7*s45+3*s51)+s45*s51*(s45^2+4*s45*s51+s51^2)+s34*s45*(-s45^2+4*s45*s51+3*s51^2)-s23*(3*s34^3-s34*s45^2+s34^2*(s45+s51)+s45*s51*(2*s45+s51)))+s12*s23*(-2*s23^3*s34^2+s23^2*s34*(-(s45*s51)+s34*(-3*s45+s51))+s45*(s34+s51)*(2*s34^3+5*s34^2*s45+2*s34*s45*(s45-s51)-2*s45*s51*(s45+s51))+s23*(2*s34^4+s34^2*s45*(s45-4*s51)+s34^3*(5*s45-s51)+s45^2*s51^2-s34*s45*s51*(4*s45+s51)))-s12^3*(2*s23^3*s34-s34^2*(s34+s45)*(s45-s51)+s23*(-2*s34^3+3*s34*s45*s51+s34^2*(-4*s45+s51)+2*s45*s51*(s45+s51))+s23^2*(s34*(s45-2*s51)-s45*(s45+2*s51)))))/(3*s12*s23^2*(s23-s34)*s34*(s12-s34-s45)*s45*(s23-s51)),
p[4]->(4*s51*(-(s23*(s23*s34-s34^2-s34*s45+s45*s51)*(s23*s34+s45*(s34+s51))^3)+s12^5*(s23-s51)*(s23^2*(s34+s45)-s23*(s34+s45)*(s34+s51)+s34^2*(-s45+s51))+s12*s23*(3*s23^4*s34^3-s23^3*s34^2*(s34^2-6*s34*s45+2*s34*s51-4*s45*s51)-s23*s45*(s34+s51)*(4*s34^4+4*s34^2*s45*(s45-2*s51)+s34^3*(11*s45-s51)+2*s45^2*s51^2-4*s34*s45*s51*(2*s45+s51))-s45^2*(s34+s51)^2*(2*s34^3+s34*s45*(2*s45-s51)+s34^2*(5*s45+s51)-s45*s51*(2*s45+3*s51))+s23^2*s34*(-2*s34^4+s34*s45*(10*s45-s51)*s51-s45^2*s51^2+s34^3*(-7*s45+2*s51)+s34^2*s45*(s45+4*s51)))-s12^4*(2*s23^4*s34+s34^2*(s45-s51)*(2*s45*s51+s34*(s45+s51))+s23^3*(s34^2+4*s34*(s45-s51)+s45*(s45+2*s51))+s23*(s45*s51^2*(3*s45+2*s51)+2*s34*s45*s51*(s45+3*s51)+s34^3*(-3*s45+4*s51)-s34^2*(6*s45^2-11*s45*s51+s51^2))-s23^2*(3*s34^3+6*s34^2*s45+4*s45*s51*(s45+s51)-s34*(s45^2-10*s45*s51+2*s51^2)))+s12^2*s23*(-3*s23^4*s34^2+s23^3*s34^2*(-3*s34-6*s45+4*s51)+s23*(s34^5+s34^2*s45^2*(2*s45-15*s51)+4*s34^4*(3*s45-s51)+4*s45^2*s51^2*(s45+s51)-s34*s45^2*s51*(4*s45+s51)+s34^3*(13*s45^2-8*s45*s51+s51^2))+s23^2*(5*s34^4+3*s34^3*s45-s45^2*s51^2-s34^2*(2*s45^2+3*s45*s51+s51^2))+s45*(s34+s51)*(s34^4+7*s34^3*s45+s34^2*s45*(7*s45+2*s51)+s34*s45*(s45^2-2*s45*s51-5*s51^2)-s45*s51*(s45^2+6*s45*s51+3*s51^2)))+s12^3*(s23^5*s34+s23^4*s34*(5*s34+2*s45-2*s51)+s34^2*s45*(s34+s45)*(s45-s51)*(s34+s51)+s23^3*(-3*s34^3+s34^2*(4*s45-6*s51)+s45*s51*(2*s45+s51)+s34*(2*s45^2-2*s45*s51+s51^2))-s23^2*(3*s34^4+s34^3*(13*s45-6*s51)+s34^2*(4*s45^2-3*s45*s51-s51^2)+2*s45*s51*(s45^2+4*s45*s51+s51^2)+s34*s45*(-2*s45^2+4*s45*s51+3*s51^2))+s23*(s34^4*(-3*s45+2*s51)+s34^3*(-11*s45^2+9*s45*s51-2*s51^2)+2*s34^2*s45*(-3*s45^2+3*s45*s51+s51^2)+s45*s51^2*(3*s45^2+6*s45*s51+s51^2)+s34*s45*s51*(s45^2+11*s45*s51+3*s51^2)))))/(3*s12^3*s23^2*(s23-s34)*s34*s45*(-s12+s34+s45)*(s23-s51)),
p[5]->(16*((4*s12*(s12-s23-s45))/(s23*(s12-s34-s45))+(3*(s12-s23-s45)*s45)/(s12*(s12-s34-s45))+(5*(s12-s23-s45)*s45^2)/(s12*s23*(s12-s34-s45))+(-s12+s23+s45)/(s12-s34-s45)+(9*s45*(-s12+s23+s45))/(s23*(s12-s34-s45))+((s12-s23-s45)*s45^2*(s12+s23-2*s34+s45))/(s12*s23*s34*(s12-s34-s45))+((s12-s45)*(s12-s23-s45))/(s34*(-s12+s34+s45))+((-s12+s23+s45)*(-s12^2-2*s45*(s23-2*s34+2*s45)+s12*(s23-2*s34+3*s45)))/(s23*s34*(-s12+s34+s45))+((s12-s23-s45)*(s12^2*(s34^2+s34*s45+s45^2)+(s45^2+s23*(s34+s45))^2-s12*(s45^2*(s34+2*s45)+s23*(2*s34^2+3*s34*s45+2*s45^2))))/(s12*s23*s34*s45*(s23-s34+s45-s51))+((s12-s45)^2*(s12-s23-s45)*s51)/(s12*s23*s34*(s12-s34-s45))-((s12-s23-s45)*(s12^4-s12^3*(2*s23+2*s34+s45)+(-(s23*s34)+s45^2)^2+s12^2*(s23^2+s34*(s34+s45)+s23*(4*s34+s45))-s12*(2*s23^2*s34+s45^2*(-s34+s45)+s23*(2*s34^2+s34*s45-s45^2))))/(s12*s23*(s12-s34-s45)*s45*(-s12+s34+s45+s51))))/3,
p[6]->(-4*(s12-s23-s45)*(-((s23*s34+s45*(s34+s51))^3*(s23*s34+s45*(3*s34+s45+s51)))+s12^5*(2*s34^2*s45+s23^2*(s34+s45)+s45*s51^2+s34*s51*(s45+s51)-s23*(2*s45*s51+s34*(s45+2*s51)))-s12^4*(2*s23^3*s34+4*s34^3*s45+2*s45*s51^2*(2*s45+s51)+s34*s45*s51*(7*s45+8*s51)+s34^2*(7*s45^2+5*s45*s51+s51^2)+s23^2*(3*s34^2+s34*(6*s45-4*s51)+2*s45*(s45+s51))+2*s23*(2*s34^2*(s45-s51)-s45*s51*(3*s45+2*s51)+s34*(-s45^2-7*s45*s51+s51^2)))+s12*(3*s23^4*s34^3+s23^3*s34^2*(2*s34^2+15*s34*s45+s45^2-2*s34*s51+4*s45*s51)+s45^3*(s34+s51)^2*(7*s34^2+8*s34*s45+s45^2+10*s34*s51+5*s45*s51+3*s51^2)+s23^2*s34*s45*(11*s34^3-s45*s51*(s45+s51)+s34^2*(29*s45+4*s51)+s34*(3*s45^2+16*s45*s51-s51^2))+s23*s45^2*(s34+s51)*(16*s34^3-2*s45*s51*(s45+s51)+s34^2*(25*s45+14*s51)+s34*(3*s45^2+8*s45*s51+4*s51^2)))+s12^3*(s23^4*s34+s23^3*s34*(6*s34+3*s45-2*s51)+s23^2*(3*s34^3+4*s34^2*(5*s45-2*s51)+s34*(5*s45^2-3*s45*s51+s51^2)+s45*(s45^2+3*s45*s51+s51^2))+s23*(s34^3*(11*s45-2*s51)-2*s45*s51*(3*s45^2+5*s45*s51+s51^2)+s34^2*(17*s45^2-12*s45*s51+2*s51^2)-s34*s45*(s45^2+17*s45*s51+4*s51^2))+s45*(2*s34^4+4*s34^3*(3*s45+s51)+s51^2*(6*s45^2+7*s45*s51+s51^2)+s34*s51*(13*s45^2+25*s45*s51+4*s51^2)+s34^2*(9*s45^2+26*s45*s51+7*s51^2)))-s12^2*(3*s23^4*s34^2+2*s23^3*s34^2*(3*s34+6*s45-2*s51)+s23^2*(s34^4+s34^3*(26*s45-4*s51)+s45^2*s51*(s45+s51)+s34^2*(20*s45^2-s45*s51+s51^2))+s23*s45*(6*s34^4+35*s34^3*s45-s34*s45*s51*(4*s45+3*s51)+s34^2*s45*(16*s45+21*s51)-2*s45*s51*(s45^2+4*s45*s51+2*s51^2))+s45^2*(s34+s51)*(5*s34^3+s34^2*(15*s45+13*s51)+s51*(4*s45^2+9*s45*s51+3*s51^2)+s34*(5*s45^2+24*s45*s51+11*s51^2)))))/(3*s12^3*s23*s34*s45*(-s12+s34+s45)*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[7]->(-16*(s12^5*s45*(-s23+s34+s51)^2-s12^4*s45*(s23-s34-s51)*(-2*s34^2-3*s51*(s45+s51)+s23*(2*s34+2*s45+3*s51)-2*s34*(s45+4*s51))+s51*(s23*s34+s45*(s34+s51))^2*(s23^2*s34-s23*(s34-s45)*(2*s34+s45+s51)+(s34+s51)*(s34^2-s34*s45-s45*(s45+s51)))+s12*s51*(-2*s23^4*s34^2+s23^3*s34*(3*s34^2-4*s34*s45+3*s34*s51-s45*s51)+s23^2*(s34^3*(2*s45-3*s51)+s45^2*s51*(s45+s51)-s34*s45^2*(2*s45+5*s51)-s34^2*(9*s45^2+s51^2))+s45*(s34+s51)^2*(-s34^3+3*s34^2*s45+s34*s45*(7*s45+6*s51)+s45*(2*s45^2+5*s45*s51+2*s51^2))+s23*(-s34^5+3*s34^4*s45+s34^3*(6*s45^2+8*s45*s51+s51^2)-s45^2*s51*(2*s45^2+6*s45*s51+3*s51^2)+s34^2*s45*(-5*s45^2+5*s45*s51+6*s51^2)+s34*s45*(-2*s45^3-11*s45^2*s51-4*s45*s51^2+s51^3)))+s12^3*(-(s23^3*s34*s51)+s23^2*(s34^2*(s45+2*s51)+s34*(2*s45^2+3*s45*s51+2*s51^2)+s45*(s45^2+5*s45*s51+3*s51^2))+(s34+s51)*(s34^3*s45+s34^2*(2*s45^2+13*s45*s51+s51^2)+s45*s51*(3*s45^2+8*s45*s51+3*s51^2)+s34*s45*(s45^2+17*s45*s51+12*s51^2))-s23*(s34^3*(2*s45+s51)+s34^2*(4*s45^2+17*s45*s51+3*s51^2)+s45*s51*(4*s45^2+13*s45*s51+6*s51^2)+s34*(2*s45^3+24*s45^2*s51+18*s45*s51^2+s51^3)))-s12^2*s51*(-(s23^4*s34)-s23^3*s34*(s45-2*s51)+s34^4*(5*s45+s51)+s34^3*(18*s45^2+15*s45*s51+s51^2)+s34^2*s45*(11*s45^2+40*s45*s51+15*s51^2)+s45*s51*(s45^3+7*s45^2*s51+7*s45*s51^2+s51^3)+s34*s45*(s45^3+18*s45^2*s51+29*s45*s51^2+6*s51^3)+s23^2*(3*s34^3-3*s34^2*s45+s34*(s45-s51)*s51+s45*(2*s45^2+4*s45*s51+s51^2))-s23*(2*s34^4+6*s34^2*s45*(3*s45+s51)+s34^3*(s45+3*s51)+s34*s45*(13*s45^2+26*s45*s51+6*s51^2)+s45*(s45^3+9*s45^2*s51+11*s45*s51^2+2*s51^3)))))/(3*s12*s23*(s23-s34)*s34*(s12-s34-s45)*s45*s51*(-s12+s34+s45+s51)),
p[8]->(4*(s12^6*s45*(s23^3-s23^2*(2*s34+3*s51)-s51*(3*s34^2+4*s34*s51+s51^2)+s23*(s34^2+6*s34*s51+3*s51^2))+s51*(s23*s34+s45*(s34+s51))^3*(s23^2*s34-s23*(s34-s45)*(2*s34+s45+s51)+(s34+s51)*(s34^2-s34*s45-s45*(s45+s51)))-s12^5*s45*(s23-s34-s51)*(-(s34^2*(s45-12*s51))+10*s34*s51*(s45+s51)+s23^2*(3*s34+2*s45+3*s51)+s51^2*(4*s45+3*s51)-s23*(3*s34^2+6*s51*(s45+s51)+s34*(s45+9*s51)))+s12^4*(s23-s34-s51)*(s23^3*s34*s51+s34^3*s45*(-2*s45+15*s51)+4*s34*s45*s51*(3*s45^2+8*s45*s51+3*s51^2)+s45*s51^2*(6*s45^2+11*s45*s51+3*s51^2)-s34^2*(2*s45^3-30*s45^2*s51-21*s45*s51^2+s51^3)+s23^2*(s34^2*(3*s45-s51)+s34*(4*s45^2+6*s45*s51-2*s51^2)+s45*(s45^2+5*s45*s51+3*s51^2))-s23*(3*s34^3*s45+2*s34^2*(s45^2+3*s45*s51-s51^2)+2*s45*s51*(3*s45^2+8*s45*s51+3*s51^2)-s34*(s45^3-15*s45^2*s51-16*s45*s51^2+s51^3)))+s12*s51*(-3*s23^5*s34^3+s23^4*s34^2*(5*s34^2-s45*(s45+4*s51)+s34*(-9*s45+5*s51))+s45^2*(s34+s51)^3*(-s34^3+s34^2*(3*s45-s51)+7*s34*s45*(s45+s51)+s45*(2*s45^2+6*s45*s51+3*s51^2))+s23^3*s34*(-s34^4+2*s34^3*(5*s45-3*s51)+s45^2*s51*(s45+s51)+s34^2*(-15*s45^2+11*s45*s51-2*s51^2)+s34*s45*(-4*s45^2-10*s45*s51+5*s51^2))-s23*s45*(s34+s51)^2*(2*s34^4-14*s34^2*s45*(s45+s51)-s34^3*(5*s45+s51)+s34*s45*(2*s45^2-3*s45*s51-4*s51^2)+s45^2*(2*s45^2+8*s45*s51+5*s51^2))-s23^2*(s34^6+s34^3*s45^2*(13*s45-10*s51)-s34^5*(s45+s51)-2*s45^3*s51^2*(s45+s51)-2*s34^4*(6*s45^2+s45*s51+s51^2)+s34*s45^2*s51*(3*s45^2+9*s45*s51+5*s51^2)+s34^2*s45*(5*s45^3+24*s45^2*s51+7*s45*s51^2+s51^3)))-s12^3*(s23-s34-s51)*(-(s34^4*s45*(s45-6*s51))+s23^4*s34*s51+s23^3*s34*(2*s34+s45-2*s51)*s51-s34^3*(2*s45^3-26*s45^2*s51-12*s45*s51^2+s51^3)+s45*s51^2*(4*s45^3+15*s45^2*s51+10*s45*s51^2+s51^3)+s34*s45*s51*(6*s45^3+38*s45^2*s51+37*s45*s51^2+5*s51^3)+s34^2*s45*(-s45^3+27*s45^2*s51+51*s45*s51^2+9*s51^3)+s23^2*(s34^3*(s45-3*s51)+2*s34^2*(s45^2+4*s45*s51-s51^2)+s45*s51*(2*s45^2+4*s45*s51+s51^2)+s34*(s45^3+5*s45^2*s51+s45*s51^2+s51^3))-s23*(s34^4*s45+s34^3*(s45^2-5*s45*s51-4*s51^2)-s34^2*s45*(s45^2+9*s45*s51-2*s51^2)+2*s45*s51*(s45^3+7*s45^2*s51+7*s45*s51^2+s51^3)+s34*s45*(-s45^3+5*s45^2*s51+22*s45*s51^2+7*s51^3)))-s12^2*s51*(-3*s23^5*s34^2+s23^4*s34^2*(3*s34-6*s45+7*s51)+s23^3*(3*s34^4-s45^2*s51*(s45+s51)-s34^3*(s45+6*s51)+s34^2*(-10*s45^2+3*s45*s51-5*s51^2))+s45^2*(s34+s51)^2*(5*s34^3+s45^3+9*s45^2*s51+12*s45*s51^2+3*s51^3+s34^2*(18*s45+13*s51)+s34*(11*s45^2+29*s45*s51+11*s51^2))+s23^2*(-3*s34^5+s34^4*(5*s45-3*s51)+s34^3*(-15*s45^2+3*s45*s51+4*s51^2)+s34*s45^2*(-s45^2+4*s45*s51+4*s51^2)+s45^2*s51*(4*s45^2+11*s45*s51+5*s51^2)+s34^2*(-18*s45^3-12*s45^2*s51+3*s45*s51^2+s51^3))+s23*(2*s34^5*(s45+s51)+s34^3*s51*(29*s45^2+7*s45*s51-s51^2)+s34^4*(20*s45^2+9*s45*s51+s51^2)-s34^2*s45^2*(10*s45^2+32*s45*s51+5*s51^2)-s45^2*s51*(s45^3+13*s45^2*s51+22*s45*s51^2+7*s51^3)-s34*s45^2*(s45^3+23*s45^2*s51+54*s45*s51^2+21*s51^3)))))/(3*s12^3*s23*(s23-s34)*s34*s45*(-s12+s34+s45)*s51*(-s12+s34+s45+s51)),
p[9]->(-16*(s23+s45-s51)*(s12^5*s34*(-s23+s51)+s12^4*s34*(3*s23^2+3*s23*(s34+s45-s51)-2*(s34+s45)*s51)+s23*(s23*s34+s45*(s34+s51))^2*(s23*s34+s34^2+s34*s45+s45*(-s45+s51))+s12^2*s23*(s23^3*s34+s34^4+s34^3*(7*s45-2*s51)+s23^2*s34*(7*s34+3*s45-s51)+s34^2*s45*(4*s45+3*s51)+s45*s51*(-2*s45^2+s45*s51+s51^2)+s34*s45*(-2*s45^2+2*s45*s51+3*s51^2)+s23*(7*s34^3+3*s34*s45^2+s45^3+2*s34^2*(7*s45-2*s51)-s45*s51^2))+s12^3*(-3*s23^3*s34+s34*(s34+s45)^2*s51-s23^2*(8*s34^2+6*s34*s45+s45^2-3*s34*s51-s45*s51)+s23*(-3*s34^3+s45*(s45-s51)*s51+s34*s45*(-s45+s51)+s34^2*(-8*s45+5*s51)))-s12*s23*(2*s23^3*s34^2+s23^2*s34*(5*s34^2+6*s34*s45-s34*s51+s45*s51)+s45*(s34+s51)*(2*s34^3+5*s34^2*s45-s34*s45*(s45-4*s51)-s45*(s45^2+s45*s51-2*s51^2))+s23*(2*s34^4+s34^3*(10*s45-s51)+s45^2*(s45-s51)*s51+s34^2*s45*(3*s45+7*s51)+s34*s45*(-s45^2+3*s45*s51+s51^2)))))/(3*s12*s23^2*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)*(s45-s51)),
p[10]->(4*(s23+s45-s51)*(s12^6*s34*(s23-s51)^2+s23*(s23*s34+s45*(s34+s51))^3*(s23*s34+s34^2+s34*s45+s45*(-s45+s51))-s12^5*s34*(3*s23^3+s23*s34*(s45-6*s51)+s23^2*(4*s34+3*s45-6*s51)+3*s45*s51^2+3*s23*s51*(-2*s45+s51)+s34*s51*(s45+2*s51))-s12*s23*(3*s23^4*s34^3+s23^3*s34^2*(6*s34^2+11*s34*s45-s45^2-2*s34*s51+4*s45*s51)+s23^2*s34*(s34+s45)*(2*s34^3-3*s34*s45*(s45-4*s51)+s34^2*(15*s45-2*s51)+s45*(s45-s51)*s51)+s45^2*(s34+s51)^2*(2*s34^3-s34*s45*(s45-5*s51)+s34^2*(5*s45+s51)-s45*(s45^2+2*s45*s51-3*s51^2))+s23*s45*(s34+s51)*(4*s34^4+s34^3*(16*s45-s51)+2*s45^2*(s45-s51)*s51+s34^2*s45*(3*s45+11*s51)+s34*s45*(-3*s45^2+2*s45*s51+4*s51^2)))+s12^4*(3*s23^4*s34+s23^3*(11*s34^2+6*s34*(s45-s51)+s45*(-s45+s51))+s34*(s34+s45)*s51*(3*s45*s51+s34*(2*s45+s51))+s23^2*(6*s34^3+2*s34^2*(7*s45-8*s51)+2*s45*(s45-s51)*s51+s34*(5*s45^2-14*s45*s51+3*s51^2))+s23*(3*s34^3*(s45-2*s51)+s45*s51^2*(-s45+s51)+s34*s45*s51*(-7*s45+8*s51)+s34^2*(s45^2-8*s45*s51+5*s51^2)))+s12^2*s23*(3*s23^4*s34^2+2*s23^3*s34^2*(6*s34+5*s45-2*s51)+s23^2*(9*s34^4+s34^3*(31*s45-10*s51)+s45^2*s51*(-s45+s51)+s34^2*(9*s45^2+s45*s51+s51^2))+s23*(s34^5+4*s34^4*(4*s45-s51)+18*s34^2*s45^2*s51+s34*s45^2*(4*s45-s51)*s51+2*s45^2*s51*(s45^2+s45*s51-2*s51^2)+s34^3*(23*s45^2+2*s45*s51+s51^2))+s45*(s34+s51)*(s34^4+7*s34^3*s45-3*s45^3*s51+3*s45*s51^3+4*s34^2*s45*(s45+2*s51)+s34*s45*(-2*s45^2+s45*s51+7*s51^2)))-s12^3*(s23^5*s34+s23^4*s34*(10*s34+3*s45-2*s51)+s34*s45*(s34+s45)^2*s51*(s34+s51)+s23^3*(15*s34^3-s45^3+s34^2*(23*s45-14*s51)+s45*s51^2+s34*(2*s45^2-5*s45*s51+s51^2))+s23^2*(4*s34^4+s34^3*(23*s45-14*s51)+s34*s45*(3*s45^2-3*s45*s51-s51^2)+2*s45*s51*(2*s45^2-s45*s51-s51^2)+s34^2*(15*s45^2-15*s45*s51+4*s51^2))+s23*(s34^4*(3*s45-2*s51)+s45*s51^2*(-3*s45^2+2*s45*s51+s51^2)+s34^3*(6*s45^2-s45*s51+2*s51^2)+s34*s45*s51*(-6*s45^2+8*s45*s51+3*s51^2)+s34^2*s45*(-s45^2+4*s45*s51+8*s51^2)))))/(3*s12^3*s23^2*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)*(s45-s51)),
p[11]->(16*(s12-s34-s51)*((s23*s34+s45*(s34+s51))^2*(s23^2*s34+(s45-s51)*(s34^2+3*s34*s45+s45*s51)+s23*(s34^2+4*s34*s45-s34*s51+s45*s51))+s12^4*(s23^2*(s34-s45)+s34^2*s45+s45*(s45-s51)*s51+s23*(3*s34*s45-s45^2-2*s34*s51+2*s45*s51)+s34*(2*s45^2-3*s45*s51+s51^2))+s12^2*(s23+s45-s51)*(s23^3*s34+s23^2*s34*(5*s34+2*s45-s51)+s34^3*(10*s45-s51)+2*s34^2*s45*(7*s45+5*s51)+s45*s51*(s45^2+4*s45*s51+s51^2)+s34*s45*(s45^2+15*s45*s51+5*s51^2)+s23*(3*s34^3+s34^2*(13*s45-3*s51)-s45*s51*(2*s45+s51)))-s12*(2*s23^4*s34^2+s23^3*s34*(4*s34^2+9*s34*s45-3*s34*s51+s45*s51)+s45*(s45-s51)*(s34+s51)*(s34^3+10*s34^2*s45+2*s45*s51*(s45+s51)+s34*s45*(5*s45+8*s51))+s23^2*(s34^4+s34^3*(18*s45-5*s51)+5*s34*s45^2*s51-s45^2*s51^2+s34^2*(17*s45^2+s51^2))+s23*(s34^4*(2*s45-s51)+s45^2*s51^2*(s45+3*s51)+s34^2*s45*(15*s45^2+16*s45*s51-8*s51^2)+s34*s45*s51*(11*s45^2+7*s45*s51-s51^2)+s34^3*(24*s45^2-14*s45*s51+s51^2)))-s12^3*(2*s23^3*s34+s34^3*s45+s34*s45*(3*s45^2+4*s45*s51-7*s51^2)+2*s45*s51*(s45^2-s51^2)+s34^2*(11*s45^2-12*s45*s51+2*s51^2)+s23^2*(3*s34^2+2*s34*(s45-2*s51)-s45*(s45+2*s51))+s23*(s34^2*(14*s45-5*s51)+s34*(3*s45^2+5*s45*s51+2*s51^2)+s45*(-s45^2+s45*s51+4*s51^2)))))/(3*s12*s23*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)*(s23+s45-s51)*(s23-s34+s45-s51)),
p[12]->(4*(s12-s34-s51)*(-((s23*s34+s45*(s34+s51))^3*(s23^2*s34+(s45-s51)*(s34^2+3*s34*s45+s45*s51)+s23*(s34^2+4*s34*s45-s34*s51+s45*s51)))-s12^2*(s23+s45-s51)*(3*s23^4*s34^2+s23^3*s34^2*(9*s34+10*s45-4*s51)+s45^2*(s34+s51)^2*(10*s34^2+s45^2+6*s45*s51+3*s51^2+2*s34*(7*s45+5*s51))+s23^2*(4*s34^4+8*s34^3*(4*s45-s51)+s45^2*s51^2+s34^2*(12*s45^2+s45*s51+s51^2))+s23*(2*s34^4*(7*s45-s51)-4*s45^2*s51^2*(s45+s51)-s34*s45^2*s51*(4*s45+5*s51)+2*s34^2*s45^2*(3*s45+10*s51)+s34^3*(37*s45^2+s45*s51+s51^2)))+s12*(3*s23^5*s34^3+s23^4*s34^2*(5*s34^2+17*s34*s45-5*s34*s51+4*s45*s51)+s45^2*(s45-s51)*(s34+s51)^2*(s34^3+s34^2*(10*s45+s51)+s45*s51*(2*s45+3*s51)+s34*s45*(5*s45+11*s51))+s23*s45*(s34+s51)*(s34^4*(3*s45-2*s51)+5*s45^2*s51^3+s34^2*s45*(23*s45^2+19*s45*s51-15*s51^2)+s34*s45*s51*(11*s45^2+14*s45*s51-4*s51^2)+s34^3*(35*s45^2-24*s45*s51+s51^2))+s23^3*s34*(s34^4+s34^3*(25*s45-7*s51)+s34*s45*(18*s45-5*s51)*s51-s45^2*s51^2+2*s34^2*(19*s45^2-4*s45*s51+s51^2))+s23^2*(s34^5*(3*s45-s51)-2*s45^3*s51^3+s34*s45^2*s51^2*(s45+5*s51)+s34^3*s45*(42*s45^2+25*s45*s51-9*s51^2)+s34^2*s45*s51*(36*s45^2+5*s45*s51+s51^2)+s34^4*(45*s45^2-21*s45*s51+2*s51^2)))+s12^5*(s23^3*(s34+s45)+s34^2*s45*(2*s45-3*s51)+s45*(s45-s51)*s51^2-s34*s51*(-2*s45^2+s45*s51+s51^2)+s23^2*(s45*(s45-3*s51)-s34*(s45+3*s51))+s23*(3*s34^2*s45+s45*s51*(-2*s45+3*s51)+s34*(-2*s45^2+2*s45*s51+3*s51^2)))-s12^4*(2*s23^4*s34+s34^3*s45*(7*s45-9*s51)+s23^3*(4*s34^2+7*s34*s45+s45^2-6*s34*s51+2*s45*s51)+2*s34*s45*s51*(3*s45^2+2*s45*s51-5*s51^2)+s45*s51^2*(3*s45^2-s45*s51-2*s51^2)+s34^2*(4*s45^3+5*s45^2*s51-9*s45*s51^2-2*s51^3)+s23^2*(2*s34^2*(3*s45-5*s51)+s45*(s45^2-3*s45*s51-6*s51^2)+3*s34*(s45^2-8*s45*s51+2*s51^2))+s23*(8*s34^3*s45+s45*s51*(-4*s45^2+3*s45*s51+6*s51^2)+s34^2*(6*s45^2+3*s45*s51+8*s51^2)-s34*(2*s45^3+7*s45^2*s51-27*s45*s51^2+2*s51^3)))+s12^3*(s23^5*s34+s34^4*s45*(5*s45-6*s51)+s23^4*s34*(7*s34+3*s45-3*s51)+s34^2*s45*(3*s45^3+29*s45^2*s51-21*s45*s51^2-12*s51^3)+s34*s45*s51*(6*s45^3+20*s45^2*s51-21*s45*s51^2-5*s51^3)+s34^3*(15*s45^3-7*s45^2*s51-9*s45*s51^2-s51^3)+s45*s51^2*(3*s45^3+3*s45^2*s51-5*s45*s51^2-s51^3)+s23^3*(6*s34^3+s34^2*(26*s45-17*s51)+s45*s51*(2*s45+s51)+s34*(5*s45^2-6*s45*s51+3*s51^2))+s23^2*(2*s34^3*(11*s45-6*s51)-3*s45*s51^2*(3*s45+s51)+s34^2*(28*s45^2-42*s45*s51+13*s51^2)+s34*(3*s45^3-22*s45^2*s51-2*s45*s51^2-s51^3))+s23*(5*s34^4*s45+s34^3*(31*s45^2-13*s45*s51+7*s51^2)+s34*s45*s51*(-11*s45^2+38*s45*s51+10*s51^2)+s34^2*(12*s45^3+10*s45^2*s51+28*s45*s51^2-3*s51^3)+s45*s51*(-2*s45^3-3*s45^2*s51+12*s45*s51^2+3*s51^3)))))/(3*s12^3*s23*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)*(s23+s45-s51)*(s23-s34+s45-s51))
}


==> anc/remainder/finite-twoloop-pmmmm-nf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,-(tr5*p[1])/2-2*p[2]},
{F[1,1,2],(12*p[2])/19+(tr5*((6*p[1])/19+p[3]+p[5]+p[7]+p[9]+p[11]))/2+2*(p[4]+p[6]+p[8]+p[10]+p[12])},
{F[1,1,5],-(tr5*p[3])/2-2*p[4]},
{F[1,1,6],-(tr5*p[5])/2-2*p[6]},
{F[1,1,7],-(tr5*p[7])/2-2*p[8]},
{F[1,1,9],-(tr5*p[9])/2-2*p[10]},
{F[1,1,10],-(tr5*p[11])/2-2*p[12]}
}


==> anc/remainder/finite-twoloop-pmmmp-nc2-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(s12*((-277*(s12-s23)*s23*s34*(2*s12-2*s23-s34-2*s45))/((s12-s34)^2*(s12-s23-s45)*(-s12+s23+s34+s45)*(s12-s34-s51))+(18*(s12-s23))/(s45*(s45-s51))-(s12*(s12^2*(-313*s23^2+18*s23*(3*s34-2*s45)+18*s34*(-s34+s45))+s34*(-36*s23^3+18*s23^2*(s34-4*s45)+s23*(-795*s34^2+36*s34*s45-36*s45^2)+s34*(259*s34^2-277*s34*s45+18*s45^2))+s12*(590*s23^3+s23^2*(-536*s34+626*s45)+s34*(-241*s34^2+259*s34*s45-18*s45^2)+2*s23*(509*s34^2-277*s34*s45+18*s45^2))))/((s12-s34)*s34*(-s23+s34-s45)*(-s12+s23+s34+s45)*s51^2)+(s12^5*(s23^2*(18*s34-313*s45)+18*(s34-2*s45)*(s34-s45)^2+s23*(-36*s34^2+662*s34*s45-626*s45^2))-s34^2*(s23-s34+s45)^2*(2*s23^2*(9*s34^2-277*s34*s45-277*s45^2)+s23*(18*s34^3-259*s34^2*s45-885*s34*s45^2-590*s45^3)+s45*(277*s34^3+500*s34^2*s45+187*s34*s45^2-36*s45^3))+s12^4*(s23^3*(-36*s34+590*s45)+s23^2*s45*(-313*s34+2119*s45)-(s34-s45)^2*(72*s34^2+169*s34*s45-108*s45^2)+s23*(108*s34^3-1637*s34^2*s45-662*s34*s45^2+1914*s45^3))+s12^3*(18*s23^4*s34+2*s23^3*(45*s34^2-849*s34*s45-590*s45^2)+2*(s34-s45)^2*(54*s34^3+500*s34^2*s45+97*s34*s45^2-54*s45^3)-2*s23^2*(63*s34^3-1511*s34^2*s45+1833*s34*s45^2+1511*s45^3)+s23*(-90*s34^4+385*s34^3*s45+4857*s34^2*s45^2-1817*s34*s45^3-1950*s45^4))+s12*s34*(2*s23^4*s34*(27*s34-277*s45)-s23^3*(18*s34^3+133*s34^2*s45+4058*s34*s45^2+1180*s45^3)+s23^2*(-108*s34^4+3047*s34^3*s45+4389*s34^2*s45^2-4936*s34*s45^3-2432*s45^4)+2*(s34-s45)^2*(9*s34^4+554*s34^3*s45+705*s34^2*s45^2+133*s34*s45^3-36*s45^4)+2*s23*(27*s34^5-1439*s34^4*s45+448*s34^3*s45^2+2691*s34^2*s45^3-511*s34*s45^4-662*s45^5))+s12^2*(-54*s23^4*s34^2+s23^3*(-54*s34^3+2126*s34^2*s45+2968*s34*s45^2+590*s45^3)-(s34-s45)^2*(72*s34^4+1626*s34^3*s45+1212*s34^2*s45^2-29*s34*s45^3-36*s45^4)+2*s23^2*(99*s34^4-2601*s34^3*s45+295*s34^2*s45^2+3085*s34*s45^3+608*s45^4)+s23*(-18*s34^5+2619*s34^4*s45-5537*s34^3*s45^2-3101*s34^2*s45^3+3159*s34*s45^4+662*s45^5)))/((s12-s34)^2*s34*s45*(s23-s34+s45)^2*(-s12+s34+s45)*(-s12+s23+s34+s45)*s51)-(277*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))+(18*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51))))/36,
p[2]->((-5634*s12^2)/(s34*(-s12+s23+s34+s45))+(10620*s12*s23)/(s34*(-s12+s23+s34+s45))-(21240*s23*s45)/(s34*(-s12+s23+s34+s45))+(16902*(s12-s45)*s45)/(s34*(-s12+s23+s34+s45))+(10620*s23*s45^2)/(s12*s34*(-s12+s23+s34+s45))-(4986*s45*(s34+s45))/(s12*(-s12+s23+s34+s45))+(5634*s45^2*(s34+s45))/(s12*s34*(-s12+s23+s34+s45))-(-71687*s12+71039*s23+66053*s34+72335*s45)/(-s12+s23+s34+s45)-(4986*(s12-s23)*s23*s34*(2*s12^3-s23*s34*(2*s23+s34+2*s45)-s12^2*(4*s23+3*s34+4*s45)+s12*(2*s23^2+5*s23*s34+s34^2+4*s23*s45+3*s34*s45+2*s45^2)))/(s12*(s12-s34)^2*(s12-s23-s45)*(-s12+s23+s34+s45)*(s12-s34-s51))+(324*(s12^2*(-s23+s45)+s12*(s23^2+s23*(s34+s45)-s45*(s34+s45))-s23*(s23*s34+s45*(s34+s45))))/(s12*s45*(s45-s51))-(18*(s12^3*s23*(-313*s23^2+18*s23*(3*s34-2*s45)+18*s34*(-s34+s45))+s12^2*(590*s23^4+18*s34^2*(s34-s45)*s45+s23^3*(-223*s34+626*s45)+s23*s34*(-223*s34^2+187*s34*s45+18*s45^2)+s23^2*(964*s34^2-205*s34*s45+36*s45^2))+s34^2*(s23+s45)*(36*s23^3-18*s23^2*(s34-4*s45)+s34*(-259*s34^2+277*s34*s45-18*s45^2)+s23*(795*s34^2-36*s34*s45+36*s45^2))+s12*s34*(-626*s23^4+2*s23^3*(277*s34-644*s45)+s23^2*(-1813*s34^2+1126*s34*s45-698*s45^2)+s34*s45*(241*s34^2-259*s34*s45+18*s45^2)+2*s23*(250*s34^3-777*s34^2*s45+295*s34*s45^2-18*s45^3))))/((s12-s34)*s34*(-s23+s34-s45)*(-s12+s23+s34+s45)*s51^2)+(18*(s34^3*(s23-s34+s45)^2*(2*s23^3*(9*s34^2-277*s34*s45-277*s45^2)+s23^2*(18*s34^3-241*s34^2*s45-1439*s34*s45^2-1144*s45^3)+s23*s45*(295*s34^3+241*s34^2*s45-698*s34*s45^2-626*s45^3)+s45^2*(277*s34^3+500*s34^2*s45+187*s34*s45^2-36*s45^3))+s12^6*(18*s34*(s34-s45)^2*s45+2*s23^3*(9*s34+313*s45)+s23^2*(-36*s34^2-921*s34*s45+975*s45^2)+18*s23*(s34^3-5*s34*s45^2+4*s45^3))-s12^5*(s34*(331*s34-18*s45)*(s34-s45)^2*s45+4*s23^4*(9*s34+295*s45)+s23^3*(18*s34^2-212*s34*s45+3961*s45^2)-s23^2*(144*s34^3+1425*s34^2*s45+1669*s34*s45^2-3274*s45^3)+3*s23*(30*s34^4-512*s34^3*s45+705*s34^2*s45^2-295*s34*s45^3+72*s45^4))+s12^4*(18*s23^5*s34+s34*(s34-s45)^2*s45*(1421*s34^2+687*s34*s45-126*s45^2)+2*s23^4*(63*s34^2+1842*s34*s45+1180*s45^2)+s23^3*(-126*s34^3-5536*s34^2*s45+6156*s34*s45^2+5767*s45^3)+s23^2*(-198*s34^4+3546*s34^3*s45-6882*s34^2*s45^2+508*s34*s45^3+3623*s45^4)+s23*(180*s34^5-6993*s34^4*s45+5867*s34^3*s45^2+2561*s34^2*s45^3-2108*s34*s45^4+216*s45^5))+s12^2*s34*(2*s23^5*s34*(54*s34-277*s45)+s23^4*(36*s34^3+443*s34^2*s45-1392*s34*s45^2+1216*s45^3)+(s34-s45)^2*s45*(1885*s34^4+3590*s34^3*s45+1604*s34^2*s45^2-65*s34*s45^3-36*s45^4)+s23^3*(-306*s34^4+133*s34^3*s45-4219*s34^2*s45^2-6734*s34*s45^3+1950*s45^4)+s23^2*(72*s34^5+2852*s34^4*s45+12738*s34^3*s45^2+108*s34^2*s45^3-9839*s34*s45^4+216*s45^5)+2*s23*(45*s34^6-3626*s34^5*s45-3941*s34^4*s45^2+5479*s34^3*s45^3+3180*s34^2*s45^4-1968*s34*s45^5-277*s45^6))-s12^3*(72*s23^5*s34^2+s34*(s34-s45)^2*s45*(2457*s34^3+2723*s34^2*s45+363*s34*s45^2-126*s45^3)+2*s23^4*(72*s34^3+1468*s34^2*s45+2405*s34*s45^2+590*s45^3)+s23^3*(-324*s34^4-6360*s34^3*s45-4341*s34^2*s45^2+8005*s34*s45^3+2432*s45^4)+s23^2*(-72*s34^5+7726*s34^4*s45+3345*s34^3*s45^2-10576*s34^2*s45^3+1454*s34*s45^4+1324*s45^5)+s23*(180*s34^6-11191*s34^5*s45+579*s34^4*s45^2+13044*s34^3*s45^3-2202*s34^2*s45^4-1867*s34*s45^5+72*s45^6))+s12*s34^2*(s23^5*(-72*s34^2+1108*s34*s45+554*s45^2)+s23^4*(36*s34^3-914*s34^2*s45+5281*s34*s45^2+2770*s45^3)-(s34-s45)^2*s45*(536*s34^4+1849*s34^3*s45+1615*s34^2*s45^2+248*s34*s45^3-72*s45^4)+s23^3*(126*s34^4-2018*s34^3*s45-5526*s34^2*s45^2+8321*s34*s45^3+5058*s45^4)+s23^2*(-72*s34^5+1691*s34^4*s45-4601*s34^3*s45^2-10681*s34^2*s45^3+4839*s34*s45^4+4094*s45^5)+s23*(-18*s34^6+1223*s34^5*s45+5702*s34^4*s45^2-378*s34^3*s45^3-7044*s34^2*s45^4+299*s34*s45^5+1324*s45^6))))/(s12*(s12-s34)^2*s34*(s12-s34-s45)*s45*(s23-s34+s45)^2*(-s12+s23+s34+s45)*s51)-(4986*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))-(324*(s12^2*(-s23+s45)+s12*(s23-s45)*(s23+s34+2*s45)-(s23+s45)*(s23*s34-s45^2)))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51)))/2592,
p[3]->((684*s12^2*s23*s45^4)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(168*s12^2*s23^2*s45^5)/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(324*s12^3*s45^5)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(465*s12^5*s34^3)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(18*s12^4*s34^2*(88*s12^2+45*s23*s34))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(33*s12^5*(s12^2+s23^2)*s34*(s12^2+s34^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)+(66*s12^6*s34*(-2*s12*s23*s34+s12^2*(s23+s34)+s23*s34*(s23+s34)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)-(432*s12^5*s23^2*s34^2)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)-(9*s12^5*s23*(81*s12^2*s34+37*s34^3))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(3*(127*s12^8*s34+61*s12^6*s34^3))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(6*(-11*s12^9+22*s12^8*s23+25*s12^4*s23^2*s34^3+s12^6*s23*s34*(58*s23+155*s34)-s12^7*(11*s23^2+83*s34^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)-(2391*s12^7*s23*s45)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(8019*s12^5*s23*s34*s45)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(2040*s12^4*s23^2*s45^4)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(1134*s12^6*s23*s45^4)/((s12-s23)*s34^3*(s12-s45)^2*(-s12+s23+s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(6*s12^3*(5*s12-11*s23)*s34^3)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(s12^3*(3379*s12-4691*s23)*s45^3)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(3657*s12^3*s23*s45^4)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(1734*s12^4*s45^5)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(882*s12^3*s23*s45^6)/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(6*s12*s23*s45^3*(s34+s45)*(14*s23+11*s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(36*s12^7*s45^2*(43*s23+72*s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(2*s12^3*s23*s45^4*(520*s23+1061*s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(7*s12^5*s34*(265*s12^2+217*s23^2-671*s12*s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(42*s12^3*s45^5*(-10*s23^2+17*s12*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(s12^3*s45^3*(-2021*s23^2+2869*s12*s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(9*s12^3*s45*(73*s12*s34^2-271*s23^2*s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(42*s12^5*s45^3*(-4*s12*s23^2+17*s12^2*s45+10*s23^2*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(6*s12^4*s23*s45^2*(-491*s12*s23+1796*s45^2))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(163*s12^9+157*s12^7*s23^2-1307*s12^8*s45+7715*s12^5*s45^4)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(4*s12^2*s45^3*(142*s23^2+s45*(-149*s12+19*s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(2*s12^4*s45^2*(-17*s12^5+595*s12^2*s45^3-35*s12*s45^3*(25*s23+17*s45)+35*s23*s45^3*(8*s23+23*s45)-7*s12^3*s23*(2*s23+29*s45)+s12^4*(31*s23+119*s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12^3*s34*(755*s12*s45^2-s23^2*(115*s34+497*s45)-s23*s45*(355*s34+1127*s45)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(36*s12*s23^2*(s12*s34^2-s45*(s34^2+4*s34*s45+3*s45^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(2*s12*s45^4*(-(s23*(s34+s45)*(2*s23+5*s45))+2*s12*(55*s23^2+89*s23*s45+11*s45^2)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(4*s12^4*s45*(-32*s12^5-29*s12^3*s23^2+1405*s23*s45^4+s12^4*(61*s23+220*s45)-10*s12*s45^2*(40*s23^2+157*s23*s45+104*s45^2)+s12^2*s45*(167*s23^2+1048*s23*s45+1060*s45^2)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(2*s12^4*(160*s12^4*s23-2144*s12^3*s45^2-5812*s12*s23*s45^3+2042*s23^2*s45^3+s12^2*s45*(542*s23^2+3617*s23*s45+3770*s45^2)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(2*s12^4*(418*s12^4-s12*(6244*s23+3383*s34)*s45^2-s12^3*(797*s23+1792*s45)+s12^2*(379*s23^2+1687*s23*s34+3181*s23*s45+3821*s45^2)+s23*s45*(1661*s23*s34+2423*s23*s45+5348*s34*s45+6799*s45^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(6*s12^4*(s23*s34^2*(199*s23+773*s45)-s12*(463*s23*s34^2+463*s23^2*s45+467*s34^2*s45+1523*s45^3)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(2*s12*s45^5*(17*s12*(7*s12-s45)*s45+14*s23^2*(s34+s45)+s23*s45*(-133*s12+17*(s34+s45))))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(6*s12*s45*(s23*s45*(5*s34^2+19*s34*s45+14*s45^2)+s12^2*(10*s34^2+71*s34*s45+128*s45^2)-s12*(62*s23^2*(s34+2*s45)+s45*(5*s34^2+19*s34*s45+25*s45^2)+s23*(16*s34^2+95*s34*s45+160*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(s12^2*(s12^2*(-(s34*(18*s34^3+54*s34^2*s45+139*s34*s45^2+73*s45^3))+s23*(18*s34^3+54*s34^2*s45+175*s34*s45^2+109*s45^3))+s12*(-4*s23^2*(9*s34^3+27*s34^2*s45+80*s34*s45^2+47*s45^3)+s34*s45*(18*s34^3+42*s34^2*s45+115*s34*s45^2+61*s45^3)+s23*(36*s34^4+90*s34^3*s45+206*s34^2*s45^2-35*s34*s45^3-97*s45^4))+s23*(-(s34*s45*(18*s34^3+42*s34^2*s45+103*s34*s45^2+49*s45^3))+s23^2*(18*s34^3+54*s34^2*s45+145*s34*s45^2+79*s45^3)+s23*(-18*s34^4-36*s34^3*s45-67*s34^2*s45^2+96*s34*s45^3+85*s45^4))))/((s12-s23)*(s23-s34)^3*s45^2*(s34+s45)*(s23-s34-s51))-(12*s12^2*(-s12^2+s23*(s23+s45)+s12*(-s23+s34+s45)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(6*s12*(s12-s23-s45)*(s34^3+10*s34^2*s45+15*s34*s45^2+5*s45^3)*(s23*(s34+s45)+s45*(-s12+s34+s45)))/(s34^3*(s23+s45)^2*(s34+s45)*(s23+s45-s51))-(s12*(18*s23^3*(s23-s34)^3*s34^2*s45^4*(s23+s45)^4*(s34+s45)^4+s12^9*s23*(2*s23*s34^4*(9*s34-64*s45)*s45^2*(s34+s45)^2+30*s34^5*s45^3*(s34+s45)^2-2*s23^2*s34^3*s45*(s34+s45)^2*(3*s34^2+49*s34*s45-113*s45^2)+s23^6*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)+s23^3*s34^2*(6*s34^5+87*s34^4*s45+448*s34^3*s45^2+722*s34^2*s45^3+250*s34*s45^4-69*s45^5)-s23^5*(78*s34^5+147*s34^4*s45+309*s34^3*s45^2+29*s34^2*s45^3-167*s34*s45^4-64*s45^5)+3*s23^4*s34*(13*s34^5-76*s34^3*s45^2-279*s34^2*s45^3-227*s34*s45^4-47*s45^5))-s12*s23*(s23-s34)*s34*s45^2*(s23+s45)^2*(s34+s45)^2*(18*s34^5*s45^3*(s34+s45)^2+s23*s34^3*s45^2*(36*s34^4-11*s34^3*s45-112*s34^2*s45^2-53*s34*s45^3+18*s45^4)+s23^6*(69*s34^4+114*s34^3*s45+232*s34^2*s45^2+200*s34*s45^3+64*s45^4)+s23^3*s34^2*(-30*s34^5+75*s34^4*s45+421*s34^3*s45^2+680*s34^2*s45^3+118*s34*s45^4-186*s45^5)+3*s23^4*s34*(49*s34^5+24*s34^4*s45-84*s34^3*s45^2-342*s34^2*s45^3-272*s34*s45^4-47*s45^5)+s23^2*s34^2*s45*(-6*s34^5-83*s34^4*s45+63*s34^3*s45^2+393*s34^2*s45^3+244*s34*s45^4-18*s45^5)+s23^5*(-186*s34^5-255*s34^4*s45-372*s34^3*s45^2+22*s34^2*s45^3+263*s34*s45^4+100*s45^5))-s12^8*(18*s34^6*s45^4*(s34+s45)^2+s23*s34^5*s45^3*(s34+s45)^2*(114*s34+61*s45)+2*s23^2*s34^4*s45^2*(s34+s45)^2*(27*s34^2-179*s34*s45-243*s45^2)+s23^8*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)-2*s23^3*s34^3*s45*(9*s34^5+136*s34^4*s45+73*s34^3*s45^2-872*s34^2*s45^3-1380*s34*s45^4-580*s45^5)+s23^7*(54*s34^5+282*s34^4*s45+661*s34^3*s45^2+1268*s34^2*s45^3+919*s34*s45^4+228*s45^5)+s23^5*s34*(162*s34^6+204*s34^5*s45-566*s34^4*s45^2-4021*s34^3*s45^3-6679*s34^2*s45^4-3835*s34*s45^5-605*s45^6)+s23^4*s34^2*(24*s34^6+411*s34^5*s45+1955*s34^4*s45^2+4744*s34^3*s45^3+4163*s34^2*s45^4+483*s34*s45^5-576*s45^6)+s23^6*(-273*s34^6-945*s34^5*s45-2079*s34^4*s45^2-2203*s34^3*s45^3+72*s34^2*s45^4+1008*s34*s45^5+320*s45^6))+s12^7*(18*s34^6*s45^4*(s34+s45)^2*(3*s34+5*s45)+s23*s34^5*s45^3*(s34+s45)^2*(162*s34^2+315*s34*s45-145*s45^2)+3*s23^2*s34^4*s45^2*(s34+s45)^2*(18*s34^3-70*s34^2*s45-531*s34*s45^2-164*s45^3)-s23^9*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)+s23^8*(243*s34^5+609*s34^4*s45+1340*s34^3*s45^2+1201*s34^2*s45^3+419*s34*s45^4+48*s45^5)+s23^7*(-231*s34^6-24*s34^5*s45+684*s34^4*s45^2+4005*s34^3*s45^3+5609*s34^2*s45^4+2977*s34*s45^5+572*s45^6)+s23^3*s34^3*s45*(-18*s34^6-102*s34^5*s45-345*s34^4*s45^2+3104*s34^3*s45^3+9455*s34^2*s45^4+8392*s34*s45^5+2374*s45^6)+s23^4*s34^2*(36*s34^7+723*s34^6*s45+3566*s34^5*s45^2+11359*s34^4*s45^3+17242*s34^3*s45^4+8329*s34^2*s45^5-1936*s34*s45^6-1827*s45^7)+s23^5*s34*(264*s34^7+972*s34^6*s45+871*s34^5*s45^2-5248*s34^4*s45^3-19583*s34^3*s45^4-21364*s34^2*s45^5-8678*s34*s45^6-910*s45^7)-s23^6*(279*s34^7+2196*s34^6*s45+6430*s34^5*s45^2+11912*s34^4*s45^3+7705*s34^3*s45^4-1204*s34^2*s45^5-2690*s34*s45^6-640*s45^7))+s12^2*s45*(s34+s45)*(-18*s34^7*s45^6*(s34+s45)^3+s23*s34^6*s45^5*(-126*s34^4-343*s34^3*s45-237*s34^2*s45^2+57*s34*s45^3+77*s45^4)+s23^2*s34^4*s45^4*(-252*s34^6-426*s34^5*s45+441*s34^4*s45^2+977*s34^3*s45^3+118*s34^2*s45^4-262*s34*s45^5-18*s45^6)+s23^10*(66*s34^6+363*s34^5*s45+797*s34^4*s45^2+1212*s34^3*s45^3+952*s34^2*s45^4+340*s34*s45^5+28*s45^6)+s23^3*s34^3*s45^3*(-162*s34^7+100*s34^6*s45+1139*s34^5*s45^2-570*s34^4*s45^3-3392*s34^3*s45^4-1819*s34^2*s45^5+162*s34*s45^6+36*s45^7)+s23^9*(-222*s34^7-1062*s34^6*s45-1706*s34^5*s45^2-1250*s34^4*s45^3+1678*s34^3*s45^4+2759*s34^2*s45^5+1221*s34*s45^6+92*s45^7)+s23^6*s34^2*(-12*s34^8-480*s34^7*s45-942*s34^6*s45^2+1669*s34^5*s45^3+12515*s34^4*s45^4+20307*s34^3*s45^5+6698*s34^2*s45^6-3932*s34*s45^7-1775*s45^8)+s23^5*s34^2*s45*(12*s34^8-635*s34^7*s45-3034*s34^6*s45^2-6638*s34^5*s45^3-324*s34^4*s45^4+12765*s34^3*s45^5+9557*s34^2*s45^6+979*s34*s45^7-172*s45^8)+s23^4*s34^2*s45^2*(6*s34^8+16*s34^7*s45-1241*s34^6*s45^2-7053*s34^5*s45^3-8892*s34^4*s45^4-1024*s34^3*s45^5+2243*s34^2*s45^6+231*s34*s45^7-18*s45^8)+s23^8*(234*s34^8+597*s34^7*s45-1065*s34^6*s45^2-5876*s34^5*s45^3-11274*s34^4*s45^4-6323*s34^3*s45^5+535*s34^2*s45^6+1176*s34*s45^7+64*s45^8)+s23^7*s34*(-66*s34^8+570*s34^7*s45+3545*s34^6*s45^2+7443*s34^5*s45^3+4268*s34^4*s45^4-10023*s34^3*s45^5-11505*s34^2*s45^6-2893*s34*s45^7+295*s45^8))+s12^6*(-18*s34^6*s45^4*(s34+s45)^3*(3*s34+10*s45)-s23*s34^5*s45^3*(s34+s45)^2*(102*s34^3+579*s34^2*s45+43*s34*s45^2-590*s45^3)+s23^10*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)-s23^2*s34^4*s45^2*(s34+s45)^2*(18*s34^4+244*s34^3*s45-1555*s34^2*s45^2-2260*s34*s45^3+350*s45^4)+s23^9*(-12*s34^5+150*s34^4*s45+341*s34^3*s45^2+1024*s34^2*s45^3+857*s34*s45^4+228*s45^5)-s23^8*(414*s34^6+1872*s34^5*s45+4269*s34^4*s45^2+6442*s34^3*s45^3+3579*s34^2*s45^4+336*s34*s45^5-152*s45^6)+s23^3*s34^3*s45*(6*s34^7-202*s34^6*s45-61*s34^5*s45^2-2329*s34^4*s45^3-13799*s34^3*s45^4-21937*s34^2*s45^5-12994*s34*s45^6-2380*s45^7)+s23^7*(654*s34^7+1821*s34^6*s45+2031*s34^5*s45^2-3607*s34^4*s45^3-15080*s34^3*s45^4-14492*s34^2*s45^5-5327*s34*s45^6-688*s45^7)-s23^4*s34^2*(24*s34^8+579*s34^7*s45+3559*s34^6*s45^2+13615*s34^5*s45^3+31395*s34^4*s45^4+30539*s34^3*s45^5+4734*s34^2*s45^6-7859*s34*s45^7-2910*s45^8)+s23^6*(-27*s34^8+2169*s34^7*s45+10071*s34^6*s45^2+26969*s34^5*s45^3+34682*s34^4*s45^4+13914*s34^3*s45^5-4406*s34^2*s45^6-4020*s34*s45^7-640*s45^8)+s23^5*s34*(-210*s34^8-1761*s34^7*s45-4372*s34^6*s45^2-2670*s34^5*s45^3+20510*s34^4*s45^4+47429*s34^3*s45^5+36146*s34^2*s45^6+9810*s34*s45^7+410*s45^8))+s12^5*(18*s34^6*s45^4*(s34+s45)^2*(s34^3+11*s34^2*s45+22*s34*s45^2+10*s45^3)+s23*s34^5*s45^3*(s34+s45)^2*(24*s34^4+463*s34^3*s45+731*s34^2*s45^2-698*s34*s45^3-740*s45^4)+2*s23^2*s34^4*s45^3*(s34+s45)^2*(166*s34^4-16*s34^3*s45-1507*s34^2*s45^2-441*s34*s45^3+540*s45^4)-s23^10*(99*s34^5+330*s34^4*s45+711*s34^3*s45^2+928*s34^2*s45^3+524*s34*s45^4+112*s45^5)+s23^9*(234*s34^6+423*s34^5*s45+444*s34^4*s45^2-1129*s34^3*s45^3-3352*s34^2*s45^4-2432*s34*s45^5-572*s45^6)+s23^8*(114*s34^7+2076*s34^6*s45+6661*s34^5*s45^2+14780*s34^4*s45^3+15749*s34^3*s45^4+5438*s34^2*s45^5-794*s34*s45^6-528*s45^7)+s23^3*s34^3*s45^2*(172*s34^7+552*s34^6*s45+508*s34^5*s45^2+8513*s34^4*s45^3+25840*s34^3*s45^4+27143*s34^2*s45^5+10830*s34*s45^6+1070*s45^7)+s23^7*(-531*s34^8-3351*s34^7*s45-7028*s34^6*s45^2-6429*s34^5*s45^3+14116*s34^4*s45^4+32754*s34^3*s45^5+21985*s34^2*s45^6+5394*s34*s45^7+402*s45^8)+s23^4*s34^2*(6*s34^9+198*s34^8*s45+2054*s34^7*s45^2+9195*s34^6*s45^3+29609*s34^5*s45^4+48990*s34^4*s45^5+28619*s34^3*s45^6-6372*s34^2*s45^7-11148*s34*s45^8-2475*s45^9)+s23^5*s34*(81*s34^9+1452*s34^8*s45+5869*s34^7*s45^2+11977*s34^6*s45^3+1400*s34^5*s45^4-44489*s34^4*s45^5-67105*s34^3*s45^6-35215*s34^2*s45^7-5325*s34*s45^8+295*s45^9)+s23^6*(195*s34^9-468*s34^8*s45-7551*s34^7*s45^2-29292*s34^6*s45^3-62249*s34^5*s45^4-55049*s34^4*s45^5-11330*s34^3*s45^6+8093*s34^2*s45^7+3495*s34*s45^8+320*s45^9))+s12^4*(-18*s34^6*s45^5*(s34+s45)^2*(3*s34^3+15*s34^2*s45+18*s34*s45^2+5*s45^3)-s23*s34^5*s45^4*(s34+s45)^2*(138*s34^4+765*s34^3*s45+357*s34^2*s45^2-912*s34*s45^3-415*s45^4)-s23^2*s34^4*s45^3*(s34+s45)^2*(108*s34^5+698*s34^4*s45-971*s34^3*s45^2-2693*s34^2*s45^3+750*s34*s45^4+822*s45^5)+s23^10*(99*s34^6+528*s34^5*s45+1290*s34^4*s45^2+2200*s34^3*s45^3+2075*s34^2*s45^4+940*s34*s45^5+168*s45^6)-2*s23^9*(150*s34^7+627*s34^6*s45+1090*s34^5*s45^2+854*s34^4*s45^3-1601*s34^3*s45^4-3185*s34^2*s45^5-1831*s34*s45^6-344*s45^7)-s23^3*s34^3*s45^2*(30*s34^8+454*s34^7*s45+93*s34^6*s45^2+522*s34^5*s45^3+12547*s34^4*s45^4+26210*s34^3*s45^5+18908*s34^2*s45^6+4444*s34*s45^7+16*s45^8)+s23^8*(207*s34^8-408*s34^7*s45-4865*s34^6*s45^2-15628*s34^5*s45^3-28701*s34^4*s45^4-21880*s34^3*s45^5-3893*s34^2*s45^6+2212*s34*s45^7+612*s45^8)-s23^4*s34^2*s45*(18*s34^9+602*s34^8*s45+3404*s34^7*s45^2+14461*s34^6*s45^3+39293*s34^5*s45^4+46378*s34^4*s45^5+13204*s34^3*s45^6-11817*s34^2*s45^7-7627*s34*s45^8-1044*s45^9)+s23^7*(96*s34^9+2283*s34^8*s45+8628*s34^7*s45^2+16092*s34^6*s45^3+7498*s34^5*s45^4-28869*s34^4*s45^5-42179*s34^3*s45^6-19784*s34^2*s45^7-2793*s34*s45^8-92*s45^9)+s23^5*s34*(-12*s34^10-489*s34^9*s45-3481*s34^8*s45^2-11375*s34^7*s45^3-18380*s34^6*s45^4+7413*s34^5*s45^5+58224*s34^4*s45^6+58718*s34^3*s45^7+19882*s34^2*s45^8+671*s34*s45^9-359*s45^10)+s23^6*(-90*s34^10-642*s34^9*s45+1258*s34^8*s45^2+14691*s34^7*s45^3+51586*s34^6*s45^4+81987*s34^5*s45^5+48339*s34^4*s45^6-224*s34^3*s45^7-8489*s34^2*s45^8-1652*s34*s45^9-64*s45^10))+s12^3*(18*s34^6*s45^6*(s34+s45)^3*(3*s34^2+6*s34*s45+s45^2)+s23*s34^5*s45^5*(s34+s45)^2*(222*s34^4+585*s34^3*s45+45*s34^2*s45^2-449*s34*s45^3-89*s45^4)+s23^2*s34^4*s45^4*(s34+s45)^2*(288*s34^5+515*s34^4*s45-1252*s34^3*s45^2-1261*s34^2*s45^3+815*s34*s45^4+244*s45^5)-s23^10*(33*s34^7+330*s34^6*s45+1096*s34^5*s45^2+2296*s34^4*s45^3+3095*s34^3*s45^4+2286*s34^2*s45^5+836*s34*s45^6+112*s45^7)+s23^9*(111*s34^8+969*s34^7*s45+2587*s34^6*s45^2+3920*s34^5*s45^3+1334*s34^4*s45^4-5307*s34^3*s45^5-6876*s34^2*s45^6-3044*s34*s45^7-402*s45^8)+s23^3*s34^3*s45^3*(144*s34^8+347*s34^7*s45-1094*s34^6*s45^2-188*s34^5*s45^3+9657*s34^4*s45^4+15319*s34^3*s45^5+7381*s34^2*s45^6+460*s34*s45^7-150*s45^8)+s23^8*(-117*s34^9-573*s34^8*s45+792*s34^7*s45^2+7369*s34^6*s45^3+22178*s34^5*s45^4+31146*s34^4*s45^5+16646*s34^3*s45^6+56*s34^2*s45^7-2361*s34*s45^8-320*s45^9)+s23^4*s34^2*s45^2*(48*s34^9+460*s34^8*s45+2812*s34^7*s45^2+14348*s34^6*s45^3+32490*s34^5*s45^4+27444*s34^4*s45^5+1464*s34^3*s45^6-7661*s34^2*s45^7-2400*s34*s45^8-141*s45^9)+s23^7*s34*(33*s34^9-447*s34^8*s45-4498*s34^7*s45^2-13069*s34^6*s45^3-19437*s34^5*s45^4-649*s34^4*s45^5+33254*s34^3*s45^6+32682*s34^2*s45^7+10230*s34*s45^8+345*s45^9)+s23^5*s34*s45*(30*s34^10+763*s34^9*s45+4779*s34^8*s45^2+14059*s34^7*s45^3+15549*s34^6*s45^4-15472*s34^5*s45^5-46779*s34^4*s45^6-32120*s34^3*s45^7-6125*s34^2*s45^8+540*s34*s45^9+100*s45^10)+s23^6*s34*(6*s34^10+351*s34^9*s45+1404*s34^8*s45^2-1343*s34^7*s45^3-18828*s34^6*s45^4-54334*s34^5*s45^5-62885*s34^4*s45^6-21691*s34^3*s45^7+7633*s34^2*s45^8+5215*s34*s45^9+328*s45^10))))/((s12-s23)*s23^2*(s23-s34)^2*(s12+s23-s34)*s34^3*(s12-s45)^2*(s12-s23-s45)*s45^2*(s23+s45)*(s34+s45)^2*(-s12+s34+s45)^2*s51^2)+(s12*(36*s23^3*(s23-s34)^5*s34*s45^4*(s23+s45)^4*(s34+s45)^5+s12^10*(18*s23*s34^5*(2*s34-3*s45)*s45^3*(s34+s45)^2+18*s34^6*s45^4*(s34+s45)^2+6*s23^2*s34^4*s45^2*(s34+s45)^2*(2*s34^2-19*s34*s45-s45^2)+2*s23^8*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)-s23^7*(210*s34^5+312*s34^4*s45+763*s34^3*s45^2+52*s34^2*s45^3-415*s34*s45^4-166*s45^5)-2*s23^3*s34^3*s45*(6*s34^5+93*s34^4*s45+255*s34^3*s45^2+425*s34^2*s45^3+259*s34*s45^4+38*s45^5)+s23^5*s34*(-84*s34^6+264*s34^5*s45+608*s34^4*s45^2+1984*s34^3*s45^3+403*s34^2*s45^4-998*s34*s45^5-397*s45^6)+s23^6*(234*s34^6+120*s34^5*s45+303*s34^4*s45^2-1346*s34^3*s45^3-1199*s34^2*s45^4-28*s34*s45^5+128*s45^6)+s23^4*s34^2*(-6*s34^6-192*s34^5*s45-264*s34^4*s45^2-134*s34^3*s45^3+1565*s34^2*s45^4+1684*s34*s45^5+423*s45^6))-s12*s23*(s23-s34)^2*s45^2*(s23+s45)^2*(s34+s45)^2*(18*s34^6*s45^4*(s34+s45)^2+s23^2*s34^3*s45^2*(155*s34^5-41*s34^4*s45-832*s34^3*s45^2-861*s34^2*s45^3-174*s34*s45^4+36*s45^5)-s23*s34^4*s45^2*(30*s34^5-5*s34^4*s45-10*s34^3*s45^2+145*s34^2*s45^3+162*s34*s45^4+36*s45^5)+s23^7*(105*s34^5+318*s34^4*s45+628*s34^3*s45^2+640*s34^2*s45^3+296*s34*s45^4+56*s45^5)+s23^5*s34*(441*s34^6+1107*s34^5*s45+1292*s34^4*s45^2-1250*s34^3*s45^3-3440*s34^2*s45^4-1937*s34*s45^5-253*s45^6)+s23^6*(-351*s34^6-981*s34^5*s45-1668*s34^4*s45^2-912*s34^3*s45^3+524*s34^2*s45^4+595*s34*s45^5+128*s45^6)+s23^4*s34*(-231*s34^7-435*s34^6*s45+400*s34^5*s45^2+3429*s34^4*s45^3+4146*s34^3*s45^4+1186*s34^2*s45^5-261*s34*s45^6-36*s45^7)+s23^3*s34^2*(36*s34^7-9*s34^6*s45-741*s34^5*s45^2-1727*s34^4*s45^3-506*s34^3*s45^4+1214*s34^2*s45^5+740*s34*s45^6+36*s45^7))+s12^9*(12*s23^9*s45^2*(s34+s45)^2-36*s34^6*s45^4*(s34+s45)^2*(2*s34+3*s45)-s23*s34^5*s45^3*(s34+s45)^2*(144*s34^2+53*s34*s45-324*s45^2)-s23^2*s34^4*s45^2*(s34+s45)^2*(48*s34^3-272*s34^2*s45-873*s34*s45^2-60*s45^3)-3*s23^8*(99*s34^5+336*s34^4*s45+773*s34^3*s45^2+1006*s34^2*s45^3+574*s34*s45^4+128*s45^5)+s23^7*(939*s34^6+2694*s34^5*s45+5275*s34^4*s45^2+4100*s34^3*s45^3-2006*s34^2*s45^4-3240*s34*s45^5-1014*s45^6)+2*s23^3*s34^3*s45*(24*s34^6+404*s34^5*s45+1798*s34^4*s45^2+3719*s34^3*s45^3+3690*s34^2*s45^4+1533*s34*s45^5+180*s45^6)+2*s23^4*s34^2*(12*s34^7+453*s34^6*s45+1323*s34^5*s45^2+1257*s34^4*s45^3-3400*s34^3*s45^4-8537*s34^2*s45^5-5797*s34*s45^6-1215*s45^7)-s23^6*(1053*s34^7+2010*s34^6*s45+1940*s34^5*s45^2-5332*s34^4*s45^3-13715*s34^3*s45^4-7130*s34^2*s45^5+318*s34*s45^6+768*s45^7)+s23^5*s34*(387*s34^7-630*s34^6*s45-4614*s34^5*s45^2-13516*s34^4*s45^3-13537*s34^3*s45^4+2272*s34^2*s45^5+7516*s34*s45^6+2346*s45^7))+s12^2*(s23-s34)*s45*(s23+s45)*(s34+s45)^2*(-18*s34^7*s45^6*(s34+s45)^2+s23*s34^6*s45^4*(30*s34^4-83*s34^3*s45-256*s34^2*s45^2-113*s34*s45^3+36*s45^4)+2*s23^10*(33*s34^5+282*s34^4*s45+649*s34^3*s45^2+843*s34^2*s45^3+472*s34*s45^4+140*s45^5)+s23^2*s34^4*s45^3*(90*s34^6-193*s34^5*s45-404*s34^4*s45^2+840*s34^3*s45^3+1414*s34^2*s45^4+480*s34*s45^5+72*s45^6)+s23^9*(-264*s34^6-2280*s34^5*s45-4448*s34^4*s45^2-3818*s34^3*s45^3+1274*s34^2*s45^4+2293*s34*s45^5+902*s45^6)+s23^3*s34^3*s45^2*(24*s34^7-483*s34^6*s45+30*s34^5*s45^2+4469*s34^4*s45^3+5054*s34^3*s45^4+451*s34^2*s45^5-698*s34*s45^6-180*s45^7)+s23^8*(432*s34^7+3486*s34^6*s45+4453*s34^5*s45^2-2682*s34^4*s45^3-14874*s34^3*s45^4-9578*s34^2*s45^5-1234*s34*s45^6+584*s45^7)+s23^7*(-336*s34^8-2076*s34^7*s45+1732*s34^6*s45^2+16334*s34^5*s45^3+25500*s34^4*s45^4+3925*s34^3*s45^5-8022*s34^2*s45^6-3352*s34*s45^7-128*s45^8)+s23^6*s34*(102*s34^8-78*s34^7*s45-5684*s34^6*s45^2-16202*s34^5*s45^3-7574*s34^4*s45^4+22190*s34^3*s45^5+20560*s34^2*s45^6+4400*s34*s45^7-55*s45^8)+s23^5*s34*s45*(420*s34^8+2656*s34^7*s45+2283*s34^6*s45^2-15210*s34^5*s45^3-28952*s34^4*s45^4-11774*s34^3*s45^5+1310*s34^2*s45^6+730*s34*s45^7-36*s45^8)+s23^4*s34^2*s45*(-36*s34^8-31*s34^7*s45+2720*s34^6*s45^2+9713*s34^5*s45^3+5140*s34^4*s45^4-6772*s34^3*s45^5-5018*s34^2*s45^6-419*s34*s45^7+144*s45^8))-s12^8*(-18*s34^6*s45^4*(s34+s45)^2*(6*s34^2+22*s34*s45+15*s45^2)-s23*s34^5*s45^3*(s34+s45)^2*(216*s34^3+662*s34^2*s45-389*s34*s45^2-810*s45^3)-s23^2*s34^4*s45^2*(s34+s45)^2*(72*s34^4-8*s34^3*s45-2389*s34^2*s45^2-2781*s34*s45^3-246*s45^4)+4*s23^10*(33*s34^4+66*s34^3*s45+160*s34^2*s45^2+122*s34*s45^3+31*s45^4)-2*s23^9*(276*s34^5+411*s34^4*s45+978*s34^3*s45^2+37*s34^2*s45^3-556*s34*s45^4-218*s45^5)+s23^8*(360*s34^6-2091*s34^5*s45-5384*s34^4*s45^2-15342*s34^3*s45^3-14014*s34^2*s45^4-4759*s34*s45^5-490*s45^6)+s23^7*(1020*s34^7+8253*s34^6*s45+17719*s34^5*s45^2+27866*s34^4*s45^3+5868*s34^3*s45^4-16263*s34^2*s45^5-11523*s34*s45^6-2452*s45^7)+s23^3*s34^3*s45*(72*s34^7+1378*s34^6*s45+8950*s34^5*s45^2+25219*s34^4*s45^3+35546*s34^3*s45^4+24333*s34^2*s45^5+7058*s34*s45^6+552*s45^7)+s23^4*s34^2*(36*s34^8+1716*s34^7*s45+8313*s34^6*s45^2+14236*s34^5*s45^3-4236*s34^4*s45^4-53378*s34^3*s45^5-68082*s34^2*s45^6-33176*s34*s45^7-5697*s45^8)+s23^6*(-1716*s34^8-7953*s34^7*s45-10341*s34^6*s45^2+2694*s34^5*s45^3+49050*s34^4*s45^4+56476*s34^3*s45^5+17693*s34^2*s45^6-2771*s34*s45^7-1920*s45^8)+s23^5*s34*(720*s34^8+561*s34^7*s45-10657*s34^6*s45^2-40842*s34^5*s45^3-70698*s34^4*s45^4-33078*s34^3*s45^5+22772*s34^2*s45^6+23899*s34*s45^7+5739*s45^8))+s12^7*(-12*s23^11*s45^2*(s34+s45)^2-36*s34^6*s45^4*(s34+s45)^2*(2*s34^3+15*s34^2*s45+25*s34*s45^2+10*s45^3)-2*s23*s34^5*s45^3*(s34+s45)^2*(72*s34^4+552*s34^3*s45+537*s34^2*s45^2-740*s34*s45^3-540*s45^4)-s23^2*s34^4*s45^2*(s34+s45)^2*(48*s34^5+420*s34^4*s45-1442*s34^3*s45^2-7597*s34^2*s45^3-4896*s34*s45^4-540*s45^5)+2*s23^10*(231*s34^5+843*s34^4*s45+1894*s34^3*s45^2+2515*s34^2*s45^3+1457*s34*s45^4+332*s45^5)+s23^9*(-1920*s34^6-6009*s34^5*s45-11498*s34^4*s45^2-9950*s34^3*s45^3+3320*s34^2*s45^4+6707*s34*s45^5+2214*s45^6)+s23^8*(2634*s34^7+3765*s34^6*s45-2173*s34^5*s45^2-29170*s34^4*s45^3-59504*s34^3*s45^4-37035*s34^2*s45^5-6053*s34*s45^6+1088*s45^7)+s23^7*(-810*s34^8+8535*s34^7*s45+35843*s34^6*s45^2+80108*s34^5*s45^3+75980*s34^4*s45^4-16124*s34^3*s45^5-53515*s34^2*s45^6-23641*s34*s45^7-2860*s45^8)+s23^3*s34^3*s45*(48*s34^8+1170*s34^7*s45+10084*s34^6*s45^2+41685*s34^5*s45^3+82845*s34^4*s45^4+82559*s34^3*s45^5+39439*s34^2*s45^6+7166*s34*s45^7+20*s45^8)+s23^4*s34^2*(24*s34^9+1632*s34^8*s45+12026*s34^7*s45^2+34882*s34^6*s45^3+30711*s34^5*s45^4-61628*s34^4*s45^5-163921*s34^3*s45^6-138796*s34^2*s45^7-50598*s34*s45^8-6840*s45^9)-s23^6*(1068*s34^9+12903*s34^8*s45+32789*s34^7*s45^2+30840*s34^6*s45^3-61300*s34^5*s45^4-175992*s34^4*s45^5-127318*s34^3*s45^6-22403*s34^2*s45^7+8069*s34*s45^8+2560*s45^9)+s23^5*s34*(678*s34^9+3246*s34^8*s45-6667*s34^7*s45^2-62484*s34^6*s45^3-165960*s34^5*s45^4-176956*s34^4*s45^5-27766*s34^3*s45^6+67488*s34^2*s45^7+41505*s34*s45^8+7400*s45^9))+s12^6*(18*s34^6*s45^4*(s34+s45)^2*(s34^4+18*s34^3*s45+61*s34^2*s45^2+60*s34*s45^3+15*s45^4)+2*s23^12*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)+2*s23*s34^5*s45^3*(s34+s45)^2*(18*s34^5+337*s34^4*s45+1143*s34^3*s45^2+251*s34^2*s45^3-1115*s34*s45^4-405*s45^5)-s23^11*(342*s34^5+510*s34^4*s45+1193*s34^3*s45^2+22*s34^2*s45^3-697*s34*s45^4-270*s45^5)+s23^10*(126*s34^6-2907*s34^5*s45-7799*s34^4*s45^2-18336*s34^3*s45^3-17591*s34^2*s45^4-7215*s34*s45^5-1178*s45^6)+s23^2*s34^4*s45^2*(s34+s45)^2*(12*s34^6+286*s34^5*s45+1209*s34^4*s45^2-5686*s34^3*s45^3-12670*s34^2*s45^4-5316*s34*s45^5-690*s45^6)+s23^9*(1686*s34^7+13335*s34^6*s45+30163*s34^5*s45^2+46454*s34^4*s45^3+16965*s34^3*s45^4-20787*s34^2*s45^5-18708*s34*s45^6-4792*s45^7)+s23^8*(-3366*s34^8-16827*s34^7*s45-21403*s34^6*s45^2+8664*s34^5*s45^3+110479*s34^4*s45^4+142304*s34^3*s45^5+58590*s34^2*s45^6+607*s34*s45^7-4080*s45^8)-s23^3*s34^3*s45*(12*s34^9+538*s34^8*s45+5006*s34^7*s45^2+33825*s34^6*s45^3+102477*s34^5*s45^4+148019*s34^4*s45^5+104003*s34^3*s45^6+31110*s34^2*s45^7+1022*s34*s45^8-900*s45^9)+s23^7*(2238*s34^9+2607*s34^8*s45-32240*s34^7*s45^2-124260*s34^6*s45^3-223942*s34^5*s45^4-116842*s34^4*s45^5+80268*s34^3*s45^6+98331*s34^2*s45^7+29790*s34*s45^8+1390*s45^9)-2*s23^6*(39*s34^10-4491*s34^9*s45-24412*s34^8*s45^2-48926*s34^7*s45^3-17990*s34^6*s45^4+113220*s34^5*s45^5+176425*s34^4*s45^6+87390*s34^3*s45^7+6428*s34^2*s45^8-5935*s34*s45^9-960*s45^10)+s23^4*s34^2*(-6*s34^10-780*s34^9*s45-8703*s34^8*s45^2-41586*s34^7*s45^3-82575*s34^6*s45^4-17985*s34^5*s45^5+176681*s34^4*s45^6+266887*s34^3*s45^7+160706*s34^2*s45^8+43248*s34*s45^9+4185*s45^10)-s23^5*s34*(324*s34^10+4020*s34^9*s45+7257*s34^8*s45^2-37678*s34^7*s45^3-200199*s34^6*s45^4-369724*s34^5*s45^5-251497*s34^4*s45^6+23208*s34^3*s45^7+102602*s34^2*s45^8+42240*s34*s45^9+5235*s45^10))-s12^3*(s34+s45)*(36*s34^7*s45^7*(s34+s45)^2*(2*s34^2+4*s34*s45+s45^2)+s23*s34^6*s45^5*(-60*s34^6+111*s34^5*s45+1049*s34^4*s45^2+1325*s34^3*s45^3+97*s34^2*s45^4-464*s34*s45^5-114*s45^6)+s23^12*(33*s34^6+447*s34^5*s45+1723*s34^4*s45^2+3409*s34^3*s45^3+3852*s34^2*s45^4+2096*s34*s45^5+560*s45^6)-s23^11*(165*s34^7+2172*s34^6*s45+7652*s34^5*s45^2+12350*s34^4*s45^3+7677*s34^3*s45^4-4738*s34^2*s45^5-6358*s34*s45^6-2340*s45^7)-s23^2*s34^4*s45^4*(150*s34^8-271*s34^7*s45-2352*s34^6*s45^2-198*s34^5*s45^3+7176*s34^4*s45^4+7872*s34^3*s45^5+2939*s34^2*s45^6+546*s34*s45^7+36*s45^8)+s23^10*(348*s34^8+4185*s34^7*s45+11508*s34^6*s45^2+7040*s34^5*s45^3-24188*s34^4*s45^4-52593*s34^3*s45^5-27508*s34^2*s45^6-1612*s34*s45^7+2656*s45^8)-s23^9*(384*s34^9+3690*s34^8*s45+2487*s34^7*s45^2-29278*s34^6*s45^3-89170*s34^5*s45^4-86894*s34^4*s45^5+14785*s34^3*s45^6+46705*s34^2*s45^7+17123*s34*s45^8+46*s45^9)+s23^3*s34^3*s45^3*(-120*s34^9+637*s34^8*s45+1562*s34^7*s45^2-12551*s34^6*s45^3-34577*s34^5*s45^4-25380*s34^4*s45^5-942*s34^3*s45^6+4775*s34^2*s45^7+1666*s34*s45^8+108*s45^9)+s23^8*(219*s34^10+903*s34^9*s45-11133*s34^8*s45^2-53930*s34^7*s45^3-80234*s34^6*s45^4+26826*s34^5*s45^5+175403*s34^4*s45^6+115587*s34^3*s45^7+10262*s34^2*s45^8-9809*s34*s45^9-1080*s45^10)+s23^4*s34^2*s45^2*(-30*s34^10+266*s34^9*s45-4657*s34^8*s45^2-33506*s34^7*s45^3-51813*s34^6*s45^4+4882*s34^5*s45^5+57437*s34^4*s45^6+35027*s34^3*s45^7+4986*s34^2*s45^8-1034*s34*s45^9-108*s45^10)+s23^5*s34*s45^2*(-463*s34^10-7683*s34^9*s45-22988*s34^8*s45^2+16463*s34^7*s45^3+140503*s34^6*s45^4+164200*s34^5*s45^5+42816*s34^4*s45^6-21662*s34^3*s45^7-10487*s34^2*s45^8-425*s34*s45^9+36*s45^10)+s23^6*s34*s45*(-375*s34^10-2578*s34^9*s45+8421*s34^8*s45^2+72884*s34^7*s45^3+135963*s34^6*s45^4+11633*s34^5*s45^5-175198*s34^4*s45^6-137818*s34^3*s45^7-27603*s34^2*s45^8+2960*s34*s45^9+581*s45^10)+s23^7*(-51*s34^11+702*s34^10*s45+11112*s34^9*s45^2+25669*s34^8*s45^3-26613*s34^7*s45^4-188402*s34^6*s45^5-229507*s34^5*s45^6-28976*s34^4*s45^7+73973*s34^3*s45^8+33170*s34^2*s45^9+2285*s34*s45^10-128*s45^11))+s12^5*(-36*s34^6*s45^5*(s34+s45)^2*(2*s34^4+16*s34^3*s45+32*s34^2*s45^2+20*s34*s45^3+3*s45^4)-s23*s34^5*s45^4*(s34+s45)^2*(95*s34^5+1354*s34^4*s45+2435*s34^3*s45^2-532*s34^2*s45^3-1739*s34*s45^4-324*s45^5)-s23^12*(165*s34^5+678*s34^4*s45+1469*s34^3*s45^2+2012*s34^2*s45^3+1192*s34*s45^4+280*s45^5)+s23^11*(849*s34^6+3051*s34^5*s45+5583*s34^4*s45^2+5362*s34^3*s45^3-1438*s34^2*s45^4-3467*s34*s45^5-1200*s45^6)+s23^2*s34^4*s45^3*(s34+s45)^2*(44*s34^6-1379*s34^5*s45-1208*s34^4*s45^2+10193*s34^3*s45^3+12322*s34^2*s45^4+3753*s34*s45^5+516*s45^6)+s23^10*(-1458*s34^7-2073*s34^6*s45+4649*s34^5*s45^2+24508*s34^4*s45^3+49418*s34^3*s45^4+34857*s34^2*s45^5+9027*s34*s45^6+240*s45^7)+s23^9*(564*s34^8-8637*s34^7*s45-40721*s34^6*s45^2-88260*s34^5*s45^3-95086*s34^4*s45^4-1066*s34^3*s45^5+53505*s34^2*s45^6+29993*s34*s45^7+5200*s45^8)+2*s23^3*s34^3*s45^2*(77*s34^9+368*s34^8*s45+5348*s34^7*s45^2+31845*s34^6*s45^3+72692*s34^5*s45^4+75908*s34^4*s45^5+34718*s34^3*s45^6+2945*s34^2*s45^7-2357*s34*s45^8-552*s45^9)+s23^8*(1140*s34^9+17643*s34^8*s45+52467*s34^7*s45^2+58258*s34^6*s45^3-59510*s34^5*s45^4-249760*s34^4*s45^5-215866*s34^3*s45^6-55253*s34^2*s45^7+9521*s34*s45^8+5272*s45^9)+s23^4*s34^2*s45*(150*s34^10+2952*s34^9*s45+23552*s34^8*s45^2+86256*s34^7*s45^3+116317*s34^6*s45^4-36048*s34^5*s45^5-249645*s34^4*s45^6-250468*s34^3*s45^7-106458*s34^2*s45^8-19046*s34*s45^9-918*s45^10)+s23^7*(-1350*s34^10-10218*s34^9*s45-4623*s34^8*s45^2+88556*s34^7*s45^3+300748*s34^6*s45^4+383286*s34^5*s45^5+93768*s34^4*s45^6-150620*s34^3*s45^7-111331*s34^2*s45^8-23014*s34*s45^9+194*s45^10)+s23^6*(357*s34^11-1350*s34^10*s45-30908*s34^9*s45^2-123192*s34^8*s45^3-189987*s34^7*s45^4+28238*s34^6*s45^5+422543*s34^5*s45^6+435434*s34^4*s45^7+151161*s34^3*s45^8-1260*s34^2*s45^9-9512*s34*s45^10-768*s45^11)+s23^5*s34*(63*s34^11+2112*s34^10*s45+11880*s34^9*s45^2+11800*s34^8*s45^3-102479*s34^7*s45^4-378661*s34^6*s45^5-494449*s34^5*s45^6-211893*s34^4*s45^7+71755*s34^3*s45^8+88952*s34^2*s45^9+24718*s34*s45^10+1842*s45^11))+s12^4*(18*s34^6*s45^6*(s34+s45)^2*(6*s34^4+28*s34^3*s45+36*s34^2*s45^2+14*s34*s45^3+s45^4)-s23*s34^5*s45^4*(s34+s45)^2*(30*s34^6-147*s34^5*s45-1464*s34^4*s45^2-1407*s34^3*s45^3+774*s34^2*s45^4+697*s34*s45^5+54*s45^6)+4*s23^12*(33*s34^6+240*s34^5*s45+688*s34^4*s45^2+1207*s34^3*s45^3+1225*s34^2*s45^4+621*s34*s45^5+140*s45^6)-2*s23^11*(336*s34^7+2274*s34^6*s45+5709*s34^5*s45^2+8055*s34^4*s45^3+3934*s34^3*s45^4-3259*s34^2*s45^5-3791*s34*s45^6-1170*s45^7)-s23^2*s34^4*s45^3*(s34+s45)^2*(60*s34^7-100*s34^6*s45-2559*s34^5*s45^2+548*s34^4*s45^3+9953*s34^3*s45^4+7165*s34^2*s45^5+1749*s34*s45^6+210*s45^7)+s23^10*(1350*s34^8+7395*s34^7*s45+10298*s34^6*s45^2-6614*s34^5*s45^3-55128*s34^4*s45^4-81099*s34^3*s45^5-41584*s34^2*s45^6-4882*s34*s45^7+1880*s45^8)-s23^9*(1266*s34^9+2817*s34^8*s45-18681*s34^7*s45^2-83852*s34^6*s45^3-160049*s34^5*s45^4-111751*s34^4*s45^5+38006*s34^3*s45^6+76096*s34^2*s45^7+29372*s34*s45^8+2572*s45^9)+s23^8*(402*s34^10-5112*s34^9*s45-43607*s34^8*s45^2-105825*s34^7*s45^3-80659*s34^6*s45^4+154422*s34^5*s45^5+343962*s34^4*s45^6+209802*s34^3*s45^7+26880*s34^2*s45^8-14755*s34*s45^9-3406*s45^10)-s23^3*s34^3*s45^2*(30*s34^10+70*s34^9*s45-700*s34^8*s45^2+13761*s34^7*s45^3+71268*s34^6*s45^4+122119*s34^5*s45^5+88009*s34^4*s45^6+18176*s34^3*s45^7-8523*s34^2*s45^8-4602*s34*s45^9-560*s45^10)+s23^4*s34^2*s45^2*(-374*s34^10-4780*s34^9*s45-38373*s34^8*s45^2-110611*s34^7*s45^3-97779*s34^6*s45^4+76227*s34^5*s45^5+199061*s34^4*s45^6+135620*s34^3*s45^7+36530*s34^2*s45^8+2312*s34*s45^9-225*s45^10)+s23^7*(162*s34^11+5700*s34^10*s45+24985*s34^9*s45^2+5503*s34^8*s45^3-175035*s34^7*s45^4-455348*s34^6*s45^5-405357*s34^5*s45^6-14462*s34^4*s45^7+161750*s34^3*s45^8+79851*s34^2*s45^9+10251*s34*s45^10-456*s45^11)-s23^5*s34*s45*(411*s34^11+5112*s34^10*s45+24001*s34^9*s45^2+13621*s34^8*s45^3-164937*s34^7*s45^4-435603*s34^6*s45^5-408903*s34^5*s45^6-101679*s34^4*s45^7+66925*s34^3*s45^8+43612*s34^2*s45^9+7171*s34*s45^10+181*s45^11)+s23^6*(-108*s34^12-1167*s34^11*s45+3825*s34^10*s45^2+63349*s34^9*s45^3+205841*s34^8*s45^4+221233*s34^7*s45^5-132155*s34^6*s45^6-464329*s34^5*s45^7-339926*s34^4*s45^8-81169*s34^3*s45^9+6231*s34^2*s45^10+3903*s34*s45^11+128*s45^12))))/((s12-s23)*s23^2*(s23-s34)^3*(s12+s23-s34)^2*s34^3*(s12-s45)^2*(s12-s23-s45)*s45^2*(s23+s45)^2*(s34+s45)^2*(-s12+s34+s45)^2*s51)+(18*s12^2*(s12*s34-s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2))/18,
p[4]->((-4232*s23^3*s45^3)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(2420*s12*s34*s45^4)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(5394*s23^2*s45^5)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(1548*s12*s45^6)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(903*s23*s45^7)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(94*s45^8)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(480*s12^6*s45)/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)-(732*s12^2*s45^5)/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(252*s23^2*s45^5*(s12-s23-3*s34+s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(516*s23^2*s34*s45^2*(s12+4*s23-3*s34+s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(672*s12*s45^5*(s12+4*s23-3*s34+s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(16*(23*s12-25*s23)*s45^6*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(76*s45^6*(s12+4*s23-3*s34+s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(300*s23*s45^7*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(44*s45^7*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(528*s12^5*s23^3*s34^2)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)+(1692*s12^7*s23*s34)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(9*s12^6*s34^2*(-217*s12+237*s34))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(7104*s12^7*s23*s45)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(35682*s12^5*s23^2*s45^3)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(14460*s12^4*s23^3*s45^3)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(46062*s12^3*s23*s45^6)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(216*s12^5*s34^3*(s12+4*s23-3*s34+s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)-(12*s12^6*(11*s12*s23-47*s34^2)*(s12+4*s23-3*s34+s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(468*s12^6*s23*s45^3*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(11828*s12^5*s45^3*(s12+4*s23-3*s34+s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(138*s12*s23^2*s34^4)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(888*s12*s23*s34^4*s45)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(15206*s12*s23^3*s45^4)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(7288*s12*s23*s45^5)/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(7536*s12*s23^3*s45^5)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(28569*s12*s23^2*s45^5)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(16294*s12*s23^2*s45^6)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(4644*s12^2*s45^6)/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(3161*s12^2*s45^7)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(7100*s12*s23*s45^7)/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(2856*s12*s23^3*s45^6)/((s12-s23)*s34^3*(s12-s45)^2*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2)-(36*s12*s23^2*s34^3*(s12+4*s23-3*s34+s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(1428*s12*s23^2*s45^5*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(3789*s12^2*s45^5*(s12+4*s23-3*s34+s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(588*s12*s23^2*s45^6*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(56*s12*(41*s12-49*s23)*s45^6*(s12+4*s23-3*s34+s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(24*s23*(16*s23^2-5*s34^2)*s45^3*(s34+s45))/(s12*(s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(404*s23^3*s45^4*(s34+s45))/(s12*(s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(24*s23^3*s45^5*(s34+s45))/(s12*(s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(90*s23^2*s45^6*(s34+s45))/(s12*(s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(30*s23*s45^7*(s34+s45))/(s12*(s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(2*s23*(-17*s12+29*s23+51*s34-17*s45)*s45^7*(s34+s45))/(s12*(s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(84*s23^2*s45^4*(s12+4*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(4*s23^2*s45^5*(s12+4*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(66*s23*s45^5*(s12+4*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(28*s23^2*s45^6*(s12+4*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(10*s23*s45^6*(s12+4*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(336*s23*s45^7*(5*s23+2*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(12*s23*s45^4*(s34+s45)*(7*s12+28*s23+4*s34+7*s45))/(s12*(s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(48*s23*s34^3*s45*(8*s23+13*s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(8*s23*s45^5*(s34+s45)*(77*s23+31*s45))/(s12*(s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(168*s12^3*s23*s45^6*(-20*s12+35*s23+60*s34+62*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(72*s12^6*s23*s45^3*(41*s23+74*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(2*s45^6*(1127*s23+139*s45))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(s45^6*(-2507*s23^2+619*s12*s45))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(8*s12*s45^7*(119*s12^2+s12*(476*s23-357*s34-71*s45)+386*s23*s45))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(72*s12^3*s34*(s12+4*s23-3*s34+s45)*(-9*s12*s34^2+91*s12^2*s45+s34*(103*s23+16*s34)*s45))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(16*s23*s45^6*(s34+s45)*(7*s23^2+4*s45^2))/(s12*(s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(2*s34*s45^3*(349*s23^2+1511*s23*s45+139*s45^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(2*s12^4*s45*(31*s34^2+905*s45^2))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(4*s12*s23^2*s34*s45*(-653*s34^2+2969*s45^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(12*s12^3*s23*s45^3*(3629*s23^2+6083*s45^2))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(s12*s23*s45^4*(-2809*s12*s23-11236*s23^2+8427*s23*s34-4697*s12*s45-21597*s23*s45+14091*s34*s45+7284*s45^2))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(18*s45^2*(s12+4*s23-3*s34+s45)*(5*s12*s34^2-7*s23*s34^2+51*s12*s45^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(3*s34^2*s45*(85*s23^3+767*s12*s45^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(2*s12*s23*s45^2*(-3833*s34^3+14827*s23*s45^2))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(72*s12^4*s34*(3*s12^2*s45+10*s45^3))/(s23^2*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(6*s12*s34^2*(5*s12^3*s34+23*s12^2*s45^2-5*s34*s45^3))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(4*s12*s34*s45*(149*s12^4-325*s12^3*s45+73*s45^4))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(3*(421*s12^5*s45^2+505*s12^3*s45^4))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(s12*(77*s12^6+11*s12^4*s34^2+83*s34^2*s45^4+185*s45^6))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(84*s12^4*s23^2*s45^4*(7*s12-15*s23+7*(-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(28*s23^2*s45^6*(7*s12-3*s23+7*(-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(28*s12*s23*s45^7*(41*s12-65*s23+41*(-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(2*s12^7*s45^2*(37*s12*s23+s23*(79*s23+93*s34-31*s45)+17*s12*(-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(2*s45^8*(256*s12+17*(4*s23-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(12*s12^5*s23*s34^2*(11*s12^2-13*s34^2+11*s12*(4*s23-3*s34+s45)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)-(16*s45^7*(17*s12^2+4*s45^2+17*s12*(4*s23-3*s34+s45)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(72*s12^5*s45^2*(-14*s12^3+73*s23^3-14*s12^2*(4*s23-3*s34+s45)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(36*s12^2*s23^2*s45^3*(63*s12^3-545*s23*s45^2+63*s12^2*(4*s23-3*s34+s45)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12^4*s45^2*(1865*s12^3+361*s45^3+1865*s12^2*(4*s23-3*s34+s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(9*s12^3*s45^2*(-695*s12^4+1329*s12^3*s45+1695*s12^2*s45^2+867*s45^4+1695*s12*s45^2*(4*s23-3*s34+s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(240*s12^4*s45^2*(22*s12^3*s23+35*s12*s45^3+35*s45^3*(4*s23-3*s34+s45)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(198*s12^2*(25*s12^5*s34-95*s12^4*s34*s45-47*s12*s23^2*s45^3-47*s23^2*s45^3*(4*s23-3*s34+s45)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(16*s12^3*s23*(20*s12^5+1661*s12^3*s45^2+1400*s12*s45^4+20*s12^4*(4*s23-3*s34+s45)+1400*s45^4*(4*s23-3*s34+s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(18*s45*(5*s12^3*s34^3-5*s12^2*s34^3*s45+s45^4*(s34+s45)^2))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(36*s12^3*s34*(s12^4+15*s12^2*s45^2-5*s12*s34*s45^2+5*s45^3*(s34+3*s45)))/(s23^2*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(8*s23*s45^4*(-85*s23^2-6*s23*(41*s34-77*s45)+95*s45*(-3*s34+s45)+s12*(82*s23+95*s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(8*s12^2*s34*(14*s12^4-185*s12*s45^3+s45^3*(19*s34+115*s45)))/(s23*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(12*s12*s34^2*(1051*s12*s45^3+s23^3*(31*s34+353*s45)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(3*s12^2*s45^3*(773*s12^5+6301*s12^4*s23+16879*s23^2*s45^3+s12^2*s45^2*(17399*s23+1939*s45)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(2*s12^2*s23*s45^2*(2015*s12^3*s23-22987*s45^4-3515*s12*s23*s45*(4*s23-3*s34+s45)-s12^2*s23*(5147*s23+6045*s34+57823*s45)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(6*s12^3*(154*s12^4*s23^2+1152*s12^2*s23^2*s34^2+299*s23^3*s34^3-11*s12^5*(s23+3*s34-s45)-11*s12^3*s23^2*(3*s23+3*s34-s45)+s12*s23*s34^2*(332*s23^2-249*s23*s34+187*s34^2+83*s23*s45)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(72*s23^2*s45*(-3*s34^3+s34^2*s45-39*s34*s45^2-48*s45^3+s12*(s34^2+13*s45^2)+4*s23*(s34^2+13*s45^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(6*s23*s45^2*(s34+s45)*(s23*s34*(29*s34+79*s45)+s45*(5*s12*s34-15*s34^2+5*s34*s45+13*s45^2)))/(s12*(s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(18*s12*(-s12^7+7*s12^6*s45-35*s12^3*s45^4+21*s12^2*s45^5+s45^5*(s34+s45)^2+5*s12^4*s45*(s34^2+7*s45^2)-s12*s45^4*(5*s34^2+12*s34*s45+7*s45^2)-s12^5*(s34^2+21*s45^2)))/(s23^2*(-s12+s23)*(s12-s45)^2*(-s12+s23+s45)*(-s12+s34+s45)^2)+(9*s12*s45^2*(1513*s23^3*s34+4*s12*s23*(127*s34^2+527*s45^2)+s12*(s12-3*s34+s45)*(127*s34^2+527*s45^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(12*s12^2*s23*s34^2*(757*s45^2*(4*s23-3*s34+s45)+s12*(-349*s34^2+757*s45^2)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(s12^2*s45^2*(875*s12^6-63637*s12^2*s23^2*s45^2+917*s12^3*s45^3+7315*s12*s45^5-27025*s23*s45^5+s12^4*(-11411*s23^2+2485*s45^2)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(6*s12^3*s45*(245*s12^5+245*s12^4*(4*s23-3*s34+s45)+2053*s45^4*(4*s23-3*s34+s45)+s12*s45^2*(-12572*s23^2+3143*s23*(3*s34-s45)+2053*s45^2)-s12^2*(1415*s23^3+3143*s23*s45^2)))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(s45^2*(2011*s23^2*s34^2+s45^2*(415*s34^2+241*(s12-s45)*s45)+s23*(2813*s34^2*s45-647*s45^3)))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(8*s12^2*s45*(16*s12^6*(4*s23-3*s34+s45)+1078*s23*s45^5*(4*s23-3*s34+s45)+7*s12^2*s45^3*(683*s23^2-561*s23*s34+187*s23*s45-118*s45^2)-14*s12^4*s45*(-57*s23^2+48*s23*s34-140*s23*s45+93*s34*s45+30*s45^2)+s12^5*(199*s23^2+224*s23*s45+434*s45^2)+s12*s45^3*(915*s23^3+455*s23^2*(3*s34-s45)-2226*s23*s45^2+826*(3*s34-s45)*s45^2)+s12^3*(-392*s23^3*s45+98*s23^2*(3*s34-s45)*s45+2802*s23*s45^3+854*(3*s34-s45)*s45^3)))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(8*s12^2*s45^2*(7*s12^4*(68*s23-51*s34-15*s45)*s45^2-2*s12^6*(11*s23+4*s45)+2*s12^5*s45*(23*s23+51*s34+15*s45)-7*s23*s45^5*(251*s23+146*s45)-14*s12^2*s45^3*(152*s23^2+137*s23*s45+40*s45^2)+7*s12^3*(23*s23^3*s45+66*s23*s45^3+34*(3*s34-s45)*s45^3)+s12*(700*s23^3*s45^3-952*s23*s45^5+714*s34*s45^5+91*s45^6)))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(36*s34*(s23^3*s34^2-76*s23^2*s45^3+s23*(41*s12+57*s34-19*s45)*s45^3+15*s12*s45^2*(s34^2-3*s34*s45+s45*(s12+s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(4*s12^2*s23*s45*(224*s12^6+2975*s12^2*s45^4-25*s12*(268*s23+357*s34-119*s45)*s45^4+1435*s12^3*s45^2*(4*s23-3*s34+s45)-875*s23*s45^4*(4*s23-3*s34+s45)+s12^4*(87*s23^2+87*s23*s34-29*s23*s45+1435*s45^2)+s12^5*(215*s23+61*(-3*s34+s45))))/((s12-s23)*s34^2*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12^2*s34*(209*s12^6+265*s12^5*s23-61*s23^3*s34^3+s12^3*(-508*s23^3+133*s23*s34^2-247*s34^3+127*s23^2*(3*s34-s45))-s12^2*s23*s34*(1277*s23^2+220*s23*s34+133*s34*(3*s34-s45))-61*s12*s23^2*s34^2*(4*s23-3*s34+s45)+s12^4*s23*(-734*s23+265*(-3*s34+s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(18*s12*s34*s45*(5*s12^2*s34^2-s23*(36*s23*s34^2-27*s34^3+9*s34^2*s45+545*s45^3)+s12*s34^2*(11*s23+5*(4*s34+s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(36*s23^2*s45*(s34+s45)*(s23*(s34^2+3*s34*s45+12*s45^2)+s45*(-3*s34^2-8*s34*s45-2*s45^2+s12*(s34+3*s45))))/(s12*(s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(6*s12^3*s34*(-11*s23^3*s34^3+11*s12^5*(s23+s34)+11*s12^3*s23*s34*(s23+s34)+11*s12^2*s23*s34*(s23+s34)*(4*s23-3*s34+s45)+s12^4*(44*s23^2+11*s34*(-3*s34+s45)+s23*(-18*s34+11*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12^4*s34*(168*s12*s23^2*s34^2+2*s12^3*(77*s23^2-37*s34^2)+s23^2*s34^2*(-77*s23-40*s34+11*s45)+s12^4*(-11*s23+26*s34+11*s45)+s12^2*(-33*s23^3+93*s23*s34^2+s23^2*(-326*s34+11*s45)+s34^2*(4*s34+11*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45^2*(s34+s45)^2*(-s12+s34+s45)^2)-(18*s12^3*s34*(23*s12^5+94*s12^3*s23*s34+11*s23^2*s34^3+23*s12^4*(4*s23-3*s34+s45)+s12^2*s23*(-149*s23^2+236*s23*s34+s34*(-74*s34+59*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*s45*(s34+s45)^2*(-s12+s34+s45)^2)+(28*s12^2*s45^2*(s12^5*s23^2+s12*s23*s45^3*(-140*s23^2+105*s23*s34+89*s45^2)-s12^4*s23*(3*s23^2+55*s45^2+3*s23*(s34+2*s45))+s12^3*s45*(-28*s23^3+128*s45^3+3*s23*s45*(55*s34+16*s45)+3*s23^2*(7*s34+36*s45))+s23*s45^4*(-45*s23^2+89*s45*(-3*s34+s45)+s23*(-105*s34+391*s45))+s12^2*s45^3*(377*s23^2+85*s45*(-3*s34+s45)+s23*(-309*s34+443*s45))))/((s12-s23)*s34^3*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(8*s12^3*(1466*s12^3*s23^2+s12^2*s23^2*(412*s23-3356*s34-339*s45)+1003*s12^4*s45+s45^2*(3812*s23^3-953*s23^2*(3*s34-s45)+4154*s34*s45^2)+s12*s23^2*(2392*s34^2+1326*s34*s45+s45*(-1768*s23+511*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(24*s12^2*s34*(-2*s12*(5*s34^4+749*s23*s34*s45^2-391*s23*s45^3)+s23*(16*s34^4+782*s45^3*(4*s23+s45)-s34*s45^2*(997*s23+2346*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(s12*s45^2*(4735*s23^3*s45+s12*s45^2*(10627*s34+373*s45)-s23*s45*(16447*s34^2-19005*s34*s45+6335*s45*(s12+s45))-s23^2*(2645*s34^2-11253*s34*s45+s45*(3751*s12+29091*s45))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(s12^2*(s12^6*(169*s23+489*s34-1790*s45)+78745*s12^2*s23*s45^4-s12^5*s23*(2240*s23+2711*s45)-s12*s23*s45^4*(138262*s23+16555*s45)+s12^4*s23*(471*s23^2+471*s23*s34+7461*s23*s45+8133*s34*s45+6914*s45^2)+s23*s45^4*(12807*s23^2+16555*(3*s34-s45)*s45+s23*(21435*s34+23456*s45))+s12^3*s45*(4964*s23^3+10985*s45^3-s23^2*(3723*s34+19504*s45)-s23*s45*(28875*s34+47512*s45))))/((s12-s23)*s34*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(6*s45^2*(-349*s23^3*s34+740*s23^2*s45^2+s23*s45*(20*s34^2-479*s34*s45+5*s45*(37*s12+57*s45))+s45*(10*s34^3-52*s34^2*s45-56*s34*s45^2+25*s45^3+s12*(5*s34^2+19*s34*s45+25*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(36*s12^3*(221*s12^3*s23*s45+159*s34^2*s45^2*(4*s23-3*s34+s45)+s12*s34^2*(-412*s23^2+103*s23*(3*s34-s45)+159*s45^2)+s12^2*(219*s34^3+884*s23^2*s45+s23*(-103*s34^2-663*s34*s45+221*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12*s34*s45*(1153*s12^2*s45^2+s23*(-4*s23^2*(251*s34+869*s45)+s23*(753*s34^2+48*s34*s45-7417*s45^2)+s45*(1731*s34^2+4334*s34*s45-1637*s45^2))+s12*(-(s23^2*(251*s34+869*s45))+s23*s45*(-577*s34+2975*s45)+s45*(1817*s34^2-3459*s34*s45+1153*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(6*s12^2*(229*s12^6+s12^2*s34^2*(-271*s23^2-5*s34^2+2924*s23*s45-2193*s34*s45+731*s45^2)-s12^4*(347*s34^2+1871*s45^2)+s12*s34^2*(-1084*s23^3-9*s23*s34^2+5*s34^2*(3*s34-s45)+3*s23^2*(271*s34+78*s45))+s23*s34*(s23^2*(2020*s34-7199*s45)*s45+11*s34^3*(-3*s34+s45)+s23*s34*(44*s34^2-1515*s34*s45+505*s45^2))+s12^3*(1041*s34^3+384*s34^2*s45+5613*s34*s45^2-1871*s45^3-4*s23*(347*s34^2+1871*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(2*s12^2*(451*s12^6-863*s12^4*s23*(4*s23-3*s34+s45)-s23*(605*s23*s34^4+15677*s34^3*s45^2+43892*s23*s45^4-32919*s34*s45^4+10973*s45^5)+s12^5*(-918*s23+451*(-3*s34+s45))+s12^3*s45*(12473*s34^2+29*s45*(-325*s23+583*s45))+s12^2*s45*(-8551*s34^3+5*s34*s45*(6118*s23+1241*s45)+s45*(15653*s23^2+29123*s23*s45+7693*s45^2))+s12*(2699*s34^4*s45-18615*s34^2*s45^3-s34*s45^3*(14309*s23+16874*s45)+s45^3*(52172*s23^2+32842*s23*s45+7693*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(3*s12^2*(s12^3*(11951*s23+3821*s34)*s45^2+s12*s23*s45*(647*s34^3-2225*s34*s45^2)+s23*s34^3*(-1285*s23^2+2588*s23*s45+647*s45*(-3*s34+s45))+s12^2*s34*(871*s34^3-11463*s34*s45^2+19852*s45^3+s23*(2953*s34^2+5083*s34*s45+15284*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-(s12^2*(s12^3*s34*(14545*s23^2-12309*s23*s34-17671*s23*s45+39443*s45^2)+s23*s45*(-275*s23*s34^3-8375*s34^4+54461*s23^2*s45^2+37123*s45^4)+s12^4*(-9325*s34^2-22319*s45^2+7*s23*(1498*s34+2257*s45))+s12^2*s23*(3*s23*s34*(1867*s34+6193*s45)+s34*s45*(34179*s34+7322*s45)+s23^2*(5575*s34+23989*s45))+s12*(35*s34^2*s45^2*(653*s34+1147*s45)+s23^3*(-11669*s34^2+19364*s34*s45-48475*s45^2)+s23*s34*s45*(22327*s34^2-56145*s34*s45+18715*s45^2)-s23^2*s45*(43886*s34^2+8326*s34*s45+139627*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(4*s12^2*(4195*s12^2*s45^3*(4*s23-3*s34+s45)+13*s12^5*(43*s34+85*s45)+13*s12^4*(4*s23-3*s34+s45)*(43*s34+85*s45)+s12^3*(1453*s23^3+11953*s23^2*s45+4195*s45^3)+s23*s34*s45*(2147*s45^3-3*s23*s45*(1813*s34+5798*s45)+s23^2*(-4793*s34+7252*s45))+s12*(7967*s23^3*s34*s45+12665*s23*s45^4-1961*s45^5+s23^2*(739*s34^3+1813*s34*s45^2))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(9*s12^2*(-213*s12^3*s23*s34^2+s12*s23*s34^3*(-453*s23+381*s34-127*s45)+s12^2*(-127*s23*s34^3+4497*s34^2*s45^2+3029*s45^4)+s23*(220*s23^2*s34^3+4681*s34^2*s45^3-5*s23*(33*s34^4-11*s34^3*s45+2527*s45^4))))/((s12-s23)*(s12-s45)^2*(s12-s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+(s12^3*s34*(-(s34*(18*s34^3+54*s34^2*s45+157*s34*s45^2+91*s45^3))+s23*(18*s34^3+54*s34^2*s45+193*s34*s45^2+127*s45^3))+s23^2*(s34+s45)*(s34*s45*(18*s34^3+42*s34^2*s45+85*s34*s45^2+31*s45^3)-s23^2*(18*s34^3+54*s34^2*s45+145*s34*s45^2+79*s45^3)+s23*(18*s34^4+36*s34^3*s45+67*s34^2*s45^2-78*s34*s45^3-67*s45^4))+s12^2*(s34^2*s45*(18*s34^3+42*s34^2*s45+133*s34*s45^2+79*s45^3)+3*s23*s34*(18*s34^4+54*s34^3*s45+145*s34^2*s45^2+59*s34*s45^3-20*s45^4)-s23^2*(54*s34^4+180*s34^3*s45+585*s34^2*s45^2+490*s34*s45^3+91*s45^4))+s12*s23*(-(s34*s45*(36*s34^4+102*s34^3*s45+260*s34^2*s45^2+207*s34*s45^3+43*s45^4))+s23^2*(54*s34^4+198*s34^3*s45+591*s34^2*s45^2+587*s34*s45^3+170*s45^4)-s23*(54*s34^5+162*s34^4*s45+381*s34^3*s45^2+75*s34^2*s45^3-217*s34*s45^4-79*s45^5)))/((s12-s23)*(s23-s34)^3*s45^2*(s34+s45)*(s23-s34-s51))+(12*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(6*(s12-s23-s45)*(s34^3+10*s34^2*s45+15*s34*s45^2+5*s45^3)*(s23*(s34+s45)+s45*(-s12+s34+s45))^2)/(s12*s34^3*(s23+s45)^2*(s34+s45)*(s23+s45-s51))+(-18*s23^3*(s23-s34)^3*s34^3*s45^4*(s23+s45)^5*(s34+s45)^4-s12^10*s23^2*(2*s23*s34^4*(15*s34-76*s45)*s45^2*(s34+s45)^2+42*s34^5*s45^3*(s34+s45)^2-2*s23^2*s34^3*s45*(s34+s45)^2*(3*s34^2+61*s34*s45-119*s45^2)+s23^6*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)+s23^3*s34^2*(6*s34^5+87*s34^4*s45+460*s34^3*s45^2+746*s34^2*s45^3+262*s34*s45^4-69*s45^5)-s23^5*(78*s34^5+147*s34^4*s45+309*s34^3*s45^2+29*s34^2*s45^3-167*s34*s45^4-64*s45^5)+3*s23^4*s34*(13*s34^5-76*s34^3*s45^2-279*s34^2*s45^3-227*s34*s45^4-47*s45^5))-s12*s23*(s23-s34)*s34^2*s45^2*(s23+s45)^3*(s34+s45)^2*(18*s34^5*s45^3*(s34+s45)^2+s23*s34^3*s45^2*(36*s34^4-11*s34^3*s45-148*s34^2*s45^2-125*s34*s45^3-18*s45^4)+s23^6*(69*s34^4+42*s34^3*s45+34*s34^2*s45^2+92*s34*s45^3+82*s45^4)+3*s23^4*s34*(49*s34^5+18*s34^3*s45^2-12*s34^2*s45^3-158*s34*s45^4-137*s45^5)-s23^5*(186*s34^5+111*s34^4*s45+210*s34^3*s45^2+356*s34^2*s45^3+115*s34*s45^4-118*s45^5)-s23^2*s34^2*s45*(6*s34^5+83*s34^4*s45+171*s34^3*s45^2+111*s34^2*s45^3-10*s34*s45^4-18*s45^5)+s23^3*s34^2*(-30*s34^5+75*s34^4*s45+151*s34^3*s45^2+410*s34^2*s45^3+676*s34*s45^4+372*s45^5))+s12^9*s23*(s23*s34^5*(198*s34-s45)*s45^3*(s34+s45)^2+48*s34^6*s45^4*(s34+s45)^2+2*s23^2*s34^4*s45^2*(s34+s45)^2*(51*s34^2-286*s34*s45-196*s45^2)+s23^8*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)+s23^7*(87*s34^5+348*s34^4*s45+824*s34^3*s45^2+1396*s34^2*s45^3+953*s34*s45^4+228*s45^5)+s23^3*s34^3*s45*(-18*s34^5-349*s34^4*s45+86*s34^3*s45^2+2568*s34^2*s45^3+3236*s34*s45^4+1157*s45^5)+s23^5*s34*(201*s34^6+126*s34^5*s45-923*s34^4*s45^2-5131*s34^3*s45^3-7371*s34^2*s45^4-3809*s34*s45^5-541*s45^6)+3*s23^4*s34^2*(10*s34^6+179*s34^5*s45+801*s34^4*s45^2+1774*s34^3*s45^3+1248*s34^2*s45^4-61*s34*s45^5-239*s45^6)+s23^6*(-351*s34^6-1059*s34^5*s45-2322*s34^4*s45^2-2069*s34^3*s45^3+367*s34^2*s45^4+1106*s34*s45^5+320*s45^6))+s12^8*(-18*s34^7*s45^5*(s34+s45)^2-s23*s34^6*s45^4*(s34+s45)^2*(186*s34+151*s45)-s23^2*s34^5*s45^3*(s34+s45)^2*(366*s34^2+192*s34*s45-535*s45^2)+s23^10*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)+s23^3*s34^4*s45^2*(-126*s34^5+384*s34^4*s45+3157*s34^3*s45^2+4050*s34^2*s45^3+963*s34*s45^4-476*s45^5)-3*s23^9*(92*s34^5+225*s34^4*s45+499*s34^3*s45^2+439*s34^2*s45^3+149*s34*s45^4+16*s45^5)+s23^4*s34^3*s45*(12*s34^6-31*s34^5*s45-924*s34^4*s45^2-8560*s34^3*s45^3-16006*s34^2*s45^4-10257*s34*s45^5-1894*s45^6)+s23^8*(177*s34^6-291*s34^5*s45-1411*s34^4*s45^2-5430*s34^3*s45^3-6644*s34^2*s45^4-3233*s34*s45^5-572*s45^6)-s23^5*s34^2*(60*s34^7+1296*s34^6*s45+5569*s34^5*s45^2+15633*s34^4*s45^3+18116*s34^3*s45^4+2685*s34^2*s45^5-6275*s34*s45^6-2432*s45^7)+s23^7*(552*s34^7+3087*s34^6*s45+8287*s34^5*s45^2+13574*s34^4*s45^3+6425*s34^3*s45^4-3131*s34^2*s45^5-3238*s34*s45^6-640*s45^7)+s23^6*s34*(-426*s34^7-903*s34^6*s45+454*s34^5*s45^2+11060*s34^4*s45^3+28447*s34^3*s45^4+25211*s34^2*s45^5+8275*s34*s45^6+590*s45^7))+s12^2*s34*s45*(s23+s45)^2*(s34+s45)*(-18*s34^7*s45^5*(s34+s45)^3+s23*s34^6*s45^4*(-108*s34^4-289*s34^3*s45-183*s34^2*s45^2+75*s34*s45^3+77*s45^4)+s23^2*s34^4*s45^3*(-144*s34^6-155*s34^5*s45+732*s34^4*s45^2+1442*s34^3*s45^3+761*s34^2*s45^4+80*s34*s45^5+18*s45^6)+2*s23^9*(33*s34^6+198*s34^5*s45+364*s34^4*s45^2+563*s34^3*s45^3+584*s34^2*s45^4+302*s34*s45^5+46*s45^6)+s23^6*s34^2*(-66*s34^7+195*s34^6*s45+1796*s34^5*s45^2+5266*s34^4*s45^3+11144*s34^3*s45^4+8594*s34^2*s45^5-281*s34*s45^6-2182*s45^7)-s23^8*(222*s34^7+1275*s34^6*s45+2225*s34^5*s45^2+3200*s34^4*s45^3+1864*s34^3*s45^4-820*s34^2*s45^5-1180*s34*s45^6-164*s45^7)+3*s23^7*s34*(78*s34^7+348*s34^6*s45+301*s34^5*s45^2-140*s34^4*s45^3-2029*s34^3*s45^4-2960*s34^2*s45^5-1324*s34*s45^6+18*s45^7)-s23^3*s34^3*s45^2*(18*s34^7-201*s34^6*s45-1168*s34^5*s45^2-1009*s34^4*s45^3+982*s34^3*s45^4+1420*s34^2*s45^5+414*s34*s45^6+36*s45^7)+s23^4*s34^2*s45*(24*s34^8-215*s34^7*s45-809*s34^6*s45^2-3538*s34^5*s45^3-7334*s34^4*s45^4-5729*s34^3*s45^5-1096*s34^2*s45^6+357*s34*s45^7+18*s45^8)-s23^5*s34^2*(12*s34^8+384*s34^7*s45+969*s34^6*s45^2+2002*s34^5*s45^3+1638*s34^4*s45^4-4942*s34^3*s45^5-8667*s34^2*s45^6-3788*s34*s45^7+64*s45^8))+s12^7*(18*s34^7*s45^5*(s34+s45)^2*(3*s34+5*s45)+s23*s34^6*s45^4*(s34+s45)^2*(270*s34^2+639*s34*s45+35*s45^2)+s23^2*s34^5*s45^3*(s34+s45)^2*(330*s34^3+834*s34^2*s45-1515*s34*s45^2-1208*s45^3)-s23^11*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)-3*s23^10*(7*s34^5+72*s34^4*s45+168*s34^3*s45^2+384*s34^2*s45^3+297*s34*s45^4+76*s45^5)+s23^9*(657*s34^6+2448*s34^5*s45+5543*s34^4*s45^2+7480*s34^3*s45^3+3870*s34^2*s45^4+350*s34*s45^5-152*s45^6)+s23^3*s34^4*s45^2*(66*s34^6+304*s34^5*s45-3095*s34^4*s45^2-7062*s34^3*s45^3-821*s34^2*s45^4+5812*s34*s45^5+2976*s45^6)+s23^4*s34^3*s45*(12*s34^7+877*s34^6*s45+2754*s34^5*s45^2+14374*s34^4*s45^3+38984*s34^3*s45^4+40380*s34^2*s45^5+14704*s34*s45^6+427*s45^7)+s23^8*(-885*s34^7-1602*s34^6*s45-846*s34^5*s45^2+8736*s34^4*s45^3+21782*s34^3*s45^4+17888*s34^2*s45^5+5947*s34*s45^6+688*s45^7)+s23^5*s34^2*(60*s34^8+1566*s34^7*s45+7803*s34^6*s45^2+25233*s34^5*s45^3+45333*s34^4*s45^4+23161*s34^3*s45^5-17624*s34^2*s45^6-19036*s34*s45^7-3820*s45^8)-s23^7*(252*s34^8+4596*s34^7*s45+16459*s34^6*s45^2+38701*s34^5*s45^3+39588*s34^4*s45^4+7737*s34^3*s45^5-10073*s34^2*s45^6-5232*s34*s45^7-640*s45^8)+s23^6*s34*(474*s34^8+2454*s34^7*s45+3317*s34^6*s45^2-7388*s34^5*s45^3-50649*s34^4*s45^4-77566*s34^3*s45^5-44694*s34^2*s45^6-8030*s34*s45^7+230*s45^8))+s12^6*(-18*s34^7*s45^5*(s34+s45)^3*(3*s34+10*s45)-s23*s34^6*s45^4*(s34+s45)^2*(174*s34^3+1011*s34^2*s45+619*s34*s45^2-410*s45^3)-s23^2*s34^5*s45^3*(s34+s45)^2*(144*s34^4+1328*s34^3*s45-697*s34^2*s45^2-4010*s34*s45^3-990*s45^4)+4*s23^11*(33*s34^5+99*s34^4*s45+217*s34^3*s45^2+261*s34^2*s45^3+138*s34*s45^4+28*s45^5)+s23^10*(-246*s34^6-240*s34^5*s45-37*s34^4*s45^2+2310*s34^3*s45^3+4325*s34^2*s45^4+2688*s34*s45^5+572*s45^6)-s23^9*(528*s34^7+3960*s34^6*s45+10792*s34^5*s45^2+20905*s34^4*s45^3+18316*s34^3*s45^4+4917*s34^2*s45^5-1174*s34*s45^6-528*s45^7)-s23^3*s34^4*s45^2*(12*s34^7+886*s34^6*s45-248*s34^5*s45^2-7631*s34^4*s45^3-4484*s34^3*s45^4+12983*s34^2*s45^5+15618*s34*s45^6+4660*s45^7)-s23^4*s34^3*s45*(18*s34^8+983*s34^7*s45+3932*s34^6*s45^2+12948*s34^5*s45^3+48055*s34^4*s45^4+80608*s34^3*s45^5+53175*s34^2*s45^6+8345*s34*s45^7-2440*s45^8)+s23^8*(1185*s34^8+4758*s34^7*s45+7565*s34^6*s45^2-223*s34^5*s45^3-34324*s34^4*s45^4-50357*s34^3*s45^5-27648*s34^2*s45^6-5930*s34*s45^7-402*s45^8)-s23^5*s34^2*(30*s34^9+987*s34^8*s45+7194*s34^7*s45^2+25430*s34^6*s45^3+64358*s34^5*s45^4+69819*s34^4*s45^5-2964*s34^3*s45^6-50137*s34^2*s45^7-26196*s34*s45^8-2885*s45^9)+s23^6*s34*(-291*s34^9-3240*s34^8*s45-7988*s34^7*s45^2-7336*s34^6*s45^3+38867*s34^5*s45^4+124200*s34^4*s45^5+122541*s34^3*s45^6+44027*s34^2*s45^7+1715*s34*s45^8-935*s45^9)+s23^7*(-222*s34^9+3291*s34^8*s45+18843*s34^7*s45^2+57932*s34^6*s45^3+96564*s34^5*s45^4+59043*s34^4*s45^5-5408*s34^3*s45^6-17440*s34^2*s45^7-4823*s34*s45^8-320*s45^9))+s12^5*(18*s34^7*s45^5*(s34+s45)^2*(s34^3+11*s34^2*s45+22*s34*s45^2+10*s45^3)+s23*s34^6*s45^4*(s34+s45)^2*(42*s34^4+715*s34^3*s45+1397*s34^2*s45^2-194*s34*s45^3-650*s45^4)+s23^2*s34^5*s45^3*(s34+s45)^2*(24*s34^5+933*s34^4*s45+1464*s34^3*s45^2-3859*s34^2*s45^3-3998*s34*s45^4-193*s45^5)-s23^11*(198*s34^6+858*s34^5*s45+2001*s34^4*s45^2+3128*s34^3*s45^3+2599*s34^2*s45^4+1052*s34*s45^5+168*s45^6)+2*s23^10*(267*s34^7+789*s34^6*s45+1192*s34^5*s45^2+24*s34^4*s45^3-3696*s34^3*s45^4-4663*s34^2*s45^5-2173*s34*s45^6-344*s45^7)+s23^3*s34^4*s45^3*(612*s34^7+2080*s34^6*s45-3613*s34^5*s45^2-10886*s34^4*s45^3+4655*s34^3*s45^4+24024*s34^2*s45^5+17244*s34*s45^6+3608*s45^7)+s23^9*(-93*s34^8+2718*s34^7*s45+11667*s34^6*s45^2+30696*s34^5*s45^3+43855*s34^4*s45^4+24374*s34^3*s45^5+667*s34^2*s45^6-3312*s34*s45^7-612*s45^8)+s23^4*s34^3*s45*(6*s34^9+400*s34^8*s45+3012*s34^7*s45^2+7048*s34^6*s45^3+28180*s34^5*s45^4+80417*s34^4*s45^5+94068*s34^3*s45^6+39176*s34^2*s45^7-1974*s34*s45^8-3317*s45^9)+s23^8*(-627*s34^9-5520*s34^8*s45-13670*s34^7*s45^2-18668*s34^6*s45^3+15800*s34^5*s45^4+74240*s34^4*s45^5+69350*s34^3*s45^6+24384*s34^2*s45^7+2667*s34*s45^8+92*s45^9)+s23^5*s34^2*(6*s34^10+297*s34^9*s45+4078*s34^8*s45^2+16800*s34^7*s45^3+51895*s34^6*s45^4+98983*s34^5*s45^5+59500*s34^4*s45^6-42057*s34^3*s45^7-60562*s34^2*s45^8-18847*s34*s45^9-749*s45^10)+s23^7*(285*s34^10-357*s34^9*s45-11524*s34^8*s45^2-47411*s34^7*s45^3-120732*s34^6*s45^4-135232*s34^5*s45^5-38915*s34^4*s45^6+27182*s34^3*s45^7+17378*s34^2*s45^8+2374*s34*s45^9+64*s45^10)+s23^6*s34*(93*s34^10+2136*s34^9*s45+8558*s34^8*s45^2+16701*s34^7*s45^3+2848*s34^6*s45^4-96043*s34^5*s45^5-181134*s34^4*s45^6-118103*s34^3*s45^7-22226*s34^2*s45^8+3119*s34*s45^9+679*s45^10))+s12^3*(18*s34^7*s45^7*(s34+s45)^3*(3*s34^2+6*s34*s45+s45^2)+s23*s34^6*s45^6*(s34+s45)^2*(276*s34^4+765*s34^3*s45+207*s34^2*s45^2-413*s34*s45^3-89*s45^4)+s23^2*s34^5*s45^5*(s34+s45)^2*(510*s34^5+1226*s34^4*s45-1254*s34^3*s45^2-2704*s34^2*s45^3-371*s34*s45^4+10*s45^5)-s23^11*(33*s34^8+396*s34^7*s45+1453*s34^6*s45^2+3168*s34^5*s45^3+4744*s34^4*s45^4+4306*s34^3*s45^5+2128*s34^2*s45^6+480*s34*s45^7+28*s45^8)+s23^3*s34^4*s45^4*(432*s34^8+1690*s34^7*s45-1562*s34^6*s45^2-10461*s34^5*s45^3-8394*s34^4*s45^4+4625*s34^3*s45^5+7922*s34^2*s45^6+2880*s34*s45^7+336*s45^8)+s23^4*s34^3*s45^3*(192*s34^9+969*s34^8*s45-416*s34^7*s45^2+861*s34^6*s45^3+23746*s34^5*s45^4+46965*s34^4*s45^5+31912*s34^3*s45^6+5010*s34^2*s45^7-2076*s34*s45^8-411*s45^9)+s23^10*(111*s34^9+1158*s34^8*s45+3415*s34^7*s45^2+5808*s34^6*s45^3+4064*s34^5*s45^4-5842*s34^4*s45^5-12339*s34^3*s45^6-7860*s34^2*s45^7-1827*s34*s45^8-92*s45^9)+s23^8*s34*(33*s34^10-498*s34^9*s45-5305*s34^8*s45^2-14448*s34^7*s45^3-26098*s34^6*s45^4-10018*s34^5*s45^5+50463*s34^4*s45^6+70712*s34^3*s45^7+29112*s34^2*s45^8+582*s34*s45^9-615*s45^10)+s23^9*(-117*s34^10-696*s34^9*s45+840*s34^8*s45^2+8144*s34^7*s45^3+27705*s34^6*s45^4+49090*s34^5*s45^5+35188*s34^4*s45^6+2616*s34^3*s45^7-7116*s34^2*s45^8-1962*s34*s45^9-64*s45^10)+s23^5*s34^2*s45^2*(78*s34^10+1217*s34^9*s45+5631*s34^8*s45^2+20476*s34^7*s45^3+54353*s34^6*s45^4+60701*s34^5*s45^5+6097*s34^4*s45^6-31208*s34^3*s45^7-16237*s34^2*s45^8-894*s34*s45^9+118*s45^10)+s23^6*s34^2*s45*(36*s34^10+1102*s34^9*s45+5990*s34^8*s45^2+14201*s34^7*s45^3+19917*s34^6*s45^4-21264*s34^5*s45^5-97673*s34^4*s45^6-93011*s34^3*s45^7-24772*s34^2*s45^8+3826*s34*s45^9+600*s45^10)+s23^7*s34^2*(6*s34^10+396*s34^9*s45+1323*s34^8*s45^2-3771*s34^7*s45^3-22556*s34^6*s45^4-72883*s34^5*s45^5-110504*s34^4*s45^6-51058*s34^3*s45^7+23479*s34^2*s45^8+22772*s34*s45^9+2448*s45^10))+s12^4*(-18*s34^7*s45^6*(s34+s45)^2*(3*s34^3+15*s34^2*s45+18*s34*s45^2+5*s45^3)-s23*s34^6*s45^5*(s34+s45)^2*(192*s34^4+1089*s34^3*s45+843*s34^2*s45^2-696*s34*s45^3-397*s45^4)-s23^2*s34^5*s45^4*(s34+s45)^2*(246*s34^5+1685*s34^4*s45-197*s34^3*s45^2-4688*s34^2*s45^3-1824*s34*s45^4+109*s45^5)+2*s23^11*(66*s34^7+429*s34^6*s45+1175*s34^5*s45^2+2212*s34^4*s45^3+2567*s34^3*s45^4+1613*s34^2*s45^5+502*s34*s45^6+56*s45^7)-3*s23^10*(137*s34^8+708*s34^7*s45+1437*s34^6*s45^2+1674*s34^5*s45^3-972*s34^4*s45^4-4404*s34^3*s45^5-3826*s34^2*s45^6-1300*s34*s45^7-134*s45^8)-s23^3*s34^4*s45^3*(138*s34^8+1656*s34^7*s45+1105*s34^6*s45^2-8929*s34^5*s45^3-10926*s34^4*s45^4+8696*s34^3*s45^5+19383*s34^2*s45^6+9821*s34*s45^7+1508*s45^8)-s23^4*s34^3*s45^2*(48*s34^9+1200*s34^8*s45+2974*s34^7*s45^2+5657*s34^6*s45^3+34096*s34^5*s45^4+78453*s34^4*s45^5+67555*s34^3*s45^6+16724*s34^2*s45^7-4781*s34*s45^8-1818*s45^9)+s23^8*s34*(63*s34^9+2937*s34^8*s45+12232*s34^7*s45^2+25160*s34^6*s45^3+21369*s34^5*s45^4-43205*s34^4*s45^5-94181*s34^3*s45^6-58231*s34^2*s45^7-10811*s34*s45^8+175*s45^9)+s23^9*(324*s34^9-135*s34^8*s45-6419*s34^7*s45^2-23221*s34^6*s45^3-52023*s34^5*s45^4-52596*s34^4*s45^5-16041*s34^3*s45^6+5818*s34^2*s45^7+3661*s34*s45^8+320*s45^9)+s23^7*s34*(-96*s34^10-897*s34^9*s45+2101*s34^8*s45^2+20726*s34^7*s45^3+76678*s34^6*s45^4+149747*s34^5*s45^5+109451*s34^4*s45^6-4152*s34^3*s45^7-34586*s34^2*s45^8-9660*s34*s45^9-484*s45^10)-s23^5*s34^2*s45*(30*s34^10+1139*s34^9*s45+6781*s34^8*s45^2+23188*s34^7*s45^3+67437*s34^6*s45^4+96235*s34^5*s45^5+26896*s34^4*s45^6-51551*s34^3*s45^7-40318*s34^2*s45^8-6779*s34*s45^9+218*s45^10)-s23^6*s34*(12*s34^11+609*s34^10*s45+4748*s34^9*s45^2+13588*s34^8*s45^3+23688*s34^7*s45^4-13690*s34^6*s45^5-128803*s34^5*s45^6-163748*s34^4*s45^7-69784*s34^3*s45^8-2171*s34^2*s45^9+2551*s34*s45^10+164*s45^11)))/(s12*(s12-s23)*s23^2*(s23-s34)^2*(s12+s23-s34)*s34^3*(s12-s45)^2*(s12-s23-s45)*s45^2*(s23+s45)*(s34+s45)^2*(-s12+s34+s45)^2*s51^2)+(18*s23^3*(s23-s34)^5*s34^2*s45^4*(s23+s45)^5*(s34+s45)^4*(2*s34+s45)+s12^11*s23*(12*s34^6*s45^4*(s34+s45)^2+4*s23*s34^5*s45^3*(s34+s45)^2*(9*s34+8*s45)+8*s23^2*s34^4*s45^2*(s34+s45)^2*(3*s34^2+2*s34*s45-36*s45^2)+3*s23^8*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)-s23^7*(321*s34^5+492*s34^4*s45+1169*s34^3*s45^2+46*s34^2*s45^3-676*s34*s45^4-264*s45^5)-s23^3*s34^3*s45*(12*s34^5+223*s34^4*s45+1184*s34^3*s45^2+1948*s34^2*s45^3+672*s34*s45^4-195*s45^5)+s23^5*s34*(-117*s34^6+468*s34^5*s45+1407*s34^4*s45^2+3576*s34^3*s45^3+502*s34^2*s45^4-1774*s34*s45^5-602*s45^6)-3*s23^4*s34^2*(4*s34^6+106*s34^5*s45+221*s34^4*s45^2+20*s34^3*s45^3-1068*s34^2*s45^4-954*s34*s45^5-165*s45^6)+s23^6*(351*s34^6+156*s34^5*s45+171*s34^4*s45^2-2626*s34^3*s45^3-2204*s34^2*s45^4-100*s34*s45^5+192*s45^6))+s12*s23*(s23-s34)^2*s34*s45^2*(s23+s45)^3*(s34+s45)^2*(36*s34^6*s45^4*(s34+s45)^2+s23^2*s34^3*s45^2*(149*s34^5+272*s34^4*s45+448*s34^3*s45^2+670*s34^2*s45^3+357*s34*s45^4-18*s45^5)+s23*s34^4*s45^2*(-30*s34^5+41*s34^4*s45+53*s34^3*s45^2-113*s34^2*s45^3-89*s34*s45^4+18*s45^5)+s23^7*(105*s34^5+105*s34^4*s45+64*s34^3*s45^2+120*s34^2*s45^3+222*s34*s45^4+100*s45^5)+s23^5*s34*(441*s34^6+342*s34^5*s45+839*s34^4*s45^2+1510*s34^3*s45^3+812*s34^2*s45^4-714*s34*s45^5-498*s45^6)-s23^6*(351*s34^6+294*s34^5*s45+309*s34^4*s45^2+614*s34^3*s45^3+684*s34^2*s45^4+18*s34*s45^5-136*s45^6)+s23^3*s34^2*(36*s34^7-39*s34^6*s45-156*s34^5*s45^2-683*s34^4*s45^3-1707*s34^3*s45^4-2013*s34^2*s45^5-860*s34*s45^6-18*s45^7)+s23^4*s34*(-231*s34^7-114*s34^6*s45-521*s34^5*s45^2-502*s34^4*s45^3+1036*s34^3*s45^4+2160*s34^2*s45^5+954*s34*s45^6+18*s45^7))+s12^10*(18*s23^10*s45^2*(s34+s45)^2-s23*s34^6*(108*s34-89*s45)*s45^4*(s34+s45)^2-36*s34^7*s45^5*(s34+s45)^2-s23^2*s34^5*s45^3*(s34+s45)^2*(168*s34^2+134*s34*s45+489*s45^2)-2*s23^9*(264*s34^5+834*s34^4*s45+1925*s34^3*s45^2+2434*s34^2*s45^3+1349*s34*s45^4+288*s45^5)+2*s23^3*s34^4*s45^2*(-48*s34^5-182*s34^4*s45+245*s34^3*s45^2+2000*s34^2*s45^3+2693*s34*s45^4+1090*s45^5)+s23^8*(1704*s34^6+4539*s34^5*s45+9016*s34^4*s45^2+6239*s34^3*s45^3-3998*s34^2*s45^4-5508*s34*s45^5-1596*s45^6)+6*s23^4*s34^3*s45*(10*s34^6+209*s34^5*s45+1223*s34^4*s45^2+2971*s34^3*s45^3+2579*s34^2*s45^4+360*s34*s45^5-296*s45^6)+s23^5*s34^2*(60*s34^7+1815*s34^6*s45+5490*s34^5*s45^2+4944*s34^4*s45^3-17186*s34^3*s45^4-34927*s34^2*s45^5-19256*s34*s45^6-2544*s45^7)-s23^7*(1872*s34^7+2913*s34^6*s45+1634*s34^5*s45^2-14287*s34^4*s45^3-27632*s34^3*s45^4-13256*s34^2*s45^5+468*s34*s45^6+1152*s45^7)+s23^6*s34*(636*s34^7-1833*s34^6*s45-10414*s34^5*s45^2-28560*s34^4*s45^3-23810*s34^3*s45^4+6993*s34^2*s45^5+13664*s34*s45^6+3476*s45^7))+s12^9*(72*s34^7*s45^5*(s34+s45)^2*(2*s34+3*s45)+3*s23*s34^6*s45^4*(s34+s45)^2*(104*s34^2+41*s34*s45-262*s45^2)+s23^2*s34^5*s45^3*(s34+s45)^2*(312*s34^3+555*s34^2*s45+686*s34*s45^2+2268*s45^3)-6*s23^11*(33*s34^4+66*s34^3*s45+160*s34^2*s45^2+122*s34*s45^3+31*s45^4)+s23^10*(840*s34^5+1281*s34^4*s45+2968*s34^3*s45^2+17*s34^2*s45^3-1790*s34*s45^4-684*s45^5)+s23^3*s34^4*s45^2*(144*s34^6+858*s34^5*s45-229*s34^4*s45^2-9755*s34^3*s45^3-22993*s34^2*s45^4-21243*s34*s45^5-7062*s45^6)+s23^9*(-189*s34^6+4296*s34^5*s45+11179*s34^4*s45^2+27756*s34^3*s45^3+24132*s34^2*s45^4+7822*s34*s45^5+720*s45^6)-s23^4*s34^3*s45*(120*s34^7+2958*s34^6*s45+19262*s34^5*s45^2+60624*s34^4*s45^3+84916*s34^3*s45^4+43951*s34^2*s45^5-3116*s34*s45^6-6603*s45^7)-s23^8*(2769*s34^7+15921*s34^6*s45+34553*s34^5*s45^2+48747*s34^4*s45^3+5476*s34^3*s45^4-31304*s34^2*s45^5-19922*s34*s45^6-3828*s45^7)+s23^6*s34*(-1449*s34^8+1590*s34^7*s45+27922*s34^6*s45^2+97281*s34^5*s45^3+144726*s34^4*s45^4+47610*s34^3*s45^5-55775*s34^2*s45^6-43627*s34*s45^7-8214*s45^8)+s23^7*(3885*s34^8+13563*s34^7*s45+14614*s34^6*s45^2-24166*s34^5*s45^3-114996*s34^4*s45^4-112761*s34^3*s45^5-31389*s34^2*s45^6+5198*s34*s45^7+2880*s45^8)+s23^5*s34^2*(-120*s34^8-4293*s34^7*s45-17816*s34^6*s45^2-29825*s34^5*s45^3+22276*s34^4*s45^4+131557*s34^3*s45^5+139399*s34^2*s45^6+52735*s34*s45^7+4851*s45^8))-s12^2*(s23-s34)*s45*(s23+s45)^2*(s34+s45)*(-36*s34^8*s45^6*(s34+s45)^3+s23*s34^7*s45^4*(30*s34^5-179*s34^4*s45-682*s34^3*s45^2-606*s34^2*s45^3-20*s34*s45^4+113*s45^5)+s23^2*s34^5*s45^3*(90*s34^7-265*s34^6*s45-885*s34^5*s45^2+295*s34^4*s45^3+1539*s34^3*s45^4+386*s34^2*s45^5-364*s34*s45^6-36*s45^7)+s23^10*(66*s34^7+666*s34^6*s45+1703*s34^5*s45^2+2801*s34^4*s45^3+3162*s34^3*s45^4+2264*s34^2*s45^5+812*s34*s45^6+84*s45^7)+s23^8*s34*(432*s34^8+4410*s34^7*s45+9889*s34^6*s45^2+13133*s34^5*s45^3+3855*s34^4*s45^4-13109*s34^3*s45^5-17141*s34^2*s45^6-6533*s34*s45^7-214*s45^8)-s23^9*(264*s34^8+2748*s34^7*s45+6647*s34^6*s45^2+10110*s34^5*s45^3+8875*s34^4*s45^4+2588*s34^3*s45^5-2298*s34^2*s45^6-1718*s34*s45^7-192*s45^8)+s23^3*s34^4*s45^2*(24*s34^8-405*s34^7*s45-1031*s34^6*s45^2-167*s34^5*s45^3-1141*s34^4*s45^4-3551*s34^3*s45^5-1448*s34^2*s45^6+617*s34*s45^7+90*s45^8)+s23^4*s34^3*s45*(-36*s34^9-19*s34^8*s45+643*s34^7*s45^2+4833*s34^6*s45^3+11399*s34^5*s45^4+16407*s34^4*s45^5+15357*s34^3*s45^6+5934*s34^2*s45^7-208*s34*s45^8-72*s45^9)+s23^5*s34^2*s45*(342*s34^9+1783*s34^8*s45+6184*s34^7*s45^2+9156*s34^6*s45^3-1592*s34^5*s45^4-20844*s34^4*s45^5-25460*s34^3*s45^6-10717*s34^2*s45^7-510*s34*s45^8+18*s45^9)-s23^7*s34*(336*s34^9+3006*s34^8*s45+5048*s34^7*s45^2+1043*s34^6*s45^3-20522*s34^5*s45^4-41106*s34^4*s45^5-30705*s34^3*s45^6-5189*s34^2*s45^7+2293*s34*s45^8+136*s45^9)+s23^6*s34^2*(102*s34^9+372*s34^8*s45-1685*s34^7*s45^2-11365*s34^6*s45^3-31819*s34^5*s45^4-37329*s34^4*s45^5-12113*s34^3*s45^6+11291*s34^2*s45^7+7856*s34*s45^8+452*s45^9))-s12^8*(18*s23^12*s45^2*(s34+s45)^2+36*s34^7*s45^5*(s34+s45)^2*(6*s34^2+22*s34*s45+15*s45^2)+s23*s34^6*s45^4*(s34+s45)^2*(408*s34^3+1274*s34^2*s45-1339*s34*s45^2-2175*s45^3)+s23^2*s34^5*s45^3*(s34+s45)^2*(288*s34^4+1442*s34^3*s45-283*s34^2*s45^2+3411*s34*s45^3+5143*s45^4)-s23^11*(858*s34^5+2841*s34^4*s45+6410*s34^3*s45^2+8197*s34^2*s45^3+4586*s34*s45^4+996*s45^5)+3*s23^10*(1208*s34^6+3395*s34^5*s45+6619*s34^4*s45^2+5067*s34^3*s45^3-2367*s34^2*s45^4-3806*s34*s45^5-1152*s45^6)+2*s23^3*s34^4*s45^2*(48*s34^7+476*s34^6*s45-29*s34^5*s45^2-6594*s34^4*s45^3-22082*s34^3*s45^4-32710*s34^2*s45^5-23191*s34*s45^6-6372*s45^7)+s23^9*(-4488*s34^7-3090*s34^6*s45+11165*s34^5*s45^2+68176*s34^4*s45^3+115583*s34^3*s45^4+66288*s34^2*s45^5+9870*s34*s45^6-1692*s45^7)-s23^4*s34^3*s45*(120*s34^8+3830*s34^7*s45+27296*s34^6*s45^2+105646*s34^5*s45^3+211355*s34^4*s45^4+193286*s34^3*s45^5+51613*s34^2*s45^6-26244*s34*s45^7-13254*s45^8)-6*s23^8*(20*s34^8+3956*s34^7*s45+13321*s34^6*s45^2+27813*s34^5*s45^3+21716*s34^4*s45^4-8432*s34^3*s45^5-17243*s34^2*s45^6-6725*s34*s45^7-740*s45^8)+s23^5*s34^2*(-120*s34^9-5382*s34^8*s45-30121*s34^7*s45^2-76304*s34^6*s45^3-44917*s34^5*s45^4+204190*s34^4*s45^5+411463*s34^3*s45^6+285314*s34^2*s45^7+73619*s34*s45^8+3402*s45^9)+s23^7*(3738*s34^9+28185*s34^8*s45+58246*s34^7*s45^2+29319*s34^6*s45^3-199546*s34^5*s45^4-397051*s34^4*s45^5-244416*s34^3*s45^6-32017*s34^2*s45^7+15334*s34*s45^8+3840*s45^9)-s23^6*s34*(1776*s34^9+3201*s34^8*s45-31625*s34^7*s45^2-170463*s34^6*s45^3-393419*s34^5*s45^4-342987*s34^4*s45^5+8581*s34^3*s45^6+161101*s34^2*s45^7+74639*s34*s45^8+10000*s45^9))+s12^7*(72*s34^7*s45^5*(s34+s45)^2*(2*s34^3+15*s34^2*s45+25*s34*s45^2+10*s45^3)+4*s23*s34^6*s45^4*(s34+s45)^2*(63*s34^4+544*s34^3*s45+366*s34^2*s45^2-1190*s34*s45^3-760*s45^4)+3*s23^13*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)+s23^12*(-519*s34^5-789*s34^4*s45-1799*s34^3*s45^2+29*s34^2*s45^3+1114*s34*s45^4+420*s45^5)+s23^2*s34^5*s45^3*(s34+s45)^2*(132*s34^5+1790*s34^4*s45+1000*s34^3*s45^2-3043*s34^2*s45^3+8995*s34*s45^4+6570*s45^5)-s23^11*(360*s34^6+6255*s34^5*s45+16099*s34^4*s45^2+33835*s34^3*s45^3+30605*s34^2*s45^4+11894*s34*s45^5+1752*s45^6)+3*s23^10*(1652*s34^7+9066*s34^6*s45+19845*s34^5*s45^2+27545*s34^4*s45^3+7079*s34^3*s45^4-14207*s34^2*s45^5-11012*s34*s45^6-2476*s45^7)+s23^3*s34^4*s45^2*(24*s34^8+310*s34^7*s45+230*s34^6*s45^2-13206*s34^5*s45^3-50035*s34^4*s45^4-95383*s34^3*s45^5-107305*s34^2*s45^6-62737*s34*s45^7-13930*s45^8)+s23^9*(-8394*s34^8-28800*s34^7*s45-26664*s34^6*s45^2+60427*s34^5*s45^3+263108*s34^4*s45^4+284965*s34^3*s45^5+104274*s34^2*s45^6-1314*s34*s45^7-6210*s45^8)-s23^4*s34^3*s45*(60*s34^9+2967*s34^8*s45+22152*s34^7*s45^2+105749*s34^6*s45^3+283491*s34^5*s45^4+390734*s34^4*s45^5+237585*s34^3*s45^6+3707*s34^2*s45^7-56082*s34*s45^8-15735*s45^9)+s23^8*(4272*s34^9-9057*s34^8*s45-98688*s34^7*s45^2-310189*s34^6*s45^3-468806*s34^5*s45^4-172006*s34^4*s45^5+204910*s34^3*s45^6+191090*s34^2*s45^7+48502*s34*s45^8+2160*s45^9)+s23^6*s34*(-1239*s34^10-8364*s34^9*s45+6266*s34^8*s45^2+149887*s34^7*s45^3+560603*s34^6*s45^4+864199*s34^5*s45^5+436633*s34^4*s45^6-180222*s34^3*s45^7-248073*s34^2*s45^8-72832*s34*s45^9-6310*s45^10)+s23^5*s34^2*(-60*s34^10-3768*s34^9*s45-29111*s34^8*s45^2-104789*s34^7*s45^3-170849*s34^6*s45^4+62260*s34^5*s45^5+570016*s34^4*s45^6+696825*s34^3*s45^7+334021*s34^2*s45^8+50612*s34*s45^9-1365*s45^10)+s23^7*(1245*s34^10+29697*s34^9*s45+109572*s34^8*s45^2+182597*s34^7*s45^3-50173*s34^6*s45^4-644502*s34^5*s45^5-776459*s34^4*s45^6-311700*s34^3*s45^7+251*s34^2*s45^8+22080*s34*s45^9+2880*s45^10))+s12^6*(-36*s34^7*s45^5*(s34+s45)^2*(s34^4+18*s34^3*s45+61*s34^2*s45^2+60*s34*s45^3+15*s45^4)-s23*s34^6*s45^4*(s34+s45)^2*(60*s34^5+1437*s34^4*s45+4536*s34^3*s45^2-793*s34^2*s45^3-6970*s34*s45^4-2343*s45^5)-s23^13*(330*s34^5+1173*s34^4*s45+2560*s34^3*s45^2+3329*s34^2*s45^3+1888*s34*s45^4+420*s45^5)+s23^12*(1722*s34^6+5250*s34^5*s45+9881*s34^4*s45^2+8230*s34^3*s45^3-3289*s34^2*s45^4-5910*s34*s45^5-1860*s45^6)-s23^2*s34^5*s45^3*(s34+s45)^2*(24*s34^6+906*s34^5*s45+4043*s34^4*s45^2-4758*s34^3*s45^3-3741*s34^2*s45^4+12952*s34*s45^5+4887*s45^6)+s23^11*(-2436*s34^7+99*s34^6*s45+15627*s34^5*s45^2+58798*s34^4*s45^3+97953*s34^3*s45^4+63309*s34^2*s45^5+15106*s34*s45^6+300*s45^7)+s23^10*(-1140*s34^8-28458*s34^7*s45-95446*s34^6*s45^2-189345*s34^5*s45^3-167493*s34^4*s45^4+25109*s34^3*s45^5+110025*s34^2*s45^6+53598*s34*s45^7+8010*s45^8)+s23^3*s34^4*s45^3*(330*s34^8-1022*s34^7*s45+7014*s34^6*s45^2+41844*s34^5*s45^3+84111*s34^4*s45^4+113600*s34^3*s45^5+108691*s34^2*s45^6+54964*s34*s45^7+9348*s45^8)+s23^9*(5766*s34^9+44661*s34^8*s45+97082*s34^7*s45^2+67465*s34^6*s45^3-246901*s34^5*s45^4-590820*s34^4*s45^5-429827*s34^3*s45^6-88858*s34^2*s45^7+21604*s34*s45^8+7968*s45^9)+s23^4*s34^3*s45*(12*s34^10+1374*s34^9*s45+10214*s34^8*s45^2+61672*s34^7*s45^3+222026*s34^6*s45^4+426378*s34^5*s45^5+422149*s34^4*s45^6+161548*s34^3*s45^7-55339*s34^2*s45^8-62338*s34*s45^9-11220*s45^10)+s23^8*(-4614*s34^10-14715*s34^9*s45+41639*s34^8*s45^2+298329*s34^7*s45^3+771773*s34^6*s45^4+779596*s34^5*s45^5+56874*s34^4*s45^6-374938*s34^3*s45^7-214840*s34^2*s45^8-33888*s34*s45^9+276*s45^10)+s23^7*(552*s34^11-14724*s34^10*s45-103281*s34^9*s45^2-294889*s34^8*s45^3-338275*s34^7*s45^4+341641*s34^6*s45^5+1160200*s34^5*s45^6+943898*s34^4*s45^7+236292*s34^3*s45^8-34482*s34^2*s45^9-16960*s34*s45^10-1152*s45^11)+s23^6*s34*(468*s34^11+7653*s34^10*s45+19074*s34^9*s45^2-40663*s34^8*s45^3-406655*s34^7*s45^4-1082722*s34^6*s45^5-1147073*s34^5*s45^6-287369*s34^4*s45^7+322552*s34^3*s45^8+224823*s34^2*s45^9+38564*s34*s45^10+1572*s45^11)+s23^5*s34^2*(12*s34^11+1395*s34^10*s45+16394*s34^9*s45^2+82040*s34^8*s45^3+220163*s34^7*s45^4+205665*s34^6*s45^5-294699*s34^5*s45^6-833677*s34^4*s45^7-706218*s34^3*s45^8-228319*s34^2*s45^9-7180*s34*s45^10+3780*s45^11))+s12^4*(-36*s34^7*s45^7*(s34+s45)^2*(6*s34^4+28*s34^3*s45+36*s34^2*s45^2+14*s34*s45^3+s45^4)+s23*s34^6*s45^5*(s34+s45)^2*(30*s34^6-615*s34^5*s45-3522*s34^4*s45^2-2431*s34^3*s45^3+2916*s34^2*s45^4+2087*s34*s45^5+161*s45^6)+s23^2*s34^5*s45^4*(s34+s45)^2*(90*s34^7-499*s34^6*s45-5227*s34^5*s45^2+637*s34^4*s45^3+10279*s34^3*s45^4-2615*s34^2*s45^5-4667*s34*s45^6-393*s45^7)-s23^13*(198*s34^7+1737*s34^6*s45+5946*s34^5*s45^2+12294*s34^4*s45^3+15760*s34^3*s45^4+11801*s34^2*s45^5+4768*s34*s45^6+840*s45^7)+s23^12*(1014*s34^8+8304*s34^7*s45+25613*s34^6*s45^2+45016*s34^5*s45^3+37762*s34^4*s45^4-1492*s34^3*s45^5-25751*s34^2*s45^6-16724*s34*s45^7-3570*s45^8)-s23^11*(2070*s34^9+14256*s34^8*s45+31403*s34^7*s45^2+19351*s34^6*s45^3-80700*s34^5*s45^4-198658*s34^4*s45^5-170527*s34^3*s45^6-51049*s34^2*s45^7+5374*s34*s45^8+4044*s45^9)+s23^10*(2028*s34^10+7947*s34^9*s45-13365*s34^8*s45^2-121089*s34^7*s45^3-335607*s34^6*s45^4-388465*s34^5*s45^5-87551*s34^4*s45^6+175849*s34^3*s45^7+134863*s34^2*s45^8+27506*s34*s45^9+84*s45^10)+s23^3*s34^4*s45^3*(90*s34^10+246*s34^9*s45-4462*s34^8*s45^2-2618*s34^7*s45^3+28338*s34^6*s45^4+43049*s34^5*s45^5+22690*s34^4*s45^6+24503*s34^3*s45^7+28638*s34^2*s45^8+10902*s34*s45^9+752*s45^10)+s23^4*s34^3*s45^2*(30*s34^11+612*s34^10*s45+690*s34^9*s45^2+22151*s34^8*s45^3+105744*s34^7*s45^4+196109*s34^6*s45^5+208683*s34^5*s45^6+139201*s34^4*s45^7+25927*s34^3*s45^8-30133*s34^2*s45^9-14376*s34*s45^10-918*s45^11)+s23^5*s34^2*s45^2*(803*s34^11+6990*s34^10*s45+48969*s34^9*s45^2+163478*s34^8*s45^3+226322*s34^7*s45^4+29696*s34^6*s45^5-305449*s34^5*s45^6-402516*s34^4*s45^7-196460*s34^3*s45^8-16896*s34^2*s45^9+8397*s34*s45^10+534*s45^11)+s23^9*(-798*s34^11+4971*s34^10*s45+59239*s34^9*s45^2+189166*s34^8*s45^3+282205*s34^7*s45^4-48005*s34^6*s45^5-641901*s34^5*s45^6-683651*s34^4*s45^7-225993*s34^3*s45^8+26729*s34^2*s45^9+21102*s34*s45^10+1620*s45^11)+s23^7*s34*(114*s34^12+1602*s34^11*s45-3841*s34^10*s45^2-75957*s34^9*s45^3-309928*s34^8*s45^4-547497*s34^7*s45^5-160029*s34^6*s45^6+712216*s34^5*s45^7+925675*s34^4*s45^8+378869*s34^3*s45^9+4377*s34^2*s45^10-18079*s34*s45^11-678*s45^12)-s23^8*(90*s34^12+7362*s34^11*s45+37513*s34^10*s45^2+43926*s34^9*s45^3-166996*s34^8*s45^4-768376*s34^7*s45^5-1093181*s34^6*s45^6-477952*s34^5*s45^7+248217*s34^4*s45^8+276168*s34^3*s45^9+60907*s34^2*s45^10+694*s34*s45^11-192*s45^12)+s23^6*s34*s45*(531*s34^12+6383*s34^11*s45+30671*s34^10*s45^2+42773*s34^9*s45^3-155008*s34^8*s45^4-678850*s34^7*s45^5-976916*s34^6*s45^6-544671*s34^5*s45^7+57485*s34^4*s45^8+168952*s34^3*s45^9+39591*s34^2*s45^10-1393*s34*s45^11-136*s45^12))+s12^3*(72*s34^8*s45^8*(s34+s45)^3*(2*s34^2+4*s34*s45+s45^2)-s23*s34^7*s45^6*(s34+s45)^2*(60*s34^5-627*s34^4*s45-2022*s34^3*s45^2-639*s34^2*s45^3+1108*s34*s45^4+334*s45^5)-s23^2*s34^5*s45^5*(s34+s45)^2*(210*s34^7-1198*s34^6*s45-3799*s34^5*s45^2+2394*s34^4*s45^3+4695*s34^3*s45^4-1875*s34^2*s45^5-935*s34*s45^6-18*s45^7)+s23^13*(33*s34^8+579*s34^7*s45+2953*s34^6*s45^2+7796*s34^5*s45^3+12844*s34^4*s45^4+13339*s34^3*s45^5+8432*s34^2*s45^6+2932*s34*s45^7+420*s45^8)-s23^12*(165*s34^9+2811*s34^8*s45+13457*s34^7*s45^2+31597*s34^6*s45^3+40814*s34^5*s45^4+20708*s34^4*s45^5-12038*s34^3*s45^6-22276*s34^2*s45^7-11022*s34*s45^8-1788*s45^9)-s23^3*s34^4*s45^4*(270*s34^10-860*s34^9*s45-6436*s34^8*s45^2-686*s34^7*s45^3+19072*s34^6*s45^4+12461*s34^5*s45^5-6445*s34^4*s45^6+852*s34^3*s45^7+7275*s34^2*s45^8+2023*s34*s45^9+54*s45^10)+s23^11*(348*s34^10+5436*s34^9*s45+22290*s34^8*s45^2+37947*s34^7*s45^3+6311*s34^6*s45^4-92495*s34^5*s45^5-153122*s34^4*s45^6-97548*s34^3*s45^7-14877*s34^2*s45^8+8558*s34*s45^9+2244*s45^10)-s23^6*s34^2*s45^2*(742*s34^11+9053*s34^10*s45+30666*s34^9*s45^2+28237*s34^8*s45^3-125753*s34^7*s45^4-405383*s34^6*s45^5-480482*s34^5*s45^6-215172*s34^4*s45^7+50666*s34^3*s45^8+66469*s34^2*s45^9+7945*s34*s45^10-716*s45^11)-s23^10*(384*s34^11+4872*s34^10*s45+11436*s34^9*s45^2-14107*s34^8*s45^3-131759*s34^7*s45^4-288777*s34^6*s45^5-240452*s34^5*s45^6+4775*s34^4*s45^7+129399*s34^3*s45^8+65957*s34^2*s45^9+6052*s34*s45^10-684*s45^11)-s23^4*s34^3*s45^3*(150*s34^11-663*s34^10*s45-2081*s34^9*s45^2+18531*s34^8*s45^3+63172*s34^7*s45^4+80428*s34^6*s45^5+76399*s34^5*s45^6+62405*s34^4*s45^7+18486*s34^3*s45^8-7079*s34^2*s45^9-2594*s34*s45^10-54*s45^11)+s23^8*s34*(-51*s34^12+747*s34^11*s45+12489*s34^10*s45^2+40015*s34^9*s45^3+41613*s34^8*s45^4-161034*s34^7*s45^5-570142*s34^6*s45^6-628453*s34^5*s45^7-161185*s34^4*s45^8+182714*s34^3*s45^9+118718*s34^2*s45^10+11267*s34*s45^11-722*s45^12)+s23^9*(219*s34^12+1353*s34^11*s45-9279*s34^10*s45^2-66325*s34^9*s45^3-189357*s34^8*s45^4-212222*s34^7*s45^5+107452*s34^6*s45^6+449110*s34^5*s45^7+353957*s34^4*s45^8+63494*s34^3*s45^9-29960*s34^2*s45^10-7106*s34*s45^11-192*s45^12)+s23^7*s34*s45*(-432*s34^12-2788*s34^11*s45+7403*s34^10*s45^2+74556*s34^9*s45^3+254247*s34^8*s45^4+351281*s34^7*s45^5+23147*s34^6*s45^6-436538*s34^5*s45^7-434454*s34^4*s45^8-122432*s34^3*s45^9+16005*s34^2*s45^10+4725*s34*s45^11-136*s45^12)-s23^5*s34^2*s45^2*(30*s34^12+143*s34^11*s45+6603*s34^10*s45^2+44074*s34^9*s45^3+109471*s34^8*s45^4+113054*s34^7*s45^5+9608*s34^6*s45^6-121735*s34^5*s45^7-153481*s34^4*s45^8-66950*s34^3*s45^9-2163*s34^2*s45^10+1824*s34*s45^11+18*s45^12))+s12^5*(72*s34^7*s45^6*(s34+s45)^2*(2*s34^4+16*s34^3*s45+32*s34^2*s45^2+20*s34*s45^3+3*s45^4)+s23*s34^6*s45^5*(s34+s45)^2*(293*s34^5+3194*s34^4*s45+4657*s34^3*s45^2-3252*s34^2*s45^3-5317*s34*s45^4-954*s45^5)+s23^13*(396*s34^6+2199*s34^5*s45+5709*s34^4*s45^2+9437*s34^3*s45^3+8863*s34^2*s45^4+4172*s34*s45^5+840*s45^6)+s23^2*s34^5*s45^4*(s34+s45)^2*(15*s34^6+3272*s34^5*s45+3307*s34^4*s45^2-11196*s34^3*s45^3-205*s34^2*s45^4+10548*s34*s45^5+2024*s45^6)-s23^12*(2052*s34^7+10284*s34^6*s45+23271*s34^5*s45^2+30079*s34^4*s45^3+10505*s34^3*s45^4-14615*s34^2*s45^5-13716*s34*s45^6-3600*s45^7)+s23^11*(3858*s34^8+13227*s34^7*s45+10081*s34^6*s45^2-37890*s34^5*s45^3-140723*s34^4*s45^4-168327*s34^3*s45^5-76292*s34^2*s45^6-6816*s34*s45^7+2910*s45^8)+s23^10*(-2676*s34^9+6321*s34^8*s45+72255*s34^7*s45^2+223695*s34^6*s45^3+353747*s34^5*s45^4+180769*s34^4*s45^5-121994*s34^3*s45^6-158327*s34^2*s45^7-51310*s34*s45^8-3948*s45^9)-s23^3*s34^4*s45^3*(336*s34^9-729*s34^8*s45-2699*s34^7*s45^2+20830*s34^6*s45^3+59917*s34^5*s45^4+70486*s34^4*s45^5+75451*s34^3*s45^6+69925*s34^2*s45^7+31197*s34*s45^8+3690*s45^9)-s23^4*s34^3*s45^2*(340*s34^10+2712*s34^9*s45+18254*s34^8*s45^2+102830*s34^7*s45^3+272117*s34^6*s45^4+380702*s34^5*s45^5+285265*s34^4*s45^6+63488*s34^3*s45^7-61611*s34^2*s45^8-39840*s34*s45^9-4581*s45^10)-s23^9*(663*s34^10+27663*s34^9*s45+115690*s34^8*s45^2+213761*s34^7*s45^3+51145*s34^6*s45^4-529761*s34^5*s45^5-805733*s34^4*s45^6-403003*s34^3*s45^7-23963*s34^2*s45^8+30738*s34*s45^9+5124*s45^10)+s23^8*(1749*s34^11+18423*s34^10*s45+29900*s34^9*s45^2-100174*s34^8*s45^3-610875*s34^7*s45^4-1171129*s34^6*s45^5-786789*s34^5*s45^6+150075*s34^4*s45^7+404905*s34^3*s45^8+149265*s34^2*s45^9+11926*s34*s45^10-684*s45^11)-s23^5*s34^2*s45*(213*s34^11+5188*s34^10*s45+35401*s34^9*s45^2+144844*s34^8*s45^3+285528*s34^7*s45^4+124469*s34^6*s45^5-419450*s34^5*s45^6-726187*s34^4*s45^7-451825*s34^3*s45^8-87169*s34^2*s45^9+12817*s34*s45^10+2331*s45^11)+s23^7*(-537*s34^12+1236*s34^11*s45+44815*s34^10*s45^2+221594*s34^9*s45^3+517105*s34^8*s45^4+337330*s34^7*s45^5-679680*s34^6*s45^6-1289972*s34^5*s45^7-741102*s34^4*s45^8-94746*s34^3*s45^9+36511*s34^2*s45^10+6398*s34*s45^11+192*s45^12)+s23^6*s34*(-75*s34^12-3246*s34^11*s45-18235*s34^10*s45^2-33617*s34^9*s45^3+101251*s34^8*s45^4+674529*s34^7*s45^5+1291436*s34^6*s45^6+969626*s34^5*s45^7+52936*s34^4*s45^8-296633*s34^3*s45^9-122287*s34^2*s45^10-7939*s34*s45^11+214*s45^12)))/(s12*(s12-s23)*s23^2*(s23-s34)^3*(s12+s23-s34)^2*s34^3*(s12-s45)^2*(s12-s23-s45)*s45^2*(s23+s45)^2*(s34+s45)^2*(-s12+s34+s45)^2*s51)+((s12^4*(33*s34^4+66*s34^3*s45+163*s34^2*s45^2+128*s34*s45^3+34*s45^4)-2*s12*s45^2*(15*s34^5+126*s34^4*s45+225*s34^3*s45^2+194*s34^2*s45^3+130*s34*s45^4+68*s45^5+6*s23*(13*s34^4+28*s34^3*s45+26*s34^2*s45^2+15*s34*s45^3+7*s45^4))+2*s45^2*(s34+s45)*(2*s23*(9*s34^4+27*s34^3*s45+21*s34^2*s45^2+s34*s45^3+7*s45^4)+s45*(15*s34^4+42*s34^3*s45+33*s34^2*s45^2+5*s34*s45^3+17*s45^4))+3*s12^2*s45*(s23*(39*s34^4+82*s34^3*s45+127*s34^2*s45^2+88*s34*s45^3+28*s45^4)+s45*(85*s34^4+182*s34^3*s45+237*s34^2*s45^2+172*s34*s45^3+68*s45^4))-s12^3*(s23*(33*s34^4+66*s34^3*s45+157*s34^2*s45^2+116*s34*s45^3+28*s45^4)+2*s45*(75*s34^4+156*s34^3*s45+281*s34^2*s45^2+214*s34*s45^3+68*s45^4)))*s51)/(s12*s34^3*(s12-s23-s45)*s45^2*(s34+s45)^2)+(18*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2))/72,
p[5]->(4*s12*(-2*s12^2*(s23-s51)^2+(s23-s34-s51)*(s23+3*s45-s51)*s51^2+2*s12*(s23-s51)*(s34*s45-2*s34*s51-2*s51^2+s23*(s34+2*s51))))/(s34*(s23+s45-s51)*s51^2*(-s23+s34+s51)),
p[6]->(-2*s12^3*(s23-s51)^3+(s23-s34-s51)*(s23+3*s45-s51)*s51^2*(s23*s34+s45*(s34+s51))+2*s12^2*(s23-s51)*(2*s23*s34*(s45-2*s51)+2*s23^2*(s34+s51)+s51^2*(2*s34+s45+2*s51)-s23*s51*(s45+4*s51))-s12*(s23^3*(2*s34^2+4*s34*s51-s51^2)+s23^2*(s34^2*(4*s45-6*s51)+s34*(6*s45-5*s51)*s51+s51^2*(-7*s45+3*s51))+s51*(s34+s51)*(s51^2*(-7*s45+s51)-2*s34*(s45^2+s45*s51-s51^2))+s23*((14*s45-3*s51)*s51^3+s34*s51*(2*s45^2+3*s45*s51-2*s51^2)+2*s34^2*(s45^2-4*s45*s51+s51^2))))/(s12*s34*(s23+s45-s51)*s51^2*(-s23+s34+s51)),
p[7]->(-2*s12*(s23+s45)*(s23*s34+s45*(s34-2*s51)+2*s12*(-s23+s34+s51)))/(9*s34^2*s51^2),
p[8]->((s23+s45)*(-(s23^2*s34^2)+2*s12^2*(s23-s51)*(s23-s34-s51)+s23*s34*s45*(-2*s34+s51)+s45^2*(-s34^2+s34*s51+2*s51^2)+s12*(-3*s23^2*s34+s23*(4*s34^2-3*s34*s45+3*s34*s51+4*s45*s51)+s45*(4*s34^2-3*s34*s51-4*s51^2))))/(18*s12*s34^2*s51^2),
p[9]->(s12*(s23*(s34+s45)^2*(s23*(50*s34^2+68*s34*s45+33*s45^2)+s45*(44*s34^2+68*s34*s45+45*s45^2))*s51^2*(-s23+s34+s51)+s12^5*s23*(45*s23^3+19*s34^3+2*s34^2*s51-68*s34*s51^2-45*s51^3-s23^2*(68*s34+135*s51)+s23*(-2*s34^2+136*s34*s51+135*s51^2))+s12^4*(-33*s23^5-19*s34^3*(s45-s51)*(s34+s51)+s23^4*(-79*s34-135*s45+99*s51)+s23*(-45*s34^4-6*s34^2*(s45-41*s51)*s51+225*s45*s51^3+s34^3*(-55*s45+12*s51)+s34*s51^2*(317*s45+158*s51))+s23^3*(206*s34^2+99*(5*s45-s51)*s51+s34*(159*s45+316*s51))-s23^2*(31*s34^3+3*(195*s45-11*s51)*s51^2+s34*s51*(476*s45+395*s51)+s34^2*(-74*s45+452*s51)))+s12^3*(33*s23^5*(3*s34+2*s45)+s23^4*(-30*s34^2+3*s45*(45*s45-88*s51)+4*s34*(59*s45-83*s51))+s34^3*(26*s34+57*s45)*(s45-s51)*(s34+s51)-s23^3*(195*s34^3+15*s45*(45*s45-22*s51)*s51+s34^2*(446*s45+76*s51)+s34*(69*s45^2+914*s45*s51-367*s51^2))+s23*(39*s34^5+s34^4*(142*s45-67*s51)-450*s45^2*s51^3-4*s34*s45*s51^2*(147*s45+158*s51)+s34^3*(51*s45^2-3*s45*s51-363*s51^2)+s34^2*s51*(6*s45^2-896*s45*s51-225*s51^2))+s23^2*(69*s34^4+66*s45*(15*s45-2*s51)*s51^2+s34^3*(-78*s45+504*s51)+2*s34*s51*(306*s45^2+655*s45*s51-67*s51^2)+s34^2*(-210*s45^2+1218*s45*s51+331*s51^2)))+s12^2*(-3*s23^5*(36*s34^2+44*s34*s45+11*s45^2)-s34^3*(13*s34^2+52*s34*s45+57*s45^2)*(s45-s51)*(s34+s51)+s23^4*(141*s34^3+3*s45^2*(-15*s45+77*s51)+s34^2*(-70*s45+400*s51)+s34*s45*(-235*s45+598*s51))+s23^3*(29*s34^4+s34^3*(397*s45-328*s51)+9*s45^2*(45*s45-44*s51)*s51+s34*s45*(-67*s45^2+880*s45*s51-868*s51^2)+s34^2*(274*s45^2+216*s45*s51-511*s51^2))-s23^2*(43*s34^5+18*s45^2*(45*s45-11*s51)*s51^2+s34^4*(45*s45+139*s51)+2*s34*s45*s51*(170*s45^2+780*s45*s51-201*s51^2)-3*s34^3*(83*s45^2-317*s45*s51+22*s51^2)+s34^2*(-206*s45^3+1080*s45^2*s51+753*s45*s51^2-219*s51^3))+s23*(-13*s34^6+450*s45^3*s51^3+s34^5*(-101*s45+54*s51)+2*s34*s45^2*s51^2*(271*s45+474*s51)+s34^4*(-149*s45^2+98*s45*s51+236*s51^2)+s34^2*s45*s51*(-2*s45^2+1212*s45*s51+675*s51^2)+s34^3*(-13*s45^3-30*s45^2*s51+951*s45*s51^2+156*s51^3)))+s12*(3*s23^5*s34*(14*s34^2+22*s34*s45+11*s45^2)+s34^3*s45*(13*s34^2+26*s34*s45+19*s45^2)*(s45-s51)*(s34+s51)-s23^4*(77*s34^4+66*s45^3*s51+22*s34^3*(s45+8*s51)+2*s34^2*s45*(-50*s45+179*s51)+s34*(-78*s45^3+266*s45^2*s51))+s23^3*(28*s34^5+18*s45^3*s51*(-5*s45+11*s51)+s34^4*(-134*s45+247*s51)-2*s34^2*s45*(17*s45^2+70*s45*s51-365*s51^2)+s34^3*(-202*s45^2+251*s45*s51+302*s51^2)+s34*s45^2*(45*s45^2-282*s45*s51+635*s51^2))+s23^2*(7*s34^6+64*s34^5*(s45-s51)+3*s45^3*(105*s45-44*s51)*s51^2+s34^4*(-24*s45^2+167*s45*s51-202*s51^2)+2*s34*s45^2*s51*(34*s45^2+385*s45*s51-201*s51^2)+s34^2*s45*(-68*s45^3+314*s45^2*s51+513*s45*s51^2-438*s51^3)-s34^3*(140*s45^3-447*s45^2*s51+129*s45*s51^2+168*s51^3))+s23*(s34^6*(20*s45-7*s51)-225*s45^4*s51^3-45*s34^2*s45^2*s51^2*(16*s45+15*s51)-8*s34*s45^3*s51^2*(31*s45+79*s51)+s34^5*(62*s45^2-47*s45*s51-51*s51^2)+s34^4*(52*s45^3-31*s45^2*s51-392*s45*s51^2-44*s51^3)-s34^3*s45*(2*s45^3-21*s45^2*s51+813*s45*s51^2+312*s51^3)))))/(9*s23*s34^3*(-s12+s23+s45)*(-s12+s34+s45)^2*(s23-s34-s51)*s51^2),
p[10]->-(s23*(s34+s45)^2*(s23*(50*s34^2+68*s34*s45+33*s45^2)+s45*(44*s34^2+68*s34*s45+45*s45^2))*s51^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^6*s23*(s23-s51)*(45*s23^3+19*s34^3+2*s34^2*s51-68*s34*s51^2-45*s51^3-s23^2*(68*s34+135*s51)+s23*(-2*s34^2+136*s34*s51+135*s51^2))-s12^5*(33*s23^6+s23^5*(124*s34+135*s45-132*s51)+19*s34^3*(s45-s51)*s51*(s34+s51)+s23*(s34^4*(38*s45-64*s51)+270*s45*s51^4+s34^3*s51*(-57*s45+31*s51)+6*s34^2*s51^2*(10*s45+41*s51)+2*s34*s51^3*(215*s45+79*s51))-s23^4*(274*s34^2+9*(75*s45-22*s51)*s51+2*s34*(57*s45+265*s51))+s23^2*(64*s34^4+s34^3*(53*s45-41*s51)+2*s34^2*(41*s45-383*s51)*s51-945*s45*s51^3+33*s51^4-2*s34*s51^2*(487*s45+299*s51))+s23^3*(29*s34^3+3*(405*s45-44*s51)*s51^2+94*s34*s51*(7*s45+9*s51)+s34^2*(-142*s45+794*s51)))+s12^4*(66*s23^6*(2*s34+s45)+s23^5*(49*s34^2+404*s34*s45+135*s45^2-530*s34*s51-363*s45*s51)+s34^3*(s45-s51)*(s34+s51)*(19*s34*s45+26*s34*s51+76*s45*s51)-s23^4*(401*s34^3+63*s45*(15*s45-11*s51)*s51+s34^2*(526*s45+362*s51)+s34*(-66*s45^2+1667*s45*s51-798*s51^2))+s23^2*(84*s34^5+4*s34^4*(57*s45-37*s51)+15*s45*s51^3*(-135*s45+11*s51)+s34^3*(-23*s45^2+222*s45*s51-1113*s51^2)-6*s34^2*s51*(-37*s45^2+456*s45*s51+119*s51^2)+s34*s51^2*(-1901*s45^2-2439*s45*s51+134*s51^2))+s23*(s34^5*(90*s45-84*s51)+675*s45^2*s51^4+10*s34*s45*s51^3*(113*s45+79*s51)+5*s34^2*s51^2*(61*s45^2+260*s45*s51+45*s51^2)+s34^4*(112*s45^2-107*s45*s51+74*s51^2)+s34^3*s51*(-59*s45^2+360*s45*s51+363*s51^2))+s23^3*(100*s34^4+3*s45*(720*s45-187*s51)*s51^2+s34^3*(-358*s45+1151*s51)+s34*s51*(705*s45^2+2912*s45*s51-534*s51^2)+s34^2*(-369*s45^2+1962*s45*s51+802*s51^2)))-s12^3*(3*s23^6*(69*s34^2+66*s34*s45+11*s45^2)+s23^5*(-171*s34^3+s34*s45*(436*s45-1027*s51)+15*s34^2*(27*s45-56*s51)+15*s45^2*(3*s45-22*s51))+s34^3*(s45-s51)*(s34+s51)*(114*s45^2*s51+13*s34^2*(2*s45+s51)+3*s34*s45*(19*s45+26*s51))+s23^4*(-224*s34^4+9*s45^2*s51*(-65*s45+99*s51)+s34^3*(-873*s45+393*s51)+2*s34*s45*(101*s45^2-911*s45*s51+998*s51^2)+s34^2*(-107*s45^2-1302*s45*s51+1278*s51^2))+s23^3*(112*s34^5+42*s45^2*(45*s45-22*s51)*s51^2+s34^4*(-228*s45+672*s51)+s34*s45*s51*(207*s45^2+3582*s45*s51-1703*s51^2)+s34^3*(-905*s45^2+2281*s45*s51-171*s51^2)+s34^2*(-275*s45^3+1294*s45^2*s51+1938*s45*s51^2-864*s51^3))+s23^2*(52*s34^6+4*s34^5*(78*s45-41*s51)+30*s45^2*s51^3*(-75*s45+11*s51)+s34^4*(122*s45^2+241*s45*s51-678*s51^2)-8*s34*s45*s51^2*(243*s45^2+472*s45*s51-67*s51^2)-s34^3*(197*s45^3-741*s45^2*s51+2699*s45*s51^2+207*s51^3)+s34^2*s51*(214*s45^3-3692*s45^2*s51-1941*s45*s51^2+219*s51^3))+s23*(26*s34^6*(3*s45-2*s51)+900*s45^3*s51^4+1580*s34*s45^2*s51^3*(s45+s51)+20*s34^2*s45*s51^2*(29*s45^2+137*s45*s51+45*s51^2)+s34^5*(251*s45^2-153*s45*s51+89*s51^2)+s34^3*s51*(-25*s45^3+1052*s45^2*s51+1539*s45*s51^2+156*s51^3)+s34^4*(108*s45^3+70*s45^2*s51+461*s45*s51^2+284*s51^3)))+s12^2*(6*s23^6*s34*(25*s34^2+33*s34*s45+11*s45^2)-s23^5*(218*s34^4+99*s45^3*s51+2*s34*s45^2*(-78*s45+265*s51)+s34^3*(-156*s45+618*s51)+s34^2*s45*(-467*s45+998*s51))+s34^3*s45*(s34+s51)*(13*s34^3*(s45-s51)+76*s45^2*(s45-s51)*s51+3*s34*s45*(19*s45^2+7*s45*s51-26*s51^2)+26*s34^2*(2*s45^2-s45*s51-s51^2))-s23^4*(s34^5+s34^4*(672*s45-652*s51)+45*s45^3*(3*s45-11*s51)*s51+s34*s45^2*(-90*s45^2+763*s45*s51-1565*s51^2)+s34^3*(406*s45^2+246*s45*s51-919*s51^2)-4*s34^2*s45*(67*s45^2-347*s45*s51+489*s51^2))+s23^3*(50*s34^6+6*s45^3*(135*s45-121*s51)*s51^2+s34^5*(80*s45+47*s51)+s34*s45^2*s51*(-89*s45^2+1734*s45*s51-1905*s51^2)+s34^4*(-670*s45^2+1341*s45*s51-697*s51^2)-s34^3*(620*s45^3-1102*s45^2*s51+368*s45*s51^2+619*s51^3)-s34^2*s45*(s45^3+122*s45^2*s51-1211*s45*s51^2+1813*s51^3))+s23*(13*s34^7*(2*s45-s51)+675*s45^4*s51^4+20*s34*s45^3*s51^3*(62*s45+79*s51)+90*s34^2*s45^2*s51^2*(6*s45^2+32*s45*s51+15*s51^2)+s34^6*(166*s45^2-99*s45*s51+42*s51^2)+s34^5*(232*s45^3-31*s45^2*s51+300*s45*s51^2+99*s51^3)+s34^3*s45*s51*(-6*s45^3+1306*s45^2*s51+2439*s45*s51^2+468*s51^3)+s34^4*(32*s45^4+205*s45^3*s51+925*s45^2*s51^2+880*s45*s51^3+44*s51^4))+s23^2*(13*s34^7+4*s34^6*(41*s45-17*s51)+30*s45^3*s51^3*(-45*s45+11*s51)-2*s34*s45^2*s51^2*(553*s45^2+1337*s45*s51-402*s51^2)+s34^5*(256*s45^2+15*s45*s51-19*s51^2)+s34^4*(-184*s45^3+833*s45^2*s51-839*s45*s51^2+254*s51^3)+s34^2*s45*s51*(70*s45^3-2320*s45^2*s51-1539*s45*s51^2+657*s51^3)+s34^3*(-208*s45^4+652*s45^3*s51-1992*s45^2*s51^2+93*s45*s51^3+168*s51^4)))-s12*(3*s23^6*s34^2*(14*s34^2+22*s34*s45+11*s45^2)+s34^3*s45^2*(13*s34^2+26*s34*s45+19*s45^2)*(s45-s51)*(s34+s51)^2-s23^5*s34*(77*s34^4-4*s34^3*(5*s45-44*s51)+33*s45^3*s51+2*s34^2*s45*(-83*s45+158*s51)+s34*s45^2*(-111*s45+200*s51))+s23^4*(28*s34^6+99*s45^4*s51^2+2*s34*s45^3*s51*(-39*s45+167*s51)+s34^5*(-211*s45+247*s51)-2*s34^4*(112*s45^2+s45*s51-100*s51^2)+2*s34^3*s45*(33*s45^2-260*s45*s51+241*s51^2)+s34^2*s45^2*(123*s45^2-448*s45*s51+544*s51^2))+s23*s45*(s34+s51)*(s34^6*(33*s45-20*s51)+270*s45^4*s51^3+180*s34^2*s45^2*s51^2*(4*s45+5*s51)+2*s34*s45^3*s51^2*(124*s45+395*s51)+s34^5*(88*s45^2-73*s45*s51+99*s51^2)+s34^4*(71*s45^3-50*s45^2*s51+440*s45*s51^2+88*s51^3)+s34^3*s45*(-2*s45^3+21*s45^2*s51+813*s45*s51^2+468*s51^3))+s23^3*(7*s34^7+s34^6*(92*s45-64*s51)+3*s45^4*(45*s45-88*s51)*s51^2+s34*s45^3*s51*(-45*s45^2+140*s45*s51-837*s51^2)-2*s34^5*(79*s45^2-221*s45*s51+137*s51^2)+s34^2*s45^2*(45*s45^3-248*s45^2*s51-184*s45*s51^2-1034*s51^3)-2*s34^4*(171*s45^3-282*s45^2*s51+260*s45*s51^2+58*s51^3)-s34^3*s45*(102*s45^3+28*s45^2*s51+507*s45*s51^2+568*s51^3))+s23^2*(s34^7*(27*s45-7*s51)+15*s45^4*s51^3*(-27*s45+11*s51)-2*s34*s45^3*s51^2*(169*s45^2+393*s45*s51-268*s51^2)-3*s34^2*s45^2*s51^2*(226*s45^2+37*s45*s51-219*s51^2)+s34^6*(126*s45^2-104*s45*s51+123*s51^2)+4*s34^5*(7*s45^3+50*s45^2*s51+51*s45*s51^2+45*s51^3)+s34^4*(-142*s45^4+444*s45^3*s51+127*s45^2*s51^2+702*s45*s51^3+50*s51^4)+s34^3*s45*(-68*s45^4+174*s45^3*s51-339*s45^2*s51^2+807*s45*s51^3+336*s51^4))))/(36*s12*s23*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(s23-s34-s51)*s51^2),
p[11]->(4*s12*(-2*s12^2*s23*(s23-s34)+s23*(s23+2*s34+3*s45)*s51^2+s12*(2*s34^2*(-s45+s51)+2*s23^2*(s34+2*s51)-s23*(2*s34^2-2*s34*s45+6*s34*s51+3*s51^2))))/(s23*s34*(-s12+s23+s45)*s51^2),
p[12]->(2*s12^3*s23*(s23-s34)*(s23-s51)-s23*(s23+2*s34+3*s45)*s51^2*(s23*s34+s45*(s34+s51))-s12^2*(4*s23^3*(s34+s51)+2*s34^2*s51*(-s45+s51)-s23^2*(4*s34^2-4*s34*s45+8*s34*s51+2*s45*s51+7*s51^2)+s23*(-4*s34^2*(s45-s51)+3*s51^3+2*s34*s51*(2*s45+s51)))+s12*(-2*s34^2*s45*(s45-s51)*(s34+s51)+s23^3*(2*s34^2+4*s34*s51-s51^2)+s23^2*(-2*s34^3+s34^2*(4*s45-6*s51)+s34*(6*s45-7*s51)*s51+s51^2*(-7*s45+s51))+s23*(2*s34^2*(s45-2*s51)^2+6*s45*s51^3+s34^3*(-4*s45+2*s51)+s34*s51*(2*s45^2+5*s45*s51+2*s51^2))))/(s12*s23*s34*(s12-s23-s45)*s51^2),
p[13]->(2*s12*(s12-s23-s45+s51)*(-(s23*s34)-s34*s45+s12*(2*s23+s34-2*s51)+3*s34*s51+2*s45*s51))/(9*s34^2*s51^2),
p[14]->((s12-s23-s45+s51)*(-(s23^2*s34^2)+s12^2*(2*s23+s34-2*s51)*(s23-s51)+s23*s34*(-2*s34*s45+3*s34*s51+s45*s51)+s45*(s34+s51)*(-(s34*s45)+3*s34*s51+2*s45*s51)+s12*(-3*s23^2*s34+s34^2*s45-3*s34*s51^2-4*s45*s51^2+s23*(s34^2-3*s34*s45+6*s34*s51+4*s45*s51))))/(18*s12*s34^2*s51^2),
p[15]->(s12*((-48*s12*s23^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(18*(s12^4-4*s12^3*s45+(s34+s45)^4-4*s12*s45^2*(2*s23+s34+s45)+2*s12^2*s45*(4*s23+3*s45)))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(36*s12*(2*s12^2+2*(2*s23+s34+s45)*(s34+2*s45)-s12*(4*s23+3*s34+6*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(24*s23*(-2*s12^3+s12^2*s23-2*s12*s23*s45+(s34+s45)^2*(s23+2*(s34+s45))))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(s12*(-3*s34^2*s45*(3*s34+16*s45)+3*s12*s34*(3*s34^2+26*s34*s45+2*s45^2)+s23^2*(9*s34^2+78*s34*s45+107*s45^2)-s12*s23*(9*s34^2+78*s34*s45+148*s45^2)+s23*(-9*s34^3-69*s34^2*s45+83*s34*s45^2+142*s45^3)))/((s23-s34)^3*s45^2*(s23-s34-s51))-(36*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/((s23-s34+s45)^2*(s23-s34+s45-s51)^3)-(6*(-2*(3*s34-4*s45)*s45^2*(s23-s34+s45)^3+s12^2*(s34-s45)*((3*s34-8*s45)*(s34-s45)^2+s23*(-3*s34^2+23*s34*s45-8*s45^2))+s12*(-((9*s34-16*s45)*(s34-s45)^3*s45)+s23^2*(3*s34^3-23*s34^2*s45+37*s34*s45^2-16*s45^3)+s23*(-3*s34^4+23*s34^3*s45-94*s34^2*s45^2+94*s34*s45^3-32*s45^4))))/(s34*s45*(s23-s34+s45)^3*(s23-s34+s45-s51)^2)+(s12*(s12^5*s23*(-15*s34^3*(s34-s45)^3*s45^2+s23^6*(9*s34^2+36*s34*s45-242*s45^2)-3*s23*s34^2*(s34-s45)^2*s45*(6*s34^2-38*s34*s45+17*s45^2)-3*s23^5*(12*s34^3+45*s34^2*s45-281*s34*s45^2+178*s45^3)+3*s23^4*(18*s34^4+69*s34^3*s45-403*s34^2*s45^2+449*s34*s45^3-130*s45^4)+9*s23^2*s34*(s34^5+9*s34^4*s45-56*s34^3*s45^2+83*s34^2*s45^3-44*s34*s45^4+7*s45^5)-s23^3*(36*s34^5+171*s34^4*s45-977*s34^3*s45^2+1308*s34^2*s45^3-615*s34*s45^4+98*s45^5))+s12^4*(9*s34^4*(s34-s45)^3*s45^3-2*s23^8*(9*s34^2+36*s34*s45-248*s45^2)+3*s23*s34^3*(s34-s45)^2*s45^2*(29*s34^2-27*s34*s45-11*s45^2)+s23^7*(27*s34^3+54*s34^2*s45-698*s34*s45^2+2072*s45^3)+s23^6*(72*s34^4+396*s34^3*s45-1077*s34^2*s45^2-3370*s34*s45^3+2952*s45^4)+3*s23^2*s34^2*s45*(27*s34^5-227*s34^4*s45+349*s34^3*s45^2-57*s34^2*s45^3-151*s34*s45^4+59*s45^5)+s23^5*(-198*s34^5-873*s34^4*s45+3068*s34^3*s45^2+414*s34^2*s45^3-4350*s34*s45^4+1768*s45^5)-s23^3*s34*(45*s34^6+369*s34^5*s45-1905*s34^4*s45^2+1538*s34^3*s45^3+726*s34^2*s45^4-972*s34*s45^5+172*s45^6)+s23^4*(162*s34^6+783*s34^5*s45-3100*s34^4*s45^2+1621*s34^3*s45^3+2106*s34^2*s45^4-1802*s34*s45^5+392*s45^6))+s12^3*(-36*s34^4*(s34-s45)^3*s45^3*(s34+s45)+s23^9*(9*s34^2+36*s34*s45-260*s45^2)+s23^8*(36*s34^3+207*s34^2*s45-805*s34*s45^2-2076*s45^3)-6*s23*s34^3*(s34-s45)^2*s45^2*(33*s34^3-17*s34^2*s45-55*s34*s45^2+3*s45^3)-s23^7*(144*s34^4+567*s34^3*s45-2980*s34^2*s45^2+1569*s34*s45^3+5208*s45^4)+s23^6*(36*s34^5-153*s34^4*s45-1828*s34^3*s45^2+9709*s34^2*s45^3+955*s34*s45^4-5768*s45^5)+s23^5*(261*s34^6+1395*s34^5*s45-1598*s34^4*s45^2-7947*s34^3*s45^3+9195*s34^2*s45^4+2741*s34*s45^5-2964*s45^6)-9*s23^2*s34^2*s45*(16*s34^6-137*s34^5*s45+117*s34^4*s45^2+197*s34^3*s45^3-231*s34^2*s45^4+16*s34*s45^5+22*s45^6)+s23^4*(-288*s34^7-1458*s34^6*s45+3182*s34^5*s45^2+3087*s34^4*s45^3-7905*s34^3*s45^4+2338*s34^2*s45^5+1128*s34*s45^6-588*s45^7)+s23^3*s34*(90*s34^7+684*s34^6*s45-2706*s34^5*s45^2-613*s34^4*s45^3+4736*s34^3*s45^4-2163*s34^2*s45^5-302*s34*s45^6+58*s45^7))+s12^2*(54*s34^4*(s34-s45)^3*s45^3*(s34+s45)^2+s23^9*(-27*s34^3-126*s34^2*s45+702*s34*s45^2+520*s45^3)+s23^8*s45*(-126*s34^3-351*s34^2*s45+4274*s34*s45^2+2664*s45^3)+3*s23*s34^3*(s34-s45)^2*s45^2*(74*s34^4+11*s34^3*s45-217*s34^2*s45^2-118*s34*s45^3+34*s45^4)+s23^7*(180*s34^5+945*s34^4*s45-2509*s34^3*s45^2-4656*s34^2*s45^3+8616*s34*s45^4+5168*s45^5)+s23^6*(-180*s34^6-549*s34^5*s45+3603*s34^4*s45^2-6211*s34^3*s45^3-13584*s34^2*s45^4+7968*s34*s45^5+4816*s45^6)-s23^5*(135*s34^7+999*s34^6*s45+1653*s34^5*s45^2-9193*s34^4*s45^3+1212*s34^3*s45^4+14436*s34^2*s45^5-3974*s34*s45^6-2184*s45^7)+3*s23^2*s34^2*s45*(42*s34^7-371*s34^6*s45-43*s34^5*s45^2+1152*s34^4*s45^3-327*s34^3*s45^4-797*s34^2*s45^5+330*s34*s45^6+14*s45^7)-3*s23^3*s34*(30*s34^8+216*s34^7*s45-564*s34^6*s45^2-1183*s34^5*s45^3+1625*s34^4*s45^4+646*s34^3*s45^5-1232*s34^2*s45^6+322*s34*s45^7-76*s45^8)+s23^4*(252*s34^8+1377*s34^7*s45-593*s34^6*s45^2-6183*s34^5*s45^3+5484*s34^4*s45^4+5121*s34^3*s45^5-6315*s34^2*s45^6+1278*s34*s45^7+392*s45^8))+s12*(-36*s34^4*s45^3*(s34^2-s45^2)^3+s23^9*(27*s34^4+144*s34^3*s45-612*s34^2*s45^2-980*s34*s45^3-260*s45^4)-3*s23*s34^3*(s34-s45)^2*s45^2*(41*s34^5+41*s34^4*s45-146*s34^3*s45^2-216*s34^2*s45^3-39*s34*s45^4+31*s45^5)-s23^8*(36*s34^5+81*s34^4*s45-1100*s34^3*s45^2+2488*s34^2*s45^3+4633*s34*s45^4+1084*s45^5)-s23^7*(81*s34^6+585*s34^5*s45-92*s34^4*s45^2-5920*s34^3*s45^3+2202*s34^2*s45^4+8989*s34*s45^5+1790*s45^6)+s23^6*(144*s34^7+648*s34^6*s45-1587*s34^5*s45^2-756*s34^4*s45^3+12548*s34^3*s45^4+2697*s34^2*s45^5-9292*s34*s45^6-1466*s45^7)+s23^5*(9*s34^8+270*s34^7*s45+1825*s34^6*s45^2-2681*s34^5*s45^3-5498*s34^4*s45^4+10395*s34^3*s45^5+5882*s34^2*s45^6-5506*s34*s45^7-598*s45^8)-3*s23^2*s34^2*s45*(18*s34^8-167*s34^7*s45-236*s34^6*s45^2+670*s34^5*s45^3+483*s34^4*s45^4-783*s34^3*s45^5-238*s34^2*s45^6+272*s34*s45^7-19*s45^8)+s23^3*s34*(45*s34^9+315*s34^8*s45-366*s34^7*s45^2-2782*s34^6*s45^3+603*s34^5*s45^4+4158*s34^4*s45^5-1776*s34^3*s45^6-1734*s34^2*s45^7+930*s34*s45^8-257*s45^9)-s23^4*(108*s34^9+657*s34^8*s45+830*s34^7*s45^2-2972*s34^6*s45^3-891*s34^5*s45^4+6621*s34^4*s45^5-1818*s34^3*s45^6-3732*s34^2*s45^7+1807*s34*s45^8+98*s45^9))+s34*(9*s34^3*(s34-s45)^3*s45^3*(s34+s45)^4+3*s23*s34^2*s45^2*(s34^2-s45^2)^2*(9*s34^4-37*s34^2*s45^2-17*s34*s45^3+9*s45^4)+s23^9*(-9*s34^4-54*s34^3*s45+170*s34^2*s45^2+460*s34*s45^3+242*s45^4)+s23^8*(18*s34^5+72*s34^4*s45-440*s34^3*s45^2+278*s34^2*s45^3+2035*s34*s45^4+1236*s45^5)+s23^7*(9*s34^6+117*s34^5*s45+377*s34^4*s45^2-1716*s34^3*s45^3-1344*s34^2*s45^4+3344*s34*s45^5+2604*s45^6)+s23^6*(-36*s34^7-207*s34^6*s45+46*s34^5*s45^2+1078*s34^4*s45^3-2640*s34^3*s45^4-4321*s34^2*s45^5+2265*s34*s45^6+2896*s45^7)+s23^5*(9*s34^8-433*s34^6*s45^2-260*s34^5*s45^3+1994*s34^4*s45^4-833*s34^3*s45^5-4501*s34^2*s45^6+154*s34*s45^7+1794*s45^8)+3*s23^2*s34*s45*(3*s34^9-30*s34^8*s45-92*s34^7*s45^2+96*s34^6*s45^3+284*s34^5*s45^4-79*s34^4*s45^5-264*s34^3*s45^6+22*s34^2*s45^7+69*s34*s45^8-9*s45^9)+s23^4*(18*s34^9+126*s34^8*s45+364*s34^7*s45^2-213*s34^6*s45^3-1026*s34^5*s45^4+1215*s34^4*s45^5+1389*s34^3*s45^6-1632*s34^2*s45^7-553*s34*s45^8+588*s45^9)+s23^3*(-9*s34^10-63*s34^9*s45-21*s34^8*s45^2+640*s34^7*s45^3+607*s34^6*s45^4-1131*s34^5*s45^5-633*s34^4*s45^6+1020*s34^3*s45^7+180*s34^2*s45^8-238*s34*s45^9+80*s45^10))))/(s23^2*(s23-s34)^2*s34*s45^2*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12*(48*s23^11*s45^2*(s34+s45)^2+9*s45^3*(s34^3-s34*s45^2)^4+3*s23*s34^3*(s34-s45)^3*s45^2*(s34+s45)^2*(4*s34^4-7*s34^3*s45-38*s34^2*s45^2-16*s34*s45^3+9*s45^4)+s23^10*(-9*s34^5-36*s34^4*s45-64*s34^3*s45^2+16*s34^2*s45^3+128*s34*s45^4+72*s45^5)+s23^9*(27*s34^6+45*s34^5*s45+328*s34^4*s45^2+1284*s34^3*s45^3+1362*s34^2*s45^4+169*s34*s45^5-252*s45^6)+s23^8*(-9*s34^7+135*s34^6*s45-1149*s34^5*s45^2-1912*s34^4*s45^3+3595*s34^3*s45^4+6701*s34^2*s45^5+1872*s34*s45^6-768*s45^7)+3*s23^2*s34^2*(s34-s45)^2*s45*(3*s34^8-6*s34^7*s45-53*s34^6*s45^2+33*s34^5*s45^3+256*s34^4*s45^4+170*s34^3*s45^5-71*s34^2*s45^6-53*s34*s45^7+9*s45^8)-s23^7*(45*s34^8+243*s34^7*s45-1401*s34^6*s45^2+2876*s34^5*s45^3+11253*s34^4*s45^4+566*s34^3*s45^5-11724*s34^2*s45^6-5107*s34*s45^7+792*s45^8)+s23^6*(45*s34^9-9*s34^8*s45-678*s34^7*s45^2+4868*s34^6*s45^3+926*s34^5*s45^4-18418*s34^4*s45^5-10195*s34^3*s45^6+9449*s34^2*s45^7+6008*s34*s45^8-360*s45^9)-s23^4*s34*(27*s34^10+99*s34^9*s45+137*s34^8*s45^2+1859*s34^7*s45^3+4088*s34^6*s45^4-4926*s34^5*s45^5-10407*s34^4*s45^6+2391*s34^3*s45^7+5779*s34^2*s45^8-623*s34*s45^9-1064*s45^10)+s23^5*(9*s34^10+207*s34^9*s45+198*s34^8*s45^2-209*s34^7*s45^3+9548*s34^6*s45^4+10432*s34^5*s45^5-11755*s34^4*s45^6-11999*s34^3*s45^7+3554*s34^2*s45^8+3567*s34*s45^9-60*s45^10)+s23^3*s34*(9*s34^11-9*s34^10*s45+77*s34^9*s45^2+730*s34^8*s45^3-548*s34^7*s45^4-3823*s34^6*s45^5-579*s34^5*s45^6+3477*s34^4*s45^7+25*s34^3*s45^8-1348*s34^2*s45^9+128*s34*s45^10+133*s45^11)+s12^5*(9*s23*s34^3*(7*s34-3*s45)*(s34-s45)^3*s45^2-9*s34^4*(s34-s45)^4*s45^2+s23^7*(9*s34^3+18*s34^2*s45-481*s34*s45^2+192*s45^3)-3*s23^2*s34^2*(s34-s45)^2*(3*s34^4+52*s34^2*s45^2-44*s34*s45^3+7*s45^4)+s23^6*(-45*s34^4-54*s34^3*s45+1813*s34^2*s45^2-1828*s34*s45^3+288*s45^4)+s23^4*s34*(-90*s34^5+36*s34^4*s45+1465*s34^3*s45^2-3732*s34^2*s45^3+3192*s34*s45^4-844*s45^5)+3*s23^5*(30*s34^5+12*s34^4*s45-841*s34^3*s45^2+1428*s34^2*s45^3-688*s34*s45^4+32*s45^5)+s23^3*s34*(45*s34^6-54*s34^5*s45-163*s34^4*s45^2+820*s34^3*s45^3-1191*s34^2*s45^4+682*s34*s45^5-139*s45^6))+s12^4*(36*s23^9*s45^2+9*s34^4*(s34-s45)^4*s45^2*(4*s34+5*s45)-3*s23*s34^3*(s34-s45)^3*s45^2*(71*s34^2+82*s34*s45-45*s45^2)-s23^8*(27*s34^3+54*s34^2*s45-976*s34*s45^2+432*s45^3)+s23^7*(99*s34^4+45*s34^3*s45-1888*s34^2*s45^2+5847*s34*s45^3-1608*s45^4)+3*s23^2*s34^2*(s34-s45)^2*(12*s34^5+15*s34^4*s45+115*s34^3*s45^2+220*s34^2*s45^3-237*s34*s45^4+37*s45^5)-s23^6*(90*s34^5-333*s34^4*s45+2373*s34^3*s45^2+10823*s34^2*s45^3-12728*s34*s45^4+1584*s45^5)+s23^5*(-90*s34^6-702*s34^5*s45+8279*s34^4*s45^2+1359*s34^3*s45^3-19476*s34^2*s45^4+11644*s34*s45^5-444*s45^6)+s23^4*s34*(225*s34^6+468*s34^5*s45-7010*s34^4*s45^2+9027*s34^3*s45^3+6153*s34^2*s45^4-13258*s34*s45^5+4452*s45^6)+s23^3*s34*(-153*s34^7-63*s34^6*s45+1866*s34^5*s45^2-5287*s34^4*s45^3+3619*s34^3*s45^4+1809*s34^2*s45^5-2588*s34*s45^6+689*s45^7))+s12^3*(-72*s23^10*s45^2-18*s34^4*(s34-s45)^4*s45^2*(3*s34^2+8*s34*s45+5*s45^2)+6*s23*s34^3*(s34-s45)^3*s45^2*(41*s34^3+137*s34^2*s45+59*s34*s45^2-45*s45^3)+s23^9*(27*s34^3+54*s34^2*s45-647*s34*s45^2+144*s45^3)+s23^8*(-45*s34^4+126*s34^3*s45-769*s34^2*s45^2-5472*s34*s45^3+2160*s45^4)+s23^7*(-126*s34^5-720*s34^4*s45+6625*s34^3*s45^2+460*s34^2*s45^3-19814*s34*s45^4+4512*s45^5)-3*s23^2*s34^2*(s34-s45)^2*(18*s34^6+48*s34^5*s45+45*s34^4*s45^2+622*s34^3*s45^3+265*s34^2*s45^4-500*s34*s45^5+78*s45^6)+s23^6*(360*s34^6+504*s34^5*s45-4859*s34^4*s45^2+26716*s34^3*s45^3+14890*s34^2*s45^4-33108*s34*s45^5+3384*s45^6)+s23^4*s34*(-117*s34^7-1170*s34^6*s45+10295*s34^5*s45^2+3104*s34^4*s45^3-35575*s34^3*s45^4+11530*s34^2*s45^5+19969*s34*s45^6-9356*s45^7)+s23^5*(-225*s34^7+774*s34^6*s45-6779*s34^5*s45^2-29976*s34^4*s45^3+29865*s34^3*s45^4+29678*s34^2*s45^5-26121*s34*s45^6+816*s45^7)+s23^3*s34*(180*s34^8+468*s34^7*s45-4085*s34^6*s45^2+6608*s34^5*s45^3+6884*s34^4*s45^4-14436*s34^3*s45^5+3067*s34^2*s45^6+3544*s34*s45^7-1366*s45^8))+s12^2*(48*s23^11*s45^2+18*s34^4*(s34-s45)^4*s45^2*(s34+s45)^2*(2*s34+5*s45)+s23^10*(-9*s34^3-18*s34^2*s45+128*s34*s45^2+216*s45^3)+s23^9*(-27*s34^4-171*s34^3*s45+1370*s34^2*s45^2+1463*s34*s45^3-648*s45^4)-3*s23*s34^3*(s34-s45)^3*s45^2*(31*s34^4+263*s34^3*s45+396*s34^2*s45^2+72*s34*s45^3-90*s45^4)+s23^8*(162*s34^5+315*s34^4*s45-2578*s34^3*s45^2+8773*s34^2*s45^3+9696*s34*s45^4-3792*s45^5)+s23^7*(-126*s34^6+630*s34^5*s45-3592*s34^4*s45^2-21543*s34^3*s45^3+16668*s34^2*s45^4+29022*s34*s45^5-5760*s45^6)+3*s23^2*s34^2*(s34-s45)^2*(12*s34^7+54*s34^6*s45-51*s34^5*s45^2+361*s34^4*s45^3+1061*s34^3*s45^4+7*s34^2*s45^5-518*s34*s45^6+82*s45^7)-s23^6*(225*s34^7+1530*s34^6*s45-7827*s34^5*s45^2+6415*s34^4*s45^3+59853*s34^3*s45^4-4876*s34^2*s45^5-41352*s34*s45^6+3528*s45^7)+s23^5*(369*s34^8+513*s34^7*s45-227*s34^6*s45^2+35063*s34^5*s45^3+21249*s34^4*s45^4-66361*s34^3*s45^5-14498*s34^2*s45^6+29133*s34*s45^7-744*s45^8)+s23^4*s34*(-108*s34^8+711*s34^7*s45-5788*s34^6*s45^2-18279*s34^5*s45^3+28038*s34^4*s45^4+34677*s34^3*s45^5-32346*s34^2*s45^6-12309*s34*s45^7+9796*s45^8)-s23^3*s34*(72*s34^9+540*s34^8*s45-3310*s34^7*s45^2+337*s34^6*s45^3+16698*s34^5*s45^4-5712*s34^4*s45^5-14748*s34^3*s45^6+8145*s34^2*s45^7+1924*s34*s45^8-1354*s45^9))-s12*(96*s23^11*s45^2*(s34+s45)+9*s34^4*(s34-s45)^4*s45^2*(s34+s45)^3*(s34+5*s45)-2*s23^10*(9*s34^4+27*s34^3*s45+s34^2*s45^2-128*s34*s45^3-108*s45^4)+s23^9*(27*s34^5-72*s34^4*s45+1054*s34^3*s45^2+2786*s34^2*s45^3+985*s34*s45^4-720*s45^5)+3*s23*s34^3*(s34-s45)^3*s45^2*(5*s34^5-79*s34^4*s45-280*s34^3*s45^2-254*s34^2*s45^3-13*s34*s45^4+45*s45^5)+s23^8*(81*s34^6+522*s34^5*s45-3448*s34^4*s45^2+1134*s34^3*s45^3+14555*s34^2*s45^4+7072*s34*s45^5-2832*s45^6)-s23^7*(189*s34^7+270*s34^6*s45-1990*s34^5*s45^2+18076*s34^4*s45^3+15270*s34^3*s45^4-26934*s34^2*s45^5-19681*s34*s45^6+3456*s45^7)+s23^6*(45*s34^8-756*s34^7*s45+1760*s34^6*s45^2+12638*s34^5*s45^3-30830*s34^4*s45^4-45728*s34^3*s45^5+20205*s34^2*s45^6+25152*s34*s45^7-1800*s45^8)+3*s23^2*s34^2*(s34-s45)^2*(3*s34^8+24*s34^7*s45-39*s34^6*s45^2-48*s34^5*s45^3+582*s34^4*s45^4+724*s34^3*s45^5-161*s34^2*s45^6-264*s34*s45^7+43*s45^8)-s23^4*s34*(117*s34^9+54*s34^8*s45+1187*s34^7*s45^2+11634*s34^6*s45^3+2010*s34^5*s45^4-34350*s34^4*s45^5-7209*s34^3*s45^6+24174*s34^2*s45^7+1783*s34*s45^8-5112*s45^9)+s23^5*(153*s34^9+828*s34^8*s45-1043*s34^7*s45^2+10392*s34^6*s45^3+38530*s34^5*s45^4-12440*s34^4*s45^5-49653*s34^3*s45^6+3542*s34^2*s45^7+16159*s34*s45^8-336*s45^9)+s23^3*s34*(9*s34^10-198*s34^9*s45+1008*s34^8*s45^2+2492*s34^7*s45^3-7937*s34^6*s45^4-8928*s34^5*s45^5+10617*s34^4*s45^6+4776*s34^3*s45^7-5808*s34^2*s45^8-158*s34*s45^9+671*s45^10))))/(s23^2*(s23-s34)^3*s34*s45^2*(s23-s34+s45)^4*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*s51)+(71*s12*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)+(6*s12*((s34-s45)^4*s45*(3*s34+16*s45)+s23^3*(3*s34^3+16*s34^2*s45-30*s34*s45^2+32*s45^3)+s23^2*(-6*s34^4-17*s34^3*s45+74*s34^2*s45^2-141*s34*s45^3+80*s45^4)+s23*(3*s34^5-2*s34^4*s45-57*s34^3*s45^2+146*s34^2*s45^3-172*s34*s45^4+64*s45^5)-s12*((s34-s45)^4*(3*s34+16*s45)+s23^2*(3*s34^3+16*s34^2*s45-57*s34*s45^2+32*s45^3)-2*s23*(3*s34^4+10*s34^3*s45-47*s34^2*s45^2+58*s34*s45^3-24*s45^4))))/(s34*s45^2*(s23-s34+s45)^4*(-s23+s34-s45+s51))))/18,
p[16]->((6*s23*s34^2*(59*s12-137*s45))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(528*s12^3*s34*s45)/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(216*s23^2*s45^2*(s34+s45)^2)/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(54*s34*s45^2*(s34+s45)^2)/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(18*s23*s34*(s34+s45)^3)/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(36*s23*s45*(s34+s45)^4)/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(72*s12*s34*s45*(-2*s34^2+11*s12*s45-2*s34*s45))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(36*s12^3*(s12^2*s34+s34^3-5*s12*s34*s45+6*s34^2*s45+10*s34*s45^2+5*s45^3))/(s23^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(36*(s12^5-5*s12^4*s23+5*s12^2*(5*s23-5*s34-2*s45)*s45^2+s12*(34*s23+25*s34-15*s45)*s45^3-31*s23*s45^4))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(78*s12^2*(s34^3+5*s45^2*(-s12+s45)))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(24*s23^2*(s34+s45)^2*(s23+2*(s34+s45)))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(36*s45*(s34+s45)^3*(7*s23+3*(s34+s45)))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(9*s12*s34*s45*(53*s12*s34-37*s45*(s34+s45)))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(3*(37*s12^4+79*s45^3*(s34+s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(12*s34*(11*s12^4-s12*s34^2*(s34+s45)+s34*s45*(s34+s45)^2))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(3*(-13*s12^5-53*s12^3*s34^2+65*s12^4*s45-65*s12*s45^3*(s34+s45)+13*s45^3*(s34+s45)^2))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(36*s34*(s23^2*s34-3*s12^2*(5*s23-5*s34+3*s45)+9*s12*s45*(5*s23-5*s34+3*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(18*s12*(-3*s12^3*s34^2+3*s12^4*s45-5*s12*s34*s45*(s34+s45)^2+s45*(s34+s45)^3*(s34+3*s45)))/(s23^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(18*s45*(s34+s45)^3*(5*s34*(s34+s45)+s23*(-5*s34+6*s45)))/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(24*s23*s45*(s34+s45)^2*(-10*s34^2-4*s34*s45+6*s45^2+s23*(s34+9*s45)))/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(18*(5*s12^4*(s23-s34-2*s45)+(25*s23-25*s34-2*s45)*s45^3*(s34+s45)+s12^3*s45*(28*s23+25*s34+20*s45)))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(9*(45*s12^3*s23+297*s12*s23*s45^2+s12^2*(29*s34^2-189*s23*s45)+s45^2*(61*s34^2-207*s23*s45+61*s34*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(9*(s12^6+15*s12^4*s45^2+s45^2*(s34+s45)^4+s12^2*(s34+s45)^2*(s34^2+15*s45^2)))/(s23^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(18*(s45*(53*s12*s34^2+32*s34^3+61*s12^2*s45+66*s34^2*s45+s34*s45^2-33*s45^3)-5*s23*(s34^3+8*s34^2*s45+18*s34*s45^2+11*s45^3)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(12*(-(s12^3*s34)+s12^2*s23*(67*s23+7*s34)+s23*(-19*s34^3+179*s23*s45^2+13*s34*s45^2)-s12*(17*s23*s34*s45+91*s45^3)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(72*(s23^2*(-5*s23+5*s34-3*s45)*s45^2+2*s12^2*(s23^3+14*s23*s45^2)-s12*s45*(-5*s23^3+4*s23*(5*s34-3*s45)*s45+10*s45^3+s23^2*(5*s34+4*s45))))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(24*s23*(-2*s12^3*(2*s23+5*s34-3*s45)-17*s12*s23^2*s45+s45^2*(16*s23^2+13*s23*s45+8*(5*s34-3*s45)*s45)+s12^2*(-5*s23^2+8*(5*s34-3*s45)*s45+s23*(5*s34+12*s45))))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(72*(s12^3*(-5*s23+5*s34-3*s45)+s12^2*(10*s23^2-10*s23*s34+26*s23*s45-19*s34*s45+12*s45^2)+s12*(s34^3-3*s34^2*s45+26*s34*s45^2-18*s45^3-10*s23^2*(s34+3*s45)+s23*(5*s34^2+24*s34*s45-48*s45^2))+2*s45*(4*s34^2*(s34+s45)+5*s23^2*(2*s34+3*s45)+s23*(-10*s34^2-9*s34*s45+9*s45^2))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)-(24*(23*s12^3*s45+s12*s23^2*(s23+33*s34+89*s45)+s23*(s23^2*s34+2*s34^2*(-5*s34+3*s45)+s23*(5*s34^2-55*s34*s45+12*s45^2))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^2)+(s12^2*s34*(-3*s23*(3*s34^2+26*s34*s45+73*s45^2)+s34*(9*s34^2+78*s34*s45+77*s45^2))-s23*(s34+s45)*(s34*s45*(-9*s34^2-48*s34*s45+71*s45^2)+s23^2*(9*s34^2+78*s34*s45+107*s45^2)+s23*(-9*s34^3-69*s34^2*s45+83*s34*s45^2+71*s45^3))+s12*(-(s34^2*s45*(9*s34^2+48*s34*s45+71*s45^2))-2*s23*s34*(9*s34^3+78*s34^2*s45+36*s34*s45^2-139*s45^3)+s23^2*(18*s34^3+165*s34^2*s45+404*s34*s45^2+77*s45^3)))/((s23-s34)^3*s45^2*(s23-s34-s51))-(36*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*(s23-s34+s45)^2*(s23-s34+s45-s51)^3)-(6*(s12^3*(s34-s45)^2*(3*s34^3-20*s34^2*s45+25*s34*s45^2-8*s45^3+s23*(-3*s34^2+29*s34*s45-8*s45^2))+2*s45^2*(s23-s34+s45)^3*(-6*s34*s45^2+4*s45^3+s23*(-3*s34^2+s34*s45+4*s45^2))+s12*((s34-s45)^3*s45^2*(6*s34^2-41*s34*s45+24*s45^2)+s23^3*(-3*s34^4+20*s34^3*s45-20*s34^2*s45^2+41*s34*s45^3-24*s45^4)+s23^2*(3*s34^5-20*s34^4*s45+80*s34^3*s45^2-169*s34^2*s45^3+195*s34*s45^4-72*s45^5)+s23*s45*(9*s34^5-43*s34^4*s45+201*s34^3*s45^2-350*s34^2*s45^3+267*s34*s45^4-72*s45^5))+s12^2*(-((s34-s45)^3*s45*(9*s34^2-46*s34*s45+24*s45^2))+s23^2*(6*s34^4-55*s34^3*s45+95*s34^2*s45^2-88*s34*s45^3+24*s45^4)+s23*(-6*s34^5+46*s34^4*s45-190*s34^3*s45^2+308*s34^2*s45^3-206*s34*s45^4+48*s45^5))))/(s12*s34*s45*(s23-s34+s45)^3*(s23-s34+s45-s51)^2)+(s12^6*s23^2*(-21*s34^3*(s34-s45)^3*s45^2+s23^6*(9*s34^2+36*s34*s45-242*s45^2)-9*s23*s34^2*(s34-s45)^2*s45*(2*s34^2-16*s34*s45+7*s45^2)-3*s23^5*(12*s34^3+45*s34^2*s45-283*s34*s45^2+178*s45^3)+3*s23^4*(18*s34^4+69*s34^3*s45-413*s34^2*s45^2+455*s34*s45^3-130*s45^4)+3*s23^2*s34*(3*s34^5+27*s34^4*s45-188*s34^3*s45^2+285*s34^2*s45^3-150*s34*s45^4+23*s45^5)-s23^3*(36*s34^5+171*s34^4*s45-1037*s34^3*s45^2+1380*s34^2*s45^3-633*s34*s45^4+98*s45^5))-2*s12^5*s23*(-12*s34^4*(s34-s45)^3*s45^3+s23^8*(9*s34^2+36*s34*s45-248*s45^2)-9*s23*s34^3*(s34-s45)^2*s45^2*(8*s34^2-11*s34*s45-s45^2)-s23^7*(9*s34^3+9*s34^2*s45-240*s34*s45^2+1036*s45^3)+s23^6*(-54*s34^4-261*s34^3*s45+930*s34^2*s45^2+1351*s34*s45^3-1476*s45^4)+s23^5*(126*s34^5+522*s34^4*s45-2146*s34^3*s45^2+690*s34^2*s45^3+1803*s34*s45^4-884*s45^5)+3*s23^2*s34^2*s45*(-15*s34^5+168*s34^4*s45-314*s34^3*s45^2+141*s34^2*s45^3+51*s34*s45^4-31*s45^5)+s23^3*s34*(27*s34^6+207*s34^5*s45-1350*s34^4*s45^2+1523*s34^3*s45^3-165*s34^2*s45^4-321*s34*s45^5+55*s45^6)-s23^4*(99*s34^6+450*s34^5*s45-2142*s34^4*s45^2+1817*s34^3*s45^3+360*s34^2*s45^4-723*s34*s45^5+196*s45^6))+s12^4*(-9*s34^5*(s34-s45)^3*s45^4+s23^10*(9*s34^2+36*s34*s45-260*s45^2)-3*s23*s34^4*(s34-s45)^2*s45^3*(44*s34^2-30*s34*s45-23*s45^2)+s23^9*(54*s34^3+279*s34^2*s45-1271*s34*s45^2-2076*s45^3)-3*s23^8*(57*s34^4+201*s34^3*s45-1228*s34^2*s45^2+1313*s34*s45^3+1736*s45^4)-3*s23^2*s34^3*s45^2*(134*s34^5-474*s34^4*s45+389*s34^3*s45^2+154*s34^2*s45^3-240*s34*s45^4+37*s45^5)-s23^7*(36*s34^5+576*s34^4*s45+889*s34^3*s45^2-13249*s34^2*s45^3+3571*s34*s45^4+5768*s45^5)+s23^6*(459*s34^6+2196*s34^5*s45-4702*s34^4*s45^2-7164*s34^3*s45^3+15541*s34^2*s45^4-1373*s34*s45^5-2964*s45^6)-s23^3*s34^2*s45*(180*s34^6-2379*s34^5*s45+3693*s34^4*s45^2+688*s34^3*s45^3-3018*s34^2*s45^4+669*s34*s45^5+194*s45^6)+s23^4*s34*(135*s34^7+891*s34^6*s45-5364*s34^5*s45^2+3095*s34^4*s45^3+4207*s34^3*s45^4-3939*s34^2*s45^5+820*s34*s45^6-250*s45^7)-3*s23^5*(150*s34^7+681*s34^6*s45-2275*s34^5*s45^2+254*s34^4*s45^3+3153*s34^3*s45^4-2298*s34^2*s45^5+224*s34*s45^6+196*s45^7))-2*s12^3*(-18*s34^5*(s34-s45)^3*s45^4*(s34+s45)+s23^10*(18*s34^3+81*s34^2*s45-475*s34*s45^2-260*s45^3)-6*s23*s34^4*(s34-s45)^2*s45^3*(24*s34^3-4*s34^2*s45-35*s34*s45^2-3*s45^3)+s23^9*(18*s34^4+171*s34^3*s45-197*s34^2*s45^2-3239*s34*s45^3-1332*s45^4)-s23^8*(162*s34^5+738*s34^4*s45-2752*s34^3*s45^2-1099*s34^2*s45^3+7698*s34*s45^4+2584*s45^5)+s23^7*(108*s34^6+126*s34^5*s45-2897*s34^4*s45^2+9048*s34^3*s45^3+6071*s34^2*s45^4-9004*s34*s45^5-2408*s45^6)-3*s23^2*s34^3*s45^2*(98*s34^6-345*s34^5*s45+81*s34^4*s45^2+531*s34^3*s45^3-345*s34^2*s45^4-54*s34*s45^5+34*s45^6)+s23^6*(198*s34^7+1215*s34^6*s45+41*s34^5*s45^2-8812*s34^4*s45^3+9608*s34^3*s45^4+8100*s34^2*s45^5-5891*s34*s45^6-1092*s45^7)-s23^3*s34^2*s45*(90*s34^7-1521*s34^6*s45+1581*s34^5*s45^2+2957*s34^4*s45^3-3358*s34^3*s45^4-168*s34^2*s45^5+439*s34*s45^6+88*s45^7)+s23^4*s34*(90*s34^8+522*s34^7*s45-2820*s34^6*s45^2-844*s34^5*s45^3+5683*s34^4*s45^4-3231*s34^3*s45^5-296*s34^2*s45^6+572*s34*s45^7-360*s45^8)+s23^5*(-270*s34^8-1287*s34^7*s45+2369*s34^6*s45^2+3698*s34^5*s45^3-9426*s34^4*s45^4+3338*s34^3*s45^5+4078*s34^2*s45^6-2181*s34*s45^7-196*s45^8))-s34^2*(s23+s45)^2*(9*s34^3*(s34-s45)^3*s45^2*(s34+s45)^4+3*s23*s45*(s34^3-s34*s45^2)^2*(6*s34^4-3*s34^3*s45-34*s34^2*s45^2-14*s34*s45^3+9*s45^4)+s23^8*(-9*s34^4-54*s34^3*s45+170*s34^2*s45^2+460*s34*s45^3+242*s45^4)+s23^7*(18*s34^5+81*s34^4*s45-386*s34^3*s45^2+108*s34^2*s45^3+1575*s34*s45^4+994*s45^5)+s23^6*(9*s34^6+99*s34^5*s45+296*s34^4*s45^2-1330*s34^3*s45^3-1452*s34^2*s45^4+1769*s34*s45^5+1610*s45^6)-s23^5*(36*s34^7+216*s34^6*s45+53*s34^5*s45^2-782*s34^4*s45^3+1310*s34^3*s45^4+2869*s34^2*s45^5-496*s34*s45^6-1286*s45^7)+s23^4*(9*s34^8+36*s34^7*s45-217*s34^6*s45^2-207*s34^5*s45^3+1212*s34^4*s45^4+477*s34^3*s45^5-1632*s34^2*s45^6-342*s34*s45^7+508*s45^8)-3*s23^2*s34*(3*s34^9+27*s34^8*s45+46*s34^7*s45^2-104*s34^6*s45^3-201*s34^5*s45^4+104*s34^4*s45^5+212*s34^3*s45^6-36*s34^2*s45^7-60*s34*s45^8+9*s45^9)+s23^3*(18*s34^9+117*s34^8*s45+328*s34^7*s45^2+4*s34^6*s45^3-819*s34^5*s45^4+3*s34^4*s45^5+912*s34^3*s45^6-211*s34*s45^8+80*s45^9))+s12^2*(-54*s34^5*(s34-s45)^3*s45^4*(s34+s45)^2+2*s23^10*(27*s34^4+135*s34^3*s45-645*s34^2*s45^2-738*s34*s45^3-130*s45^4)-3*s23*s34^4*(s34-s45)^2*s45^3*(104*s34^4+53*s34^3*s45-235*s34^2*s45^2-160*s34*s45^3+22*s45^4)-s23^9*(36*s34^5-72*s34^4*s45-1535*s34^3*s45^2+7332*s34^2*s45^3+7643*s34*s45^4+1084*s45^5)-s23^8*(261*s34^6+1530*s34^5*s45-2637*s34^4*s45^2-10465*s34^3*s45^3+14954*s34^2*s45^4+16311*s34*s45^5+1790*s45^6)+s23^7*(324*s34^7+1017*s34^6*s45-5889*s34^5*s45^2+8012*s34^4*s45^3+29414*s34^3*s45^4-14283*s34^2*s45^5-18496*s34*s45^6-1466*s45^7)-3*s23^2*s34^3*s45^2*(159*s34^7-531*s34^6*s45-401*s34^5*s45^2+1542*s34^4*s45^3-21*s34^3*s45^4-1036*s34^2*s45^5+261*s34*s45^6+27*s45^7)+s23^6*(144*s34^8+1449*s34^7*s45+3937*s34^6*s45^2-14583*s34^5*s45^3+3083*s34^4*s45^4+36765*s34^3*s45^5-7224*s34^2*s45^6-11846*s34*s45^7-598*s45^8)-3*s23^3*s34^2*s45*(30*s34^8-744*s34^7*s45+213*s34^6*s45^2+2891*s34^5*s45^3-1289*s34^4*s45^4-2028*s34^3*s45^5+1180*s34^2*s45^6-130*s34*s45^7+93*s45^8)+s23^4*s34*(135*s34^9+711*s34^8*s45-3273*s34^7*s45^2-5756*s34^6*s45^3+10443*s34^5*s45^4+294*s34^4*s45^5-8955*s34^3*s45^6+5829*s34^2*s45^7-1158*s34*s45^8-595*s45^9)-s23^5*(360*s34^9+1899*s34^8*s45-588*s34^7*s45^2-10028*s34^6*s45^3+13024*s34^5*s45^4+8298*s34^4*s45^5-21927*s34^3*s45^6+2732*s34^2*s45^7+4089*s34*s45^8+98*s45^9))-2*s12*s34*(-18*s34^4*s45^4*(s34^2-s45^2)^3+s23^10*(18*s34^4+99*s34^3*s45-385*s34^2*s45^2-708*s34*s45^3-245*s45^4)-3*s23*s34^3*(s34-s45)^2*s45^3*(28*s34^5+37*s34^4*s45-70*s34^3*s45^2-123*s34^2*s45^3-30*s34*s45^4+14*s45^5)-s23^9*(27*s34^5+63*s34^4*s45-824*s34^3*s45^2+1689*s34^2*s45^3+3770*s34*s45^4+1254*s45^5)-s23^8*(45*s34^6+369*s34^5*s45+177*s34^4*s45^2-4278*s34^3*s45^3+1781*s34^2*s45^4+8405*s34*s45^5+2649*s45^6)+s23^7*(90*s34^7+387*s34^6*s45-1079*s34^5*s45^2-763*s34^4*s45^3+10440*s34^3*s45^4+2096*s34^2*s45^5-10273*s34*s45^6-2956*s45^7)+s23^6*s45*(207*s34^7+1423*s34^6*s45-1962*s34^5*s45^2-3812*s34^4*s45^3+11966*s34^3*s45^4+6168*s34^2*s45^5-7596*s34*s45^6-1839*s45^7)-3*s23^2*s34^2*s45^2*(34*s34^8-102*s34^7*s45-237*s34^6*s45^2+379*s34^5*s45^3+405*s34^4*s45^4-422*s34^3*s45^5-191*s34^2*s45^6+141*s34*s45^7-7*s45^8)-s23^3*s34*s45*(9*s34^9-447*s34^8*s45-321*s34^7*s45^2+2474*s34^6*s45^3+849*s34^5*s45^4-3246*s34^4*s45^5+171*s34^3*s45^6+1230*s34^2*s45^7-414*s34*s45^8+127*s45^9)-s23^5*(63*s34^9+387*s34^8*s45+468*s34^7*s45^2-2385*s34^6*s45^3+484*s34^5*s45^4+6343*s34^4*s45^5-5706*s34^3*s45^6-5431*s34^2*s45^7+3518*s34*s45^8+606*s45^9)+s23^4*(27*s34^10+135*s34^9*s45-483*s34^8*s45^2-2084*s34^7*s45^3+1376*s34^6*s45^4+2868*s34^5*s45^5-3786*s34^4*s45^6-222*s34^3*s45^7+2229*s34^2*s45^8-979*s34*s45^9-83*s45^10)))/(s23^2*(s23-s34)^2*s34*s45^2*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12^6*s23*(-6*s34^4*(s34-s45)^4*s45^2+3*s23*s34^3*(s34-s45)^3*s45*(6*s34^2+s34*s45+s45^2)+s23^8*(-9*s34^2-36*s34*s45+242*s45^2)+s23^7*(63*s34^3+216*s34^2*s45-1832*s34*s45^2+968*s45^3)-3*s23^6*(60*s34^4+174*s34^3*s45-1679*s34^2*s45^2+1760*s34*s45^3-404*s45^4)-3*s23^2*s34^2*(s34-s45)^2*(6*s34^4+42*s34^3*s45-89*s34^2*s45^2+72*s34*s45^3-19*s45^4)+s23^5*(270*s34^5+666*s34^4*s45-6851*s34^3*s45^2+10584*s34^2*s45^3-5268*s34*s45^4+584*s45^5)+3*s23^3*s34*(33*s34^6+84*s34^5*s45-710*s34^4*s45^2+1480*s34^3*s45^3-1383*s34^2*s45^4+592*s34*s45^5-96*s45^6)+s23^4*(-225*s34^6-504*s34^5*s45+5090*s34^4*s45^2-9908*s34^3*s45^3+7503*s34^2*s45^4-2060*s34*s45^5+98*s45^6))+s12^5*(18*s34^5*(s34-s45)^4*s45^3+2*s23^10*(9*s34^2+36*s34*s45-230*s45^2)+3*s23*s34^4*(s34-s45)^3*s45^2*(14*s34^2-49*s34*s45+11*s45^2)-s23^9*(90*s34^3+225*s34^2*s45-2738*s34*s45^2+3242*s45^3)+2*s23^8*(45*s34^4-153*s34^3*s45-1207*s34^2*s45^2+7991*s34*s45^3-3704*s45^4)-6*s23^2*s34^3*(s34-s45)^2*s45*(15*s34^4+12*s34^3*s45-98*s34^2*s45^2+70*s34*s45^3-17*s45^4)+s23^7*(270*s34^5+2187*s34^4*s45-8626*s34^3*s45^2-22123*s34^2*s45^3+32444*s34*s45^4-7228*s45^5)+s23^6*(-810*s34^6-3798*s34^5*s45+21124*s34^4*s45^2+2034*s34^3*s45^3-43858*s34^2*s45^4+28376*s34*s45^5-3092*s45^6)-2*s23^4*s34*(225*s34^7+819*s34^6*s45-4213*s34^5*s45^2+4762*s34^4*s45^3+1669*s34^3*s45^4-6245*s34^2*s45^5+3827*s34*s45^6-763*s45^7)+s23^5*(882*s34^7+3285*s34^6*s45-19120*s34^5*s45^2+15803*s34^4*s45^3+20782*s34^3*s45^4-31397*s34^2*s45^5+10750*s34*s45^6-490*s45^7)+s23^3*s34^2*(90*s34^7+513*s34^6*s45-1818*s34^5*s45^2+683*s34^4*s45^3+2518*s34^3*s45^4-3297*s34^2*s45^5+1582*s34*s45^6-271*s45^7))+s12^4*(-18*s34^5*(s34-s45)^4*s45^3*(4*s34+5*s45)+s23^11*(-9*s34^2-36*s34*s45+188*s45^2)-3*s23*s34^4*(s34-s45)^3*s45^2*(36*s34^3-127*s34^2*s45-210*s34*s45^2+85*s45^3)+s23^10*(9*s34^3-108*s34^2*s45-470*s34*s45^2+2976*s45^3)+s23^9*(189*s34^4+1215*s34^3*s45-5982*s34^2*s45^2-9980*s34*s45^3+12012*s45^4)-s23^8*(585*s34^5+1998*s34^4*s45-17373*s34^3*s45^2+14924*s34^2*s45^3+44152*s34*s45^4-20512*s45^5)+3*s23^2*s34^3*(s34-s45)^2*s45*(60*s34^5+128*s34^4*s45-368*s34^3*s45^2-685*s34^2*s45^3+694*s34*s45^4-153*s45^5)+s23^7*(405*s34^6-1179*s34^5*s45-8109*s34^4*s45^2+69067*s34^3*s45^3+14217*s34^2*s45^4-76980*s34*s45^5+16836*s45^6)+s23^6*(639*s34^7+6372*s34^6*s45-18948*s34^5*s45^2-62436*s34^4*s45^3+70464*s34^3*s45^4+59912*s34^2*s45^5-62102*s34*s45^6+6528*s45^7)+s23^4*s34*(801*s34^8+3906*s34^7*s45-12907*s34^6*s45^2+7364*s34^5*s45^3+12195*s34^4*s45^4-6982*s34^3*s45^5-12587*s34^2*s45^6+12672*s34*s45^7-3304*s45^8)+s23^3*s34^2*(-180*s34^8-1161*s34^7*s45+2535*s34^6*s45^2+569*s34^5*s45^3+1638*s34^4*s45^4-9851*s34^3*s45^5+9823*s34^2*s45^6-3753*s34*s45^7+488*s45^8)+s23^5*(-1269*s34^8-7191*s34^7*s45+26404*s34^6*s45^2+8423*s34^5*s45^3-66272*s34^4*s45^4+9267*s34^3*s45^5+48994*s34^2*s45^6-23020*s34*s45^7+980*s45^8))+s12^3*(48*s23^12*s45^2+36*s34^5*(s34-s45)^4*s45^3*(3*s34^2+8*s34*s45+5*s45^2)+s23^11*(18*s34^3+117*s34^2*s45-478*s34*s45^2-564*s45^3)+3*s23*s34^4*(s34-s45)^3*s45^2*(44*s34^4-89*s34^3*s45-603*s34^2*s45^2-310*s34*s45^3+190*s45^4)-2*s23^10*(54*s34^4+180*s34^3*s45-1907*s34^2*s45^2+767*s34*s45^3+3084*s45^4)+s23^9*(54*s34^5-999*s34^4*s45-1148*s34^3*s45^2+29288*s34^2*s45^3+11724*s34*s45^4-18908*s45^5)+2*s23^8*(270*s34^6+2151*s34^5*s45-8792*s34^4*s45^2-17670*s34^3*s45^3+33084*s34^2*s45^4+28206*s34*s45^5-13360*s45^6)-6*s23^2*s34^3*(s34-s45)^2*s45*(30*s34^6+90*s34^5*s45+53*s34^4*s45^2-934*s34^3*s45^3-361*s34^2*s45^4+692*s34*s45^5-146*s45^6)-s23^7*(990*s34^7+3519*s34^6*s45-23118*s34^5*s45^2+44909*s34^4*s45^3+124034*s34^3*s45^4-43625*s34^2*s45^5-92278*s34*s45^6+19260*s45^7)+2*s23^6*(126*s34^8-1548*s34^7*s45+337*s34^6*s45^2+44584*s34^5*s45^3+2774*s34^4*s45^4-68690*s34^3*s45^5-10171*s34^2*s45^6+35349*s34*s45^7-3436*s45^8)-2*s23^4*s34*(342*s34^9+2205*s34^8*s45-4870*s34^7*s45^2+2412*s34^6*s45^3+8744*s34^5*s45^4-11019*s34^4*s45^5+4228*s34^3*s45^6-3518*s34^2*s45^7+4834*s34*s45^8-1858*s45^9)+s23^5*(738*s34^9+6831*s34^8*s45-16324*s34^7*s45^2-33621*s34^6*s45^3+71706*s34^5*s45^4+36573*s34^4*s45^5-46408*s34^3*s45^6-32736*s34^2*s45^7+25768*s34*s45^8-980*s45^9)+s23^3*s34^2*(180*s34^9+1314*s34^8*s45-1812*s34^7*s45^2+2309*s34^6*s45^3-12400*s34^5*s45^4+3760*s34^4*s45^5+20000*s34^3*s45^6-19661*s34^2*s45^7+5828*s34*s45^8-382*s45^9))+s12^2*(-48*s23^12*s45^2*(3*s34+2*s45)-36*s34^5*(s34-s45)^4*s45^3*(s34+s45)^2*(2*s34+5*s45)+s23^11*(-81*s34^3*s45+456*s34^2*s45^2+702*s34*s45^3+564*s45^4)-3*s23*s34^4*(s34-s45)^3*s45^2*(26*s34^5+33*s34^4*s45-506*s34^3*s45^2-907*s34^2*s45^3-190*s34*s45^4+200*s45^5)+s23^10*(90*s34^5+684*s34^4*s45-4517*s34^3*s45^2-5412*s34^2*s45^3+2892*s34*s45^4+5248*s45^5)-s23^9*(261*s34^6+693*s34^5*s45-8428*s34^4*s45^2+16852*s34^3*s45^3+38757*s34^2*s45^4+7292*s34*s45^5-13538*s45^6)+3*s23^2*s34^3*(s34-s45)^2*s45*(30*s34^7+87*s34^6*s45+582*s34^5*s45^2-875*s34^4*s45^3-3016*s34^3*s45^4+71*s34^2*s45^5+1388*s34*s45^6-283*s45^7)+s23^8*(45*s34^7-2178*s34^6*s45+1787*s34^5*s45^2+52076*s34^4*s45^3+1729*s34^3*s45^4-81928*s34^2*s45^5-39172*s34*s45^6+16696*s45^7)+s23^7*(540*s34^8+4401*s34^7*s45-12965*s34^6*s45^2-7121*s34^5*s45^3+111475*s34^4*s45^4+67061*s34^3*s45^5-71177*s34^2*s45^6-60530*s34*s45^7+10864*s45^8)-2*s23^6*(270*s34^9+639*s34^8*s45-2713*s34^7*s45^2+27069*s34^6*s45^3+30469*s34^5*s45^4-46047*s34^4*s45^5-41035*s34^3*s45^6+9622*s34^2*s45^7+22108*s34*s45^8-1804*s45^9)+s23^4*s34*(261*s34^10+2394*s34^9*s45-4025*s34^8*s45^2+2432*s34^7*s45^3+32906*s34^6*s45^4-34674*s34^5*s45^5-22821*s34^4*s45^6+34368*s34^3*s45^7-8281*s34^2*s45^8+2872*s34*s45^9-2264*s45^10)+s23^3*s34^2*(-90*s34^10-756*s34^9*s45+903*s34^8*s45^2-4817*s34^7*s45^3+4451*s34^6*s45^4+26028*s34^5*s45^5-24648*s34^4*s45^6-14355*s34^3*s45^7+21639*s34^2*s45^8-5836*s34*s45^9+73*s45^10)+s23^5*(-45*s34^10-2583*s34^9*s45+4648*s34^8*s45^2+31849*s34^7*s45^3-50011*s34^6*s45^4-62865*s34^5*s45^5+43752*s34^4*s45^6+25944*s34^3*s45^7+5693*s34^2*s45^8-15784*s34*s45^9+490*s45^10))+s12*(18*s34^5*(s34-s45)^4*s45^3*(s34+s45)^3*(s34+5*s45)+48*s23^12*s45^2*(3*s34^2+4*s34*s45+s45^2)-s23^11*(18*s34^5+45*s34^4*s45+284*s34^3*s45^2-120*s34^2*s45^3-174*s34*s45^4+188*s45^5)+2*s23^10*(9*s34^6-108*s34^5*s45+1048*s34^4*s45^2+2100*s34^3*s45^3+1998*s34^2*s45^4+169*s34*s45^5-798*s45^6)+3*s23*s34^4*(s34-s45)^3*s45^2*(6*s34^6+58*s34^5*s45-102*s34^4*s45^2-601*s34^3*s45^3-583*s34^2*s45^4-33*s34*s45^5+103*s45^6)+s23^9*(108*s34^7+864*s34^6*s45-5436*s34^5*s45^2+1193*s34^4*s45^3+17490*s34^3*s45^4+20487*s34^2*s45^5+5666*s34*s45^6-3642*s45^7)+s23^7*s45*(-1332*s34^8+1110*s34^7*s45+16853*s34^6*s45^2-43704*s34^5*s45^3-58791*s34^4*s45^4+3878*s34^3*s45^5+35559*s34^2*s45^6+21606*s34*s45^7-2424*s45^8)-6*s23^2*s34^3*(s34-s45)^2*s45*(3*s34^8-2*s34^7*s45+179*s34^6*s45^2+204*s34^5*s45^3-800*s34^4*s45^4-988*s34^3*s45^5+259*s34^2*s45^6+350*s34*s45^7-69*s45^8)-2*s23^8*(99*s34^8+162*s34^7*s45-1914*s34^6*s45^2+12293*s34^5*s45^3+11497*s34^4*s45^4-10213*s34^3*s45^5-19537*s34^2*s45^6-8351*s34*s45^7+2024*s45^8)+2*s23^6*(99*s34^10+675*s34^9*s45-636*s34^8*s45^2+7470*s34^7*s45^3+25755*s34^6*s45^4-17155*s34^5*s45^5-31376*s34^4*s45^6-1569*s34^3*s45^7+7820*s34^2*s45^8+7237*s34*s45^9-378*s45^10)-2*s23^4*s34*(9*s34^11+252*s34^10*s45-554*s34^9*s45^2-392*s34^8*s45^3+12072*s34^7*s45^4+1595*s34^6*s45^5-25023*s34^5*s45^6+4311*s34^4*s45^7+12677*s34^3*s45^8-4123*s34^2*s45^9-93*s34*s45^10-347*s45^11)+s23^5*(-108*s34^11+36*s34^10*s45-934*s34^9*s45^2-15077*s34^8*s45^3+12224*s34^7*s45^4+67004*s34^6*s45^5-17688*s34^5*s45^6-42396*s34^4*s45^7+5794*s34^3*s45^8+2813*s34^2*s45^9+4954*s34*s45^10-98*s45^11)+s23^3*s34^2*(18*s34^11+189*s34^10*s45-426*s34^9*s45^2+2359*s34^8*s45^3+5166*s34^7*s45^4-17425*s34^6*s45^5-11244*s34^5*s45^6+25422*s34^4*s45^7+792*s34^3*s45^8-11638*s34^2*s45^9+3270*s34*s45^10+61*s45^11))-s34*(48*s23^12*s45^2*(s34+s45)^2+18*s34^4*s45^4*(s34^2-s45^2)^4+3*s23*s34^3*(s34-s45)^3*s45^3*(s34+s45)^2*(16*s34^4-10*s34^3*s45-87*s34^2*s45^2-36*s34*s45^3+21*s45^4)+s23^11*(-9*s34^5-45*s34^4*s45-118*s34^3*s45^2+234*s34^2*s45^3+684*s34*s45^4+362*s45^5)+s23^10*(27*s34^6+72*s34^5*s45+463*s34^4*s45^2+386*s34^3*s45^3+906*s34^2*s45^4+2308*s34*s45^5+1298*s45^6)+s23^9*(-9*s34^7+126*s34^6*s45-1158*s34^5*s45^2-31*s34^4*s45^3+2457*s34^3*s45^4+2709*s34^2*s45^5+4706*s34*s45^6+2820*s45^7)+3*s23^2*s34^2*(s34-s45)^2*s45^2*(10*s34^8-54*s34^7*s45-245*s34^6*s45^2+42*s34^5*s45^3+715*s34^4*s45^4+442*s34^3*s45^5-219*s34^2*s45^6-142*s34*s45^7+27*s45^8)+s23^8*(-45*s34^8-288*s34^7*s45+1158*s34^6*s45^2-5128*s34^5*s45^3-7560*s34^4*s45^4+3118*s34^3*s45^5+5273*s34^2*s45^6+6144*s34*s45^7+3940*s45^8)+s23^7*(45*s34^9+36*s34^8*s45-435*s34^7*s45^2+5797*s34^6*s45^3-6413*s34^5*s45^4-20947*s34^4*s45^5-904*s34^3*s45^6+7081*s34^2*s45^7+5138*s34*s45^8+3538*s45^9)+s23^6*(9*s34^10+216*s34^9*s45+153*s34^8*s45^2+596*s34^7*s45^3+15322*s34^6*s45^4+2366*s34^5*s45^5-26979*s34^4*s45^6-6050*s34^3*s45^7+7193*s34^2*s45^8+2692*s34*s45^9+1962*s45^10)-s23^5*(27*s34^11+126*s34^10*s45+236*s34^9*s45^2+2717*s34^8*s45^3+2694*s34^7*s45^4-19174*s34^6*s45^5-13425*s34^5*s45^6+20010*s34^4*s45^7+7450*s34^3*s45^8-5471*s34^2*s45^9-870*s34*s45^10-608*s45^11)+s23^3*s34*s45*(9*s34^11-117*s34^10*s45+221*s34^9*s45^2+2252*s34^8*s45^3-1187*s34^7*s45^4-7955*s34^6*s45^5+1056*s34^5*s45^6+7356*s34^4*s45^7-1772*s34^3*s45^8-2378*s34^2*s45^9+761*s34*s45^10+26*s45^11)+s23^4*(9*s34^12+212*s34^10*s45^2+720*s34^9*s45^3-4561*s34^8*s45^4-9010*s34^7*s45^5+10309*s34^6*s45^6+13956*s34^5*s45^7-8852*s34^4*s45^8-5322*s34^3*s45^9+2755*s34^2*s45^10+184*s34*s45^11+80*s45^12)))/(s23^2*(s23-s34)^3*s34*s45^2*(s23-s34+s45)^4*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*s51)-(6*(s12-s45)*(3*s12^2-8*s12*s23+4*s23^2-6*s12*(s34+s45)+8*s23*(s34+s45)+3*(s34+s45)^2)*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(71*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2)+(6*(2*(3*s34-4*s45)*s45^4*(s23-s34+s45)^4-s12^3*(s34-s45)*(-2*s23*(s34-s45)^2*(3*s34^2+19*s34*s45-32*s45^2)+(s34-s45)^3*(3*s34^2+16*s34*s45-24*s45^2)+s23^2*(3*s34^3+19*s34^2*s45-80*s34*s45^2+40*s45^3))+s12^2*((s34-s45)^4*s45*(3*s34^2+22*s34*s45-56*s45^2)+s23^3*(6*s34^4+35*s34^3*s45-110*s34^2*s45^2+140*s34*s45^3-80*s45^4)-s23^2*(12*s34^5+43*s34^4*s45-214*s34^3*s45^2+529*s34^2*s45^3-556*s34*s45^4+216*s45^5)+s23*(6*s34^6+5*s34^5*s45-132*s34^4*s45^2+497*s34^3*s45^3-846*s34^2*s45^4+662*s34*s45^5-192*s45^6))-s12*(4*(3*s34-10*s45)*(s34-s45)^4*s45^3+s23^4*(3*s34^4+19*s34^3*s45-14*s34^2*s45^2+20*s34*s45^3-40*s45^4)-s23^3*(6*s34^5+23*s34^4*s45-57*s34^3*s45^2+100*s34^2*s45^3-232*s34*s45^4+160*s45^5)+s23^2*(3*s34^6+s34^5*s45-59*s34^4*s45^2+131*s34^3*s45^3-446*s34^2*s45^4+576*s34*s45^5-240*s45^6)+s23*s45*(3*s34^6+7*s34^5*s45-81*s34^4*s45^2+325*s34^3*s45^3-648*s34^2*s45^4+536*s34*s45^5-160*s45^6))))/(s12*s34*s45^2*(s23-s34+s45)^4*(-s23+s34-s45+s51)))/72,
p[17]->(4*s12*(s51^2*(-s23+s34+s51)^2*(s23^2+s34^2-2*s34*s45-s45^2+2*s34*s51-2*s45*s51+s51^2-2*s23*(s34-s45+s51))-s12^2*(s23-s51)^2*(9*s23^2+9*s34^2-10*s34*s45+3*s45^2+18*s34*s51-10*s45*s51+9*s51^2-2*s23*(9*s34-5*s45+9*s51))+s12*(s23^4*(9*s34+2*s51)+2*s51^2*(s34+s51)*(s34^2-s45^2+2*s45*s51+s51^2+2*s34*(s45+s51))-s23^3*(18*s34^2+4*s51*(s45+2*s51)+s34*(-19*s45+33*s51))+s23^2*(9*s34^3+s34^2*(-28*s45+42*s51)+2*s51*(-s45^2+6*s45*s51+6*s51^2)+s34*(13*s45^2-30*s45*s51+45*s51^2))+s23*(s34^3*(9*s45-11*s51)+4*s51^2*(s45^2-3*s45*s51-2*s51^2)-2*s34^2*(5*s45^2-12*s45*s51+15*s51^2)+s34*(3*s45^3-11*s45^2*s51+3*s45*s51^2-27*s51^3)))))/(s34*(s23-s34+s45-s51)^2*s51^2*(-s23+s34+s51)^2),
p[18]->(-(s12^3*(s23-s51)^3*(9*s23^2+9*s34^2-10*s34*s45+3*s45^2+18*s34*s51-10*s45*s51+9*s51^2-2*s23*(9*s34-5*s45+9*s51)))+s51^2*(-s23+s34+s51)^2*(s23^3*s34+s23^2*(-2*s34^2+3*s34*s45-2*s34*s51+s45*s51)+s45*(s34+s51)*(s34^2-2*s34*s45-s45^2+2*s34*s51-2*s45*s51+s51^2)+s23*(s34^3+2*s45*(s45-s51)*s51+s34^2*(-4*s45+2*s51)+s34*(s45^2-6*s45*s51+s51^2)))+s12^2*(s23-s51)*(2*s23^4*(9*s34+s51)-s23^3*(36*s34^2-38*s34*s45+60*s34*s51+13*s45*s51+8*s51^2)+s23^2*(18*s34^3+s34^2*(-56*s45+78*s51)+3*s51*(-4*s45^2+13*s45*s51+4*s51^2)+s34*(26*s45^2-41*s45*s51+72*s51^2))+s51*(s34^3*(9*s45+2*s51)+s34^2*(-10*s45^2+31*s45*s51+6*s51^2)+s51*(3*s45^3-12*s45^2*s51+13*s45*s51^2+2*s51^3)+s34*(3*s45^3-22*s45^2*s51+35*s45*s51^2+6*s51^3))+s23*(2*s34^3*(9*s45-10*s51)+s34^2*(-20*s45^2+25*s45*s51-48*s51^2)+s34*(6*s45^3-4*s45^2*s51-32*s45*s51^2-36*s51^3)-s51*(3*s45^3-24*s45^2*s51+39*s45*s51^2+8*s51^3)))-s12*(s23^5*(9*s34^2+2*s34*s51-s51^2)+s23^4*(-18*s34^3+s34^2*(28*s45-33*s51)+s34*(7*s45-4*s51)*s51+s51^2*(-4*s45+5*s51))+s51^2*(s34+s51)^2*(2*s45^3-5*s45^2*s51-4*s45*s51^2+s51^3+s34^2*(-2*s45+s51)+s34*(-4*s45^2-6*s45*s51+2*s51^2))+s23^3*(9*s34^4+s34^3*(-46*s45+42*s51)+s51^2*(5*s45^2+16*s45*s51-10*s51^2)+s34*s51*(13*s45^2-7*s45*s51-4*s51^2)+s34^2*(32*s45^2-81*s45*s51+39*s51^2))+s23^2*(s34^4*(18*s45-11*s51)+s34^3*(-38*s45^2+75*s45*s51-26*s51^2)+s34^2*(16*s45^3-69*s45^2*s51+60*s45*s51^2-9*s51^3)+s51^2*(2*s45^3-15*s45^2*s51-24*s45*s51^2+10*s51^3)+s34*s51*(11*s45^3-40*s45^2*s51-21*s45*s51^2+16*s51^3))+s23*(s34^4*(9*s45^2-11*s45*s51+s51^2)+s51^3*(-4*s45^3+15*s45^2*s51+16*s45*s51^2-5*s51^3)-s34^3*(10*s45^3-33*s45^2*s51+19*s45*s51^2+2*s51^3)+s34*s51*(3*s45^4-15*s45^3*s51+41*s45^2*s51^2+35*s45*s51^3-14*s51^4)+s34^2*(3*s45^4-21*s45^3*s51+50*s45^2*s51^2+11*s45*s51^3-12*s51^4))))/(s12*s34*(s23-s34+s45-s51)^2*s51^2*(-s23+s34+s51)^2),
p[19]->(s12*((36*s23*(-(s12^3*s23)-3*s12*s23*s45^2+s23*(s34+s45)^3+s12^2*s45*(3*s23+2*s45)))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s12*s23*(-6*s23*(s34+2*s45)+s12*(6*s23+s34+5*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*(s12^5+s12^4*(s23-5*s45)+2*s12^3*s45*(-2*s23+5*s45)+s12^2*(s23^3-10*s45^2*(s34+s45))+s12*s45*(-2*s23^3-4*s23*s45*(s34+s45)+5*s45*(s34+s45)^2)+(s34+s45)^2*(s23^3+s23*s45*(s34+s45)-(s34+s45)^3)))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*(10*s12^4+s23*(s34+s45)^3+20*s12^2*(s34^2+3*s34*s45+2*s45^2)+5*s12^3*(s23-4*(s34+2*s45))+s12*(4*s23^3-10*(s34+s45)^2*(s34+2*s45)+s23*(-s34^2+6*s34*s45+7*s45^2))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12*(2*s34*s45-s12*(s34+s45)+s23*(s34+s45)))/((s23-s34)^2*s45*(s23-s34-s51))-(3*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12*(s12^6*s23*(58*s23^4-2*s23^3*(95*s34-52*s45)+40*s34^2*(s34-s45)^2+s23*s34*(-163*s34^2+246*s34*s45-83*s45^2)+s23^2*(255*s34^2-264*s34*s45+49*s45^2))-s12^5*(222*s23^6+40*s34^3*(s34-s45)^2*s45+s23^5*(-399*s34+698*s45)+s23^4*(-126*s34^2-1327*s34*s45+715*s45^2)+s23^2*s34*(-819*s34^3+583*s34^2*s45+651*s34*s45^2-375*s45^3)+40*s23*s34^2*(6*s34^3-11*s34^2*s45+2*s34*s45^2+3*s45^3)+s23^3*(882*s34^3+500*s34^2*s45-1270*s34*s45^2+245*s45^3))+s12^4*(294*s23^7+200*s34^3*(s34-s45)^2*s45*(s34+s45)+96*s23^6*(s34+15*s45)+s23^5*(-1467*s34^2-752*s34*s45+2479*s45^2)+4*s23*s34^3*(150*s34^3-211*s34^2*s45-228*s34*s45^2+289*s45^3)+s23^4*(1314*s34^3-3437*s34^2*s45-2397*s34*s45^2+1820*s45^3)+s23^3*(816*s34^4+4345*s34^3*s45-2179*s34^2*s45^2-2146*s34*s45^3+490*s45^4)-s23^2*s34*(1653*s34^4+754*s34^3*s45-3725*s34^2*s45^2+288*s34*s45^3+630*s45^4))-s12^3*(130*s23^8+2*s23^7*(358*s34+565*s45)+400*s34^3*s45*(s34^2-s45^2)^2+s23^6*(-1176*s34^2+2298*s34*s45+3109*s45^2)+s23^5*(-1178*s34^3-5995*s34^2*s45+2093*s34*s45^2+3829*s45^3)+s23^4*(2855*s34^4-131*s34^3*s45-10323*s34^2*s45^2-232*s34*s45^3+2210*s45^4)+s23*s34^2*(800*s34^5-579*s34^4*s45-3018*s34^3*s45^2+973*s34^2*s45^3+2224*s34*s45^4-400*s45^5)-s23^2*s34*(1682*s34^5+3713*s34^4*s45-4780*s34^3*s45^2-5387*s34^2*s45^3+2742*s34*s45^4+430*s45^5)+s23^3*(-465*s34^5+6968*s34^4*s45+4679*s34^3*s45^2-7783*s34^2*s45^3-1164*s34*s45^4+490*s45^5))+s12^2*(400*s34^3*(s34-s45)^2*s45*(s34+s45)^3+5*s23^8*(81*s34+52*s45)+s23^7*(327*s34^2+2594*s34*s45+1378*s45^2)+s23^6*(-1797*s34^3-859*s34^2*s45+5876*s34*s45^2+2786*s45^3)+s23^5*(345*s34^4-6786*s34^3*s45-6201*s34^2*s45^2+6294*s34*s45^3+2723*s45^4)+s23^4*(2289*s34^5+5238*s34^4*s45-8358*s34^3*s45^2-11070*s34^2*s45^3+3266*s34*s45^4+1300*s45^5)+s23*s34^2*(600*s34^6+127*s34^5*s45-3391*s34^4*s45^2-1863*s34^3*s45^3+3391*s34^2*s45^4+1736*s34*s45^5-600*s45^6)+s23^2*s34*(-873*s34^6-4484*s34^5*s45+420*s34^4*s45^2+9744*s34^3*s45^3+2086*s34^2*s45^4-3678*s34*s45^5-15*s45^6)+s23^3*(-1296*s34^6+3906*s34^5*s45+11634*s34^4*s45^2-2547*s34^3*s45^3-9100*s34^2*s45^4+644*s34*s45^5+245*s45^6))-s12*(200*s34^3*(s34-s45)^2*s45*(s34+s45)^4+2*s23^8*(207*s34^2+263*s34*s45+65*s45^2)+s23^7*(-300*s34^3+1774*s34^2*s45+2496*s34*s45^2+542*s45^3)+s23^6*(-810*s34^4-2834*s34^3*s45+2369*s34^2*s45^2+4976*s34*s45^3+895*s45^4)+s23*s34^2*(s34+s45)^2*(240*s34^5-145*s34^4*s45-1486*s34^3*s45^2+487*s34^2*s45^3+1264*s34*s45^4-360*s45^5)+s23^5*(705*s34^5-2055*s34^4*s45-8169*s34^3*s45^2-444*s34^2*s45^3+5296*s34*s45^4+733*s45^5)+s23^4*(759*s34^6+4332*s34^5*s45+483*s34^4*s45^2-10479*s34^3*s45^3-4289*s34^2*s45^4+3135*s34*s45^5+299*s45^6)-s23^2*s34*(195*s34^7+2284*s34^6*s45+2371*s34^5*s45^2-4749*s34^4*s45^3-6227*s34^3*s45^4+982*s34^2*s45^5+2061*s34*s45^6-117*s45^7)+s23^3*(-813*s34^7+222*s34^6*s45+7374*s34^5*s45^2+5700*s34^4*s45^3-6161*s34^3*s45^4-4537*s34^2*s45^5+962*s34*s45^6+49*s45^7))+s34*(40*s34^2*(s34-s45)^2*s45*(s34+s45)^5+s23^8*(139*s34^2+266*s34*s45+121*s45^2)+s23^7*(-205*s34^3+304*s34^2*s45+1163*s34*s45^2+618*s45^3)+s23^6*(-63*s34^4-1099*s34^3*s45-503*s34^2*s45^2+1913*s34*s45^3+1302*s45^4)+s23*s34*(s34+s45)^3*(40*s34^5-7*s34^4*s45-310*s34^3*s45^2+81*s34^2*s45^3+276*s34*s45^4-80*s45^5)+s23^5*(192*s34^5+168*s34^4*s45-2225*s34^3*s45^2-2492*s34^2*s45^3+1229*s34*s45^4+1448*s45^5)-s23^2*(s34+s45)^2*(7*s34^6+408*s34^5*s45+179*s34^4*s45^2-1062*s34^3*s45^3-324*s34^2*s45^4+512*s34*s45^5-40*s45^6)+s23^4*(75*s34^6+975*s34^5*s45+1552*s34^4*s45^2-1762*s34^3*s45^3-3566*s34^2*s45^4-231*s34*s45^5+897*s45^6)+s23^3*(-171*s34^7-297*s34^6*s45+1297*s34^5*s45^2+2949*s34^4*s45^3+218*s34^3*s45^4-2398*s34^2*s45^5-796*s34*s45^6+294*s45^7))))/(s23^2*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51^2)-(s12*(-24*s23^10*(s34+s45)^2-40*s34^3*(s34-s45)^3*s45*(s34+s45)^5+s23^9*(283*s34^3+530*s34^2*s45+205*s34*s45^2-36*s45^3)-s23*s34^2*(s34-s45)^2*(s34+s45)^3*(25*s34^4-25*s34^3*s45-342*s34^2*s45^2-218*s34*s45^3+80*s45^4)+s23^8*(-938*s34^4-813*s34^3*s45+1326*s34^2*s45^2+1279*s34*s45^3+126*s45^4)+2*s23^7*(548*s34^5-687*s34^4*s45-2202*s34^3*s45^2+65*s34^2*s45^3+1149*s34*s45^4+192*s45^5)+s23^6*(-306*s34^6+2857*s34^5*s45+764*s34^4*s45^2-6729*s34^3*s45^3-2396*s34^2*s45^4+2102*s34*s45^5+396*s45^6)+s23^2*s34*(s34+s45)^2*(2*s34^7+335*s34^6*s45-420*s34^5*s45^2-1254*s34^4*s45^3+960*s34^3*s45^4+915*s34^2*s45^5-578*s34*s45^6+40*s45^7)+s23^5*(-90*s34^7-414*s34^6*s45+3954*s34^5*s45^2+2924*s34^4*s45^3-5919*s34^3*s45^4-3312*s34^2*s45^5+1265*s34*s45^6+180*s45^7)+s23^4*(-174*s34^8-951*s34^7*s45-438*s34^6*s45^2+4709*s34^5*s45^3+3666*s34^4*s45^4-3885*s34^3*s45^5-2536*s34^2*s45^6+627*s34*s45^7+30*s45^8)+2*s23^3*s34*(88*s34^8-43*s34^7*s45-1010*s34^6*s45^2-735*s34^5*s45^3+1921*s34^4*s45^4+1748*s34^3*s45^5-843*s34^2*s45^6-698*s34*s45^7+116*s45^8)+2*s12^6*(20*s23*s34^2*(5*s34-2*s45)*(s34-s45)^2-20*s34^3*(s34-s45)^3+s23^5*(8*s34+6*s45)+s23^4*(-73*s34^2+30*s34*s45+3*s45^2)+s23^3*s34*(182*s34^2-207*s34*s45+45*s45^2)+s23^2*s34*(-197*s34^3+351*s34^2*s45-171*s34*s45^2+17*s45^3))-s12^5*(24*s23^7-40*s34^3*(s34-s45)^3*(5*s34+6*s45)+s23^6*(-29*s34+120*s45)+6*s23*s34^2*(s34-s45)^2*(137*s34^2+163*s34*s45-80*s45^2)+s23^5*(-387*s34^2+171*s34*s45+168*s45^2)+3*s23^4*(237*s34^3-686*s34^2*s45+202*s34*s45^2+20*s45^3)+s23^3*s34*(157*s34^3+3015*s34^2*s45-3402*s34*s45^2+664*s45^3)-6*s23^2*s34*(183*s34^4+157*s34^3*s45-678*s34^2*s45^2+373*s34*s45^3-35*s45^4))+s12^4*(72*s23^8+s23^7*(-48*s34+408*s45)-200*s34^3*(s34-s45)^3*(2*s34^2+5*s34*s45+3*s45^2)+s23^6*(-829*s34^2+149*s34*s45+852*s45^2)+6*s23*s34^2*(s34-s45)^2*(211*s34^3+674*s34^2*s45+315*s34*s45^2-200*s45^3)+6*s23^5*(122*s34^3-695*s34^2*s45+205*s34*s45^2+122*s45^3)-2*s23^3*s34*(821*s34^4-2416*s34^3*s45-3849*s34^2*s45^2+5468*s34*s45^3-994*s45^4)+3*s23^4*(506*s34^4+1060*s34^3*s45-3175*s34^2*s45^2+811*s34*s45^3+70*s45^4)+s23^2*(-669*s34^6-6111*s34^5*s45+3279*s34^4*s45^2+8991*s34^3*s45^3-6030*s34^2*s45^4+540*s34*s45^5))-s12^3*(24*s23^9-400*s34^3*(s34-s45)^3*(s34+s45)^2*(s34+2*s45)+s23^8*(382*s34+408*s45)+s23^7*(-1631*s34^2+1272*s34*s45+1488*s45^2)+s23^6*(461*s34^3-6625*s34^2*s45+2443*s34*s45^2+2232*s45^3)+s23*s34^2*(s34-s45)^2*(841*s34^4+5423*s34^3*s45+7956*s34^2*s45^2+1780*s34*s45^3-1600*s45^4)+s23^5*(2314*s34^4+750*s34^3*s45-14280*s34^2*s45^2+4083*s34*s45^3+1488*s45^4)+s23^4*(-407*s34^5+10380*s34^4*s45+2025*s34^3*s45^2-20277*s34^2*s45^3+4890*s34*s45^4+360*s45^5)+s23^3*s34*(-2236*s34^5-3511*s34^4*s45+18277*s34^3*s45^2+6850*s34^2*s45^3-17932*s34*s45^4+3112*s45^5)+s23^2*s34*(652*s34^6-6015*s34^5*s45-9882*s34^4*s45^2+13701*s34^3*s45^3+9384*s34^2*s45^4-8580*s34*s45^5+740*s45^6))+s12^2*(-24*s23^10+s23^9*(325*s34+12*s45)+s23^8*(-342*s34^2+2175*s34*s45+726*s45^2)-200*(s34+3*s45)*(s34^3-s34*s45^2)^3-6*s23^7*(346*s34^3+786*s34^2*s45-839*s34*s45^2-372*s45^3)+s23^6*(3227*s34^4-4704*s34^3*s45-13659*s34^2*s45^2+6425*s34*s45^3+2784*s45^4)+3*s23*s34^2*(s34-s45)^2*(49*s34^5+992*s34^4*s45+2891*s34^3*s45^2+2608*s34^2*s45^3+260*s34*s45^4-400*s45^5)+3*s23^5*(168*s34^5+3416*s34^4*s45-2248*s34^3*s45^2-6974*s34^2*s45^3+2115*s34*s45^4+524*s45^5)-2*s23^3*s34*(290*s34^6+3885*s34^5*s45-1146*s34^4*s45^2-13055*s34^3*s45^3+420*s34^2*s45^4+7995*s34*s45^5-1349*s45^6)-3*s23^4*(624*s34^6-1097*s34^5*s45-6861*s34^4*s45^2+2195*s34^3*s45^3+7339*s34^2*s45^4-1744*s34*s45^5-110*s45^6)+3*s23^2*s34*(297*s34^7-206*s34^6*s45-4032*s34^5*s45^2-1424*s34^4*s45^3+5993*s34^3*s45^4+1452*s34^2*s45^5-2270*s34*s45^6+190*s45^7))+s12*(48*s23^10*(s34+s45)+40*s34^3*(s34-s45)^3*(s34+s45)^4*(s34+6*s45)+s23^9*(-590*s34^2-530*s34*s45+48*s45^2)+6*s23^8*(270*s34^3-175*s34^2*s45-512*s34*s45^2-86*s45^3)+3*s23*(s34^3-s34*s45^2)^2*(25*s34^4-213*s34^3*s45-742*s34^2*s45^2-350*s34*s45^3+160*s45^4)-3*s23^7*(213*s34^4-2412*s34^3*s45-977*s34^2*s45^2+2004*s34*s45^3+504*s45^4)-s23^6*(1600*s34^5+5215*s34^4*s45-12132*s34^3*s45^2-10259*s34^2*s45^3+6262*s34*s45^4+1680*s45^5)+3*s23^5*(245*s34^6-1481*s34^5*s45-3670*s34^4*s45^2+4229*s34^3*s45^3+4579*s34^2*s45^4-1534*s34*s45^5-280*s45^6)+s23^3*s34*(-397*s34^7+2960*s34^6*s45+6927*s34^5*s45^2-7985*s34^4*s45^3-16004*s34^3*s45^4+4329*s34^2*s45^5+7402*s34*s45^6-1232*s45^7)+3*s23^4*(328*s34^7+874*s34^6*s45-2856*s34^5*s45^2-5123*s34^4*s45^3+3342*s34^3*s45^4+3963*s34^2*s45^5-952*s34*s45^6-52*s45^7)-3*s23^2*s34*(92*s34^8+423*s34^7*s45-1028*s34^6*s45^2-2908*s34^5*s45^3+726*s34^4*s45^4+3439*s34^3*s45^5+132*s34^2*s45^6-954*s34*s45^7+78*s45^8))))/(s23^2*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51)-(3*s12*(-2*s12*(-(s23*(s34-2*s45))+(s34-s45)^2)*(s34-s45)+2*(s34-s45)^3*s45+s23^2*(-2*s34^2+3*s34*s45-4*s45^2)+s23*(2*s34^3-5*s34^2*s45+11*s34*s45^2-6*s45^3)))/(s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))))/9,
p[20]->((36*s23^3*s34*(s34+s45)^2)/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s23*(142*s12^2*s23*s34-440*s12^3*s45-332*s12*s23*s34*s45+238*s23*s34*s45^2-635*s12*s45^3-88*s23*s45^3))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(36*s23^2*s45*(s34+s45)^2*(s23^2+3*s34^2+4*s34*s45+s45^2-3*s23*(s34+s45)))/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2670*s12^2*s45^2*(s12^2+s45*(s34+s45)))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1068*s12*s45*(s12^4+s45^2*(s34+s45)^2))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s34^2*(1159*s12^4-853*s12^3*s34+275*s12^2*s34*(s34+s45)-25*s12*s34*(s34+s45)^2+25*s45*(s34+s45)^3))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*(89*s12^6-367*s12^5*s34+1835*s12^4*s34*s45+2335*s12^2*s34*s45^2*(s34+s45)-767*s12*s34*s45^2*(s34+s45)^2+89*s45^3*(s34+s45)^3))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s23*(s34+s45)^3*(s23*(s34-26*s45)+s45*(-3*s34+2*s45)))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(120*s12^2*s45*(10*s12*s34*(s34+s45)^2-(s34+s45)^3*(4*s34+7*s45)+s12^3*(10*s34+7*s45)))/(s23^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*s45*(s34+s45)*(41*s34^3+118*s34^2*s45+98*s34*s45^2+21*s45^3-s12*s34*(181*s34+307*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*s12*(71*s12^4-245*s12*s34^3+67*s34^4+67*s34^3*s45+283*s34*s45^3+283*s45^4-s12^3*(301*s34+331*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s23*(s12^3*(49*s23+353*s34)-577*s23*s34^2*s45+s12*s34^2*(379*s23+959*s45)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(36*s45*(s34+s45)^2*(s23^4+s23^2*s45*(s34+s45)+s34*(s34+s45)^3-s23^3*(s34+3*s45)-s23*s34*(s34^2+4*s34*s45+3*s45^2)))/(s12*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s34*(s23^3*s34+s12*s23*(25*s34^2+9*s23*s45-9*s34*s45+6*s45^2)+s12^2*(-3*s23^2+3*s23*(s34-47*s45)+301*s45^2)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(s23*(401*s12^4+797*s12^2*s34^2+s45^2*(1013*s34^2+1858*s34*s45+845*s45^2)))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*s45*(571*s12^2*s34^2*(s34+s45)-125*s12*s34^2*(s34+s45)^2+50*s34*s45*(s34+s45)^3-s12^3*(1159*s34^2+1835*s34*s45+890*s45^2)))/(s23*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(12*(s34+s45)^2*(-s23^4+2*s23^3*s45+4*s45*(s34+s45)^3+s23*(s34^3+2*s34^2*s45-9*s34*s45^2-10*s45^3)))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(40*(s12^7+10*s12^5*s34^2-s12^2*s34^2*(s34+s45)^3-s45^2*(s34+s45)^5+s12*s45*(s34+s45)^4*(2*s34+7*s45)-s12^6*(5*s34+7*s45)+5*s12^3*(s34+s45)^2*(s34^2+7*s45^2)-5*s12^4*(2*s34^3+10*s34^2*s45+15*s34*s45^2+7*s45^3)))/(s23^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(36*(34*s12^3*s34^2+s12^2*s23^2*(9*s23-9*s34+10*s45)+s23*(-4*s23^3*s45+12*s34^2*s45*(s34+s45)+3*s23^2*(s34+3*s45)^2-s23*(3*s34-2*s45)*(s34+3*s45)^2)+s12*s23*(5*(3*s34-2*s45)*s45^2-9*s23^2*(s34+3*s45)+3*s23*(3*s34^2+7*s34*s45-11*s45^2))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*(-2*s12^6-s12^4*s23*(s23-3*s34+2*s45)-s12*s23*s45*(11*s23^3+32*s23*s45^2+10*(3*s34-2*s45)*s45^2)+s12^3*(-14*s23^3-2*s23^2*s45-5*s23*(3*s34-2*s45)*s45+70*s45^3)+s12^5*(7*s23+3*(s34+4*s45))+s12^2*(s23^4-30*s23^2*s45^2+10*s23*(3*s34-7*s45)*s45^2-30*s45^3*(2*s34+s45)+3*s23^3*(s34+17*s45))+s45^2*(10*s23^4+47*s23^3*s45-14*s45^2*(s34+s45)^2+s23^2*s45*(-15*s34+23*s45)+5*s23*s45*(3*s34^2+s34*s45-2*s45^2))))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(36*(4*s12^2*s23^2*s45*(-3*s23+3*s34+2*s45)-s12^4*s45*(11*s23+6*s34+10*s45)+s12^3*(3*s23^3+20*s23*s45^2+5*(3*s34-2*s45)*s45^2+s23^2*(-3*s34+2*s45))+s45^2*(-3*s23^4+s23^3*(3*s34-14*s45)+4*s23^2*(3*s34-2*s45)*s45-2*(3*s34-2*s45)*s45*(s34+s45)^2+s23*s45*(6*s34^2+7*s34*s45+s45^2))+s12*s45*(3*s23^4-6*s23^2*(3*s34-2*s45)*s45+5*s23*s45^2*(-3*s34+s45)-s23^3*(3*s34+5*s45)+s45^2*(15*s34^2+19*s34*s45+4*s45^2))))/(s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*(5*s12^3*(3*s23^2-3*s23*s34+2*s23*s45-59*s45^2)+s12*s23*s34*(-3*s23*s34+3*s34^2-2*s34*s45+545*s45^2)+s12^2*(71*s23^3-505*s23*s45^2+235*s45^3)+s23*(167*s23^2*s45^2+3*s23*s34*(s34+s45)^2+s34*(-14*s34^3-15*s34^2*s45+s34*s45^2+2*s45^3))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(12*(-5*s12^4*(3*s23-3*s34+2*s45)+s23^4*(s34+12*s45)+s23^3*(-3*s34^2-48*s34*s45+8*s45^2)+s12^3*(30*s23*s34-30*s34^2+75*s23*s45+246*s34*s45+50*s45^2)+(s34+s45)^2*(s34^3+22*s34^2*s45+23*s34*s45^2-26*s45^3)+5*s23^2*(5*s34^3+3*s34*s45^2+3*s45^3)-s23*(3*s34^4+30*s34^3*s45+105*s34^2*s45^2+107*s34*s45^3+29*s45^4)+2*s12^2*(15*s34^3+15*s23^2*s45-113*s34^2*s45+35*s34*s45^2-50*s45^3-5*s23*(3*s34^2+15*s34*s45+13*s45^2))+s12*(s23^4+13*s23^2*s45^2+s23^3*(32*s34+91*s45)+15*s23*(s34^3+6*s34^2*s45+12*s34*s45^2+7*s45^3)-5*(3*s34^4+16*s34^3*s45+24*s34^2*s45^2-3*s34*s45^3-14*s45^4))))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*(s12^2*s34*(s34+s45)+s23*(s34+s45)*(2*s34*s45+s23*(s34+s45))-s12*(2*s34^2*s45+s23*(2*s34^2+3*s34*s45+s45^2))))/((s23-s34)^2*s45*(s23-s34-s51))-(3*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^7*s23^2*(58*s23^4-2*s23^3*(95*s34-52*s45)+40*s34^2*(s34-s45)^2+s23*s34*(-163*s34^2+246*s34*s45-83*s45^2)+s23^2*(255*s34^2-264*s34*s45+49*s45^2))-s12^6*s23*(222*s23^6+80*s34^3*(s34-s45)^2*s45+s23^5*(-347*s34+698*s45)+s23^4*(-298*s34^2-1183*s34*s45+715*s45^2)+2*s23^2*s34*(-488*s34^3+527*s34^2*s45+167*s34*s45^2-166*s45^3)+s23*s34^2*(280*s34^3-677*s34^2*s45+354*s34*s45^2+43*s45^3)+s23^3*(1119*s34^3+88*s34^2*s45-1135*s34*s45^2+245*s45^3))+s12^5*(294*s23^8+40*s34^4*(s34-s45)^2*s45^2+60*s23^7*(5*s34+24*s45)+s23^6*(-1842*s34^2+84*s34*s45+2479*s45^2)+80*s23*s34^3*s45*(6*s34^3-9*s34^2*s45-s34*s45^2+4*s45^3)+s23^5*(1224*s34^3-5037*s34^2*s45-1128*s34*s45^2+1820*s45^3)+s23^3*s34*(-2442*s34^4+609*s34^3*s45+4840*s34^2*s45^2-1795*s34*s45^3-415*s45^4)+s23^2*s34^2*(840*s34^4-2073*s34^3*s45-279*s34^2*s45^2+1897*s34*s45^3-345*s45^4)+s23^4*(1626*s34^4+4749*s34^3*s45-4566*s34^2*s45^2-1294*s34*s45^3+490*s45^4))-s12^4*(130*s23^9+200*s34^4*(s34-s45)^2*s45^2*(s34+s45)+2*s23^8*(496*s34+565*s45)+s23^7*(-1098*s34^2+3906*s34*s45+3109*s45^2)+s23^6*(-2543*s34^3-6645*s34^2*s45+5682*s34*s45^2+3829*s45^3)+s23^3*s34^2*(-3275*s34^4-3759*s34^3*s45+12538*s34^2*s45^2+3088*s34*s45^3-5266*s45^4)+4*s23*s34^3*s45*(300*s34^4-261*s34^3*s45-478*s34^2*s45^2+339*s34*s45^3+100*s45^4)+s23^5*(4151*s34^4-4657*s34^3*s45-13274*s34^2*s45^2+3653*s34*s45^3+2210*s45^4)+2*s23^2*s34^2*(700*s34^5-1508*s34^4*s45-2342*s34^3*s45^2+2867*s34^2*s45^3+968*s34*s45^4-485*s45^5)+s23^4*(243*s34^5+12417*s34^4*s45-493*s34^3*s45^2-11960*s34^2*s45^3+894*s34*s45^4+490*s45^5))-s34^2*(s23+s45)^2*(40*s34^2*(s34-s45)^2*(s34+s45)^5+s23^7*(139*s34^2+266*s34*s45+121*s45^2)+s23^6*(-205*s34^3+165*s34^2*s45+897*s34*s45^2+497*s45^3)-s23*s34*(s34+s45)^3*(7*s34^4+230*s34^3*s45-81*s34^2*s45^2-236*s34*s45^3+80*s45^4)+s23^5*(-63*s34^4-894*s34^3*s45-668*s34^2*s45^2+1016*s34*s45^3+805*s45^4)-s23^2*(s34+s45)^2*(171*s34^5+30*s34^4*s45-745*s34^3*s45^2-168*s34^2*s45^3+432*s34*s45^4-40*s45^5)+s23^4*(192*s34^5+231*s34^4*s45-1331*s34^3*s45^2-1824*s34^2*s45^3+213*s34*s45^4+643*s45^5)+s23^3*(75*s34^6+783*s34^5*s45+1321*s34^4*s45^2-431*s34^3*s45^3-1742*s34^2*s45^4-444*s34*s45^5+254*s45^6))+s12^3*(s23^9*(529*s34+260*s45)+400*s34^4*s45^2*(s34^2-s45^2)^2+s23^8*(1007*s34^2+3782*s34*s45+1378*s45^2)+s23^7*(-2937*s34^3+1981*s34^2*s45+9827*s34*s45^2+2786*s45^3)+s23^6*(-725*s34^4-13627*s34^3*s45-2068*s34^2*s45^2+12680*s34*s45^3+2723*s45^4)+s23*s34^4*s45*(1600*s34^4-179*s34^3*s45-4618*s34^2*s45^2+173*s34*s45^3+3024*s45^4)+s23^5*(5054*s34^5+4187*s34^4*s45-23824*s34^3*s45^2-9239*s34^2*s45^3+8747*s34*s45^4+1300*s45^5)+2*s23^2*s34^2*(700*s34^6-1037*s34^5*s45-5031*s34^4*s45^2+1885*s34^3*s45^3+5441*s34^2*s45^4-673*s34*s45^5-485*s45^6)+s23^4*(-1833*s34^6+13339*s34^5*s45+16236*s34^4*s45^2-19735*s34^3*s45^3-10238*s34^2*s45^4+3056*s34*s45^5+245*s45^6)+s23^3*s34*(-2495*s34^6-8674*s34^5*s45+11748*s34^4*s45^2+19594*s34^3*s45^3-8019*s34^2*s45^4-5044*s34*s45^5+415*s45^6))-s12^2*(400*s34^4*(s34-s45)^2*s45^2*(s34+s45)^3+s23^9*(807*s34^2+774*s34*s45+130*s45^2)+s23^8*(9*s34^3+4665*s34^2*s45+4044*s34*s45^2+542*s45^3)+s23^7*(-2553*s34^4-3372*s34^3*s45+10509*s34^2*s45^2+8870*s34*s45^3+895*s45^4)+s23^6*(1086*s34^5-10320*s34^4*s45-14977*s34^3*s45^2+11276*s34^2*s45^3+10385*s34*s45^4+733*s45^5)+s23*s34^3*s45*(1200*s34^6+927*s34^5*s45-4391*s34^4*s45^2-3463*s34^3*s45^3+3591*s34^2*s45^4+2536*s34*s45^5-400*s45^6)+s23^5*(2976*s34^6+9891*s34^5*s45-14061*s34^4*s45^2-27078*s34^3*s45^3+5031*s34^2*s45^4+6798*s34*s45^5+299*s45^6)+s23^2*s34^2*(840*s34^7-381*s34^6*s45-9351*s34^5*s45^2-4103*s34^4*s45^3+13767*s34^3*s45^4+6447*s34^2*s45^5-3674*s34*s45^6-345*s45^7)+s23^4*(-2127*s34^7+6177*s34^6*s45+23952*s34^5*s45^2-4773*s34^4*s45^3-25617*s34^3*s45^4-579*s34^2*s45^5+2345*s34*s45^6+49*s45^7)+s23^3*s34*(-1038*s34^7-8022*s34^6*s45+1757*s34^5*s45^2+25773*s34^4*s45^3+5832*s34^3*s45^4-13418*s34^2*s45^5-1330*s34*s45^6+332*s45^7))+s12*s34*(200*s34^3*(s34-s45)^2*s45^2*(s34+s45)^4+s23^9*(547*s34^2+780*s34*s45+245*s45^2)+s23^8*(-505*s34^3+2456*s34^2*s45+4113*s34*s45^2+1254*s45^3)+s23^7*(-855*s34^4-4191*s34^3*s45+3580*s34^2*s45^2+9211*s34*s45^3+2649*s45^4)+s23*s34^2*s45*(s34+s45)^2*(480*s34^5-105*s34^4*s45-1966*s34^3*s45^2+407*s34^2*s45^3+1504*s34*s45^4-320*s45^5)+s23^6*(897*s34^5-2619*s34^4*s45-13042*s34^3*s45^2-549*s34^2*s45^3+11291*s34*s45^4+2956*s45^5)+s23^5*(816*s34^6+5964*s34^5*s45+70*s34^4*s45^2-20098*s34^3*s45^3-8137*s34^2*s45^4+8080*s34*s45^5+1839*s45^6)+s23^4*(-984*s34^7+636*s34^6*s45+12871*s34^5*s45^2+9120*s34^4*s45^3-16182*s34^3*s45^4-11032*s34^2*s45^5+3289*s34*s45^6+606*s45^7)+s23^2*s34*(280*s34^8+259*s34^7*s45-4013*s34^6*s45^2-5825*s34^5*s45^3+5053*s34^4*s45^4+9533*s34^3*s45^5+237*s34^2*s45^6-2367*s34*s45^7+43*s45^8)+s23^3*(-196*s34^8-3501*s34^7*s45-3175*s34^6*s45^2+12305*s34^5*s45^3+14124*s34^4*s45^4-5867*s34^3*s45^5-7162*s34^2*s45^6+665*s34*s45^7+83*s45^8)))/(s23^2*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51^2)+(-(s12^7*s23^2*(58*s23^5-58*s23^4*(5*s34-3*s45)+s23*s34*(227*s34-98*s45)*(s34-s45)^2-43*s34^2*(s34-s45)^3+s23^3*(547*s34^2-660*s34*s45+159*s45^2)+s23^2*(-499*s34^3+909*s34^2*s45-459*s34*s45^2+49*s45^3)))+s12^6*(246*s23^8+40*s23*s34^3*(11*s34-5*s45)*(s34-s45)^2*s45-80*s34^4*(s34-s45)^3*s45+s23^7*(-872*s34+1098*s45)+s23^6*(523*s34^2-3577*s34*s45+1743*s45^2)+s23^5*(1300*s34^3+3418*s34^2*s45-5127*s34*s45^2+1173*s45^3)+s23^3*s34*(1268*s34^4-396*s34^3*s45-2889*s34^2*s45^2+2731*s34*s45^3-634*s45^4)+s23^4*(-2188*s34^4-470*s34^3*s45+5172*s34^2*s45^2-3017*s34*s45^3+294*s45^4)+s23^2*s34^2*(-277*s34^4-433*s34^3*s45+1881*s34^2*s45^2-1595*s34*s45^3+424*s45^4))+s12^5*(-366*s23^9+12*s23^8*(43*s34-197*s45)+80*s34^4*(s34-s45)^3*s45*(5*s34+6*s45)+s23^7*(2223*s34^2+4904*s34*s45-5691*s45^2)-2*s23*s34^3*(s34-s45)^2*s45*(893*s34^2+1027*s34*s45-600*s45^2)+s23^6*(-4689*s34^3+2932*s34^2*s45+13497*s34*s45^2-6444*s45^3)+6*s23^5*(175*s34^4-1862*s34^3*s45-1060*s34^2*s45^2+2655*s34*s45^3-580*s45^4)-s23^3*s34*(2955*s34^5+794*s34^4*s45+1113*s34^3*s45^2-10704*s34^2*s45^3+8456*s34*s45^4-1740*s45^5)+s23^4*(3456*s34^5+6008*s34^4*s45-1506*s34^3*s45^2-13881*s34^2*s45^3+8522*s34*s45^4-735*s45^5)+3*s23^2*s34^2*(255*s34^5+624*s34^4*s45+209*s34^3*s45^2-2975*s34^2*s45^3+2432*s34*s45^4-545*s45^5))+s12^4*(154*s23^10+2*s23^9*(455*s34+981*s45)-400*s34^4*(s34-s45)^3*s45*(2*s34^2+5*s34*s45+3*s45^2)+s23^8*(-4157*s34^2+924*s34*s45+7461*s45^2)+5*s23*s34^3*(s34-s45)^2*s45*(529*s34^3+1737*s34^2*s45+734*s34*s45^2-600*s45^3)+s23^7*(1522*s34^3-16246*s34^2*s45-8404*s34*s45^2+13089*s45^3)+s23^6*(7081*s34^4+12904*s34^3*s45-17216*s34^2*s45^2-24276*s34*s45^3+11826*s45^4)+s23^5*(-6242*s34^5+10269*s34^4*s45+18744*s34^3*s45^2+7575*s34^2*s45^3-26649*s34*s45^4+5370*s45^5)+s23^3*s34*(3682*s34^6-278*s34^5*s45+7591*s34^4*s45^2+7611*s34^3*s45^3-28178*s34^2*s45^4+16132*s34*s45^5-2620*s45^6)-s23^4*(1775*s34^6+10438*s34^5*s45+238*s34^4*s45^2+7062*s34^3*s45^3-25502*s34^2*s45^4+13402*s34*s45^5-980*s45^6)+s23^2*s34^2*(-1175*s34^6-942*s34^5*s45-12309*s34^4*s45^2+9684*s34^3*s45^3+18522*s34^2*s45^4-17100*s34*s45^5+3320*s45^6))+s12^3*(24*s23^11+800*s34^4*(s34-s45)^3*s45*(s34+s45)^2*(s34+2*s45)-2*s23^10*(377*s34+201*s45)+s23^9*(443*s34^2-4754*s34*s45-3624*s45^2)+s23^8*(5753*s34^3+10403*s34^2*s45-6936*s34*s45^2-10635*s45^3)+s23^7*(-7954*s34^4+11440*s34^3*s45+28387*s34^2*s45^2+5720*s34*s45^3-15231*s45^4)-2*s23*s34^3*(s34-s45)^2*s45*(757*s34^4+5733*s34^3*s45+8440*s34^2*s45^2+1470*s34*s45^3-2000*s45^4)+s23^6*(-2620*s34^5-25185*s34^4*s45+2039*s34^3*s45^2+20782*s34^2*s45^3+25041*s34*s45^4-11634*s45^5)+s23^5*(7808*s34^6-1900*s34^5*s45-20511*s34^4*s45^2+1848*s34^3*s45^3-16653*s34^2*s45^4+26718*s34*s45^5-4575*s45^6)+s23^2*s34^2*(1085*s34^7-2248*s34^6*s45+12534*s34^5*s45^2+22188*s34^4*s45^3-34596*s34^3*s45^4-17883*s34^2*s45^5+22825*s34*s45^6-3905*s45^7)+s23^4*(-1192*s34^7+12364*s34^6*s45-13019*s34^5*s45^2+4049*s34^4*s45^3+31085*s34^3*s45^4-34877*s34^2*s45^5+12663*s34*s45^6-735*s45^7)+s23^3*s34*(-2593*s34^7+996*s34^6*s45+9542*s34^5*s45^2-41834*s34^4*s45^3-2162*s34^3*s45^4+44144*s34^2*s45^5-19783*s34*s45^6+2330*s45^7))+s12^2*(-24*s23^11*(3*s34+2*s45)-400*s34^4*s45*(s34+3*s45)*(s34^2-s45^2)^3+s23^10*(1329*s34^2+1207*s34*s45+342*s45^2)+s23^9*(-3090*s34^3+3353*s34^2*s45+5997*s34*s45^2+2826*s45^3)-3*s23^8*(411*s34^4+5434*s34^3*s45+942*s34^2*s45^2-2526*s34*s45^3-2371*s45^4)-2*s23*s34^3*(s34-s45)^2*s45*(34*s34^5-2905*s34^4*s45-9264*s34^3*s45^2-8195*s34^2*s45^3-370*s34*s45^4+1500*s45^5)+s23^7*(6852*s34^5+3584*s34^4*s45-26892*s34^3*s45^2-11337*s34^2*s45^3-3454*s34*s45^4+8817*s45^5)+s23^6*(-1692*s34^6+19543*s34^5*s45+6336*s34^4*s45^2-20964*s34^3*s45^3+2296*s34^2*s45^4-16866*s34*s45^5+5895*s45^6)-3*s23^5*(1494*s34^7+1645*s34^6*s45-9809*s34^5*s45^2+5153*s34^4*s45^3+7449*s34^3*s45^4-9458*s34^2*s45^5+5505*s34*s45^6-683*s45^7)+s23^3*s34*(984*s34^8+1282*s34^7*s45-21636*s34^6*s45^2+8382*s34^5*s45^3+65543*s34^4*s45^4-17391*s34^3*s45^5-38661*s34^2*s45^6+15035*s34*s45^7-1218*s45^8)-3*s23^2*s34^2*(201*s34^8-954*s34^7*s45-175*s34^6*s45^2+10087*s34^5*s45^3+2933*s34^4*s45^4-14982*s34^3*s45^5-2087*s34^2*s45^6+5873*s34*s45^7-896*s45^8)+s23^4*(2007*s34^8-10078*s34^7*s45+3369*s34^6*s45^2+47865*s34^5*s45^3-35612*s34^4*s45^4-39198*s34^3*s45^5+31938*s34^2*s45^6-7181*s34*s45^7+294*s45^8))+s12*(80*s34^4*(s34-s45)^3*s45*(s34+s45)^4*(s34+6*s45)+24*s23^11*(3*s34^2+4*s34*s45+s45^2)-2*s23^10*(506*s34^3+580*s34^2*s45+136*s34*s45^2+47*s45^3)+s23^9*(3041*s34^4-586*s34^3*s45-4027*s34^2*s45^2-1504*s34*s45^3-798*s45^4)+2*s23*s34^3*s45*(s34^2-s45^2)^2*(194*s34^4-634*s34^3*s45-2465*s34^2*s45^2-1055*s34*s45^3+600*s45^4)-s23^8*(2221*s34^5-10317*s34^4*s45-4821*s34^3*s45^2+5254*s34^2*s45^3+672*s34*s45^4+1821*s45^5)+s23^7*(-1407*s34^6-8860*s34^5*s45+17576*s34^4*s45^2+8344*s34^3*s45^3-7507*s34^2*s45^4+4076*s34*s45^5-2024*s45^6)+s23^6*(1197*s34^7-5915*s34^6*s45-14966*s34^5*s45^2+28447*s34^4*s45^3+7297*s34^3*s45^4-15884*s34^2*s45^5+7660*s34*s45^6-1212*s45^7)+s23^5*(1287*s34^8+4500*s34^7*s45-16455*s34^6*s45^2-19850*s34^5*s45^3+43776*s34^4*s45^4+12192*s34^3*s45^5-21968*s34^2*s45^6+5964*s34*s45^7-378*s45^8)+s23^2*s34^2*(187*s34^9-1071*s34^8*s45-4704*s34^7*s45^2+8197*s34^6*s45^3+22845*s34^5*s45^4-7398*s34^4*s45^5-25678*s34^3*s45^6+1281*s34^2*s45^7+7350*s34*s45^8-1009*s45^9)+s23^4*(-983*s34^9+4205*s34^8*s45+9353*s34^7*s45^2-30374*s34^6*s45^3-32048*s34^5*s45^4+43099*s34^4*s45^5+20246*s34^3*s45^6-16517*s34^2*s45^7+2260*s34*s45^8-49*s45^9)+s23^3*s34*(-161*s34^9-1994*s34^8*s45+9622*s34^7*s45^2+19258*s34^6*s45^3-27517*s34^5*s45^4-39544*s34^4*s45^5+20354*s34^3*s45^6+17552*s34^2*s45^7-6394*s34*s45^8+344*s45^9))-s34*(24*s23^11*(s34+s45)^2+80*s34^3*(s34-s45)^3*s45^2*(s34+s45)^5+s23^10*(-283*s34^3-367*s34^2*s45+109*s34*s45^2+181*s45^3)+s23*s34^2*(s34-s45)^2*s45*(s34+s45)^3*(105*s34^4-32*s34^3*s45-779*s34^2*s45^2-454*s34*s45^3+200*s45^4)+s23^9*(938*s34^4+47*s34^3*s45-1945*s34^2*s45^2-297*s34*s45^3+649*s45^4)-2*s23^8*(548*s34^5-1399*s34^4*s45-1716*s34^3*s45^2+2063*s34^2*s45^3+929*s34*s45^4-705*s45^5)+2*s23^7*(153*s34^6-1920*s34^5*s45+1711*s34^4*s45^2+4837*s34^3*s45^3-2550*s34^2*s45^4-2240*s34*s45^5+985*s45^6)+s23^6*(90*s34^7+348*s34^6*s45-7016*s34^5*s45^2+3078*s34^4*s45^3+16061*s34^3*s45^4-3419*s34^2*s45^5-6567*s34*s45^6+1769*s45^7)+s23^2*s34*(s34+s45)^2*(25*s34^8-139*s34^7*s45-1064*s34^6*s45^2+1530*s34^5*s45^3+3171*s34^4*s45^4-2925*s34^3*s45^5-2044*s34^2*s45^6+1606*s34*s45^7-160*s45^8)+s23^5*(174*s34^8+912*s34^7*s45-1344*s34^6*s45^2-11888*s34^5*s45^3+1168*s34^4*s45^4+19113*s34^3*s45^5+565*s34^2*s45^6-6161*s34*s45^7+981*s45^8)-2*s23^4*(88*s34^9-335*s34^8*s45-1936*s34^7*s45^2+704*s34^6*s45^3+8085*s34^5*s45^4+2092*s34^4*s45^5-7559*s34^3*s45^6-1797*s34^2*s45^7+1786*s34*s45^8-152*s45^9)-2*s23^3*(s34^10+316*s34^9*s45-329*s34^8*s45^2-3372*s34^7*s45^3-1333*s34^6*s45^4+6407*s34^5*s45^5+3885*s34^4*s45^6-3338*s34^3*s45^7-1612*s34^2*s45^8+579*s34*s45^9-20*s45^10)))/(s23^2*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51)-(6*(s12-s45)*(2*s12^3+2*s23^3+6*s23^2*(s34+s45)-2*(s34+s45)^3+s23*(-s34^2+s34*s45+2*s45^2)+2*s12^2*(s23-3*(s34+s45))+s12*(-6*s23^2+6*(s34+s45)^2-s23*(s34+4*s45)))*s51)/(s12*s34*(-s12+s23+s34+s45)^3)-(3*(s45^4*(s23-s34+s45)^3+s12^3*(s34-s45)^2*(2*s23*s34-2*s34^2-5*s23*s45+5*s34*s45-3*s45^2)+s12*(5*(s34-s45)^3*s45^3+s23^3*(2*s34^3-s34^2*s45+s34*s45^2-5*s45^3)+s23^2*(-2*s34^4+3*s34^3*s45-3*s34^2*s45^2+17*s34*s45^3-15*s45^4)+s23*s45*(-2*s34^4+s34^3*s45-17*s34^2*s45^2+31*s34*s45^3-15*s45^4))+s12^2*((2*s34-7*s45)*(s34-s45)^3*s45+s23^2*(-4*s34^3+10*s34^2*s45-13*s34*s45^2+10*s45^3)+s23*(4*s34^4-12*s34^3*s45+30*s34^2*s45^2-39*s34*s45^3+17*s45^4))))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/36,
p[21]->(-4*s12*(s23^2*(-s23^2-2*s23*(s34+s45)+(s34+s45)^2)*s51^2+3*s12^4*(s23^2-s23*s34-s34*s51)+s12^3*(-10*s23^3+s23^2*(s34-6*s45+2*s51)+s23*s34*(9*s34+3*s45+11*s51)+3*s34*(s34*s45+2*s34*s51+3*s45*s51))+s12^2*(9*s23^4+s23^3*(11*s34+10*s45-4*s51)-3*s34*(s34+s45)*(2*s34*s45+s34*s51+3*s45*s51)-s23*s34*(9*s34^2+16*s34*s45-3*s45^2+12*s34*s51+22*s45*s51)+s23^2*(-11*s34^2+12*s34*s45+3*s45^2-19*s34*s51-4*s45*s51+s51^2))+s12*(3*s34*s45*(s34+s45)^2*(s34+s51)-s23^4*(9*s34+2*s51)+s23*s34*(s34+s45)*(3*s34^2+s34*(10*s45+s51)+s45*(-3*s45+11*s51))+s23^3*(-s34^2+2*s51*(2*s45+s51)+s34*(-19*s45+15*s51))+s23^2*(7*s34^3+2*s45*(s45-s51)*s51+s34^2*(3*s45+8*s51)+s34*(-13*s45^2+19*s45*s51-2*s51^2)))))/(s23^2*s34*(-s12+s23+s34+s45)^2*s51^2),
p[22]->(3*s12^5*(-s23^3+s34*s51^2+s23^2*(s34+s51))+s23^2*(s23^2+2*s23*(s34+s45)-(s34+s45)^2)*s51^2*(s23*s34+s45*(s34+s51))+s12^4*(10*s23^4+2*s23^3*(s34+3*s45-6*s51)+s23*s34*(-6*s34*s45+(3*s45-11*s51)*s51)-s23^2*(12*s34^2+10*s34*s51+(9*s45-2*s51)*s51)-6*s34*s51*(2*s45*s51+s34*(s45+s51)))+s12^3*(-9*s23^5+s23^4*(-21*s34-10*s45+13*s51)+s23^3*(12*s34^2-28*s34*s45-3*s45^2+32*s34*s51+24*s45*s51-5*s51^2)+s23^2*(18*s34^3+s51*(-3*s45+s51)^2+4*s34^2*(5*s45+3*s51)+9*s34*(-s45^2+s45*s51+s51^2))+3*s34*(6*s45^2*s51^2+6*s34*s45*s51*(s45+s51)+s34^2*(s45^2+4*s45*s51+s51^2))+3*s23*s34*(6*s34^2*s45+s45*s51*(-3*s45+11*s51)+s34*(3*s45^2+7*s45*s51+4*s51^2)))+s12*(3*s34*s45^2*(s34+s45)^2*(s34+s51)^2+s23^5*(-9*s34^2-2*s34*s51+s51^2)-s23^4*(s34^3+s34^2*(28*s45-15*s51)+s34*(7*s45-2*s51)*s51+s51^2*(-4*s45+s51))+s23*s34*s45*(s34+s45)*(s34+s51)*(6*s34^2+s34*(13*s45+s51)+s45*(-3*s45+11*s51))+s23^3*(7*s34^4+2*s34^3*(s45+4*s51)-s45*s51^2*(5*s45+4*s51)+s34^2*(-32*s45^2+33*s45*s51-11*s51^2)-s34*s51*(13*s45^2+7*s45*s51+2*s51^2))+s23^2*(3*s34^5+s34^4*(20*s45+s51)+s45^2*s51^2*(-2*s45+3*s51)+s34^3*(10*s45^2+27*s45*s51-2*s51^2)+s34*s45*s51*(-11*s45^2+11*s45*s51+4*s51^2)+s34^2*(-16*s45^3+33*s45^2*s51+2*s45*s51^2+s51^3)))+s12^2*(2*s23^5*(9*s34+s51)+s23^4*(12*s34^2+38*s34*s45-28*s34*s51-13*s45*s51-4*s51^2)-6*s34*s45*(s34+s45)*(s34+s51)*(2*s45*s51+s34*(s45+s51))-s23*s34*(18*s34^3*s45+6*s34*s45*s51*(7*s45+4*s51)+3*s45^2*s51*(-3*s45+11*s51)+s34^2*(28*s45^2+31*s45*s51+s51^2))+s23^3*(-18*s34^3+4*s34^2*(5*s45-7*s51)+2*s51*(-6*s45^2+5*s45*s51+s51^2)+s34*(26*s45^2-19*s45*s51+6*s51^2))-s23^2*(12*s34^4+3*s45*(s45-s51)^2*s51+s34^3*(40*s45+6*s51)+s34^2*s45*(-8*s45+45*s51)+s34*(-6*s45^3-12*s45^2*s51+19*s45*s51^2+2*s51^3))))/(s12*s23^2*s34*(-s12+s23+s34+s45)^2*s51^2),
p[23]->(-4*s12^2*(s12-s51)*(-2*s23+s34+s51))/(3*s23*(s23-s34-s51)*s51^2),
p[24]->((s12-s51)*(s45*(s34+s51)^2-s23^2*(2*s34+s51)+s23*(s34+s51)*(s34-2*s45+s51)+s12*(3*s23^2-2*s23*(s34+s51)-s51*(s34+s51))))/(3*s23*(s23-s34-s51)*s51^2),
p[25]->(s12^2*((s23+s45)*(s23^2*(s34^2+4*s34*s45+3*s45^2)-2*s23*s45*(s34+3*s45)*(s34+s51)+3*s45^2*(s34+s51)^2)-s12*(s23^3*(s34+4*s45)+s23*s45^2*(s34-2*s51)+3*s45^2*s51*(s34+s51)-s23^2*(s34*(2*s45+s51)+s45*(s45+4*s51)))))/(2*s23^2*s45^2*(s23-s34-s51)*s51^2),
p[26]->-((s23+s45)*(s23^3*s34*(s34^2+4*s34*s45+3*s45^2)-s23^2*s45*(s34^2+2*s34*s45-3*s45^2)*(s34+s51)+s23*(s34-6*s45)*s45^2*(s34+s51)^2+3*s45^3*(s34+s51)^3)+s12^2*(s23-s51)*(s23^3*(s34+4*s45)-s23*s45^2*(s34-2*s51)-3*s45^2*s51*(s34+s51)+s23^2*(s45*(s45-4*s51)-s34*(2*s45+s51)))-s12*(s23^4*(2*s34^2+8*s34*s45+5*s45^2)+6*s45^3*s51*(s34+s51)^2+s23*s45^2*(s34+s51)*(4*s34*s45-2*s34*s51-11*s45*s51+3*s51^2)-s23^3*(2*s34^2*(s45+s51)+s45^2*(-5*s45+11*s51)+s34*s45*(s45+11*s51))+s23^2*s45*(2*s34^2*s51+3*s45*s51^2+s34*(-9*s45^2+6*s45*s51+3*s51^2))))/(8*s23^2*s45^2*(s23-s34-s51)*s51^2),
p[27]->(s12^2*(-(s23^3*s45*(2*s34+3*s45))+s12^3*s23*(4*s23-s34-4*s51)+s34*(s34+2*s45)*(s45-s51)*(s34+s51)^2-s23^2*(2*s34+3*s45)*(2*s34^2+s45*(s45-s51)+2*s34*s51)+s23*s34*(s34+s51)*(s34^2-2*s34*s45-6*s45^2+5*s34*s51+8*s45*s51)+s12^2*s23*(s23^2+4*s34^2+4*s51*(2*s45+s51)-s23*(14*s34+11*s45+5*s51)+2*s34*(s45+7*s51))-s12*(s23^3*(s34-2*s45)+2*s34*(s45-s51)*(s34+s51)^2-2*s23^2*(7*s34^2+s45*(5*s45+s51)+s34*(8*s45+5*s51))+s23*(4*s34^3-2*s34^2*(s45-9*s51)+4*s45*s51*(s45+s51)+s34*(s45^2+8*s45*s51+11*s51^2)))))/(2*s23*(-s12+s34+s45)^2*s51^2*(-s23+s34+s51)^2),
p[28]->(s23^4*s34*s45*(2*s34+3*s45)+s12^4*s23*(4*s23-s34-4*s51)*(s23-s51)-s34*s45*(s34+2*s45)*(s45-s51)*(s34+s51)^3+s23^3*(2*s34+3*s45)*(2*s34^3+s34*s45*(2*s45-s51)+2*s34^2*s51+s45^2*s51)+s23*s34*(s34+s51)^2*(2*s45^2*(3*s45-4*s51)-3*s34*s45*s51+s34^2*(-2*s45+s51))+s23^2*(-s34^5+6*s34^4*(s45-s51)+3*s45^3*(s45-s51)*s51+s34^3*(12*s45^2+2*s45*s51-5*s51^2)+2*s34^2*s45*(s45^2+8*s45*s51-2*s51^2)+s34*s45^2*(3*s45^2-s45*s51+4*s51^2))-s12^3*s23*(s23^3+4*s51^2*(3*s45+s51)+7*s34*s51*(s45+2*s51)+s23^2*(14*s34+13*s45+2*s51)+s34^2*(s45+4*s51)-s23*(3*s34^2+s51*(25*s45+7*s51)+2*s34*(s45+14*s51)))-s12*(s23^4*(s34^2+8*s34*s45+5*s45^2)-s34*(s45-s51)*(s34+s51)^2*(4*s45*s51+s34*(2*s45+s51))+s23^3*(14*s34^3+5*s45^3+s34*s45*(14*s45+s51)+5*s34^2*(3*s45+2*s51))+s23*(s34+s51)*(4*s45^2*s51*(s45+s51)+s34^3*(-5*s45+4*s51)+s34*s45*(s45^2+16*s45*s51-3*s51^2)+s34^2*(4*s45^2-3*s45*s51+4*s51^2))-s23^2*(3*s34^4-6*s34^3*(3*s45-4*s51)+3*s45^2*s51*(s45+3*s51)+2*s34*s45*(-3*s45^2+9*s45*s51+5*s51^2)+s34^2*(-15*s45^2+12*s45*s51+16*s51^2)))+s12^2*(2*s23^4*(s34+3*s45)-2*s34*(s45-s51)*s51*(s34+s51)^2+s23^3*(20*s34^2+22*s34*s45+14*s45^2+8*s34*s51-s45*s51)+s23*(-2*s34^3*(s45-3*s51)+4*s45*s51^2*(3*s45+2*s51)+s34*s51*(11*s45^2+28*s45*s51+5*s51^2)+2*s34^2*(s45^2+6*s45*s51+7*s51^2))-s23^2*(4*s34^3+s45*s51*(23*s45+13*s51)+s34^2*(-10*s45+38*s51)+s34*(-2*s45^2+45*s45*s51+17*s51^2))))/(8*s23*(-s12+s34+s45)^2*s51^2*(-s23+s34+s51)^2),
p[29]->(s12^2*(13*s12^4*s23*(2*s23-s34-2*s51)+s23*(s34+s51)^2*(18*s23^3+11*(s45-s51)*(s34+s51)^2-2*s23^2*(8*s34-9*s45+20*s51)+s23*(s34+s51)*(11*s34-16*s45+33*s51))-s12*(5*(s45-s51)*(s34+s51)^4+6*s23^3*(s34+s51)*(3*s34+2*s45+s51)+6*s23^4*(5*s34+4*s51)+s23*(s34+s51)^3*(5*s34-12*s45+17*s51)-s23^2*(s34+s51)^2*(s34-34*s45+42*s51))+s12^2*(12*s23^4+s23^2*(9*s34+32*s45-31*s51)*(s34+s51)-14*(s45-s51)*(s34+s51)^3+6*s23^3*(11*s34+9*s51)-s23*(s34+s51)^2*(9*s34-21*s45+49*s51))-s12^3*(32*s23^3-13*(s45-s51)*(s34+s51)^2+s23^2*(47*s34+34*s51)-s23*(s34+s51)*(27*s34-26*s45+79*s51))))/(9*(s12-s23)*s23*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[30]->((5*s12^2-11*s12*s23+12*s23^2-5*s12*s45+11*s23*s45)/(s12*s23-s23^2)+(6*s12*(-4*s12^4-s23*s34^2*(4*s34+3*s45)+s12^3*(4*s23+12*s34+7*s45)+s12*s34*(4*s34^2+9*s34*s45+5*s45^2+6*s23*(2*s34+s45))-s12^2*(12*s34^2+16*s34*s45+3*s45^2+3*s23*(4*s34+s45))))/(s23*(s12-s34)^3*(s12-s34-s51))+((s12-s23-s45)*(13*s12^2*(3*s23-s34)*s34+s23^2*(7*s23+19*s34)*(s34+s45)-s12*s23*(46*s23*s34+6*s34^2+13*s23*s45+13*s34*s45)))/((s12-s23)*(s23-s34)^3*(s23-s34-s51))+((13*s12^3*(2*s23-s34)+s23*s34*(-18*s23^2+16*s23*s34-11*s34^2)+s12^2*(-32*s23^2-21*s23*s34+14*s34^2)+s12*(12*s23^3+34*s23^2*s34-12*s23*s34^2+5*s34^3))*(s12*s23-s34*(s23+s45))^2)/((s12-s23)*s23*(s12-s34)^2*(s23-s34)^2*s51^2)+(13*s12^6*s23*(3*s23-s34)*s34-s12^5*(14*s23^4+43*s23^3*s34+13*s34^3*s45-s23*s34^2*(53*s34+52*s45)+s23^2*s34*(152*s34+91*s45))+s23*s34^3*(11*s34^3*(s34-s45)*s45+s23^4*(-4*s34+18*s45)+s23^2*s34*(-33*s34^2+85*s34*s45-14*s45^2)+11*s23*s34^2*(s34^2-4*s34*s45+3*s45^2)+2*s23^3*(26*s34^2-9*s34*s45+9*s45^2))+s12^2*s34*(-6*s23^5*(s34-3*s45)-s34^4*s45*(14*s34+15*s45)+s23^2*s34^2*(17*s34^2+76*s34*s45+3*s45^2)+2*s23^4*(148*s34^2+81*s34*s45+12*s45^2)+s23*s34^3*(s34^2+14*s34*s45+42*s45^2)+2*s23^3*s34*(41*s34^2+132*s34*s45+51*s45^2))+s12^4*(2*s23^5+84*s23^4*s34+s34^3*s45*(14*s34+13*s45)+s23^3*s34*(175*s34+163*s45)-s23*s34^2*(76*s34^2+61*s34*s45+39*s45^2)+s23^2*s34*(205*s34^2+144*s34*s45+52*s45^2))-s12^3*s34*(2*s23^5+3*s34^3*s45*(-6*s34+5*s45)+4*s23^4*(55*s34+21*s45)-2*s23*s34^2*(20*s34^2-19*s34*s45+19*s45^2)+s23^2*s34*(104*s34^2+58*s34*s45+63*s45^2)+s23^3*(234*s34^2+358*s34*s45+64*s45^2))-s12*s34^2*(5*s34^4*(s34-s45)*s45+s23^5*(-10*s34+36*s45)+s23^3*s34*(-53*s34^2+154*s34*s45-24*s45^2)+s23*s34^3*(5*s34^2-22*s34*s45-18*s45^2)+6*s23^4*(33*s34^2+10*s34*s45+9*s45^2)+s23^2*s34^2*(16*s34^2+27*s34*s45+97*s45^2)))/((s12-s23)*s23*(s12-s34)^3*(s23-s34)^3*s51)+(6*s12*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s23*(s12-s34)^2*(-s12+s34+s51)^2)+(13*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2))/36,
p[31]->-(s12*(s12*s34*(s23+s45)+s12^2*(-s23+s51)+7*s51^2*(-s23+s34+s51)))/(15*s34*s51^2*(-s23+s34+s51)),
p[32]->(s12*(-4*s12*(s23*s34+s45*(s34-2*s51))*(s23-s34-s51)+4*s12^2*(s23-s51)*(s23-s34-s51)+(3*s34^2+4*s45^2)*s51^2))/(6*s34^3*s51^2),
p[33]->(4*s12^2*(3*s23-s34)+12*s12*s34*s45-8*s12*s23*(s34+3*s45)+s23*(3*s34^2+4*s34*s45+12*s45^2)-6*(s34^3+2*s34*s45^2)+((s23+s45)*(3*s34^3+4*s34*s45^2))/s12+(4*(s23-s34)*(s12*s23-s34*(s23+s45))^2)/s51^2-(4*s23*(-s12+s34+s45)*(s12*(-3*s23+2*s34)+s34*(s23+s45)))/s51-((s12-s45)*(4*s12^2+3*s34^2-8*s12*s45+4*s45^2)*s51)/s12)/(24*s34^3),
p[34]->(s12*(s12^2*s23-s12*s34*(s23+s45-s51)+7*s23*s51^2))/(15*s23*s34*s51^2),
p[35]->(6*s12^2*s23*(s23-s51)+6*s45*(s45-s51)*(s34+s51)^2+s23*(s34+s51)*(12*s34*s45-6*s34*s51+12*s45*s51-11*s51^2)+s23^2*(6*s34^2+12*s34*s51+11*s51^2)-6*s12*(2*s23*s34*(s45-s51)-s23*s51^2+2*s23^2*(s34+s51)+(s45-s51)*s51*(s34+s51)))/(64*s23*(s23-s34-s51)*s51^2),
p[36]->(-5*s12^2*(s12*s23*(2*s23-s34-2*s51)-(2*s23-s34-s51)*(s23+s45-s51)*(s34+s51)))/(4*s23*s51^2*(-s23+s34+s51)^2),
p[37]->(-5*(s12^2*s23*(2*s23-s34-2*s51)*(s23-s51)+(2*s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))+s12*((s45-s51)*s51*(s34+s51)^2-2*s23^3*(2*s34+s51)-s23*(s34+s51)*(-2*s34*s45+2*s34*s51+s45*s51)+s23^2*(2*s34^2-4*s34*s45+8*s34*s51+3*s51^2))))/(16*s23*s51^2*(-s23+s34+s51)^2),
p[38]->-(s12/s34),
p[39]->-(s23*s34+s12*(s23-s51)+s45*(s34+s51))/(4*s12*s34),
p[40]->202/27,
p[41]->-(s12*(3*s12^3*s34*(s23^2*(2*s45-3*s51)+s23*(2*s45^2-4*s45*s51+s51^2)+s51*(s45^2-3*s45*s51+2*s51^2))-(s23+s45)*(22*s34*(s34+s45)*(s45-s51)^2*s51*(s34+s51)+s23^3*s34*(6*s34*s45-9*s34*s51+25*s45*s51-28*s51^2)+2*s23*(s45-s51)*(s34+s51)*(3*s34^2*s45+3*s45*s51*(-s45+s51)+s34*(3*s45^2+8*s45*s51-8*s51^2))+s23^2*s34*(s34^2*(6*s45-9*s51)+2*s34*(6*s45^2+5*s45*s51-14*s51^2)+s51*(25*s45^2-22*s45*s51-6*s51^2)))+s12^2*(-6*s23^3*(s34*(2*s45-3*s51)+(s45-s51)^2)-s34*(s45-s51)*(13*s34*s45^2-7*s34*s45*s51+32*s45^2*s51-12*s34*s51^2-32*s45*s51^2-6*s51^3)+s23^2*(-6*s34^2*(2*s45-3*s51)-6*(s45-s51)^3+s34*(s45^2-39*s45*s51+50*s51^2))+s23*(6*s45*(s45-s51)^2*s51+s34^2*(-25*s45^2+50*s45*s51-19*s51^2)+s34*(13*s45^3-89*s45^2*s51+120*s45*s51^2-38*s51^3)))+s12*(s23^4*s34*(6*s45-9*s51)+s23^3*(9*s34^2*(2*s45-3*s51)+6*(s45-s51)^2*s51+s34*(5*s45^2+52*s45*s51-69*s51^2))+s34*(s45-s51)*(s45*s51*(29*s45^2-4*s45*s51-28*s51^2)+s34^2*(13*s45^2-10*s45*s51-6*s51^2)+s34*(7*s45^3+53*s45^2*s51-60*s45*s51^2-6*s51^3))+s23^2*(s34^3*(6*s45-9*s51)-6*(s45-s51)^2*s51^2+s34^2*(24*s45^2-2*s45*s51-37*s51^2)+s34*(-8*s45^3+117*s45^2*s51-129*s45*s51^2+8*s51^3))+s23*(-6*s45*(s45-s51)^2*s51*(s45+s51)+s34^3*(19*s45^2-38*s45*s51+16*s51^2)+s34^2*(13*s45^3+71*s45^2*s51-156*s45*s51^2+66*s51^3)+s34*(-7*s45^4+85*s45^3*s51-93*s45^2*s51^2-16*s45*s51^3+28*s51^4)))))/(6*s34*(s23+s45)*(-s12+s23+s34+s45)*(s45-s51)^2*s51^2*(-s12+s34+s51)),
p[42]->((-6*s12*s23)/(s34*(-s12+s23+s34+s45))+(16*s23*s45)/(s12*(-s12+s23+s34+s45))+(12*s23*s45)/(s34*(-s12+s23+s34+s45))-(6*s23*s45^2)/(s12*s34*(-s12+s23+s34+s45))-(4*s23*(-s12+s23))/((s23+s45)*(-s12+s23+s34+s45))-(16*s34*s45)/((s23+s45)*(-s12+s23+s34+s45))+(22*s45*(s34+s45))/(s12*(-s12+s23+s34+s45))+(6*(s12^2-s12*s34-7*s23*s45))/((s23+s45)*(-s12+s23+s34+s45))-(2*(5*s23*s34+s45*(-5*s12+19*s45)))/((s23+s45)*(-s12+s23+s34+s45))-(7*s12^6-s12*s23^2*s34*(38*s23^2+96*s23*s34+39*s34^2+64*s23*s45+65*s34*s45+26*s45^2)+s23^3*s34^2*(19*s23+13*(s34+s45))-s12^5*(46*s23+21*(s34+s45))+s12^4*(90*s23^2+21*(s34+s45)^2+5*s23*(25*s34+21*s45))-s12^3*(70*s23^3+7*(s34+s45)^3+3*s23^2*(73*s34+45*s45)+8*s23*(14*s34^2+23*s34*s45+9*s45^2))+s12^2*s23*(19*s23^3+51*s23^2*(3*s34+s45)+(s34+s45)^2*(33*s34+13*s45)+s23*(168*s34^2+200*s34*s45+45*s45^2)))/(s12*(s12-s34)^2*(s12-s34-s45)*(-s12+s23+s34+s45)*(s12-s34-s51))+(3*s23*(s12^2*(-s23+s45)+s12*(s23^2+s23*(s34+s45)-s45*(s34+s45))-s23*(s23*s34+s45*(s34+s45))))/(s12*s45*(s45-s51)^2)+(3*s12^3*(s23^2-3*s23*s45+s45^2)-s12^2*(3*s23^3+s23*(3*s34-28*s45)*s45+6*s45^2*(s34+s45)+2*s23^2*(3*s34+5*s45))+s12*(3*s45^2*(s34+s45)^2+s23^3*(6*s34+22*s45)-s23*s45*(-12*s34^2+s34*s45+13*s45^2)+s23^2*(3*s34^2+19*s34*s45+13*s45^2))-s23*(6*s45^2*(s34+s45)^2+s23^2*s34*(3*s34+22*s45)+s23*s45*(9*s34^2+34*s34*s45+25*s45^2)))/(s12*(s12-s34-s45)*s45^2*(s45-s51))-(6*s12^4*s23^2*s34+6*s23*s34^3*(s23+s45)^2*(s23+s34+s45)+s12^3*s23*(7*s34^2*s45+6*s23^2*(-2*s34+s45)-s23*s34*(18*s34+37*s45))+s12^2*s34*(6*s23^4-13*s34^2*s45^2+2*s23*s34*s45*(-7*s34+15*s45)+s23^3*(30*s34+19*s45)+s23^2*(18*s34^2+79*s34*s45+13*s45^2))-s12*s34^2*(s23+s45)*(12*s23^3-s34*s45*(13*s34+7*s45)+s23^2*(24*s34+31*s45)+s23*(6*s34^2+30*s34*s45+19*s45^2)))/(s12*(s12-s34)*s34*s45*(-s12+s23+s34+s45)*s51^2)-(3*s12^5*s23*s34*(s23^2-2*s23*s45-s45^2)-s12^4*(6*s23^4*s34+s23*s34*(31*s34-25*s45)*s45^2+28*s34^2*s45^3-3*s23^2*s45*(s34^2+8*s34*s45-4*s45^2)+s23^3*(12*s34^2+7*s34*s45+12*s45^2))-s34^3*(s23+s45)^2*(22*s34*s45^2*(s34+s45)+2*s23*s34*s45*(3*s34+14*s45)+s23^3*(3*s34+19*s45)+s23^2*(3*s34^2+28*s34*s45+19*s45^2))+s12^3*(3*s23^5*s34+s23^4*s34*(21*s34+32*s45)+s34^2*s45^3*(97*s34+36*s45)+s23*s34*s45^2*(124*s34^2-19*s34*s45-9*s45^2)+s23^2*s45*(27*s34^3-22*s34^2*s45+75*s34*s45^2+12*s45^3)+s23^3*(18*s34^3+54*s34^2*s45+113*s34*s45^2+12*s45^3))+s12*s34^2*(s23+s45)*(s23^4*(9*s34+38*s45)+4*s23*s34*s45*(3*s34^2+16*s34*s45+8*s45^2)+s34*s45^2*(41*s34^2+94*s34*s45+37*s45^2)+s23^3*(15*s34^2+91*s34*s45+114*s45^2)+s23^2*(3*s34^3+49*s34^2*s45+121*s34*s45^2+76*s45^3))-s12^2*s34*(s23^5*(9*s34+19*s45)+2*s34*s45^3*(55*s34^2+54*s34*s45+4*s45^2)+s23^4*(27*s34^2+98*s34*s45+95*s45^2)+s23*s45^2*(143*s34^3+114*s34^2*s45-32*s34*s45^2+13*s45^3)+s23^2*s45*(39*s34^3+78*s34^2*s45+97*s34*s45^2+101*s45^3)+s23^3*(12*s34^3+99*s34^2*s45+226*s34*s45^2+164*s45^3)))/(s12*(s12-s34)^2*s34*s45^2*(s23+s45)*(-s12+s23+s34+s45)*s51))/24,
p[43]->(-9*s12^7*(s23-s51)^3+s34*s45*(s34+s45)^2*s51*(s34+s51)*(s23^2*s34*(9*s34+80*s51)+2*s23*s45*(9*s34^2+80*s34*s51+40*s51^2)+s45^2*(9*s34^2+80*s34*s51+71*s51^2))+3*s12^6*(s23-s51)*(3*s23^3+s23^2*(22*s34+19*s45-3*s51)+3*s51*(s51*(5*s45+s51)+s34*(s45+2*s51))-s23*(13*s34^2+s51*(34*s45+3*s51)+7*s34*(s45+4*s51)))+s12^5*(-3*s23^4*(28*s34+22*s45+3*s51)-3*s23^3*(48*s34^2+89*s34*s45+29*s45^2-43*s34*s51-37*s45*s51-9*s51^2)+3*s23^2*(58*s34^3+s34^2*(43*s45+131*s51)+s51*(105*s45^2+7*s45*s51-9*s51^2)+s34*(-15*s45^2+245*s45*s51+s51^2))+s51*(-9*s34^4+s34^3*(39*s45-190*s51)+45*s45*s51^2*(2*s45+s51)+2*s34^2*(24*s45^2-86*s45*s51-31*s51^2)+s34*s51*(36*s45^2+19*s45*s51+9*s51^2))+s23*(9*s34^4+3*s34^3*(32*s45-49*s51)+s34^2*(78*s45^2-228*s45*s51-187*s51^2)+3*s51^2*(-106*s45^2-37*s45*s51+3*s51^2)-s34*s51*(81*s45^2+487*s45*s51+57*s51^2)))+s12^4*(-9*s34^5*(s45-3*s51)-90*s45^2*s51^3*(s45+s51)+3*s23^4*(88*s34^2+107*s34*s45+19*s45^2+25*s34*s51+22*s45*s51)+s34*s45*s51^2*(-54*s45^2+104*s45*s51+35*s51^2)+s34^4*(-57*s45^2-3*s45*s51+407*s51^2)+s34^2*s51*(-144*s45^3+530*s45^2*s51+580*s45*s51^2+71*s51^3)+s34^3*(-48*s45^3-174*s45^2*s51+991*s45*s51^2+341*s51^3)+3*s23^3*(17*s34^3+s34^2*(166*s45-147*s51)+s45*(13*s45^2-56*s45*s51-56*s51^2)+s34*(150*s45^2-197*s45*s51-53*s51^2))-s23^2*(288*s34^4+s34^3*(414*s45+519*s51)+3*s45*s51*(87*s45^2+21*s45*s51-46*s51^2)+s34^2*(-72*s45^2+1314*s45*s51+38*s51^2)+s34*(-153*s45^3+1029*s45^2*s51+92*s45*s51^2-93*s51^3))+s23*(-18*s34^5+s34^4*(-324*s45+234*s51)+6*s45*s51^2*(57*s45^2+44*s45*s51-6*s51^2)+s34^3*(-423*s45^2+216*s45*s51+581*s51^2)-4*s34^2*(27*s45^3-9*s45^2*s51-275*s45*s51^2-36*s51^3)+3*s34*s51*(21*s45^3+293*s45^2*s51+109*s45*s51^2-3*s51^3)))-s12*(s34+s45)*(3*s23^4*s34^2*(19*s34+22*s45)*(s34+s51)-3*s23^3*s34*(s34+s51)*(19*s34^3+3*s45^2*s51+s34^2*(-32*s45+38*s51)+s34*(-60*s45^2+44*s45*s51))+s45^2*(s34+s51)*(-9*s45^2*s51^3+s34^4*(-57*s45+84*s51)+2*s34*s45*s51^2*(31*s45+142*s51)+3*s34^2*s51*(-16*s45^2+170*s45*s51+71*s51^2)+s34^3*(-57*s45^2+45*s45*s51+359*s51^2))+s23^2*(57*s45^3*s51^3+s34^5*(-171*s45+66*s51)+s34*s45^2*s51^2*(39*s45+82*s51)+4*s34^2*s45*s51*(36*s45^2-42*s45*s51+77*s51^2)+s34^4*(-36*s45^2-381*s45*s51+260*s51^2)+s34^3*(162*s45^3-357*s45^2*s51+169*s45*s51^2+194*s51^3))+s23*s45*(-3*s34^5*(57*s45-50*s51)+3*s45^2*(13*s45-3*s51)*s51^3+3*s34*s45*s51^2*(10*s45^2+39*s45*s51+80*s51^2)+s34^4*(-132*s45^2-222*s45*s51+703*s51^2)+s34^2*s51*(39*s45^3-49*s45^2*s51+1058*s45*s51^2+160*s51^3)+s34^3*(48*s45^3-369*s45^2*s51+829*s45*s51^2+713*s51^3)))-s12^3*(-9*s34^6*(s45-2*s51)-45*s45^3*s51^3*(s45+2*s51)+2*s34*s45^2*s51^2*(-18*s45^2+123*s45*s51+115*s51^2)+s34^5*(-132*s45^2+138*s45*s51+217*s51^2)+s34^4*(-219*s45^3-72*s45^2*s51+1408*s45*s51^2+270*s51^3)+s34^2*s45*s51*(-144*s45^3+558*s45^2*s51+1519*s45*s51^2+355*s51^3)+s34^3*(-96*s45^4-336*s45^3*s51+1803*s45^2*s51^2+1444*s45*s51^3+71*s51^4)+3*s23^4*(123*s34^3+19*s45^2*s51+63*s34^2*(3*s45+s51)+5*s34*s45*(12*s45+17*s51))-3*s23^3*(56*s34^4+5*s45^2*s51*(5*s45+17*s51)+s34^3*(-157*s45+255*s51)+s34^2*(-305*s45^2+361*s45*s51+123*s51^2)+s34*s45*(-83*s45^2+125*s45*s51+211*s51^2))-s23^2*(210*s34^5+3*s34^4*(241*s45+83*s51)+s34^3*(189*s45^2+1374*s45*s51-166*s51^2)+3*s45^2*s51*(26*s45^2+21*s45*s51-84*s51^2)+s34*s45*(-87*s45^3+453*s45^2*s51+136*s45*s51^2-325*s51^3)-s34^2*(411*s45^3-1491*s45^2*s51+75*s45*s51^2+100*s51^3))+s23*(-9*s34^6+s34^5*(-351*s45+201*s51)+3*s45^2*s51^2*(61*s45^2+102*s45*s51-18*s51^2)+s34^4*(-801*s45^2-18*s45*s51+946*s51^2)+s34*s45*s51*(3*s45^3+735*s45^2*s51+639*s45*s51^2+53*s51^3)+s34^3*(-432*s45^3-657*s45^2*s51+2059*s45*s51^2+578*s51^3)+s34^2*(18*s45^4-417*s45^3*s51+1620*s45^2*s51^2+983*s45*s51^3+80*s51^4)))+s12^2*(3*s23^4*s34*(79*s34^3+41*s45^2*s51+5*s34^2*(29*s45+12*s51)+s34*s45*(63*s45+104*s51))-3*s23^3*(63*s34^5+38*s45^3*s51^2+s34*s45^2*s51*(-29*s45+161*s51)+s34^4*(-74*s45+202*s51)-3*s34^3*(92*s45^2-89*s45*s51-40*s51^2)+2*s34^2*s45*(-65*s45^2+12*s45*s51+123*s51^2))+s23^2*(-57*s34^6+s34^5*(-588*s45+66*s51)+3*s45^3*s51^2*(-7*s45+66*s51)+s34*s45^2*s51*(-9*s45^2-8*s45*s51+371*s51^2)+s34^4*(-423*s45^2-996*s45*s51+479*s51^2)+3*s34^3*(128*s45^3-508*s45^2*s51+159*s45*s51^2+76*s51^3)+s34^2*s45*(249*s45^3-426*s45^2*s51-16*s45*s51^2+410*s51^3))+s45*(-9*s45^3*s51^3*(s45+5*s51)+s34^6*(-66*s45+93*s51)+s34*s45^2*s51^2*(-9*s45^2+194*s45*s51+390*s51^2)+s34^5*(-237*s45^2+165*s45*s51+571*s51^2)+s34^2*s45*s51*(-48*s45^3+214*s45^2*s51+1697*s45*s51^2+639*s51^3)+s34^4*(-219*s45^3-186*s45^2*s51+1821*s45*s51^2+691*s51^3)+s34^3*(-48*s45^4-306*s45^3*s51+1482*s45^2*s51^2+2167*s45*s51^3+213*s51^4))+s23*(s34^6*(-123*s45+75*s51)+3*s45^3*s51^2*(13*s45^2+58*s45*s51-12*s51^2)+s34^5*(-636*s45^2+150*s45*s51+468*s51^2)+s34*s45^2*s51*(-9*s45^3+271*s45^2*s51+525*s45*s51^2+213*s51^3)+s34^4*(-627*s45^3-747*s45^2*s51+2065*s45*s51^2+473*s51^3)+s34^3*(-57*s45^4-1056*s45^3*s51+2080*s45^2*s51^2+1869*s45*s51^3+80*s51^4)+s34^2*s45*(48*s45^4-225*s45^3*s51+688*s45^2*s51^2+1774*s45*s51^3+320*s51^4))))/(36*s12*s34^2*(s12-s45)*(s12-s23-s45)*(s12-s34-s45)*(s34+s45)*(s12-s34-s51)*s51^2),
p[44]->(s12*(-(s12^4*(s23-s51)^2)+s12^2*(s34^4-s34^3*(s45-9*s51)-2*s23^3*s51-3*s34^2*(s45-5*s51)*s51+s23^2*s51*(5*s34+2*s45+5*s51)+s51^2*(-5*s45^2-2*s45*s51+s51^2)+s34*s51*(-5*s45^2-2*s45*s51+7*s51^2)-s23*(3*s34^3+15*s34^2*s51-4*s45^2*s51+12*s34*s51^2+4*s51^3))+s51*(-2*s23^3*s34^2+s23^2*s34*(-4*s45*s51+s34*(-6*s45+s51))+2*s23*(s34+s51)*(s34^3-s45^2*s51+s34*s45*(-3*s45+s51))+(s34+s45)*(s34+s51)^2*(s45*(-2*s45+s51)+s34*(2*s45+s51)))+s12^3*(2*s23^3-s34^3+s34^2*(s45-4*s51)+3*s34*(s45-s51)*s51+4*s45*s51^2-2*s23^2*(s34-s45+2*s51)+s23*(4*s34^2+2*s51*(-3*s45+s51)+s34*(-2*s45+5*s51)))+s12*s51*(-2*s23^3*s34+s23^2*(5*s34^2-2*s34*s45+3*s34*s51-4*s45*s51)+s23*(3*s34^3-2*s45*(s45-3*s51)*s51+5*s34^2*(2*s45+s51)+s34*(2*s45^2+12*s45*s51+s51^2))-(s34+s51)*(4*s34^3+s34^2*(3*s45+8*s51)-2*s45*(s45^2+2*s45*s51-s51^2)+s34*(-5*s45^2+7*s45*s51+2*s51^2)))))/(s34*(-s12+s23+s34+s45)*(s12-s51)*s51^2*(-s12+s34+s51)*(-s23+s34-s45+s51)),
p[45]->-(-(s12^5*(s23-s51)^3)+s12^4*(s23-s51)*(2*s23^3-s34^3+s34^2*(s45-4*s51)+s34*(4*s45-3*s51)*s51+5*s45*s51^2-s23^2*(s34-2*s45+4*s51)+s23*(4*s34^2-s34*s45+4*s34*s51-7*s45*s51+2*s51^2))+s51*(-2*s23^4*s34^3+s23^3*s34^2*(-6*s45*s51+s34*(-8*s45+s51))+s23^2*s34*(s34+s51)*(2*s34^3-6*s45^2*s51+3*s34*s45*(-4*s45+s51))+s45*(s34+s45)*(s34+s51)^3*(s45*(-2*s45+s51)+s34*(2*s45+s51))+s23*(s34+s51)^2*(2*s34^2*s45*s51-2*s45^3*s51+s34^3*(4*s45+s51)+s34*s45^2*(-8*s45+3*s51)))-s12^3*(-(s34^4*(s45-3*s51))+2*s23^4*(s34+s51)+s51^3*(-9*s45^2-2*s45*s51+s51^2)+s34*s51^2*(-12*s45^2+s45*s51+7*s51^2)-s23^3*(2*s34^2-4*s34*s45+9*s34*s51+4*s45*s51+7*s51^2)+s34^3*(s45^2+11*s51^2)+s34^2*s51*(-4*s45^2+4*s45*s51+15*s51^2)+s23^2*(7*s34^3-4*s34^2*(s45-5*s51)-6*s45^2*s51+6*s45*s51^2+9*s51^3+s34*(2*s45^2-2*s45*s51+19*s51^2))-s23*(2*s34^4-6*s34^3*(s45-3*s51)+5*s51^2*(-3*s45^2+s51^2)+s34*s51*(-7*s45^2+3*s45*s51+19*s51^2)+s34^2*(2*s45^2-s45*s51+33*s51^2)))-s12*s51*(s23^3*s34*(-5*s34^2-2*s34*s45+6*s45*s51)+s23^2*(5*s34^4+s34*s45*(8*s45-9*s51)*s51+6*s45^2*s51^2+s34^3*(-15*s45+7*s51)-2*s34^2*(3*s45^2+8*s45*s51-s51^2))+s23*(s34+s51)*(2*s34^4+s34^3*(10*s45-3*s51)+s45^2*(4*s45-9*s51)*s51+s34^2*(-15*s45^2+2*s45*s51-3*s51^2)-s34*s45*(6*s45^2+17*s45*s51+s51^2))+(s34+s51)*(2*s34^4*(s45+s51)+s45^2*s51*(-2*s45^2-6*s45*s51+3*s51^2)+s34^3*(5*s45^2+10*s45*s51+3*s51^2)+s34^2*(-5*s45^3+10*s45^2*s51+14*s45*s51^2+s51^3)+s34*s45*(-2*s45^3-11*s45^2*s51+10*s45*s51^2+4*s51^3)))+s12^2*(-(s34^5*(s45-2*s51))+2*s23^3*s45*(s34-3*s51)*s51+s34^3*s51^2*(19*s45+16*s51)+s45*s51^3*(-7*s45^2-6*s45*s51+3*s51^2)+s34^4*(s45^2+2*s45*s51+10*s51^2)+s34*s51^2*(-12*s45^3-13*s45^2*s51+17*s45*s51^2+2*s51^3)+s34^2*s51*(-5*s45^3-10*s45^2*s51+32*s45*s51^2+10*s51^3)+s23^2*(3*s34^4+10*s34^3*s51+15*s45*s51^3+s34^2*s51*(-5*s45+12*s51)+2*s34*s51*(2*s45^2+7*s45*s51+s51^2))-s23*(s34^5-2*s34^3*(s45-13*s51)*s51+s34^4*(-4*s45+7*s51)-6*s45*s51^2*(s45^2+s45*s51-2*s51^2)+s34^2*s51*(10*s45^2+25*s45*s51+22*s51^2)+s34*s51*(-2*s45^3-2*s45^2*s51+33*s45*s51^2+4*s51^3))))/(4*s12*s34*(-s12+s23+s34+s45)*(s12-s51)*(s12-s34-s51)*s51^2*(-s23+s34-s45+s51)),
p[46]->(s12*s23*((s34+s45)*(s23-s51)*s51*(s34+s51)-s12^2*(s23^2-2*s23*(s34+s51)+s51*(s34+s51))+s12*(s23^2*(s34+s51)+(s34+s51)*(-(s34*(s45-2*s51))+s51*(s45+s51))-s23*(2*s34^2+5*s34*s51+s51*(s45+2*s51)))))/(s34*(-s12+s34+s45)*s51^2*(-s12+s34+s51)*(-s23+s34+s51)),
p[47]->(s23*((s34+s45)*(s23-s51)*s51*(s34+s51)*(s23*s34+s45*(s34+s51))-s12^3*(s23-s51)*(s23^2-2*s23*(s34+s51)+s51*(s34+s51))+s12^2*(s23^3*(2*s34+s51)-s51^2*(s34+s51)*(2*s34+2*s45+s51)-s23^2*(4*s34^2-s34*s45+8*s34*s51+2*s45*s51+3*s51^2)+s23*(s51^2*(4*s45+3*s51)+s34^2*(-3*s45+7*s51)+s34*s51*(2*s45+9*s51)))+s12*(-(s23^3*s34*(s34+s51))+s23^2*(2*s34^3-s34^2*(s45-4*s51)+3*s34*s51^2+2*s45*s51^2)-s23*(s34+s51)*(s34*s51*(2*s45+3*s51)+s34^2*(-3*s45+4*s51)+s45*s51*(s45+4*s51))+(s34+s51)*(s34*s51^2*(3*s45+s51)+s45*s51^2*(s45+2*s51)+s34^2*(s45^2-2*s45*s51+2*s51^2)))))/(4*s12*s34*(s12-s34-s45)*(s12-s34-s51)*s51^2*(-s23+s34+s51)),
p[48]->(s12*(3*s23*(s23-s34-s51)*(s23^3*s34*(6*s34+25*s51)+s23^2*(-6*s34^3+s34^2*(18*s45-37*s51)+s34*(69*s45-31*s51)*s51+19*s45*s51^2)+s23*(s45*(32*s45-19*s51)*s51^2+6*s34^3*(-2*s45+s51)+3*s34*s51*(21*s45^2-25*s45*s51+2*s51^2)+2*s34^2*(9*s45^2-34*s45*s51+6*s51^2))+s45*(s34+s51)*(-6*s34^2*(s45-s51)+s45*(13*s45-19*s51)*s51+s34*(6*s45^2-25*s45*s51+6*s51^2)))+s12^3*(57*s23^4+s23^3*(163*s34+96*s45-171*s51)-18*s34^3*(s45-s51)+3*s45*(13*s45-19*s51)*s51^2+2*s34^2*(9*s45^2+92*s45*s51+18*s51^2)+s34*s51*(-220*s45^2+145*s45*s51+18*s51^2)+s23^2*(-202*s34^2+383*s34*s45+39*s45^2-308*s34*s51-249*s45*s51+171*s51^2)+s23*(-18*s34^3-2*s34^2*(92*s45-83*s51)-3*s51*(26*s45^2-70*s45*s51+19*s51^2)+s34*(220*s45^2-528*s45*s51+127*s51^2)))-s12^2*(57*s23^5-6*s23^4*(9*s34-16*s45+19*s51)+s23^3*(509*s34^2-30*s34*s45+39*s45^2+506*s34*s51-210*s45*s51)+s23^2*(-494*s34^3+2*s34^2*(619*s45-720*s51)+s34*(45*s45^2+1289*s45*s51-832*s51^2)+3*s51*(-45*s45^2+25*s45*s51+38*s51^2))+(s34+s51)*(-18*s34^3*(s45-s51)+3*s45*s51*(13*s45^2-6*s45*s51-19*s51^2)+s34^2*(-238*s45^2+458*s45*s51+36*s51^2)+s34*(256*s45^3-789*s45^2*s51+419*s45*s51^2+18*s51^3))+s23*(-18*s34^4+s34^3*(-732*s45+440*s51)+s34^2*(985*s45^2-2449*s45*s51+877*s51^2)+3*s51*(-13*s45^3+38*s45^2*s51+32*s45*s51^2-19*s51^3)+s34*(21*s45^3+1078*s45^2*s51-1621*s45*s51^2+362*s51^3)))+s12*(s23^5*(39*s34+57*s51)-3*s23^4*(25*s34^2-33*s34*s45+95*s34*s51-13*s45*s51+57*s51^2)+s45*(s34+s51)^2*(-274*s34^2*(s45-s51)+3*s45*(13*s45-19*s51)*s51+s34*(274*s45^2-587*s45*s51+274*s51^2))+s23^3*(328*s34^3+s34^2*(-168*s45+902*s51)+3*s51*(-19*s45^2-64*s45*s51+57*s51^2)+s34*(81*s45^2-438*s45*s51+745*s51^2))+s23*(s34+s51)*(3*s45*(45*s45-38*s51)*s51^2+s34^3*(-566*s45+292*s51)+2*s34^2*(429*s45^2-906*s45*s51+292*s51^2)+s34*(-18*s45^3+1011*s45^2*s51-1360*s45*s51^2+292*s51^3))-s23^2*(292*s34^4+s34^3*(-912*s45+1261*s51)+s34^2*(111*s45^2-2184*s45*s51+1703*s51^2)+3*s51*(13*s45^3+7*s45^2*s51-89*s45*s51^2+19*s51^3)+s34*(-21*s45^3+171*s45^2*s51-1539*s45*s51^2+791*s51^3)))))/(18*(s12-s23)*s34*(s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s23-s34+s45-s51)*s51^2),
p[49]->(3*s23*(s23-s34-s51)*(s23^4*s34^2*(6*s34+25*s51)+s23^3*s34*(-6*s34^3+s34^2*(24*s45-37*s51)+s34*(100*s45-31*s51)*s51+44*s45*s51^2)+s23^2*(10*s34*s45*(12*s45-5*s51)*s51^2+19*s45^2*s51^3+6*s34^4*(-3*s45+s51)+3*s34^3*(12*s45^2-37*s45*s51+4*s51^2)+s34^2*s51*(150*s45^2-143*s45*s51+6*s51^2))+s23*s45*(s34+s51)*(-6*s34^3*(3*s45-2*s51)+s45*(32*s45-19*s51)*s51^2+2*s34*s51*(38*s45^2-47*s45*s51+3*s51^2)+3*s34^2*(8*s45^2-31*s45*s51+6*s51^2))+s45^2*(s34+s51)^2*(-6*s34^2*(s45-s51)+s45*(13*s45-19*s51)*s51+s34*(6*s45^2-25*s45*s51+6*s51^2)))+s12^4*(s23-s51)*(57*s23^4+s23^3*(199*s34+96*s45-171*s51)+18*s34^3*(s45-s51)+3*s45*(13*s45-19*s51)*s51^2+s34*s51*(-256*s45^2+217*s45*s51-18*s51^2)-2*s34^2*(9*s45^2-146*s45*s51+18*s51^2)+s23^2*(-274*s34^2+455*s34*s45+39*s45^2-416*s34*s51-249*s45*s51+171*s51^2)+s23*(18*s34^3+s34^2*(-292*s45+310*s51)-3*s51*(26*s45^2-70*s45*s51+19*s51^2)+s34*(256*s45^2-672*s45*s51+235*s51^2)))-s12^3*(57*s23^6+3*s23^5*(25*s34+32*s45-57*s51)+s23^4*(600*s34^2+303*s34*s45+39*s45^2+251*s34*s51-363*s45*s51+114*s51^2)+s23^3*(-768*s34^3+s34^2*(1676*s45-2377*s51)+s34*(324*s45^2+652*s45*s51-1221*s51^2)+6*s51*(-45*s45^2+76*s45*s51+19*s51^2))+(s34+s51)*(18*s34^3*(s45-s51)^2+3*s45*s51^2*(-26*s45^2+25*s45*s51+19*s51^2)-2*s34^2*(9*s45^3-66*s45^2*s51+340*s45*s51^2-18*s51^3)+s34*s51*(-78*s45^3+800*s45^2*s51-587*s45*s51^2+18*s51^3))+s23*(54*s34^4*(s45-s51)-4*s34^3*(137*s45^2-404*s45*s51+188*s51^2)+s34^2*(476*s45^3-2086*s45^2*s51+3976*s45*s51^2-1285*s51^3)+2*s34*s51*(30*s45^3-830*s45^2*s51+1159*s45*s51^2-265*s51^3)+3*s51^2*(52*s45^3-114*s45^2*s51-32*s45*s51^2+19*s51^3))+s23^2*(36*s34^4-2*s34^3*(649*s45-733*s51)+s34^2*(1552*s45^2-4385*s45*s51+3008*s51^2)-3*s51*(26*s45^3-166*s45^2*s51+50*s45*s51^2+57*s51^3)+s34*(96*s45^3+461*s45^2*s51-2743*s45*s51^2+1407*s51^3)))+s12^2*(3*s23^6*(44*s34+19*s51)-3*s23^5*(19*s34^2-120*s34*s45+94*s34*s51+6*s45*s51+76*s51^2)+s23^4*(621*s34^3+745*s34^2*s51+9*s51*(-17*s45^2-13*s45*s51+38*s51^2)+s34*(324*s45^2-33*s45*s51+388*s51^2))+s45*(s34+s51)^2*(18*s34^3*(s45-s51)+s34^2*(-238*s45^2+334*s45*s51-388*s51^2)-3*s45*s51*(13*s45^2+7*s45*s51-38*s51^2)+s34*(220*s45^3-479*s45^2*s51+764*s45*s51^2-370*s51^3))+s23^3*(-714*s34^4+s34^3*(2119*s45-2489*s51)+s34^2*(228*s45^2+1996*s45*s51-2339*s51^2)+3*s34*(32*s45^3+211*s45^2*s51+54*s45*s51^2-264*s51^3)+3*s51*(-26*s45^3+82*s45^2*s51+153*s45*s51^2-76*s51^3))+s23^2*(18*s34^5-2*s34^4*(842*s45-551*s51)+s34^3*(2577*s45^2-5749*s45*s51+2924*s51^2)+3*s51^2*(58*s45^3+27*s45^2*s51-165*s45*s51^2+19*s51^3)+s34*s51*(480*s45^3-185*s45^2*s51-2035*s45*s51^2+888*s51^3)+s34^2*(228*s45^3+2407*s45^2*s51-5605*s45*s51^2+2671*s51^3))+s23*(s34+s51)*(18*s34^4*(2*s45-s51)-2*s34^3*(604*s45^2-727*s45*s51+185*s51^2)+s34^2*(1299*s45^3-2989*s45^2*s51+2992*s45*s51^2-686*s51^3)+3*s45*s51*(13*s45^3-25*s45^2*s51-96*s45*s51^2+57*s51^3)+s34*(57*s45^4+258*s45^3*s51-1476*s45^2*s51^2+1745*s45*s51^3-334*s51^4)))-s12*(3*s23^6*s34*(31*s34+44*s51)-3*s23^5*(37*s34^3-7*s34^2*(16*s45-15*s51)-4*s34*(41*s45-25*s51)*s51+38*s45*s51^2)+s45^2*(s34+s51)^3*(-238*s34^2*(s45-s51)+3*s45*s51*(-13*s45+19*s51)+s34*(238*s45^2-437*s45*s51+238*s51^2))+s23^4*(238*s34^4+9*s45*s51^2*(-15*s45+38*s51)+s34^3*(-333*s45+413*s51)+6*s34*s51*(114*s45^2-71*s45*s51+18*s51^2)+s34^2*(450*s45^2-927*s45*s51+283*s51^2))+s23*s45*(s34+s51)^2*(3*s45*s51^2*(-58*s45+57*s51)+s34^3*(-696*s45+458*s51)+s34^2*(952*s45^2-1673*s45*s51+582*s51^2)-2*s34*(9*s45^3-249*s45^2*s51+236*s45*s51^2-62*s51^3))+s23^3*(-220*s34^5+s34^4*(952*s45-745*s51)+s34^3*(-351*s45^2+1896*s45*s51-674*s51^2)+9*s45*s51^2*(2*s45^2+49*s45*s51-38*s51^2)+s34^2*(264*s45^3-927*s45^2*s51+786*s45*s51^2+7*s51^3)+s34*s51*(420*s45^3-213*s45^2*s51-500*s45*s51^2+156*s51^3))+s23^2*(s34+s51)*(s34^4*(-678*s45+220*s51)+s34^3*(1428*s45^2-1981*s45*s51+344*s51^2)+s34^2*(-147*s45^3+1782*s45^2*s51-1221*s45*s51^2+28*s51^3)+3*s45*s51*(13*s45^3+33*s45^2*s51-159*s45*s51^2+38*s51^3)+s34*(57*s45^4-204*s45^3*s51-102*s45^2*s51^2+196*s45*s51^3-96*s51^4))))/(72*s12*(s12-s23)*s34*(s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s23-s34+s45-s51)*s51^2),
p[50]->(s12*(-(-s12+s34+s45)^2+(s12*s23*(-(s12*s23)+s34*(s23+s45)))/s51^2+(s12*s23*(2*s12-3*s34-2*s45))/s51))/s34^3,
p[51]->-(3*s12^2*s23+s12*s34*s45-6*s12*s23*(s34+s45)-2*s34*s45*(s34+s45)+(s34*(s23+s45)*(s34+s45)^2)/s12+s23*(3*s34^2+5*s34*s45+3*s45^2)+(s23*(s12*s23-s34*(s23+s45))^2)/s51^2-(s23*(3*s12^2*s23+s34*(s23+s45)*(3*s34+s45)-s12*(s34*s45+3*s23*(2*s34+s45))))/s51-((s12-s45)*(-s12+s34+s45)^2*s51)/s12)/(4*s34^3),
p[52]->(s12^2*s23*(s23-s51)+s34*(s23+s45-s51)*(s23*s34+s45*(s34+s51))+s12*(-2*s23^2*s34+s34*s51*(-s45+s51)+s23*(-2*s34*s45+2*s34*s51+s45*s51)))/(8*s23*s34*s51^2),
p[53]->(s12*((998*s12*s23*s45)/((s12-s23)*s34*(-s12+s34+s45)^2)+(678*s12*s23*s45^2)/((s12-s23)*s34^2*(-s12+s34+s45)^2)+(36*s12^4)/(s34^2*(s34+s45)*(-s12+s34+s45)^2)-(322*s12^3*s45)/(s34^2*(s34+s45)*(-s12+s34+s45)^2)+(276*s45*(s34+s45))/(s34*(-s12+s34+s45)^2)+(214*s45^2*(s34+s45))/(s34^2*(-s12+s34+s45)^2)+(6*s12^2*s45^2*(125*s12-125*s23-113*(s34+s45)))/((s12-s23)*s34^2*(s34+s45)*(-s12+s34+s45)^2)+(4*s12^2*(127*s12-127*s23-89*(s34+s45)))/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(4*(89*s12*s23+20*s12*(s34+s45)-20*s23*(s34+s45)))/((s12-s23)*(-s12+s34+s45)^2)-(2*s12^2*(134*s12^2+620*s23*s45+499*s45*(s34+s45)-2*s12*(67*s23+310*s45)))/((s12-s23)*s34*(s34+s45)*(-s12+s34+s45)^2)-(9*(s12^4+2*s12*s23^2*s34-s23^3*s34-2*s12^3*(s23+s45)+s12^2*(s23^2-s23*s34+2*s23*s45+s45^2)))/((s12-s23)*(s12-s34)^2*(s12-s23-s45)*(s12-s34-s51))+(s12*(s12^5*s23*(s23-s34)*(36*s23^2+17*s23*s34-53*s34^2+89*s23*s45+53*s45^2)-s12^4*(36*s23^5+2*s23^4*(67*s34+94*s45)+53*s34^2*s45*(s34^2-s45^2)+s23^3*(-209*s34^2+175*s34*s45+258*s45^2)+s23*s34*(185*s34^3+36*s34^2*s45-274*s34*s45^2-53*s45^3)+s23^2*(-146*s34^3-461*s34^2*s45+7*s34*s45^2+106*s45^3))-s34^2*(s34+s45)*(-9*s34^2*(s34-s45)*s45*(s34+s45)^2+9*s23^5*(7*s34+8*s45)+s23^4*(-127*s34^2+25*s34*s45+188*s45^2)+s23^3*(29*s34^3-259*s34^2*s45-164*s34*s45^2+169*s45^3)+s23*s34*(-18*s34^4+17*s34^3*s45+98*s34^2*s45^2+s34*s45^3-62*s45^4)+s23^2*(53*s34^4+145*s34^3*s45-131*s34^2*s45^2-188*s34*s45^3+53*s45^4))+s12^3*(9*s23^5*(17*s34+11*s45)+2*s23^4*(61*s34^2+294*s34*s45+134*s45^2)+s23^3*(-556*s34^3-302*s34^2*s45+674*s34*s45^2+222*s45^3)+s34^2*(-9*s34^4+123*s34^3*s45+115*s34^2*s45^2-123*s34*s45^3-106*s45^4)+s23*s34*(237*s34^4+242*s34^3*s45-519*s34^2*s45^2-435*s34*s45^3+53*s45^4)+s23^2*(53*s34^4-786*s34^3*s45-592*s34^2*s45^2+318*s34*s45^3+53*s45^4))+s12*s34*(9*s23^5*(23*s34^2+40*s34*s45+15*s45^2)-s34^2*(s34+s45)^2*(9*s34^3+s34^2*s45-63*s34*s45^2+53*s45^3)+s23^4*(-292*s34^3+26*s34^2*s45+685*s34*s45^2+295*s45^3)+s23*s34^2*(-10*s34^4+231*s34^3*s45+280*s34^2*s45^2-263*s34*s45^3-302*s45^4)+s23^3*(-137*s34^4-827*s34^3*s45-517*s34^2*s45^2+485*s34*s45^3+222*s45^4)+s23^2*(241*s34^5+193*s34^4*s45-725*s34^3*s45^2-661*s34^2*s45^3+105*s34*s45^4+53*s45^5))-s12^2*(9*s23^5*(29*s34^2+36*s34*s45+7*s45^2)+s23^4*(-141*s34^3+528*s34^2*s45+749*s34*s45^2+116*s45^3)+s23^3*(-532*s34^4-985*s34^3*s45+286*s34^2*s45^2+666*s34*s45^3+53*s45^4)+s23^2*s34*(317*s34^4-419*s34^3*s45-1231*s34^2*s45^2-94*s34*s45^3+275*s45^4)+s23*s34*(113*s34^5+438*s34^4*s45-169*s34^3*s45^2-744*s34^2*s45^3-161*s34*s45^4+53*s45^5)-s34^2*(18*s34^5-60*s34^4*s45-194*s34^3*s45^2+7*s34^2*s45^3+176*s34*s45^4+53*s45^5))))/((s12-s23)*(s12-s34)*(s23-s34)*s34^2*(s23-s34+s45)*(s34+s45)*(-s12+s34+s45)^2*s51^2)+(9*s23*(s23-s34)^2*s34^4*(s23-s34+s45)^2*(s34+s45)^3-s12^7*(s23-s34)^2*(s23-s34+s45)^2*(72*s23+53*(s34+s45))+s12^6*(72*s23^6+6*s23^5*(49*s34+103*s45)+s34^2*(s34-s45)^2*(158*s34^2+317*s34*s45+159*s45^2)+s23^4*(-1756*s34^2-865*s34*s45+1179*s45^2)+4*s23^3*(661*s34^3-283*s34^2*s45-611*s34*s45^2+198*s45^3)+s23^2*(-1398*s34^4+2406*s34^3*s45+1043*s34^2*s45^2-1594*s34*s45^3+159*s45^4)-2*s23*s34*(7*s34^4+514*s34^3*s45-274*s34^2*s45^2-406*s34*s45^3+159*s45^4))-s12*s23*s34^2*(s34+s45)*(s23^5*(277*s34^2+563*s34*s45+295*s45^2)-s23^4*(1144*s34^3+1753*s34^2*s45+38*s34*s45^2-625*s45^3)-s34^2*(s34-s45)^2*(18*s34^3+s34^2*s45-70*s34*s45^2-53*s45^3)+s23^3*(1806*s34^4+1855*s34^3*s45-1505*s34^2*s45^2-1288*s34*s45^3+383*s45^4)+s23*s34*(385*s34^5-50*s34^4*s45-822*s34^3*s45^2+156*s34^2*s45^3+473*s34*s45^4-106*s45^5)+s23^2*(-1306*s34^5-650*s34^4*s45+2025*s34^3*s45^2+613*s34^2*s45^3-811*s34*s45^4+53*s45^5))+s12^2*s34*(s34+s45)*(-2*s34^3*(27*s34-31*s45)*(s34^2-s45^2)^2+s23^6*(1126*s34^2+1734*s34*s45+563*s45^2)+s23^5*(-4399*s34^3-4208*s34^2*s45+1702*s34*s45^2+1223*s45^3)+s23^4*(6264*s34^4+1836*s34^3*s45-6849*s34^2*s45^2-962*s34*s45^3+766*s45^4)+s23^2*s34*(148*s34^5-2014*s34^4*s45-183*s34^3*s45^2+2324*s34^2*s45^3-201*s34*s45^4-150*s45^5)+s23*s34^2*(429*s34^5+180*s34^4*s45-971*s34^3*s45^2-180*s34^2*s45^3+596*s34*s45^4-18*s45^5)+s23^3*(-3514*s34^5+2410*s34^4*s45+5675*s34^3*s45^2-2209*s34^2*s45^3-1080*s34*s45^4+106*s45^5))-s12^5*(s23^6*(529*s34+421*s45)+s23^5*(-562*s34^2+1713*s34*s45+1627*s45^2)+s34^2*(s34-s45)^2*(111*s34^3+533*s34^2*s45+581*s34*s45^2+159*s45^3)+s23^4*(-3003*s34^3-6480*s34^2*s45+77*s34*s45^2+2150*s45^3)+s23^3*(7070*s34^4+4614*s34^3*s45-7614*s34^2*s45^2-2759*s34*s45^3+1103*s45^4)+s23*s34*(1272*s34^5-2235*s34^4*s45-1876*s34^3*s45^2+2562*s34^2*s45^3+613*s34*s45^4-318*s45^5)+s23^2*(-5417*s34^5+1656*s34^4*s45+8205*s34^3*s45^2-1420*s34^2*s45^3-1961*s34*s45^4+159*s45^5))+s12^4*(2*s23^6*(707*s34^2+1020*s34*s45+313*s45^2)-2*s23^5*(1901*s34^3+634*s34^2*s45-2093*s34*s45^2-844*s45^3)-s34^2*(s34-s45)^2*(94*s34^4-245*s34^3*s45-709*s34^2*s45^2-423*s34*s45^3-53*s45^4)+s23^4*(866*s34^4-8799*s34^3*s45-8844*s34^2*s45^2+2156*s34*s45^3+1551*s45^4)+s23^3*(6348*s34^5+13244*s34^4*s45-2128*s34^3*s45^2-9749*s34^2*s45^3-651*s34*s45^4+542*s45^5)+s23*s34*(2518*s34^6-1044*s34^5*s45-5184*s34^4*s45^2+1235*s34^3*s45^3+2745*s34^2*s45^4-74*s34*s45^5-106*s45^6)+s23^2*(-7250*s34^6-4606*s34^5*s45+11309*s34^4*s45^2+5582*s34^3*s45^3-3480*s34^2*s45^4-776*s34*s45^5+53*s45^6))-s12^3*(-2*s34^3*(77*s34^2-92*s34*s45-53*s45^2)*(s34^2-s45^2)^2+s23^6*(1806*s34^3+3639*s34^2*s45+2074*s34*s45^2+277*s45^3)+s23^5*(-6264*s34^4-8046*s34^3*s45+1817*s34^2*s45^2+3990*s34*s45^3+607*s45^4)+s23^2*s34^2*(-3534*s34^5-6543*s34^4*s45+3402*s34^3*s45^2+8171*s34^2*s45^3+17*s34*s45^4-1599*s45^5)+s23^4*(6770*s34^5+968*s34^4*s45-13024*s34^3*s45^2-4922*s34^2*s45^3+2215*s34*s45^4+383*s45^5)+s23*s34^2*(1828*s34^6+802*s34^5*s45-3996*s34^4*s45^2-1481*s34^3*s45^3+2399*s34^2*s45^4+751*s34*s45^5-159*s45^6)+s23^3*(-452*s34^6+8996*s34^5*s45+9403*s34^4*s45^2-5469*s34^3*s45^3-4737*s34^2*s45^4+308*s34*s45^5+53*s45^6)))/((s12-s23)*(s12-s34)^2*(s23-s34)^2*s34^2*(s23-s34+s45)^2*(s34+s45)*(-s12+s34+s45)^2*s51)-(9*s12*s34)/((s23-s34)^2*(-s23+s34+s51))-(9*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))))/9,
p[54]->((-303*s23^2*s34)/((s12-s23)*(-s12+s34+s45)^2)-(2349*s12*s45^3)/((s12-s23)*s34*(-s12+s34+s45)^2)-(892*s45^3*(s12+2*s23-3*s34+s45))/(s34^2*(-s12+s34+s45)^2)+(1278*s12^4)/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(1086*s12^3*s23)/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)-(1971*s12^3*s34)/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(36*s12^4*(3*s23+3*s34-s45))/(s34^2*(s34+s45)*(-s12+s34+s45)^2)-(4557*s12*s23*s34*s45)/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(4437*s12*s23^2*s45^3)/((s12-s23)*s34^2*(s34+s45)*(-s12+s34+s45)^2)+(1862*s12*s45*(s12+2*s23-3*s34+s45))/((s34+s45)*(-s12+s34+s45)^2)+(2916*s12*s45^2*(s12+2*s23-3*s34+s45))/(s34*(s34+s45)*(-s12+s34+s45)^2)+(1428*s12*s45^3*(s12+2*s23-3*s34+s45))/(s34^2*(s34+s45)*(-s12+s34+s45)^2)-(s23*(107*s23+311*s34)*s45*(s34+s45))/(s12*(s12-s23)*(-s12+s34+s45)^2)+(s23*(347*s23-589*s45)*s45^2*(s34+s45))/(s12*(s12-s23)*s34*(-s12+s34+s45)^2)+(428*s23^2*s45^3*(s34+s45))/(s12*(s12-s23)*s34^2*(-s12+s34+s45)^2)+(214*(s12+2*s23-3*s34)*s45^3*(s34+s45))/((s12-s23)*s34^2*(-s12+s34+s45)^2)-(214*s23*(s12+2*s23-3*s34)*s45^3*(s34+s45))/(s12*(s12-s23)*s34^2*(-s12+s34+s45)^2)+(589*s45^3*(s34+s45))/((s12-s23)*s34*(-s12+s34+s45)^2)-(276*s23*s45^2*(s12+2*s23-3*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34*(-s12+s34+s45)^2)+(2*s23*s45^2*(-1885*s23+787*s45))/((s12-s23)*s34*(-s12+s34+s45)^2)-(12*s12^2*(197*s23^2+512*s12*s45))/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(s45^3*(-2275*s23^2+731*s12*s45-1159*s23*s45))/((s12-s23)*s34^2*(-s12+s34+s45)^2)+(12*s34*(-20*s12*s34+227*s23*s45))/((s12-s23)*(-s12+s34+s45)^2)+(2*s45*(151*s34^2+2483*s23*s45+151*s34*s45))/((s12-s23)*(-s12+s34+s45)^2)-(4*s12^2*s45^2*(268*s12^2-536*s23^2+268*s23*(3*s34-s45)+187*s45^2+268*s12*(s23-3*s34+s45)))/((s12-s23)*s34^2*(s34+s45)*(-s12+s34+s45)^2)-(16*s23*(s34+s45)*(5*s23*(s34+2*s45)+s45*(5*s12-15*s34+69*s45)))/(s12*(s12-s23)*(-s12+s34+s45)^2)-(12*s45^2*(124*s12^2-248*s23^2+326*s23*s34+69*s34^2-170*s23*s45+46*s34*s45-23*s45^2+s12*(124*s23-395*s34+101*s45)))/((s12-s23)*s34*(-s12+s34+s45)^2)+(2*s12^3*s45*(179*s12^2-358*s23^2+179*s23*(3*s34-s45)-19*s45^2+s12*(-452*s23-537*s34+430*s45)))/((s12-s23)*s34^2*(s34+s45)*(-s12+s34+s45)^2)+(2*s12*s23*(-451*s12^3+s45^2*(4853*s23+917*s45)))/((s12-s23)*s34*(s34+s45)*(-s12+s34+s45)^2)+(s12*s45*(-269*s12^4+3023*s23*s45^3+s12^2*s23*(1531*s23+3439*s45)-s12*s23*s45*(3941*s23+4399*s45)))/((s12-s23)*s34^2*(s34+s45)*(-s12+s34+s45)^2)+(4*s12^2*(67*s12^3+377*s23*s45*(2*s23-3*s34+s45)+s12^2*(67*s23-201*s34+216*s45)+s12*(-134*s23^2+3*s23*(67*s34-148*s45)+377*(3*s34-s45)*s45)))/((s12-s23)*s34*(s34+s45)*(-s12+s34+s45)^2)-(8*(s12^2*(10*s34+89*s45)-2*s23^2*(10*s34+89*s45)+s23*(30*s34^2+237*s34*s45-109*s45^2)-10*s45*(-3*s34^2-2*s34*s45+s45^2)+s12*(10*s23*s34-30*s34^2+89*s23*s45-267*s34*s45+79*s45^2)))/((s12-s23)*(-s12+s34+s45)^2)+(s12^2*(-323*s12^3+5*s12*(245*s23^2+797*s23*s45-907*s45^2)+s45*(-6089*s23^2-5171*s23*s45+4211*s45^2)))/((s12-s23)*s34*(s34+s45)*(-s12+s34+s45)^2)+(s12*(s23*(1693*s23*s34-899*s34^2-4757*s45^2)+s12*(269*s23*s34-881*s23*s45+10433*s45^2)))/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)-(4*s12*(127*s12^3+s12^2*(127*s23-470*s34+127*s45)-s12*(254*s23^2-292*s23*s34+38*s34^2+127*s23*s45+1785*s34*s45)+s23*(2*s23*(89*s34-877*s45)+89*s34*(-3*s34+s45))))/((s12-s23)*(s34+s45)*(-s12+s34+s45)^2)+(311*s23*s34^2-1897*s23^2*s45+s45*(1015*s45*(s34+s45)-s12*(2537*s34+5197*s45)))/((s12-s23)*(-s12+s34+s45)^2)-(9*(s12^6-s23^4*s34^2+s12*s23^3*s34*(s23+3*s34+s45)-s12^5*(3*s23+s34+3*s45)+s12^4*(s23+s45)*(3*s23+2*s34+3*s45)+s12^2*s23*s34*(-2*s23^2-3*s23*s34+s45^2)-s12^3*(s23^3+3*s23^2*s45+s45^2*(s34+s45)+s23*(-s34^2+3*s34*s45+3*s45^2))))/(s12*(s12-s23)*(s12-s34)^2*(s12-s23-s45)*(s12-s34-s51))+(s12^6*s23^2*(s23-s34)*(36*s23^2+17*s23*s34-53*s34^2+89*s23*s45+53*s45^2)-s12^5*s23*(36*s23^5+2*s23^4*(85*s34+94*s45)+2*s23*s34^2*(119*s34^2-17*s34*s45-208*s45^2)-6*s23^3*(38*s34^2-50*s34*s45-43*s45^2)+106*s34^2*s45*(s34^2-s45^2)+s23^2*(-216*s34^3-569*s34^2*s45+149*s34*s45^2+106*s45^3))+s34^3*(s23+s45)*(s34+s45)*(-9*s34^2*(s34-s45)*s45*(s34+s45)^2+9*s23^5*(7*s34+8*s45)+s23^4*(-127*s34^2+25*s34*s45+188*s45^2)+s23^3*(29*s34^3-259*s34^2*s45-164*s34*s45^2+169*s45^3)+s23*s34*(-18*s34^4+17*s34^3*s45+98*s34^2*s45^2+s34*s45^3-62*s45^4)+s23^2*(53*s34^4+145*s34^3*s45-131*s34^2*s45^2-188*s34*s45^3+53*s45^4))+s12^4*(9*s23^6*(21*s34+11*s45)+53*s34^3*s45^2*(s34^2-s45^2)+4*s23^5*(64*s34^2+203*s34*s45+67*s45^2)+s23^4*(-765*s34^3+7*s34^2*s45+1120*s34*s45^2+222*s45^3)+s23*s34^2*(-9*s34^4+361*s34^3*s45+151*s34^2*s45^2-450*s34*s45^3-159*s45^4)+s23^3*(-93*s34^4-1456*s34^3*s45-410*s34^2*s45^2+682*s34*s45^3+53*s45^4)+s23^2*s34*(422*s34^4+132*s34^3*s45-1254*s34^2*s45^2-481*s34*s45^3+159*s45^4))-s12^3*(9*s23^6*(46*s34^2+47*s34*s45+7*s45^2)+s23^5*(-19*s34^3+1269*s34^2*s45+1116*s34*s45^2+116*s45^3)+s23*s34^3*(-27*s34^4+420*s34^3*s45+551*s34^2*s45^2-649*s34*s45^3-717*s45^4)+s34^3*s45*(-9*s34^4+123*s34^3*s45+115*s34^2*s45^2-123*s34*s45^3-106*s45^4)+s23^4*(-1088*s34^4-1165*s34^3*s45+1548*s34^2*s45^2+1156*s34*s45^3+53*s45^4)+s23^3*s34*(370*s34^4-1761*s34^3*s45-2125*s34^2*s45^2+898*s34*s45^3+550*s45^4)+s23^2*s34*(350*s34^5+733*s34^4*s45-1474*s34^3*s45^2-1771*s34^2*s45^3+210*s34*s45^4+106*s45^5))+s12^2*s34*(18*s23^6*(26*s34^2+38*s34*s45+11*s45^2)+s23^5*(-433*s34^3+815*s34^2*s45+1758*s34*s45^2+474*s45^3)+s23^4*(-669*s34^4-1953*s34^3*s45+297*s34^2*s45^2+1900*s34*s45^3+391*s45^4)-s34^2*s45*(18*s34^5-60*s34^4*s45-194*s34^3*s45^2+7*s34^2*s45^3+176*s34*s45^4+53*s45^5)+s23^3*(558*s34^5-758*s34^4*s45-2941*s34^3*s45^2-469*s34^2*s45^3+1046*s34*s45^4+106*s45^5)+s23^2*s34*(103*s34^5+986*s34^4*s45-308*s34^3*s45^2-2238*s34^2*s45^3-557*s34*s45^4+328*s45^5)+s23*s34*(-27*s34^6+154*s34^5*s45+684*s34^4*s45^2-104*s34^3*s45^3-963*s34^2*s45^4-267*s34*s45^5+53*s45^6))-s12*s34^2*(9*s23^6*(30*s34^2+55*s34*s45+23*s45^2)-s34^2*s45*(s34+s45)^2*(9*s34^3+s34^2*s45-63*s34*s45^2+53*s45^3)+s23^5*(-419*s34^3+131*s34^2*s45+1258*s34*s45^2+618*s45^3)+s23^4*(-108*s34^4-1349*s34^3*s45-914*s34^2*s45^2+1175*s34*s45^3+686*s45^4)+s23^3*(294*s34^5+254*s34^4*s45-1538*s34^3*s45^2-1497*s34^2*s45^3+455*s34*s45^4+328*s45^5)-s23*s34^2*(9*s34^5+38*s34^4*s45-265*s34^3*s45^2-352*s34^2*s45^3+288*s34*s45^4+346*s45^5)+s23^2*(-28*s34^6+471*s34^5*s45+588*s34^4*s45^2-889*s34^3*s45^3-1024*s34^2*s45^4+43*s34*s45^5+53*s45^6)))/((s12-s23)*(s12-s34)*(s23-s34)*s34^2*(s23-s34+s45)*(s34+s45)*(-s12+s34+s45)^2*s51^2)+(9*s23*(s23-s34)^2*s34^5*(s23+s45)*(s23-s34+s45)^2*(s34+s45)^3-2*s12^8*s23*(s23-s34)^2*(s23-s34+s45)^2*(54*s23+53*(s34+s45))+s12^7*s23*(108*s23^6+s23^5*(464*s34+878*s45)+s34^2*(s34-s45)^2*(449*s34^2+803*s34*s45+318*s45^2)+s23^4*(-2523*s34^2-737*s34*s45+1750*s45^2)+s23^3*(3274*s34^3-3007*s34^2*s45-3021*s34*s45^2+1298*s45^3)+s23*s34*(-846*s34^4-1675*s34^3*s45+2166*s34^2*s45^2+991*s34*s45^3-636*s45^4)+s23^2*(-926*s34^4+4636*s34^3*s45-47*s34^2*s45^2-2447*s34*s45^3+318*s45^4))+s12*s34^3*(s34+s45)^2*(s23^7*(277*s34+223*s45)-9*s34^3*(s34-s45)^2*s45*(2*s34^2+s34*s45-s45^2)+s23^6*(-1189*s34^2-88*s34*s45+660*s45^2)+s23^5*(1950*s34^3-1603*s34^2*s45-1444*s34*s45^2+651*s45^3)+s23^3*s34*(349*s34^4-2240*s34^3*s45+1150*s34^2*s45^2+989*s34*s45^3-428*s45^4)+s23^4*(-1432*s34^4+3152*s34^3*s45+361*s34^2*s45^2-1516*s34*s45^3+214*s45^4)-18*s23*s34^2*(2*s34^5-2*s34^4*s45-5*s34^3*s45^2+7*s34^2*s45^3-3*s34*s45^4+s45^5)+s23^2*s34*(81*s34^5+538*s34^4*s45-835*s34^3*s45^2+11*s34^2*s45^3+196*s34*s45^4+9*s45^5))-s12^6*(s23^7*(790*s34+556*s45)-9*s34^4*(s34-s45)^2*(s34^2+3*s34*s45+2*s45^2)+s23^6*(-390*s34^2+3124*s34*s45+2218*s45^2)+s23^5*(-5829*s34^3-9020*s34^2*s45+2199*s34*s45^2+3086*s45^3)+s23^4*(11335*s34^4+1754*s34^3*s45-14137*s34^2*s45^2-1950*s34*s45^3+1742*s45^4)+s23^2*s34*(240*s34^5-6505*s34^4*s45+876*s34^3*s45^2+6367*s34^2*s45^3-378*s34*s45^4-636*s45^5)+s23^3*(-6864*s34^5+9233*s34^4*s45+10901*s34^3*s45^2-6426*s34^2*s45^3-2442*s34*s45^4+318*s45^5)+s23*s34^2*(727*s34^5+867*s34^4*s45-2030*s34^3*s45^2-1005*s34^2*s45^3+1123*s34*s45^4+318*s45^5))+s12^5*(s23^7*(2357*s34^2+3001*s34*s45+788*s45^2)-9*s34^4*(s34-s45)^2*(5*s34^3+18*s34^2*s45+17*s34*s45^2+4*s45^3)+s23^6*(-5193*s34^3+1124*s34^2*s45+7597*s34*s45^2+2234*s45^3)+s23^5*(-2791*s34^4-19136*s34^3*s45-9655*s34^2*s45^2+6542*s34*s45^3+2210*s45^4)+s23^4*(15819*s34^5+18140*s34^4*s45-17103*s34^3*s45^2-16080*s34^2*s45^3+1640*s34*s45^4+870*s45^5)+s23^2*s34*(3127*s34^6-10000*s34^5*s45-7377*s34^4*s45^2+11286*s34^3*s45^3+4435*s34^2*s45^4-1601*s34*s45^5-212*s45^6)+s23^3*(-13821*s34^6+4348*s34^5*s45+27607*s34^4*s45^2-21*s34^3*s45^3-9138*s34^2*s45^4-527*s34*s45^5+106*s45^6)+s23*s34^2*(547*s34^6+2595*s34^5*s45-1848*s34^4*s45^2-3799*s34^3*s45^3+1096*s34^2*s45^4+1321*s34*s45^5+106*s45^6))+s12^3*s34*(s23^7*(3202*s34^3+6940*s34^2*s45+4614*s34*s45^2+912*s45^3)-9*s34^4*(s34-s45)^2*(7*s34^4+42*s34^3*s45+55*s34^2*s45^2+19*s34*s45^3-s45^4)+s23^6*(-11586*s34^4-15992*s34^3*s45+2383*s34^2*s45^2+8805*s34*s45^3+2232*s45^4)+2*s23^5*(6900*s34^5+1628*s34^4*s45-13029*s34^3*s45^2-6122*s34^2*s45^3+2283*s34*s45^4+873*s45^5)+s23^2*s34^2*(2670*s34^6-2149*s34^5*s45-10350*s34^4*s45^2+79*s34^3*s45^3+7512*s34^2*s45^4+1530*s34*s45^5-588*s45^6)-2*s23*s34^3*(46*s34^6-1146*s34^5*s45-584*s34^4*s45^2+1833*s34^3*s45^3+742*s34^2*s45^4-705*s34*s45^5-258*s45^6)-2*s23^3*s34*(2289*s34^6+4874*s34^5*s45-4252*s34^4*s45^2-8697*s34^3*s45^3+96*s34^2*s45^4+2169*s34*s45^5+168*s45^6)+s23^4*(-3353*s34^6+15653*s34^5*s45+19676*s34^4*s45^2-11316*s34^3*s45^3-12058*s34^2*s45^4+30*s34*s45^5+426*s45^6))-s12^4*(s23^7*(3688*s34^3+6471*s34^2*s45+3123*s34*s45^2+340*s45^3)-9*s34^4*(s34-s45)^2*(9*s34^4+41*s34^3*s45+45*s34^2*s45^2+15*s34*s45^3+2*s45^4)+s23^6*(-11381*s34^4-9157*s34^3*s45+8517*s34^2*s45^2+7169*s34*s45^3+786*s45^4)+s23^5*(8103*s34^5-12912*s34^4*s45-26306*s34^3*s45^2-723*s34^2*s45^3+5678*s34*s45^4+552*s45^5)+s23^2*s34^2*(4329*s34^6-7563*s34^5*s45-14033*s34^4*s45^2+7697*s34^3*s45^3+9658*s34^2*s45^4-368*s34*s45^5-764*s45^6)+s23^4*(7557*s34^6+26375*s34^5*s45+1702*s34^4*s45^2-23560*s34^3*s45^3-5973*s34^2*s45^4+1855*s34*s45^5+106*s45^6)+s23^3*s34*(-12358*s34^6-6401*s34^5*s45+26990*s34^4*s45^2+14526*s34^3*s45^3-9150*s34^2*s45^4-3743*s34*s45^5+214*s45^6)+s23*s34^3*(143*s34^6+3394*s34^5*s45-65*s34^4*s45^2-5305*s34^3*s45^3-468*s34^2*s45^4+1920*s34*s45^5+471*s45^6))-s12^2*s34^2*(-18*s34^3*(s34^2-s45^2)^2*(s34^3+7*s34^2*s45-s45^3)+s23^7*(1466*s34^3+3691*s34^2*s45+3002*s34*s45^2+795*s45^3)+s23^6*(-5832*s34^4-10396*s34^3*s45-1433*s34^2*s45^2+5102*s34*s45^3+2097*s45^4)+s23^5*(8452*s34^5+7209*s34^4*s45-12583*s34^3*s45^2-11806*s34^2*s45^3+1028*s34*s45^4+1836*s45^5)+s23^3*s34*(6*s34^6-5786*s34^5*s45-3918*s34^4*s45^2+8030*s34^3*s45^3+5217*s34^2*s45^4-1487*s34*s45^5-836*s45^6)+s23^4*(-4754*s34^6+3877*s34^5*s45+16819*s34^4*s45^2+1500*s34^3*s45^3-8725*s34^2*s45^4-1953*s34*s45^5+534*s45^6)+s23*s34^2*(-108*s34^7+610*s34^6*s45+817*s34^5*s45^2-968*s34^4*s45^3-914*s34^3*s45^4+430*s34^2*s45^5+241*s34*s45^6-36*s45^7)+s23^2*s34*(788*s34^7+921*s34^6*s45-2686*s34^5*s45^2-2734*s34^4*s45^3+1558*s34^3*s45^4+1471*s34^2*s45^5+88*s34*s45^6+18*s45^7)))/(s12*(s12-s23)*(s12-s34)^2*(s23-s34)^2*s34^2*(s23-s34+s45)^2*(s34+s45)*(-s12+s34+s45)^2*s51)-(2*(s12-s45)*(18*s12^2-98*s12*s34+40*s34^2-125*s12*s45+138*s34*s45+107*s45^2)*s51)/(s12*s34^2*(s34+s45))+(9*s34*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51))-(9*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51)))/36,
p[55]->(s12*(9*s12-80*s34-9*s45))/(9*s34^2)-s12^3/((s12-s34)^2*(s12-s34-s51))+(s12*s45*(-2*s12+3*(s23+s45)))/(s34*(s23+s45)*(s23+s45-s51))+(s12*(s12-s23-s45)*(s23+s45))/s51^3+(s12*(s12^4*(6*s23^2+6*s23*s34-6*s34^2+26*s23*s45-32*s34*s45)+s34^2*s45*(s34+s45)*(25*s23^2+44*s23*s45+19*s45^2)+s12^3*(s23^2*(s34-44*s45)-2*s23*(25*s34^2+22*s34*s45+26*s45^2)+s34*(6*s34^2+44*s34*s45+45*s45^2))+s12^2*(2*s34*s45*(16*s34^2-16*s34*s45+3*s45^2)+s23^2*(-20*s34^2+100*s34*s45+38*s45^2)+2*s23*(41*s34^3+15*s34^2*s45+54*s34*s45^2+13*s45^3))-s12*s34*(s23^2*(-13*s34^2+81*s34*s45+63*s45^2)+s45*(38*s34^3+19*s34^2*s45+25*s34*s45^2+19*s45^3)+2*s23*(19*s34^3+6*s34^2*s45+50*s34*s45^2+35*s45^3))))/(6*(s12-s34)*s34^2*(s12-s45)*(s12-s34-s45)*s51^2)-(s12*(s12^4*(6*s23^2-3*s23*s34+19*s23*s45+3*s34*s45+13*s45^2)+s34^2*s45*(s23+s45)*(6*s23*s34+19*s23*s45+6*s34*s45+13*s45^2)+s12^3*(5*s23^2*(4*s34-5*s45)-s45*(22*s34^2+35*s34*s45+26*s45^2)-s23*(10*s34^2+9*s34*s45+51*s45^2))+s12^2*(s23^2*(-58*s34^2+56*s34*s45+19*s45^2)+s45*(41*s34^3+28*s34^2*s45+58*s34*s45^2+13*s45^3)+s23*(35*s34^3-42*s34^2*s45+114*s34*s45^2+32*s45^3))-s12*s34*(s23^2*(-32*s34^2+37*s34*s45+38*s45^2)+s45*(19*s34^3+9*s34^2*s45+38*s34*s45^2+26*s45^3)+s23*(19*s34^3-29*s34^2*s45+75*s34*s45^2+64*s45^3))))/(3*(s12-s34)^2*s34^2*(s12-s45)*(s23+s45)*s51),
p[56]->((-594*s12*s34)/((s12-s45)*(s12-s34-s45))+(388*s23*s34)/((s12-s45)*(s12-s34-s45))+(132*s23*s45^3*(s34+s45))/(s12*s34^2*(s12-s45)*(s12-s34-s45))+(96*s45^4*(s34+s45))/(s12*s34^2*(s12-s45)*(s12-s34-s45))-(160*s45^2*(s12+s23-s34+s45)*(s34+s45))/(s12*s34*(s12-s45)*(s12-s34-s45))-(18*s45^3*(s12+s23-s34+s45)*(s34+s45))/(s12*s34^2*(s12-s45)*(s12-s34-s45))-(24*s12^3*s45)/(s34^2*(s12-s45)*(-s12+s34+s45))+(36*s12*s45^2)/(s34*(s12-s45)*(-s12+s34+s45))+(366*s45^4)/(s34^2*(s12-s45)*(-s12+s34+s45))+(18*s12^3*(s23-s34+s45))/(s34^2*(s12-s45)*(-s12+s34+s45))+(534*s45*(s12+s23-s34+s45))/(s34*(-s12+s34+s45))-(160*s45*(s34+s45)*(s23+2*s45))/(s12*(s12-s45)*(s12-s34-s45))+(12*s12^2*s45*(29*s23+23*s45))/(s34^2*(s12-s45)*(-s12+s34+s45))+(2*s45^2*(s34+s45)*(89*s23+53*s45))/(s12*s34*(s12-s45)*(s12-s34-s45))+(6*s45*(-299*s12+203*s45))/((s12-s45)*(s12-s34-s45))+(790*s12^2-242*s12*s23+914*s34*s45)/((s12-s45)*(s12-s34-s45))-(32*(5*s12^2+5*s12*(s23-s34-s45)-17*s23*s45+10*(s34-s45)*s45))/((s12-s45)*(s12-s34-s45))+(2*(18*s12^3+s12^2*(20*s23+89*(s34-s45))-373*s12*s23*s45+419*s23*s45^2))/(s34*(s12-s45)*(-s12+s34+s45))+(8*(-55*s12^2*s45+49*s45^3))/(s34*(s12-s45)*(-s12+s34+s45))-(72*(8*s12*s45^3+s12^3*(s23+s45)+s12^2*s45*(s23-s34+s45)+s45^3*(s23-s34+s45)))/(s34^2*(s12-s45)*(-s12+s34+s45))+(36*s45^2*(3*s12^2+13*s23*s45+s12*(-14*s23-3*s34+3*s45)))/(s34^2*(s12-s45)*(-s12+s34+s45))-(18*s12*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)^2*(s12-s34-s51))+(18*s45*(2*s12^2*s45+3*(s23+s45)^2*(s34+s45)-s12*(s23+s45)*(4*s34+5*s45)))/(s12*s34*(s23+s45)*(s23+s45-s51))-(18*(s12-s23-s45)*(s23+s45)*(s12*s23-s34*(s23+s45)))/(s12*s51^3)+(3*(25*s34^3*s45*(s23+s45)^3*(s34+s45)+2*s12^5*(3*s23^3+2*s23*s34*(3*s34-8*s45)+3*s34^2*s45+s23^2*(3*s34+13*s45))-s12^4*(2*s34^2*(3*s34-29*s45)*s45+s23^3*(5*s34+44*s45)+s23*s34*(24*s34^2-104*s34*s45-19*s45^2)+4*s23^2*(6*s34^2+19*s34*s45+13*s45^2))-s12*s34^2*(s23^3*(63*s34^2+44*s34*s45-38*s45^2)+s23^2*(-38*s34^3+177*s34^2*s45+239*s34*s45^2-33*s45^3)+s45^2*(-38*s34^3+63*s34^2*s45+145*s34*s45^2+25*s45^3)+s23*s45*(-76*s34^3+177*s34^2*s45+340*s34*s45^2+30*s45^3))+s12^3*(-3*s34^2*s45^2*(34*s34+53*s45)+s23^3*(-71*s34^2+144*s34*s45+38*s45^2)+s23^2*(68*s34^3-135*s34^2*s45+204*s34*s45^2+26*s45^3)+s23*s34*(12*s34^3-48*s34^2*s45-293*s34*s45^2+58*s45^3))+s12^2*s34*(12*s34*s45^3*(19*s34+10*s45)+s23^3*(133*s34^2-81*s34*s45-101*s45^2)+s23*s45*(-100*s34^3+451*s34^2*s45+207*s34*s45^2-45*s45^3)-2*s23^2*(44*s34^3-181*s34^2*s45-6*s34*s45^2+67*s45^3))))/(s12*(s12-s34)*s34^2*(s12-s45)*(s12-s34-s45)*s51^2)+(3*(s34^3*s45*(s23+s45)^2*(s34+s45)*(12*s23*s34+13*s23*s45+12*s34*s45+7*s45^2)-2*s12^6*(9*s23^3+35*s23^2*s45+s34*(3*s34-16*s45)*s45+s23*(3*s34^2-10*s34*s45+26*s45^2))+s12^5*(s23^3*(-11*s34+112*s45)+s34*s45*(12*s34^2-128*s34*s45-103*s45^2)+s23^2*(52*s34^2+169*s34*s45+268*s45^2)+s23*(12*s34^3-40*s34^2*s45+101*s34*s45^2+156*s45^3))+s12^2*s34*(s23^3*(329*s34^3-33*s34^2*s45-407*s34*s45^2-139*s45^3)+s23^2*(-160*s34^4+669*s34^3*s45+205*s34^2*s45^2-591*s34*s45^3-223*s45^4)+s23*s45*(-218*s34^4+571*s34^3*s45+595*s34^2*s45^2-59*s34*s45^3-77*s45^4)+s45^2*(-58*s34^4+243*s34^3*s45+369*s34^2*s45^2+125*s34*s45^3+7*s45^4))-s12*s34^2*(s23^3*(88*s34^3+50*s34^2*s45-81*s34*s45^2-50*s45^3)+s23^2*(-38*s34^4+218*s34^3*s45+274*s34^2*s45^2-29*s34*s45^3-62*s45^4)+s23*s45*(-76*s34^4+160*s34^3*s45+368*s34^2*s45^2+143*s34*s45^3+2*s45^4)+s45^2*(-38*s34^4+30*s34^3*s45+144*s34^2*s45^2+91*s34*s45^3+14*s45^4))+s12^3*(-(s34*s45^2*(74*s34^3+487*s34^2*s45+348*s34*s45^2+53*s45^3))+s23^3*(-441*s34^3+280*s34^2*s45+471*s34*s45^2+76*s45^3)+s23*s45*(196*s34^4-647*s34^3*s45-74*s34^2*s45^2+295*s34*s45^3+52*s45^4)+s23^2*(258*s34^4-649*s34^3*s45+530*s34^2*s45^2+819*s34*s45^3+128*s45^4))+s12^4*(s23^3*(229*s34^2-321*s34*s45-170*s45^2)+s34*s45*(-6*s34^3+190*s34^2*s45+371*s34*s45^2+117*s45^3)-s23^2*(188*s34^3-99*s34^2*s45+765*s34*s45^2+326*s45^3)-s23*(6*s34^4+34*s34^3*s45-181*s34^2*s45^2+339*s34*s45^3+156*s45^4))))/(s12*(s12-s34)^2*s34^2*(s12-s45)*(s12-s34-s45)*(s23+s45)*s51)-(2*(9*s12-80*s34-9*s45)*(s12-s45)*s51)/(s12*s34^2))/72,
p[57]->(s12*(s12^5*(s23-s51)*(2*s23^3-s34^3-2*s34^2*s51+(3*s45-2*s51)*s51^2-3*s23^2*(s34-s45+2*s51)+s34*(s45^2+2*s45*s51-3*s51^2)+2*s23*(s34^2-s34*(s45-3*s51)+3*s51*(-s45+s51)))-s45*(s34+s45)^2*(s23-s34-s51)*s51*(s23^2*(s34+s45)*s51+s23*(s34+s51)*(s34^2+4*s45*s51+s34*(s45+2*s51))-(s34+s51)*(s34^3+4*s34^2*s51+s45*s51*(-6*s45+5*s51)+s34*(-s45^2+2*s45*s51+3*s51^2)))-s12^4*(s34^5+10*s34^4*s51+2*s23^4*(4*s34+3*s45+s51)+s23^3*(-16*s34^2+9*s45^2+s34*(s45-36*s51)-26*s45*s51-8*s51^2)+s51^3*(-15*s45^2+8*s45*s51+2*s51^2)+s34^3*(-s45^2+4*s45*s51+21*s51^2)+s34^2*s51*(-9*s45^2+7*s45*s51+22*s51^2)-3*s34*s51*(s45^3+6*s45^2*s51-3*s45*s51^2-4*s51^3)+s23^2*(15*s34^3-s34^2*(s45-54*s51)+3*s51*(-11*s45^2+14*s45*s51+4*s51^2)+s34*(-6*s45^2+7*s45*s51+60*s51^2))-s23*(8*s34^4+3*s34^3*(s45+12*s51)+s51^2*(-39*s45^2+30*s45*s51+8*s51^2)+s34^2*(-4*s45^2+6*s45*s51+60*s51^2)+s34*(-3*s45^3-24*s45^2*s51+17*s45*s51^2+44*s51^3)))-s12*(s34+s45)*(-(s23^4*(4*s34^2+4*s34*s45-s45^2)*(s34+s51))+s23^3*(12*s34^4-s45^2*(s45-5*s51)*s51+2*s34^3*(s45+14*s51)+s34^2*(-13*s45^2+25*s45*s51+15*s51^2)+s34*s45*(s45^2-9*s45*s51+21*s51^2))-s23^2*(12*s34^5+3*s45^2*s51^2*(-3*s45+10*s51)+s34^4*(-9*s45+49*s51)+s34*s45*s51*(-3*s45^2+18*s45*s51+46*s51^2)+s34^3*(-15*s45^2+24*s45*s51+58*s51^2)+s34^2*(11*s45^3-35*s45^2*s51+82*s45*s51^2+21*s51^3))-(s34+s51)*(s34^5*(-3*s45+5*s51)+s34^4*(s45^2+2*s45*s51+13*s51^2)+s45^2*s51^2*(-6*s45^2-16*s45*s51+17*s51^2)+s34^3*(3*s45^3-5*s45^2*s51+31*s45*s51^2+11*s51^3)+s34*s45*s51*(-2*s45^3-31*s45^2*s51+27*s45*s51^2+16*s51^3)+s34^2*(-s45^4-4*s45^3*s51+s45^2*s51^2+42*s45*s51^3+3*s51^4))+s23*(4*s34^6-10*s34^5*(s45-3*s51)+s45^2*s51^2*(-6*s45^2-24*s45*s51+41*s51^2)+s34^4*(-3*s45^2+4*s45*s51+61*s51^2)+s34*s45*s51*(-2*s45^3-42*s45^2*s51+70*s45*s51^2+45*s51^3)+s34^3*(11*s45^3-24*s45^2*s51+88*s45*s51^2+48*s51^3)+s34^2*(-2*s45^4+3*s45^3*s51+4*s45^2*s51^2+119*s45*s51^3+13*s51^4)))+s12^3*(2*s34^6-s34^5*(s45-22*s51)-2*s34^4*(s45^2-9*s45*s51-27*s51^2)+s45*s51^3*(-27*s45^2+6*s45*s51+11*s51^2)+s34^2*s51*(-17*s45^3-35*s45^2*s51+82*s45*s51^2+32*s51^3)+s34^3*(s45^3-18*s45^2*s51+61*s45*s51^2+59*s51^3)+s34*s51*(-3*s45^4-38*s45^3*s51-18*s45^2*s51^2+52*s45*s51^3+7*s51^4)+s23^4*(14*s34^2+3*s45*(s45+2*s51)+s34*(19*s45+6*s51))-s23^3*(35*s34^3+s34^2*(20*s45+69*s51)+s34*(-27*s45^2+93*s45*s51+25*s51^2)+s45*(-6*s45^2+18*s45*s51+29*s51^2))+s23^2*(36*s34^4+2*s34^3*(5*s45+61*s51)+3*s45*s51*(-12*s45^2+11*s45*s51+17*s51^2)+s34^2*(-26*s45^2+107*s45*s51+128*s51^2)+s34*(4*s45^3-63*s45^2*s51+181*s45*s51^2+39*s51^3))-s23*(17*s34^5+s34^4*(5*s45+87*s51)+3*s45*s51^2*(-19*s45^2+8*s45*s51+13*s51^2)+s34^3*(-8*s45^2+67*s45*s51+146*s51^2)+s34^2*(s45^3-55*s45^2*s51+169*s45*s51^2+105*s51^3)+s34*(-3*s45^4-31*s45^3*s51-54*s45^2*s51^2+159*s45*s51^3+27*s51^4)))-s12^2*(s34^7+s34^6*(-4*s45+18*s51)+s45^2*s51^3*(-21*s45^2-10*s45*s51+21*s51^2)+s34^5*(-2*s45^2+17*s45*s51+53*s51^2)+s34^4*(4*s45^3-11*s45^2*s51+97*s45*s51^2+64*s51^3)-s34*s45*s51*(s45^4+30*s45^3*s51+64*s45^2*s51^2-68*s45*s51^3-27*s51^4)+s34^2*s51*(-11*s45^4-75*s45^3*s51+58*s45^2*s51^2+106*s45*s51^3+8*s51^4)+s34^3*(s45^4-20*s45^3*s51+3*s45^2*s51^2+155*s45*s51^3+36*s51^4)+s23^4*(12*s34^3-s45^2*(s45-3*s51)+s34^2*(21*s45+8*s51)+s34*s45*(6*s45+13*s51))-s23^3*(34*s34^4-s45^2*(s45-27*s51)*s51+s34^3*(32*s45+69*s51)+s34^2*(-28*s45^2+117*s45*s51+31*s51^2)+s34*s45*(-18*s45^2+35*s45*s51+62*s51^2))+s23^2*(35*s34^5+6*s34^4*(2*s45+21*s51)-6*s45^2*s51*(2*s45^2+s45*s51-11*s51^2)+s34^3*(-41*s45^2+160*s45*s51+136*s51^2)+s34^2*(-34*s45^2*s51+270*s45*s51^2+46*s51^3)+2*s34*s45*(4*s45^3-30*s45^2*s51+59*s45*s51^2+56*s51^3))-s23*(14*s34^6+s34^5*(-4*s45+85*s51)+s45^2*s51^2*(-33*s45^2-16*s45*s51+63*s51^2)+s34^4*(-15*s45^2+88*s45*s51+155*s51^2)+s34^3*(11*s45^3-41*s45^2*s51+280*s45*s51^2+115*s51^3)-s34*s45*(s45^4+13*s45^3*s51+103*s45^2*s51^2-157*s45*s51^3-90*s51^4)+s34^2*(3*s45^4-47*s45^3*s51+53*s45^2*s51^2+280*s45*s51^3+31*s51^4)))))/(s34*(s12-s45)*(s34+s45)*(-s12+s34+s45)^2*s51^2*(-s12+s34+s51)*(-s23+s34+s51)*(-s23+s34-s45+s51)),
p[58]->((-55*s23*s45^3)/(s34*(s12-s45)*(-s12+s34+s45)^2)+(22*(s12+2*s23-3*s34)*s45^3)/(s34*(s12-s45)*(-s12+s34+s45)^2)+(6*s34*s45*(s12+2*s23-3*s34+s45))/((s12-s45)*(-s12+s34+s45)^2)+(6*s45^4*(s34+s45))/(s12*s34*(s12-s45)*(-s12+s34+s45)^2)+(4*s12^2*s45^2*(8*s12+16*s23-24*s34+7*s45))/(s34*(s12-s45)*(s34+s45)*(-s12+s34+s45)^2)-(s45^3*(s34+s45)*(5*s12+s23+5*(-3*s34+s45)))/(s12*s34*(s12-s45)*(-s12+s34+s45)^2)-(s12*s45*(13*s12^3+123*s12*s23*s45-121*s23*s45^2+13*s12^2*(2*s23-3*s34+s45)))/(s34*(s12-s45)*(s34+s45)*(-s12+s34+s45)^2)+(12*s45^2*(2*s12-s23+2*(s34+s45)))/((s12-s45)*(-s12+s34+s45)^2)-(s45*(s34+s45)*(3*s12*s45+3*s23*(s34+2*s45)+4*s45*(s34+5*s45)))/(s12*(s12-s45)*(-s12+s34+s45)^2)-(2*s12*(3*s12^3*(s23+s34-2*s45)+19*s12*s45^3+s45^3*(38*s23-57*s34+6*s45)+s12^2*s45*(-29*s23+7*s45)))/(s34*(s12-s45)*(s34+s45)*(-s12+s34+s45)^2)+(27*s34^2*s45+67*s45^3-s23*s34*(5*s34+21*s45))/((s12-s45)*(-s12+s34+s45)^2)-(s12*(7*s12^3-9*s34^3+s23*s34*(6*s34-67*s45)-78*s34^2*s45+262*s34*s45^2+117*s45^3+7*s12^2*(2*s23-3*s34+s45)+s12*(3*s34^2-118*s34*s45+(151*s23-131*s45)*s45)))/((s12-s45)*(s34+s45)*(-s12+s34+s45)^2)-(2*s12*(7*s34^3+16*s12^2*s45+s12*(23*s23*s34-34*s23*s45+51*s34*s45-17*s45^2)))/((s12-s45)*(s34+s45)*(-s12+s34+s45)^2)+(4*s12*(3*s12^3+s12^2*(9*s23-6*s34)+6*s23*s34^2-29*s34^2*s45+23*s23*s45^2+45*s34*s45^2-15*s45^3+s12*(4*s23*s34+3*s34^2+2*s34*s45-15*s45^2)))/((s12-s45)*(s34+s45)*(-s12+s34+s45)^2)+(s34*(s12^2+s23^2-s12*(2*s23+s45))*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s12*(s12-s34)^2*(s12-s23-s45)*(s12-s34-s51))+(s12^5*s23^2*(2*s23^3-s34^3-3*s23^2*(s34-s45)+2*s23*s34*(s34-s45)+s34*s45^2)-s12^4*s23*(s34^2*(s34-s45)^2*(s34+s45)+2*s23^4*(5*s34+3*s45)+s23^2*s34*(17*s34^2-6*s34*s45-3*s45^2)+s23^3*(-19*s34^2+6*s34*s45+9*s45^2)+s23*s34*(-9*s34^3-s34^2*s45+3*s34*s45^2+3*s45^3))+s34^2*(s34+s45)*(s23^5*(-4*s34^2-4*s34*s45+s45^2)+s34^2*s45^2*(3*s34^3-s34^2*s45-3*s34*s45^2+s45^3)+s23^4*(12*s34^3-2*s34^2*s45-17*s34*s45^2+2*s45^3)+s23^2*s34*(4*s34^4-22*s34^3*s45+6*s34^2*s45^2+26*s34*s45^3-13*s45^4)+s23*s34*s45*(7*s34^4-11*s34^3*s45-6*s34^2*s45^2+12*s34*s45^3-2*s45^4)+s23^3*(-12*s34^4+21*s34^3*s45+17*s34^2*s45^2-24*s34*s45^3+s45^4))+s12^3*(s34^4*s45*(s34^2-s45^2)+s23^5*(22*s34^2+25*s34*s45+3*s45^2)+s23^4*(-51*s34^3-11*s34^2*s45+42*s34*s45^2+6*s45^3)+s23^3*s34*(51*s34^3-7*s34^2*s45-31*s34*s45^2+13*s45^3)+s23^2*s34*(-25*s34^4+7*s34^3*s45+11*s34^2*s45^2-4*s34*s45^3+3*s45^4)+s23*s34^2*(3*s34^4-9*s34^3*s45-6*s34^2*s45^2+5*s34*s45^3+3*s45^4))-s12^2*(s23^5*(26*s34^3+40*s34^2*s45+9*s34*s45^2-s45^3)+s34^4*s45*(2*s34^3-s34^2*s45-2*s34*s45^2+s45^3)+s23^4*s34*(-69*s34^3-38*s34^2*s45+74*s34*s45^2+27*s45^3)+s23^3*s34*(71*s34^4-13*s34^3*s45-87*s34^2*s45^2+31*s34*s45^3+14*s45^4)+s23^2*s34*(-31*s34^5+35*s34^4*s45+33*s34^3*s45^2-38*s34^2*s45^3+4*s34*s45^4+s45^5)+s23*(3*s34^7-22*s34^6*s45-9*s34^5*s45^2+13*s34^4*s45^3+3*s34^2*s45^5))+s12*s34*(s23^5*(16*s34^3+29*s34^2*s45+9*s34*s45^2-2*s45^3)-2*s23^4*(23*s34^4+17*s34^3*s45-30*s34^2*s45^2-18*s34*s45^3+s45^4)+s34^3*s45*(s34^4-4*s34^3*s45-2*s34^2*s45^2+4*s34*s45^3+s45^4)+s23^3*s34*(47*s34^4-19*s34^3*s45-97*s34^2*s45^2+24*s34*s45^3+37*s45^4)+s23^2*s34*(-18*s34^5+45*s34^4*s45+40*s34^3*s45^2-60*s34^2*s45^3-12*s34*s45^4+11*s45^5)+s23*s34*(s34^6-21*s34^5*s45+23*s34^3*s45^3-8*s34^2*s45^4-4*s34*s45^5+s45^6)))/(s34*(-s12+s34)*(-s23+s34)*(s12-s45)*(-s23+s34-s45)*(s34+s45)*(-s12+s34+s45)^2*s51^2)-((s23-s34)^2*s34^4*s45*(s23+s45)*(s23-s34+s45)^2*(s34+s45)^3-s12^7*s23*(6*s23^5-2*s34^2*(s34-s45)^2*(s34+s45)+s23^4*(-22*s34+14*s45)-4*s23^2*s34*(5*s34^2-9*s34*s45+4*s45^2)+s23^3*(30*s34^2-39*s34*s45+9*s45^2)+s23*s34*(8*s34^3-13*s34^2*s45+4*s34*s45^2+s45^3))+s12^6*(5*s23^6*(7*s34+5*s45)+s34^3*(s34^2-s45^2)^2+s23^5*(-139*s34^2-19*s34*s45+58*s45^2)+s23^3*s34*(-172*s34^3+134*s34^2*s45+91*s34*s45^2-69*s45^3)+s23^4*(215*s34^3-89*s34^2*s45-126*s34*s45^2+36*s45^3)+s23*s34^2*(-21*s34^4+9*s34^3*s45+26*s34^2*s45^2-5*s34*s45^3-9*s45^4)+s23^2*s34*(81*s34^4-60*s34^3*s45-52*s34^2*s45^2+29*s34*s45^3+4*s45^4))+s12*s34^2*(s34+s45)^2*(s34^3*(s34-s45)^2*s45*(s34^2-8*s34*s45-3*s45^2)+s23^6*(-8*s34^2-3*s34*s45+s45^2)+s23^5*(35*s34^3-18*s34^2*s45-16*s34*s45^2+2*s45^3)+s23^3*s34*(50*s34^4-140*s34^3*s45+85*s34^2*s45^2+33*s34*s45^3-15*s45^4)+s23^4*(-60*s34^4+93*s34^3*s45+3*s34^2*s45^2-25*s34*s45^3+s45^4)+s23^2*s34*(-20*s34^5+89*s34^4*s45-128*s34^3*s45^2+19*s34^2*s45^3+27*s34*s45^4-3*s45^5)+s23*s34^2*(3*s34^5-22*s34^4*s45+65*s34^3*s45^2-42*s34^2*s45^3-9*s34*s45^4+7*s45^5))-s12^5*(2*s23^6*(44*s34^2+59*s34*s45+15*s45^2)+s34^3*(s34-s45)^2*(5*s34^3+12*s34^2*s45+10*s34*s45^2+3*s45^3)+s23^5*(-371*s34^3-288*s34^2*s45+151*s34*s45^2+72*s45^3)+s23^3*s34*(-542*s34^4+70*s34^3*s45+545*s34^2*s45^2-97*s34*s45^3-82*s45^4)+s23^4*(621*s34^4+152*s34^3*s45-544*s34^2*s45^2-54*s34*s45^3+45*s45^4)+s23^2*s34*(270*s34^5-52*s34^4*s45-269*s34^3*s45^2+33*s34^2*s45^3+34*s34*s45^4+6*s45^5)-s23*s34^2*(71*s34^5+2*s34^4*s45-86*s34^3*s45^2-24*s34^2*s45^3+24*s34*s45^4+15*s45^5))+s12^4*(s23^6*(122*s34^3+226*s34^2*s45+105*s34*s45^2+9*s45^3)+s34^3*(s34-s45)^2*(9*s34^4+26*s34^3*s45+30*s34^2*s45^2+16*s34*s45^3+3*s45^4)+s23^5*(-534*s34^4-682*s34^3*s45+96*s34^2*s45^2+222*s34*s45^3+26*s45^4)+s23^4*(933*s34^5+680*s34^4*s45-842*s34^3*s45^2-412*s34^2*s45^3+91*s34*s45^4+18*s45^5)-s23^3*s34*(844*s34^5+266*s34^4*s45-997*s34^3*s45^2-111*s34^2*s45^3+233*s34*s45^4+21*s45^5)+s23*s34^2*(-110*s34^6-44*s34^5*s45+109*s34^4*s45^2+69*s34^3*s45^3+6*s34^2*s45^4-31*s34*s45^5-11*s45^6)+s23^2*s34*(424*s34^6+78*s34^5*s45-462*s34^4*s45^2-19*s34^3*s45^3+60*s34^2*s45^4-s34*s45^5+4*s45^6))-s12^3*(s23^6*(98*s34^4+217*s34^3*s45+134*s34^2*s45^2+19*s34*s45^3-2*s45^4)+s34^3*(s34-s45)^2*(7*s34^5+23*s34^4*s45+41*s34^3*s45^2+34*s34^2*s45^3+10*s34*s45^4+s45^5)-s23^5*(436*s34^5+700*s34^4*s45+26*s34^3*s45^2-271*s34^2*s45^3-71*s34*s45^4+2*s45^5)+s23^4*s34*(773*s34^5+778*s34^4*s45-687*s34^3*s45^2-595*s34^2*s45^3+53*s34*s45^4+58*s45^5)-2*s23^3*s34*(350*s34^6+179*s34^5*s45-446*s34^4*s45^2-110*s34^3*s45^3+140*s34^2*s45^4+33*s34*s45^5-4*s45^6)+s23^2*s34*(342*s34^7+96*s34^6*s45-340*s34^5*s45^2+50*s34^4*s45^3+47*s34^3*s45^4-34*s34^2*s45^5-8*s34*s45^6+s45^7)-s23*s34^2*(84*s34^7+42*s34^6*s45-20*s34^5*s45^2-33*s34^4*s45^3-79*s34^3*s45^4+9*s34^2*s45^5+20*s34*s45^6+3*s45^7))+s12^2*s34*(s23^6*(43*s34^4+103*s34^3*s45+72*s34^2*s45^2+11*s34*s45^3-3*s45^4)+s34^3*(s34-s45)^2*(2*s34^5+6*s34^4*s45+25*s34^3*s45^2+37*s34^2*s45^3+18*s34*s45^4+2*s45^5)-s23^5*(191*s34^5+326*s34^4*s45+15*s34^3*s45^2-165*s34^2*s45^3-56*s34*s45^4+3*s45^5)+s23^4*s34*(336*s34^5+331*s34^4*s45-374*s34^3*s45^2-339*s34^2*s45^3+47*s34*s45^4+55*s45^5)+s23^3*s34*(-296*s34^6-86*s34^5*s45+470*s34^4*s45^2+17*s34^3*s45^3-245*s34^2*s45^4-37*s34*s45^5+15*s45^6)+s23^2*s34*(135*s34^7-32*s34^6*s45-121*s34^5*s45^2+216*s34^4*s45^3+62*s34^3*s45^4-97*s34^2*s45^5-19*s34*s45^6+2*s45^7)-s23*s34^2*(29*s34^7-8*s34^6*s45+48*s34^5*s45^2+72*s34^4*s45^3-91*s34^3*s45^4-54*s34^2*s45^5+22*s34*s45^6+6*s45^7)))/(s12*(s12-s34)^2*(s23-s34)^2*s34*(s12-s45)*(s23-s34+s45)^2*(s34+s45)*(-s12+s34+s45)^2*s51)+((2*s12-3*s34-5*s45)*(s12-s45)*s51)/(s12*s34*(s34+s45))-(s34*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51))+(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3)))/(s12*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51)))/4,
p[59]->(s12*(s12^4*(s23-s51)^2-s45^2*(s34+s45)^2*s51*(-2*s23+s34+s51)-s12^3*(s23^2*(s34+s45)+s23*s34*(s45-2*s51)-4*s23*s45*s51+(s34+3*s45)*s51^2)-s12^2*s45*(s34^3+s23^2*(2*s34+3*s45)+s34*(2*s45-s51)*s51-2*s45*s51^2+s34^2*(s45+2*s51)-s23*(4*s34^2+5*s34*s45+2*s34*s51+2*s45*s51))+s12*s45*(s34+s45)*(s23^2*(s34+2*s45)+s51*(2*s34^2+s45*s51+s34*(3*s45+s51))-s23*(s34^2+6*s45*s51+2*s34*(s45+2*s51)))))/(s34*(s12-s45)*s45*(s34+s45)*(-s12+s34+s45)*s51^2),
p[60]->-(s12^5*(s23-s51)^3-s45^2*(s34+s45)^2*s51*(-2*s23+s34+s51)*(s23*s34+s45*(s34+s51))-s12^4*(s23-s51)*(s23^2*(2*s34+s45)+s23*(2*s34*s45-3*s34*s51-5*s45*s51)+s51*(4*s45*s51+s34*(s45+s51)))+s12^3*(s23^3*(s34^2-s34*s45-3*s45^2)+s23*(-(s34^3*s45)+4*s45^2*s51^2+s34^2*s51*(-8*s45+s51)+2*s34*s45*s51*(-4*s45+s51))+s23^2*(s34^2*(6*s45-2*s51)+4*s45^2*s51+s34*s45*(6*s45+s51))+s45*s51*(s34^3-5*s45*s51^2+s34^2*(s45+s51)-s34*s51*(s45+2*s51)))+s12*s45*(s34+s45)*(-(s23^3*s34*(s34+2*s45))+s45*s51*(s34+s51)*(2*s34^2+3*s34*s45+2*s34*s51+2*s45*s51)+s23^2*(s34^3+s34^2*s45+4*s45^2*s51+s34*s45*(-2*s45+3*s51))+s23*(s34^3*s45-9*s45^2*s51^2-s34*s45*s51*(7*s45+8*s51)+s34^2*(2*s45^2-5*s45*s51-s51^2)))+s12^2*s45*(s23^3*(3*s34^2+6*s34*s45+2*s45^2)+s34^4*(s45-2*s51)+s45^2*s51^3-s34*s45*s51^2*(3*s45+s51)+s34^3*(s45^2-5*s45*s51-2*s51^2)-s34^2*s51*(3*s45^2+6*s45*s51+s51^2)-s23^2*(5*s34^3-s34*s45*(s45-19*s51)+11*s45^2*s51+s34^2*(6*s45+7*s51))+s23*(s34^4-3*s34^3*(s45-3*s51)+9*s45^2*s51^2+4*s34*s45*s51*(3*s45+4*s51)+s34^2*(-5*s45^2+22*s45*s51+6*s51^2))))/(4*s12*s34*(s12-s45)*(s12-s34-s45)*s45*(s34+s45)*s51^2),
p[61]->(-295*s12)/(18*s34)+(s12*s45*(-2*s12+3*(s23+s45)))/(s34*(s23+s45)*(s23+s45-s51))+(s12^2*(2*s12^2*s23-s12*s23*(s23+4*s34+3*s45)+s34*(s23^2+s45^2+2*s23*(s34+2*s45))))/((s12-s34)*s34*(s12-s34-s45)*(s23+s45)*s51)+s12^2/((s12-s34)*(-s12+s34+s51)),
p[62]->((1234*s12)/(s12-s34-s45)+(295*s23*(s34+s45))/(s12*(s12-s34-s45))+(590*s45*(s34+s45))/(s12*(s12-s34-s45))+(572*s12*s23)/(s34*(-s12+s34+s45))+(885*s34)/(-s12+s34+s45)-(867*s23*s45)/(s34*(-s12+s34+s45))+(590*s45*(s12+s23-s34+s45))/(s34*(-s12+s34+s45))+(s45*(s34+s45)*(295*s12-295*s34+54*s45))/(s12*s34*(s12-s34-s45))-(295*s12+36*s23-295*s34+1878*s45)/(s12-s34-s45)+(36*s12^2+s12*(-295*s23+295*s34-716*s45)-151*s45^2)/(s34*(-s12+s34+s45))-(18*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)*(s12-s34-s51))+(18*s45*(2*s12^2*s45+3*(s23+s45)^2*(s34+s45)-s12*(s23+s45)*(4*s34+5*s45)))/(s12*s34*(s23+s45)*(s23+s45-s51))-(18*(-2*s12^3*s23^2+s12^2*s23*(s23^2+2*s34*s45+3*s23*(2*s34+s45))+s34^2*(s23+s45)*(s23^2+s45^2+2*s23*(s34+2*s45))-2*s12*s23*s34*(s23^2+2*s45*(s34+s45)+s23*(3*s34+4*s45))))/((s12-s34)*s34*(s12-s34-s45)*(s23+s45)*s51)+(295*(s12-s45)*s51)/(s12*s34))/72,
p[63]->-((s12*(s12^2*s23*(s23-s51)+s45*(s34+s45)*s51*(-2*s23+s34+s51)-s12*(s23^2*(s34+2*s45)+s45*(s34+s51)^2-s23*(2*s34*s45+s34*s51+4*s45*s51))))/(s34*s45*(-s12+s34+s45)*s51^2)),
p[64]->(s12^3*s23*(s23-s51)^2+s45*(s34+s45)*s51*(-2*s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(-2*s23^3*(s34+s45)+s45*s51*(s34+s51)^2-s23*(s34^2*s45+6*s45*s51^2+s34*s51*(5*s45+s51))+s23^2*(7*s45*s51+s34*(s45+3*s51)))+s12*(s23^3*s34*(s34+2*s45)+s23*s45*(s34+s51)*(s34^2-2*s34*s45+5*s34*s51+7*s45*s51)-s45*(s34+s51)*(-(s34^2*(s45-2*s51))+2*s45*s51^2+s34*s51*(2*s45+s51))-s23^2*(4*s45^2*s51+s34^2*(s45+s51)+s34*s45*(-2*s45+5*s51))))/(4*s12*s34*(s12-s34-s45)*s45*s51^2),
p[65]->(295*s12)/(18*s34)+s12^2/((s12-s34)*(s12-s34-s51))+(s12*s45*(2*s12-3*(s23+s45)))/(s34*(s23+s45)*(s23+s45-s51))+(s12^2*(s23-s34)*(s12*s23-s34*(s23+s45)))/(s34*(s12-s45)*(-s12+s34+s45)*s51^2)+(s12^2*(-2*s12^2*s23+2*s12*s23*(s23+s34+2*s45)+s34*(-2*s23^2+s23*(s34-5*s45)+(s34-s45)*s45)))/((s12-s34)*s34*(s12-s45)*(s23+s45)*s51),
p[66]->((903*s12*s34)/((s12-s45)*(s12-s34-s45))+(2817*s12*s45)/((s12-s45)*(s12-s34-s45))-(1932*s45^2)/((s12-s45)*(s12-s34-s45))+(295*s23*s45*(s34+s45))/(s12*(s12-s45)*(s12-s34-s45))+(590*s45^2*(s34+s45))/(s12*(s12-s45)*(s12-s34-s45))-(554*s12^2*s23)/(s34*(s12-s45)*(-s12+s34+s45))-(270*s12*s45^2)/(s34*(s12-s45)*(-s12+s34+s45))-(885*s45*(s12+s23-s34+s45))/(s34*(-s12+s34+s45))+(s45^2*(s34+s45)*(295*s12-295*s34+54*s45))/(s12*s34*(s12-s45)*(s12-s34-s45))+(295*s12^2+72*s12*s23-331*s23*s34-295*s12*(s34-s45)+223*s23*s45-1493*s34*s45)/((s12-s45)*(s12-s34-s45))+(s12*(-36*s12^2+1403*s23*s45+295*s12*(s23-s34+s45)))/(s34*(s12-s45)*(-s12+s34+s45))-(2*(617*s12^2+295*s12*s45+295*s45*(s23-s34+s45)))/((s12-s45)*(s12-s34-s45))+(8*s45*(94*s12^2-s45*(143*s23+49*s45)))/(s34*(s12-s45)*(-s12+s34+s45))+(18*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)*(s12-s34-s51))-(18*s45*(2*s12^2*s45+3*(s23+s45)^2*(s34+s45)-s12*(s23+s45)*(4*s34+5*s45)))/(s12*s34*(s23+s45)*(s23+s45-s51))+(18*(s23-s34)*(s12*s23-s34*(s23+s45))^2)/(s34*(s12-s45)*(-s12+s34+s45)*s51^2)+(18*(-2*s12^4*s23^2+s12^3*s23*(3*s23^2+5*s23*s34+7*s23*s45+s34*s45)-s34^2*(s23+s45)*(s23^2*(2*s34+s45)+s45*(-s34^2+s34*s45+s45^2)+s23*(-s34^2+5*s34*s45+4*s45^2))-s12^2*(s34^2*s45^2+s23^3*(8*s34+3*s45)+s23*s34*s45*(2*s34+5*s45)+s23^2*(3*s34^2+19*s34*s45+5*s45^2))+s12*s34*(2*s34*s45^3+s23^3*(7*s34+4*s45)+s23*s45*(-s34^2+12*s34*s45+4*s45^2)+s23^2*(-s34^2+19*s34*s45+10*s45^2))))/((s12-s34)*s34*(s12-s45)*(s12-s34-s45)*(s23+s45)*s51)-(295*(s12-s45)*s51)/(s12*s34))/72,
p[67]->(s12*((-6*(-(s12^5*(19*s23+6*s45))+2*s12^4*(38*s23^2+3*s45*(s34+3*s45)+s23*(19*s34+44*s45))+s23^2*s34*(19*s23^3+13*s45^2*(s34+s45)+s23*s45*(45*s34+64*s45)+s23^2*(19*s34+70*s45))-s12*s23*(19*s23^4+13*s45^2*(s34+s45)^2+s23^3*(95*s34+70*s45)+3*s23^2*(19*s34^2+87*s34*s45+32*s45^2)+s23*s45*(90*s34^2+173*s34*s45+58*s45^2))+s12^2*(76*s23^4+6*s45^3*(s34+s45)+9*s23^3*(19*s34+24*s45)+3*s23^2*(19*s34^2+106*s34*s45+70*s45^2)+s23*s45*(45*s34^2+121*s34*s45+76*s45^2))-s12^3*(114*s23^3+6*s45^2*(2*s34+3*s45)+19*s23^2*(7*s34+12*s45)+s23*(19*s34^2+133*s34*s45+132*s45^2))))/((s12-s23)*(s12-s34)^2*(s12-s23-s45)*s45*(-s12+s23+s34+s45)*(s12-s34-s51))+(554*s12*(s12-s23-s45)*(s12*s34-s23*(s34+s45)))/((s12-s23)*(s23-s34)^2*s45*(s23-s34-s51))+(277*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)-(-36*s23*(s23-s34)*s34^2*(s23+s45)^2*(s23-s34+s45)^2*(s23+s34+s45)+277*s12^6*s23^2*(3*s23-3*s34+2*s45)-s12^5*s23*(1818*s23^3+2*s23^2*(913*s34+1502*s45)+s34*(476*s34^2-1783*s34*s45+1030*s45^2)+s23*(-4120*s34^2+2103*s34*s45+1186*s45^2))+s12^4*(1179*s23^5+512*s34^2*(s34-s45)^2*s45+s23^4*(5090*s34+3899*s45)+s23^3*(-71*s34^2+9307*s34*s45+3153*s45^2)+s23^2*(-8210*s34^3+507*s34^2*s45+7427*s34*s45^2+710*s45^3)+s23*s34*(2012*s34^3-6469*s34^2*s45+970*s34*s45^2+2102*s45^3))-s12^3*(192*s23^6+4*s34^2*(s34-s45)^2*s45*(393*s34+256*s45)+3*s23^5*(915*s34+547*s45)+s23^4*(5658*s34^2+9002*s34*s45+2429*s45^2)+s23^3*(-3915*s34^3+11044*s34^2*s45+9966*s34*s45^2+1058*s45^3)+s23^2*(-7788*s34^4-6294*s34^3*s45+12097*s34^2*s45^2+5299*s34*s45^3+78*s45^4)+s23*s34*(3108*s34^4-8101*s34^3*s45-4090*s34^2*s45^2+5753*s34*s45^3+1114*s45^4))-s12*s34*(-36*s23^7+12*s23^6*(13*s34+s45)+3*s23^5*(249*s34^2+335*s34*s45+98*s45^2)+4*s34^2*(s34-s45)^2*s45*(128*s34^2+265*s34*s45+137*s45^2)+2*s23^4*(214*s34^3+1376*s34^2*s45+919*s34*s45^2+225*s45^3)+s23^3*(-1367*s34^4+242*s34^3*s45+4268*s34^2*s45^2+1249*s34*s45^3+246*s45^4)+4*s23*s34*(128*s34^5-101*s34^4*s45-676*s34^3*s45^2+74*s34^2*s45^3+584*s34*s45^4-9*s45^5)+s23^2*(-440*s34^5-3011*s34^4*s45+146*s34^3*s45^2+4051*s34^2*s45^3+224*s34*s45^4+42*s45^5))+s12^2*(12*s23^6*(23*s34+16*s45)+4*s34^2*(s34-s45)^2*s45*(393*s34^2+530*s34*s45+128*s45^2)+3*s23^5*(771*s34^2+774*s34*s45+154*s45^2)+s23^4*(2886*s34^3+7891*s34^2*s45+4375*s34*s45^2+348*s45^3)+s23^3*(-4252*s34^4+5163*s34^3*s45+10253*s34^2*s45^2+3135*s34*s45^3+78*s45^4)+s23^2*s34*(-3307*s34^4-8335*s34^3*s45+6770*s34^2*s45^2+7362*s34*s45^3+848*s45^4)+s23*s34*(2084*s34^5-3819*s34^4*s45-6986*s34^3*s45^2+4607*s34^2*s45^3+2964*s34*s45^4+42*s45^5)))/((s12-s23)*(s12-s34)*(s23-s34)*s34*(s12-s34-s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)*s51^2)-(554*s12^8*s23*(s23^2*(3*s34-2*s45)-s23*(6*s34^2-7*s34*s45+s45^2)+s34*(3*s34^2-5*s34*s45+2*s45^2))-6*s23*(s23-s34)^2*s34^2*(s23-s34+s45)^3*(s23^3*(16*s34+19*s45)+s23^2*(-2*s34^2+43*s34*s45+51*s45^2)+s45*(-18*s34^3-26*s34^2*s45+5*s34*s45^2+13*s45^3)+s23*(-18*s34^3-28*s34^2*s45+32*s34*s45^2+45*s45^3))+s12^7*(-5*s23^4*(973*s34-696*s45)-78*s34^2*(s34-s45)^3+s23^3*(1377*s34^2-14907*s34*s45+6328*s45^2)+s23*s34*(-8197*s34^3+4881*s34^2*s45+7904*s34*s45^2-5142*s45^3)+s23^2*(11763*s34^3+6312*s34^2*s45-18430*s34*s45^2+2294*s45^3))+s12^6*(-36*s23^6+6*s23^5*(931*s34-650*s45)-8*s34^2*(34*s34-39*s45)*(s34-s45)^3+s23^4*(9591*s34^2+19681*s34*s45-14176*s45^2)+s23^3*(-16783*s34^3+21668*s34^2*s45+40991*s34*s45^2-13394*s45^3)+s23^2*(-17643*s34^4-40777*s34^3*s45+11424*s34^2*s45^2+36306*s34*s45^3-3636*s45^4)+s23*s34*(19557*s34^4+2200*s34^3*s45-21529*s34^2*s45^2-5284*s34*s45^3+9488*s45^4))+s12^5*(36*s23^7+s23^6*(-2365*s34+1792*s45)-2*s23^5*(8547*s34^2+4566*s34*s45-6056*s45^2)+2*s34^2*(s34-s45)^3*(1208*s34^2+321*s34*s45-234*s45^2)+s23^4*(6292*s34^3-63122*s34^2*s45-26644*s34*s45^2+21598*s45^3)+s23^3*(21282*s34^4+42924*s34^3*s45-92737*s34^2*s45^2-51531*s34*s45^3+13372*s45^4)+s23^2*(20961*s34^5+41380*s34^4*s45+61152*s34^3*s45^2-48904*s34^2*s45^3-37100*s34*s45^4+2684*s45^5)-s23*s34*(31528*s34^5+7236*s34^4*s45-13563*s34^3*s45^2-25293*s34^2*s45^3+5250*s34*s45^4+8692*s45^5))-s12^4*(6*s23^7*(17*s34+44*s45)+s23^6*(-9628*s34^2+1250*s34*s45+4130*s45^2)-2*s23^5*(6405*s34^3+26433*s34^2*s45-2927*s34*s45^2-6667*s45^3)+2*s34^2*(s34-s45)^3*(2674*s34^3+2775*s34^2*s45+138*s34*s45^2-156*s45^3)+s23^4*(23838*s34^4-22856*s34^3*s45-130763*s34^2*s45^2-8413*s34*s45^3+15014*s45^4)+s23^3*(3338*s34^5+81068*s34^4*s45+24613*s34^3*s45^2-146150*s34^2*s45^3-29777*s34*s45^4+6412*s45^5)+s23*s34*(-36114*s34^6-4524*s34^5*s45+13889*s34^4*s45^2+4066*s34^3*s45^3+15579*s34^2*s45^4-10000*s34*s45^5-3948*s45^6)+s23^2*(25926*s34^6+8158*s34^5*s45+52137*s34^4*s45^2+49441*s34^3*s45^3-65726*s34^2*s45^4-19576*s34*s45^5+866*s45^6))+s12*s34*(6*s23^9*(32*s34+19*s45)+s23^8*(-804*s34^2+750*s34*s45+648*s45^2)+6*s23^7*(119*s34^3-676*s34^2*s45+265*s34*s45^2+319*s45^3)+2*s34^3*(s34-s45)^3*(256*s34^4+822*s34^3*s45+846*s34^2*s45^2+241*s34*s45^3-39*s45^4)+s23^6*(-577*s34^4+1364*s34^3*s45-11465*s34^2*s45^2+1792*s34*s45^3+3228*s45^4)-2*s23*s34^2*(s34-s45)^2*(916*s34^5+2873*s34^4*s45+2699*s34^3*s45^2+96*s34^2*s45^3-444*s34*s45^4+238*s45^5)+2*s23^5*(78*s34^5+471*s34^4*s45+857*s34^3*s45^2-10673*s34^2*s45^3-58*s34*s45^4+1485*s45^5)+s23^4*(854*s34^6+334*s34^5*s45+7031*s34^4*s45^2+6020*s34^3*s45^3-23663*s34^2*s45^4-2236*s34*s45^5+1356*s45^6)+s23^2*s34*(1551*s34^7+1684*s34^6*s45-3344*s34^5*s45^2-10120*s34^4*s45^3+2167*s34^3*s45^4+8074*s34^2*s45^5-4054*s34*s45^6-390*s45^7)-2*s23^3*(383*s34^7-421*s34^6*s45-80*s34^5*s45^2-6035*s34^4*s45^3-5869*s34^3*s45^4+7054*s34^2*s45^5+875*s34*s45^6-117*s45^7))-s12^2*(96*s23^9*s34+6*s23^8*s34*(-22*s34+129*s45)-6*s23^7*(213*s34^3+156*s34^2*s45-609*s34*s45^2-32*s45^3)-2*s23^6*(2162*s34^4+7378*s34^3*s45+2140*s34^2*s45^2-5230*s34*s45^3-327*s45^4)+2*s34^3*(s34-s45)^3*(1334*s34^4+3309*s34^3*s45+2352*s34^2*s45^2+272*s34*s45^3-96*s45^4)+2*s23^5*(3186*s34^5-3681*s34^4*s45-25834*s34^3*s45^2-9723*s34^2*s45^3+7318*s34*s45^4+405*s45^5)+s23^4*(877*s34^6+27907*s34^5*s45+17023*s34^4*s45^2-77021*s34^3*s45^3-38786*s34^2*s45^4+9250*s34*s45^5+426*s45^6)+s23*s34^2*(-10915*s34^7-6814*s34^6*s45+22244*s34^5*s45^2+3804*s34^4*s45^3-16079*s34^3*s45^4+3948*s34^2*s45^5+794*s34*s45^6-1414*s45^7)+s23^2*s34*(9279*s34^7+8433*s34^6*s45-30581*s34^5*s45^2-9709*s34^4*s45^3+38620*s34^3*s45^4-7266*s34^2*s45^5-11652*s34*s45^6+36*s45^7)+s23^3*(-2643*s34^7-5860*s34^6*s45+43552*s34^5*s45^2+60402*s34^4*s45^3-45711*s34^3*s45^4-33054*s34^2*s45^5+2134*s34*s45^6+78*s45^7))+s12^3*(180*s23^8*s34-6*s23^7*(169*s34^2-313*s34*s45-70*s45^2)+s23^6*(-11514*s34^3-12942*s34^2*s45+10811*s34*s45^2+3028*s45^3)+2*s34^2*(s34-s45)^3*(2719*s34^4+4785*s34^3*s45+1878*s34^2*s45^2-143*s34*s45^3-39*s45^4)+s23^5*(4434*s34^4-51360*s34^3*s45-54384*s34^2*s45^2+21012*s34*s45^3+5932*s45^4)+s23^4*(13767*s34^5+44942*s34^4*s45-85807*s34^3*s45^2-113796*s34^2*s45^3+11291*s34*s45^4+4538*s45^5)+s23^3*(-6605*s34^6+27031*s34^5*s45+115547*s34^4*s45^2-34747*s34^3*s45^3-107666*s34^2*s45^4-4092*s34*s45^5+1292*s45^6)+s23^2*(22005*s34^7+3418*s34^6*s45-28548*s34^5*s45^2+60816*s34^4*s45^3+13953*s34^3*s45^4-42496*s34^2*s45^5-4194*s34*s45^6+78*s45^7)-s23*s34*(26691*s34^7+6223*s34^6*s45-30657*s34^5*s45^2+11741*s34^4*s45^3+1332*s34^3*s45^4-6542*s34^2*s45^5+6014*s34*s45^6+710*s45^7)))/((s12-s23)*(s12-s34)^2*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*s51)-(554*s12^3*(-(s23*(s34-2*s45))+(s34-s45)^2)*(s34-s45)+78*s45^2*(2*s23+s45)*(s23-s34+s45)^3+s12*(710*(s34-s45)^3*s45^2+s23^3*(-554*s34^2+987*s34*s45-1420*s45^2)+s23^2*(554*s34^3-2173*s34^2*s45+4970*s34*s45^2-3550*s45^3)+s23*s45*(1186*s34^3-3905*s34^2*s45+6113*s34*s45^2-2840*s45^3))+s12^2*(-1186*(s34-s45)^3*s45+s23^2*(1108*s34^2-2649*s34*s45+2372*s45^2)+s23*(-1108*s34^3+3835*s34^2*s45-6839*s34*s45^2+3558*s45^3)))/(s34*(s12-s23-s45)*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))+(18*(s12-s23-s45)*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51)^2)-(6*(s12-s23-s45)*(19*s12*s23-19*s23*s34+31*s12*s45-22*s23*s45-31*s34*s45-34*s45^2))/(s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51))))/36,
p[68]->((-1060*s23^2)/((s12-s23)*(-s12+s23+s34+s45))+(1572*s23*(s12-s45))/((s12-s23)*(-s12+s23+s34+s45))+(36*s23^2*s45)/(s12*(s12-s23)*(-s12+s23+s34+s45))+(72*s23*s45)/(s34*(-s12+s23+s34+s45))+(36*s23^2*s45^2)/(s12*(s12-s23)*s34*(-s12+s23+s34+s45))-(36*s23*(s12^2-s12*s23+s45^2))/((s12-s23)*s34*(-s12+s23+s34+s45))-(512*(s12^2+2*s23*s34+s45*(s34+s45)-s12*(s34+2*s45)))/((s12-s23)*(-s12+s23+s34+s45))-(6*(-(s12^7*(19*s23+6*s45))+s23^3*s34^2*(19*s23^3+13*s45^2*(s34+s45)+s23*s45*(45*s34+64*s45)+s23^2*(19*s34+70*s45))+s12^6*(95*s23^2+12*s45*(s34+2*s45)+s23*(57*s34+113*s45))-s12*s23^2*s34*(38*s23^4+26*s45^2*(s34+s45)^2+s23^3*(133*s34+159*s45)+5*s23*s45*(27*s34^2+59*s34*s45+27*s45^2)+s23^2*(76*s34^2+395*s34*s45+230*s45^2))-s12^5*(190*s23^3+14*s23^2*(19*s34+28*s45)+6*s45*(s34^2+6*s34*s45+6*s45^2)+s23*(57*s34^2+271*s34*s45+238*s45^2))+s12^2*s23*(19*s23^5+s23^4*(209*s34+89*s45)+2*s23^3*(171*s34^2+356*s34*s45+83*s45^2)+s45^2*(13*s34^3+45*s34^2*s45+45*s34*s45^2+13*s45^3)+s23*s45*(135*s34^3+410*s34^2*s45+346*s34*s45^2+71*s45^3)+s23^2*(114*s34^3+771*s34^2*s45+804*s34*s45^2+154*s45^3))+s12^4*(190*s23^4+s23^3*(494*s34+558*s45)+12*s45^2*(s34^2+3*s34*s45+2*s45^2)+s23^2*(247*s34^2+900*s34*s45+570*s45^2)+s23*(19*s34^3+203*s34^2*s45+416*s34*s45^2+226*s45^3))-s12^3*(95*s23^5+6*s45^3*(s34+s45)^2+s23^4*(456*s34+362*s45)+2*s23^3*(209*s34^2+597*s34*s45+261*s45^2)+s23*s45*(45*s34^3+191*s34^2*s45+247*s34*s45^2+95*s45^3)+s23^2*(76*s34^3+643*s34^2*s45+954*s34*s45^2+344*s45^3))))/(s12*(s12-s23)*(s12-s34)^2*(s12-s23-s45)*s45*(-s12+s23+s34+s45)*(s12-s34-s51))+(554*(s12-s23-s45)*(s12*s34-s23*(s34+s45))^2)/((s12-s23)*(s23-s34)^2*s45*(s23-s34-s51))+(277*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)-(-36*s23*(s23-s34)*s34^3*(s23+s45)^3*(s23-s34+s45)^2*(s23+s34+s45)+277*s12^7*s23^3*(3*s23-3*s34+2*s45)-s12^6*s23^2*(1818*s23^3+s23^2*(2657*s34+3004*s45)+2*s34*(238*s34^2-1307*s34*s45+792*s45^2)+s23*(-4951*s34^2+3488*s34*s45+1186*s45^2))+s12^5*s23*(1179*s23^5+s23^4*(6980*s34+3899*s45)+s34^2*s45*(916*s34^2-2663*s34*s45+1470*s45^2)+s23^3*(1539*s34^2+14345*s34*s45+3153*s45^2)+s23^2*(-12114*s34^3+3932*s34^2*s45+11833*s34*s45^2+710*s45^3)+s23*s34*(2416*s34^3-12012*s34^2*s45+3743*s34*s45^2+3360*s45^3))+s12*s34^2*(s23+s45)^2*(72*s23^6+12*s23^5*(13*s34+37*s45)+4*s34^2*(s34-s45)^2*(128*s34^2+247*s34*s45+119*s45^2)+3*s23^4*(81*s34^2+295*s34*s45+262*s45^2)+s23^3*(860*s34^3+745*s34^2*s45+1061*s34*s45^2+528*s45^3)-4*s23*s34*(146*s34^4+375*s34^3*s45-191*s34^2*s45^2-339*s34*s45^3+9*s45^4)+s23^2*(-1259*s34^4+570*s34^3*s45+1147*s34^2*s45^2+296*s34*s45^3+114*s45^4))-s12^4*(192*s23^7+440*s34^3*(s34-s45)^2*s45^2+3*s23^6*(1380*s34+547*s45)+s23^5*(10316*s34^2+14872*s34*s45+2429*s45^2)+s23^4*(-3986*s34^3+24217*s34^2*s45+18098*s34*s45^2+1058*s45^3)+s23*s34^2*s45*(3808*s34^3-8965*s34^2*s45+718*s34*s45^2+3054*s45^3)+s23^3*(-15566*s34^4-6074*s34^3*s45+27607*s34^2*s45^2+9810*s34*s45^3+78*s45^4)+s23^2*s34*(4904*s34^4-21844*s34^3*s45-3045*s34^2*s45^2+14778*s34*s45^3+1968*s45^4))-s12^2*s34*(s23+s45)*(36*s23^7+48*s23^6*(15*s34+11*s45)+4*s34^2*(s34-s45)^2*s45*(375*s34^2+476*s34*s45+110*s45^2)+3*s23^5*(756*s34^2+1441*s34*s45+380*s45^2)+s23^4*(3314*s34^3+7520*s34^2*s45+7164*s34*s45^2+840*s45^3)+s23^3*(-4827*s34^4+4689*s34^3*s45+9780*s34^2*s45^2+4763*s34*s45^3+192*s45^4)+s23^2*s34*(-4035*s34^4-8395*s34^3*s45+6526*s34^2*s45^2+7566*s34*s45^3+1316*s45^4)+s23*s34*(2524*s34^5-4071*s34^4*s45-6894*s34^3*s45^2+4211*s34^2*s45^3+3008*s34*s45^4+114*s45^5))+s12^3*(12*s23^7*(57*s34+16*s45)+4*s34^3*(s34-s45)^2*s45^2*(357*s34+220*s45)+s23^6*(4986*s34^2+5091*s34*s45+462*s45^2)+3*s23^5*(2560*s34^3+6522*s34^2*s45+3343*s34*s45^2+116*s45^3)+s23^4*(-7303*s34^4+18841*s34^3*s45+29509*s34^2*s45^2+7918*s34*s45^3+78*s45^4)+s23*s34^2*s45*(5892*s34^4-10813*s34^3*s45-5858*s34^2*s45^2+6865*s34*s45^3+1698*s45^4)+s23^3*s34*(-11023*s34^4-16384*s34^3*s45+25735*s34^2*s45^2+23203*s34*s45^3+2488*s45^4)+s23^2*s34*(4976*s34^5-19348*s34^4*s45-15354*s34^3*s45^2+19577*s34^2*s45^3+9737*s34*s45^4+192*s45^5)))/(s12*(s12-s23)*(s12-s34)*(s23-s34)*s34*(s12-s34-s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)*s51^2)-(-277*s12^9*s23^2*(3*s23^3+s23^2*(-15*s34+9*s45)-3*s34*(3*s34^2-5*s34*s45+2*s45^2)+s23*(21*s34^2-24*s34*s45+4*s45^2))-6*s23*(s23-s34)^2*s34^3*(s23+s45)^2*(s23-s34+s45)^3*(-18*s34^3-20*s34^2*s45+17*s34*s45^2+19*s45^3+s23^2*(16*s34+19*s45)+s23*(-2*s34^2+33*s34*s45+38*s45^2))+s12^8*s23*(1818*s23^5+s23^4*(-5013*s34+9964*s45)+s23^3*(-11225*s34^2-21574*s34*s45+13288*s45^2)+s23*s34*(-16593*s34^3+17362*s34^2*s45+5360*s34*s45^2-6960*s45^3)+s34^2*(398*s34^3-2025*s34^2*s45+2579*s34*s45^2-952*s45^3)+s23^2*(30615*s34^3-3727*s34^2*s45-26213*s34*s45^2+4588*s45^3))+s12^7*(-1215*s23^7+362*s34^3*(s34-s45)^3*s45-2*s23^6*(349*s34+6307*s45)+s23^5*(25897*s34^2+7970*s34*s45-31703*s45^2)+s23^4*(59*s34^3+77873*s34^2*s45+38864*s34*s45^2-27022*s45^3)+s23^3*(-72184*s34^4-58918*s34^3*s45+67077*s34^2*s45^2+41530*s34*s45^3-7272*s45^4)-2*s23*s34^2*(1621*s34^4-5694*s34^3*s45+2320*s34^2*s45^2+3742*s34*s45^3-2266*s45^4)+s23^2*s34*(51383*s34^4-26061*s34^3*s45-49122*s34^2*s45^2+17928*s34*s45^3+11412*s45^4))+s12^6*(228*s23^8-4*s34^3*(s34-s45)^3*s45*(407*s34+362*s45)+s23^7*(1946*s34+5983*s45)+s23^6*(-12938*s34^2+15757*s34*s45+28156*s45^2)+s23^5*(-39579*s34^3-95190*s34^2*s45+8438*s34*s45^2+44011*s45^3)+s23^4*(35095*s34^4-62408*s34^3*s45-178554*s34^2*s45^2-34123*s34*s45^3+26424*s45^4)+s23^2*s34*(-94785*s34^5+2259*s34^4*s45+121794*s34^3*s45^2+15891*s34^2*s45^3-48968*s34*s45^4-9288*s45^5)+s23*s34^2*(10416*s34^5-25493*s34^4*s45-10753*s34^3*s45^2+24800*s34^2*s45^3+5206*s34*s45^4-8608*s45^5)+s23^3*(99617*s34^5+160720*s34^4*s45-15175*s34^3*s45^2-136463*s34^2*s45^3-35346*s34*s45^4+5368*s45^5))+s12^5*(30*s23^8*(s34-28*s45)+s23^7*(1235*s34^2-9279*s34*s45-9629*s45^2)+2*s34^3*(s34-s45)^3*s45*(1154*s34^2+2849*s34*s45+1086*s45^2)+s23^6*(30616*s34^3+25249*s34^2*s45-34123*s34*s45^2-27362*s45^3)+s23^5*(15585*s34^4+162790*s34^3*s45+133227*s34^2*s45^2-20547*s34*s45^3-29466*s45^4)+s23^4*(-51025*s34^5-78937*s34^4*s45+208704*s34^3*s45^2+200401*s34^2*s45^3+20436*s34*s45^4-12625*s45^5)+s23^3*(-91240*s34^6-167817*s34^5*s45-148218*s34^4*s45^2+145237*s34^3*s45^3+131482*s34^2*s45^4+19478*s34*s45^5-1732*s45^6)+s23^2*s34*(112515*s34^6+33412*s34^5*s45-117431*s34^4*s45^2-126677*s34^3*s45^3+58364*s34^2*s45^4+47935*s34*s45^5+4062*s45^6)+2*s23*s34^2*(-8858*s34^6+16557*s34^5*s45+13433*s34^4*s45^2-2582*s34^3*s45^3-18368*s34^2*s45^4+2667*s34*s45^5+4076*s45^6))-s12^4*(516*s23^9*s34-6*s23^8*(176*s34^2-301*s34*s45+166*s45^2)+s23^7*(9976*s34^3-8636*s34^2*s45-7054*s34*s45^2-6169*s45^3)+2*s34^3*(s34-s45)^3*s45*(132*s34^3+3655*s34^2*s45+3654*s34*s45^2+724*s45^3)+s23^6*(27154*s34^4+86752*s34^3*s45+5304*s34^2*s45^2-20741*s34*s45^3-11622*s45^4)+s23^5*(-22801*s34^5+94366*s34^4*s45+256366*s34^3*s45^2+81436*s34^2*s45^3-7247*s34*s45^4-8877*s45^5)+s23^4*(-20421*s34^6-183328*s34^5*s45+1054*s34^4*s45^2+294590*s34^3*s45^3+117409*s34^2*s45^4+12123*s34*s45^5-2584*s45^6)-s23^3*(64141*s34^7+46563*s34^6*s45+201823*s34^5*s45^2+53955*s34^4*s45^3-194325*s34^3*s45^4-68316*s34^2*s45^5-8053*s34*s45^6+156*s45^7)+s23^2*s34*(88387*s34^7+22566*s34^6*s45-20080*s34^5*s45^2-132635*s34^4*s45^3-58701*s34^3*s45^4+80527*s34^2*s45^5+22476*s34*s45^6+1080*s45^7)+s23*s34^2*(-17614*s34^7+32773*s34^6*s45+11125*s34^5*s45^2+23044*s34^4*s45^3-13754*s34^3*s45^4-29399*s34^2*s45^5+11029*s34*s45^6+3848*s45^7))+s12^3*(96*s23^10*s34+6*s23^9*s34*(176*s34+229*s45)-6*s23^8*(786*s34^3-441*s34^2*s45-701*s34*s45^2+64*s45^3)+s23^7*(20743*s34^4-11434*s34^3*s45-3246*s34^2*s45^2+3873*s34*s45^3-1308*s45^4)-2*s34^3*(s34-s45)^3*s45*(1103*s34^4-1201*s34^3*s45-4038*s34^2*s45^2-2017*s34*s45^3-181*s45^4)+s23^6*(-1042*s34^5+116270*s34^4*s45+32696*s34^3*s45^2-2431*s34^2*s45^3+1857*s34*s45^4-1620*s45^5)+s23^5*(-25113*s34^6-52158*s34^5*s45+239599*s34^4*s45^2+137270*s34^3*s45^3+20773*s34^2*s45^4+4389*s34*s45^5-852*s45^6)+s23^4*(11909*s34^7-105835*s34^6*s45-230904*s34^5*s45^2+197612*s34^4*s45^3+175687*s34^3*s45^4+30840*s34^2*s45^5+5433*s34*s45^6-156*s45^7)+s23^3*s34*(-38324*s34^7+38036*s34^6*s45-34579*s34^5*s45^2-238263*s34^4*s45^3+81223*s34^3*s45^4+118021*s34^2*s45^5+16052*s34*s45^6+2148*s45^7)-2*s23*s34^2*(5217*s34^8-13135*s34^7*s45+3538*s34^6*s45^2+1203*s34^5*s45^3-18248*s34^4*s45^4+11903*s34^3*s45^5+5717*s34^2*s45^6-3589*s34*s45^7-362*s45^8)+s23^2*s34*(45825*s34^8-12963*s34^7*s45+17430*s34^6*s45^2+21831*s34^5*s45^3-123896*s34^4*s45^4+6130*s34^3*s45^5+46031*s34^2*s45^6+4304*s34*s45^7+192*s45^8))+s12*s34^2*(12*s23^10*(24*s34+19*s45)-30*s23^9*(32*s34^2-53*s34*s45-57*s45^2)+6*s23^8*(37*s34^3-1295*s34^2*s45+368*s34*s45^2+874*s45^3)-2*s34^3*(s34-s45)^3*s45*(256*s34^4+458*s34^3*s45-60*s34^2*s45^2-461*s34*s45^3-199*s45^4)+s23^7*(5125*s34^4+11557*s34^3*s45-20875*s34^2*s45^2-2443*s34*s45^3+8664*s45^4)-3*s23^6*(2932*s34^5-3649*s34^4*s45-16059*s34^3*s45^2+7545*s34^2*s45^3+3447*s34*s45^4-2812*s45^5)-2*s23*s34^2*(s34-s45)^2*(256*s34^6-930*s34^5*s45-2491*s34^4*s45^2+762*s34^3*s45^3+2774*s34^2*s45^4+159*s34*s45^5-512*s45^6)+s23^5*(4366*s34^6-34438*s34^5*s45-13029*s34^4*s45^2+81223*s34^3*s45^3-2377*s34^2*s45^4-12387*s34*s45^5+4902*s45^6)+s23^4*(1030*s34^7+21468*s34^6*s45-45406*s34^5*s45^2-58283*s34^4*s45^3+65573*s34^3*s45^4+17313*s34^2*s45^5-7339*s34*s45^6+1596*s45^7)+s23^2*s34*(2264*s34^8-3609*s34^7*s45-11329*s34^6*s45^2+24754*s34^5*s45^3+14096*s34^4*s45^4-27301*s34^3*s45^5-763*s34^2*s45^6+6620*s34*s45^7-300*s45^8)+s23^3*(-3027*s34^8-2345*s34^7*s45+38282*s34^6*s45^2-13470*s34^5*s45^3-62573*s34^4*s45^4+22397*s34^3*s45^5+16716*s34^2*s45^6-2244*s34*s45^7+228*s45^8))-s12^2*s34*(6*s23^10*(48*s34+19*s45)+24*s23^9*(3*s34^2+119*s34*s45+38*s45^2)-6*s23^8*(682*s34^3+938*s34^2*s45-1501*s34*s45^2-411*s45^3)-2*s34^3*(s34-s45)^3*s45*(970*s34^4+787*s34^3*s45-1530*s34^2*s45^2-1736*s34*s45^3-398*s45^4)+s23^7*(18398*s34^4+651*s34^3*s45-24074*s34^2*s45^2+14067*s34*s45^3+3558*s45^4)+s23^6*(-17714*s34^5+72619*s34^4*s45+59690*s34^3*s45^2-33601*s34^2*s45^3+13410*s34*s45^4+3480*s45^5)+s23^5*(-2811*s34^6-95032*s34^5*s45+89568*s34^4*s45^2+150993*s34^3*s45^3-9697*s34^2*s45^4+8751*s34*s45^5+2466*s45^6)+s23^4*(10947*s34^7+9112*s34^6*s45-197090*s34^5*s45^2-4887*s34^4*s45^3+164219*s34^3*s45^4+20219*s34^2*s45^5+3558*s34*s45^6+1068*s45^7)+s23^2*s34*(14715*s34^8-16537*s34^7*s45-10620*s34^6*s45^2+79216*s34^5*s45^3-33651*s34^4*s45^4-57861*s34^3*s45^5+24106*s34^2*s45^6+10192*s34*s45^7-72*s45^8)+s23^3*(-16327*s34^8+20420*s34^7*s45+80179*s34^6*s45^2-146654*s34^5*s45^3-77949*s34^4*s45^4+91800*s34^3*s45^5+23097*s34^2*s45^6+516*s34*s45^7+192*s45^8)+s23*s34^2*(-3476*s34^8+13365*s34^7*s45-3507*s34^6*s45^2-23674*s34^5*s45^3+26160*s34^4*s45^4+10037*s34^3*s45^5-16645*s34^2*s45^6+388*s34*s45^7+1784*s45^8)))/(s12*(s12-s23)*(s12-s34)^2*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*s51)-(277*s12^4*(s34-s45)^2*(-2*s23*s34+2*s34^2+5*s23*s45-5*s34*s45+3*s45^2)+s45^2*(s23-s34+s45)^3*(355*s45^3+156*s23^2*(s34+s45)+s23*s45*(78*s34+511*s45))+s12*(-6*(13*s34-316*s45)*(s34-s45)^3*s45^3+s23^4*(554*s34^3-433*s34^2*s45+277*s34*s45^2-1853*s45^3)+s23^2*s45*(-1186*s34^4+1420*s34^3*s45-7490*s34^2*s45^2+17871*s34*s45^3-11247*s45^4)+s23*s45^2*(-554*s34^4+2442*s34^3*s45-12347*s34^2*s45^2+17446*s34*s45^3-7541*s45^4)+s23^3*(-554*s34^4+1619*s34^3*s45-1498*s34^2*s45^2+6468*s34*s45^3-7455*s45^4))+s12^3*(-2*(593*s34-1424*s45)*(s34-s45)^3*s45+s23^2*(1662*s34^3-5419*s34^2*s45+7237*s34*s45^2-4311*s45^3)+s23*(-1662*s34^4+6605*s34^3*s45-15660*s34^2*s45^2+17876*s34*s45^3-7159*s45^4))+s12^2*(2*(355*s34-1779*s45)*(s34-s45)^3*s45^2+s23^3*(-1662*s34^3+3359*s34^2*s45-4346*s34*s45^2+4623*s45^3)+s23*s45*(2372*s34^4-8294*s34^3*s45+23150*s34^2*s45^2-28413*s34*s45^3+11739*s45^4)+s23^2*(1662*s34^4-5731*s34^3*s45+13471*s34^2*s45^2-21375*s34*s45^3+12804*s45^4)))/(s12*s34*(s12-s23-s45)*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))+(18*(s12-s23-s45)*(s12^2*(s23-s45)-s12*(s23-s45)*(s23+s34+2*s45)+(s23+s45)*(s23*s34-s45^2)))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51)^2)-(6*(s12-s23-s45)*(s12^3*(19*s23-31*s45)-s23^2*s34*(19*s34+22*s45)+s45^3*(34*s34+37*s45)+s23*s45*(-31*s34^2-12*s34*s45+25*s45^2)+s12^2*(-19*s23^2-38*s23*s34-32*s23*s45+62*s34*s45+99*s45^2)+s12*(s23^2*(38*s34+22*s45)+s23*(19*s34^2+63*s34*s45-9*s45^2)-s45*(31*s34^2+99*s34*s45+105*s45^2))))/(s12*s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51)))/144,
p[69]->(s12*(-(((s12-s23)*s23*s34^4)/((s12-s34)^2*(-s12+s23+s34+s45)^2*(s12-s34-s51)))+(s12*s34^3*(-s12+s23+s45))/((s23-s34)^2*s45*(s23-s34-s51))-((s12-s23-s45)*(s34+s45)*(s12^3*s45-(s23+s45)*(s34+s45)*(s23^2+3*s23*s34+s34^2+2*s23*s45+3*s34*s45+s45^2)-s12^2*(s23*(s34+3*s45)+s45*(4*s34+3*s45))+s12*(s23^2*(2*s34+3*s45)+s45*(4*s34^2+8*s34*s45+3*s45^2)+s23*(3*s34^2+10*s34*s45+6*s45^2))))/((s23+s45)^2*(-s12+s23+s34+s45)^2*(s23+s45-s51))-(2*s34*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/((s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s45^2*(s23-s34+s45)^3*(2*s34+s45)+s12^2*(s34-s45)*(-((s34-s45)^2*(s34+s45))+s23*(s34^2-4*s34*s45-s45^2))-s12*(-((s34-s45)^3*s45*(3*s34+2*s45))+s23^2*(s34^3-4*s34^2*s45+5*s34*s45^2+2*s45^3)+s23*(-s34^4+4*s34^3*s45-13*s34^2*s45^2+2*s34*s45^3+4*s45^4)))/(s45*(s23-s34+s45)^3*(s23-s34+s45-s51))+(s12*s34*(s12^5*s23*(s23^3+s34*(s34-s45)^2+2*s23*s34*(-2*s34+s45)+s23^2*(2*s34+s45))-s12^4*s23*(3*s23^4+s23^3*(6*s34+7*s45)+s23^2*(5*s34^2+13*s34*s45+4*s45^2)+s23*s34*(-19*s34^2-5*s34*s45+10*s45^2)+s34*(5*s34^3-8*s34^2*s45-3*s34*s45^2+4*s45^3))+s12^3*(2*s23^6+2*s34^3*(s34-s45)^2*s45+3*s23^5*(4*s34+3*s45)+s23^4*(10*s34^2+37*s34*s45+12*s45^2)+s23^3*(3*s34^3+15*s34^2*s45+41*s34*s45^2+5*s45^3)+s23^2*(-37*s34^4-23*s34^3*s45+22*s34*s45^3)+s23*s34*(10*s34^4-21*s34^3*s45-8*s34^2*s45^2-s34*s45^3+6*s45^4))-s12^2*(s23^6*(9*s34+2*s45)+s34^3*(s34-s45)^2*s45*(5*s34+4*s45)+s23^5*(7*s34^2+41*s34*s45+6*s45^2)+s23^4*(19*s34^3+25*s34^2*s45+69*s34*s45^2+6*s45^3)+s23^3*(-10*s34^4+27*s34^3*s45+23*s34^2*s45^2+55*s34*s45^3+2*s45^4)+s23^2*s34*(-35*s34^4-48*s34^3*s45+5*s34^2*s45^2+5*s34*s45^3+22*s45^4)+s23*(10*s34^6-27*s34^5*s45-28*s34^4*s45^2+5*s34^3*s45^3+4*s34*s45^5))-s34^2*(s23^6*(5*s34+4*s45)+s34^2*(s34-s45)^2*s45*(s34^2+3*s34*s45+2*s45^2)+s23^5*(-8*s34^2+16*s34*s45+17*s45^2)+s23^4*(13*s34^3-19*s34^2*s45+15*s34*s45^2+28*s45^3)-s23^3*(9*s34^4-27*s34^3*s45+12*s34^2*s45^2+s34*s45^3-22*s45^4)+s23^2*(-2*s34^5-24*s34^4*s45+13*s34^3*s45^2+3*s34^2*s45^3-8*s34*s45^4+8*s45^5)+s23*(s34^6-s34^5*s45-18*s34^4*s45^2-2*s34^3*s45^3+6*s34^2*s45^4-3*s34*s45^5+s45^6))+s12*s34*(s23^6*(12*s34+7*s45)+s34^2*(s34-s45)^2*s45*(4*s34^2+7*s34*s45+2*s45^2)+s23^5*(-10*s34^2+44*s34*s45+26*s45^2)+s23^4*(27*s34^3-18*s34^2*s45+62*s34*s45^2+37*s45^3)+s23^3*(-19*s34^4+47*s34^3*s45-14*s34^2*s45^2+41*s34*s45^3+25*s45^4)+s23^2*(-15*s34^5-55*s34^4*s45+22*s34^3*s45^2-7*s34^2*s45^3+12*s34*s45^4+8*s45^5)+s23*(5*s34^6-13*s34^5*s45-41*s34^4*s45^2+6*s34^3*s45^3+s34^2*s45^4+s34*s45^5+s45^6))))/((-s12+s34)*(-s23+s34)*(s23+s45)*(s23-s34+s45)^2*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51^2)-(s12*s34*(s12^5*(s23^5*(5*s34-2*s45)-s34^2*(s34-s45)^3*s45+s23^4*(-9*s34^2+11*s34*s45-4*s45^2)+s23*s34^2*s45*(7*s34^2-10*s34*s45+3*s45^2)+s23^3*(3*s34^3-8*s34^2*s45+10*s34*s45^2-2*s45^3)+s23^2*s34*(s34^3-7*s34^2*s45+2*s34*s45^2+4*s45^3))+s12^4*(s23^7+3*s34^2*(s34-s45)^3*s45*(2*s34+s45)+s23^6*(-20*s34+11*s45)+s23^5*(21*s34^2-67*s34*s45+27*s45^2)+s23^4*(4*s34^3+68*s34^2*s45-92*s34*s45^2+25*s45^3)+s23^3*(5*s34^4-30*s34^3*s45+62*s34^2*s45^2-63*s34*s45^3+8*s45^4)-2*s23^2*s34*(6*s34^4-27*s34^3*s45+16*s34^2*s45^2-6*s34*s45^3+9*s45^4)+s23*(s34^6-42*s34^5*s45+43*s34^4*s45^2-6*s34^2*s45^4))+s12^3*(-s23^8+2*s23^7*(8*s34-7*s45)+s23^6*(26*s34^2+72*s34*s45-46*s45^2)-s34^2*(s34-s45)^3*s45*(13*s34^2+14*s34*s45+3*s45^2)+s23^5*(-76*s34^3+48*s34^2*s45+144*s34*s45^2-64*s45^3)+s23^4*(46*s34^4-166*s34^3*s45+10*s34^2*s45^2+160*s34*s45^3-41*s45^4)+s23*s34^2*(-5*s34^5+90*s34^4*s45-37*s34^3*s45^2-57*s34^2*s45^3+30*s34*s45^4+3*s45^5)-s23^3*(47*s34^5-91*s34^4*s45+77*s34^3*s45^2+23*s34^2*s45^3-96*s34*s45^4+10*s45^5)+s23^2*s34*(41*s34^5-108*s34^4*s45+38*s34^2*s45^3-11*s34*s45^4+24*s45^5))+s34^2*(-2*s23^9+s23^8*(8*s34-6*s45)+11*s23^7*s34*(-3*s34+2*s45)+s34^2*(s34-s45)^3*s45*(s34^3+4*s34^2*s45+4*s34*s45^2+s45^3)+s23^6*(60*s34^3-109*s34^2*s45-2*s34*s45^2+20*s45^3)+s23^5*(-55*s34^4+186*s34^3*s45-114*s34^2*s45^2-68*s34*s45^3+30*s45^4)+s23*s34^3*(s34^5-3*s34^4*s45-26*s34^3*s45^2+12*s34^2*s45^3+13*s34*s45^4-13*s45^5)+s23^4*(32*s34^5-146*s34^4*s45+196*s34^3*s45^2-15*s34^2*s45^3-92*s34*s45^4+18*s45^5)+s23^3*(-7*s34^6+83*s34^5*s45-122*s34^4*s45^2+63*s34^3*s45^3+43*s34^2*s45^4-50*s34*s45^5+4*s45^6)-s23^2*s34*(4*s34^6+28*s34^5*s45-63*s34^4*s45^2+23*s34^3*s45^3+19*s34^2*s45^4-21*s34*s45^5+10*s45^6))-s12^2*(s23^8*(s34-4*s45)+s23^7*(43*s34^2-s34*s45-20*s45^2)-s34^2*(s34-s45)^3*s45*(13*s34^3+23*s34^2*s45+10*s34*s45^2+s45^3)-2*s23^6*(19*s34^3-94*s34^2*s45+2*s34*s45^2+20*s45^3)+s23^5*(-34*s34^4-197*s34^3*s45+335*s34^2*s45^2+14*s34*s45^3-40*s45^4)+s23^4*(43*s34^5+4*s34^4*s45-339*s34^3*s45^2+304*s34^2*s45^3+41*s34*s45^4-20*s45^5)+s23*s34^3*(-8*s34^5+85*s34^4*s45+40*s34^3*s45^2-111*s34^2*s45^3+26*s34*s45^4+20*s45^5)+s23^3*(-61*s34^6-6*s34^5*s45+135*s34^4*s45^2-233*s34^3*s45^3+138*s34^2*s45^4+35*s34*s45^5-4*s45^6)+s23^2*s34*(54*s34^6-56*s34^5*s45-138*s34^4*s45^2+127*s34^3*s45^3-40*s34^2*s45^4+23*s34*s45^5+10*s45^6))+s12*s34*(s23^9-3*s23^8*s45+2*s23^7*(22*s34^2+9*s34*s45-15*s45^2)+s23^6*(-84*s34^3+154*s34^2*s45+92*s34*s45^2-70*s45^3)-s34^2*(s34-s45)^3*s45*(6*s34^3+16*s34^2*s45+11*s34*s45^2+2*s45^3)+s23^5*(56*s34^4-292*s34^3*s45+185*s34^2*s45^2+188*s34*s45^3-75*s45^4)+s23^4*(-24*s34^5+192*s34^4*s45-357*s34^3*s45^2+65*s34^2*s45^3+192*s34*s45^4-39*s45^5)+s23*s34^3*(-5*s34^5+33*s34^4*s45+69*s34^3*s45^2-66*s34^2*s45^3-14*s34*s45^4+31*s45^5)-s23^3*(16*s34^6+127*s34^5*s45-214*s34^4*s45^2+153*s34^3*s45^3+33*s34^2*s45^4-98*s34*s45^5+8*s45^6)+s23^2*s34*(28*s34^6+31*s34^5*s45-159*s34^4*s45^2+75*s34^3*s45^3+22*s34^2*s45^4-25*s34*s45^5+20*s45^6))))/((s12-s34)^2*(s23-s34)^2*(s23+s45)^2*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)))/s34^2,
p[70]->(-((s45^2*(s34+s45)^2*(s23+s34+s45))/(s12*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2))-(s45*(s34+s45)^2*(3*s23+s34+s45))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(2*s12*s45^2*(-5*s12+3*s23+5*s45))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)-(2*s34*(3*s12^2-9*s12*s45+7*s23*s45))/((-s12+s34+s45)*(-s12+s23+s34+s45)^2)-(4*s23*s45*(s12^2+s45^2))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)-(4*s12*(s12^2+s34^2-4*s12*s45+6*s45^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(s12^4+5*s45^3*(s34+s45)-s12^3*(s23+5*s45))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(5*s12^2*s23+s34^3+8*s34^2*s45+18*s34*s45^2+11*s45^3-s12*s23*(7*s34+15*s45)+3*s23*(s34^2+5*s45^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-((s12-s23)*s23*s34^2*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s12*(s12-s34)^2*(-s12+s23+s34+s45)^2*(s12-s34-s51))+((s12-s23-s45)*(s34+s45)*(s23*(s34+s45)+s45*(-s12+s34+s45))^2*(s12^2+s23^2+3*s23*s34+s34^2+2*s23*s45+3*s34*s45+s45^2-s12*(2*s23+3*s34+2*s45)))/(s12*s34^2*(s23+s45)^2*(-s12+s23+s34+s45)^2*(s23+s45-s51))-(2*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^6*s23^2*(s23^3+s34*(s34-s45)^2+2*s23*s34*(-2*s34+s45)+s23^2*(2*s34+s45))-s12^5*s23*(3*s23^5+s34^2*(s34-s45)^2*s45+7*s23^4*(s34+s45)-s23^2*s34*(23*s34^2+s34*s45-11*s45^2)+s23^3*(7*s34^2+15*s34*s45+4*s45^2)+2*s23*(3*s34^4-7*s34^3*s45+2*s34*s45^3))+s12^4*s23*(2*s23^6+3*s23^5*(5*s34+3*s45)+s23^4*(16*s34^2+47*s34*s45+12*s45^2)+s34^2*s45*(7*s34^3-12*s34^2*s45-s34*s45^2+4*s45^3)+s23^3*(8*s34^3+34*s34^2*s45+52*s34*s45^2+5*s45^3)+s23^2*s34*(-56*s34^3-23*s34^2*s45+23*s34*s45^2+26*s45^3)+s23*s34*(15*s34^4-48*s34^3*s45-16*s34^2*s45^2+13*s34*s45^3+6*s45^4))+s34^3*(s23+s45)^2*(s23^5*(5*s34+4*s45)+s34^2*(s34-s45)^2*(s34^2+3*s34*s45+2*s45^2)+s23^4*(-8*s34^2+11*s34*s45+13*s45^2)+s23^3*(13*s34^3-11*s34^2*s45+4*s34*s45^2+15*s45^3)-s23^2*(9*s34^4-14*s34^3*s45+s34^2*s45^2+5*s34*s45^3-7*s45^4)+s23*(-2*s34^5-15*s34^4*s45-s34^3*s45^2+4*s34^2*s45^3-3*s34*s45^4+s45^5))-s12^3*(2*s34^4*(s34-s45)^2*s45^2+s23^7*(11*s34+2*s45)+s23^6*(19*s34^2+52*s34*s45+6*s45^2)+s23^5*(29*s34^3+74*s34^2*s45+90*s34*s45^2+6*s45^3)+s23^4*(-7*s34^4+52*s34^3*s45+101*s34^2*s45^2+72*s34*s45^3+2*s45^4)+s23*s34^2*s45*(17*s34^4-31*s34^3*s45-9*s34^2*s45^2+3*s34*s45^3+6*s45^4)+s23^3*s34*(-72*s34^4-68*s34^3*s45+20*s34^2*s45^2+68*s34*s45^3+27*s45^4)+s23^2*s34*(20*s34^5-85*s34^4*s45-59*s34^3*s45^2+4*s34^2*s45^3+28*s34*s45^4+4*s45^5))-s12*s34^2*(s23+s45)*(s23^6*(17*s34+11*s45)+s34^2*(s34-s45)^2*s45*(4*s34^2+7*s34*s45+2*s45^2)+s23^5*(-18*s34^2+55*s34*s45+39*s45^2)+s23^4*(40*s34^3-29*s34^2*s45+66*s34*s45^2+52*s45^3)+s23^3*(-28*s34^4+61*s34^3*s45-15*s34^2*s45^2+36*s34*s45^3+32*s45^4)+s23^2*(-17*s34^5-70*s34^4*s45+21*s34^3*s45^2-3*s34^2*s45^3+9*s34*s45^4+9*s45^5)+s23*(6*s34^6-12*s34^5*s45-44*s34^4*s45^2+5*s34^3*s45^3+3*s34^2*s45^4+s34*s45^5+s45^6))+s12^2*s34*(3*s23^7*(7*s34+3*s45)+s34^3*(s34-s45)^2*s45^2*(5*s34+4*s45)+s23^6*(-3*s34^2+94*s34*s45+34*s45^2)+s23^5*(46*s34^3+14*s34^2*s45+172*s34*s45^2+49*s45^3)+s23^4*(-29*s34^4+93*s34^3*s45+34*s34^2*s45^2+165*s34*s45^3+33*s45^4)+s23*s34*s45*(19*s34^5-34*s34^4*s45-39*s34^3*s45^2+12*s34^2*s45^3+2*s34*s45^4+4*s45^5)+s23^3*(-50*s34^5-113*s34^4*s45+54*s34^3*s45^2+21*s34^2*s45^3+89*s34*s45^4+10*s45^5)+s23^2*(15*s34^6-75*s34^5*s45-117*s34^4*s45^2+16*s34^3*s45^3+6*s34^2*s45^4+27*s34*s45^5+s45^6)))/(s34*(-s12+s34)*(-s23+s34)*(s23+s45)*(s23-s34+s45)^2*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51^2)+(-(s12^7*s23*(s23^6-5*s23^5*(s34-s45)+2*s34^2*(s34-s45)^3*s45+s23^4*(2*s34^2-10*s34*s45+7*s45^2)-s23^2*s34*(7*s34^3-29*s34^2*s45+19*s34*s45^2+s45^3)+s23^3*(8*s34^3-10*s34^2*s45-7*s34*s45^2+3*s45^3)+s23*s34*(s34^4-16*s34^3*s45+24*s34^2*s45^2-10*s34*s45^3+s45^4)))+s12^6*(4*s23^8-s34^3*(s34-s45)^3*s45^2+s23^7*(-19*s34+25*s45)+s23^6*(7*s34^2-65*s34*s45+53*s45^2)+s23^5*(-8*s34^3+15*s34^2*s45-85*s34*s45^2+47*s45^3)+s23*s34^2*s45*(12*s34^4-24*s34^3*s45-s34^2*s45^2+24*s34*s45^3-11*s45^4)+s23^3*s34*(-49*s34^4+141*s34^3*s45+24*s34^2*s45^2-86*s34*s45^3-5*s45^4)+s23^4*(58*s34^4-33*s34^3*s45-40*s34^2*s45^2-49*s34*s45^3+15*s45^4)+s23^2*s34*(7*s34^5-95*s34^4*s45+64*s34^3*s45^2+63*s34^2*s45^3-50*s34*s45^4+5*s45^5))-s12^5*(3*s23^9-s34^3*(s34-s45)^3*s45^2*(5*s34+4*s45)+s23^8*(-3*s34+31*s45)-2*s23^7*(38*s34^2+13*s34*s45-51*s45^2)+2*s23^6*(47*s34^3-119*s34^2*s45-39*s34*s45^2+75*s45^3)+s23^5*(-65*s34^4+201*s34^3*s45-339*s34^2*s45^2-109*s34*s45^3+103*s45^4)+s23*s34^2*s45*(28*s34^5-32*s34^4*s45-55*s34^3*s45^2+44*s34^2*s45^3+35*s34*s45^4-24*s45^5)+s23^3*s34*(-142*s34^5+247*s34^4*s45+263*s34^3*s45^2+6*s34^2*s45^3-257*s34*s45^4+s45^5)+s23^4*(169*s34^5-14*s34^4*s45+83*s34^3*s45^2-344*s34^2*s45^3-63*s34*s45^4+27*s45^5)+s23^2*s34*(20*s34^6-229*s34^5*s45-28*s34^4*s45^2+235*s34^3*s45^3+56*s34^2*s45^4-114*s34*s45^5+10*s45^6))+s34^3*(s23+s45)^2*(s23^7*(2*s34^2+5*s34*s45+4*s45^2)+s23^6*(-31*s34^3-33*s34^2*s45+6*s34*s45^2+17*s45^3)+s34^2*(s34-s45)^3*(s34^4+2*s34^3*s45-s34^2*s45^2-3*s34*s45^3-s45^4)+s23^5*(70*s34^4-24*s34^3*s45-114*s34^2*s45^2-25*s34*s45^3+28*s45^4)+s23^4*(-65*s34^5+138*s34^4*s45+100*s34^3*s45^2-126*s34^2*s45^3-64*s34*s45^4+22*s45^5)+s23^3*(30*s34^6-126*s34^5*s45+59*s34^4*s45^2+167*s34^3*s45^3-47*s34^2*s45^4-57*s34*s45^5+8*s45^6)+s23^2*(-s34^7+56*s34^6*s45-76*s34^5*s45^2-37*s34^4*s45^3+89*s34^3*s45^4+6*s34^2*s45^5-22*s34*s45^6+s45^7)-s23*s34*(6*s34^7+15*s34^6*s45-21*s34^5*s45^2+17*s34^4*s45^3+34*s34^3*s45^4-15*s34^2*s45^5-7*s34*s45^6+3*s45^7))+s12^4*(3*s23^9*(4*s34+3*s45)-s34^3*(s34-s45)^3*s45^2*(8*s34^2+17*s34*s45+6*s45^2)+s23^8*(-71*s34^2+84*s34*s45+57*s45^2)+s23^7*(-54*s34^3-397*s34^2*s45+216*s34*s45^2+138*s45^3)+s23^6*(181*s34^4-68*s34^3*s45-894*s34^2*s45^2+257*s34*s45^3+162*s45^4)+s23^5*(-140*s34^5+438*s34^4*s45-50*s34^3*s45^2-1101*s34^2*s45^3+145*s34*s45^4+93*s45^5)+s23*s34^2*s45*(36*s34^6-41*s34^5*s45-47*s34^4*s45^2-82*s34^3*s45^3+113*s34^2*s45^4+15*s34*s45^5-26*s45^6)+s23^4*(267*s34^6-17*s34^5*s45+569*s34^4*s45^2-182*s34^3*s45^3-841*s34^2*s45^4+45*s34*s45^5+21*s45^6)+s23^3*s34*(-226*s34^6+236*s34^5*s45+243*s34^4*s45^2+644*s34^3*s45^3-211*s34^2*s45^4-422*s34*s45^5+23*s45^6)+s23^2*s34*(31*s34^7-321*s34^6*s45-162*s34^5*s45^2+26*s34^4*s45^3+438*s34^3*s45^4-56*s34^2*s45^5-140*s34*s45^6+10*s45^7))+s12^3*(s23^10*s34-s23^9*(26*s34^2+27*s34*s45+6*s45^2)+s23^8*(201*s34^3-65*s34^2*s45-174*s34*s45^2-30*s45^3)+s34^3*(s34-s45)^3*s45^2*(3*s34^3+24*s34^2*s45+21*s34*s45^2+4*s45^3)+s23^7*(-179*s34^4+936*s34^3*s45+79*s34^2*s45^2-414*s34*s45^3-60*s45^4)-s23^6*(44*s34^5+857*s34^4*s45-1831*s34^3*s45^2-495*s34^2*s45^3+496*s34*s45^4+60*s45^5)+s23^5*(104*s34^6-97*s34^5*s45-1574*s34^4*s45^2+2043*s34^3*s45^3+795*s34^2*s45^4-323*s34*s45^5-30*s45^6)+s23^3*s34*(217*s34^7-181*s34^6*s45+76*s34^5*s45^2-463*s34^4*s45^3-1052*s34^3*s45^4+726*s34^2*s45^5+302*s34*s45^6-28*s45^7)-s23^4*(245*s34^7-11*s34^6*s45+330*s34^5*s45^2+1573*s34^4*s45^3-1491*s34^3*s45^4-648*s34^2*s45^5+118*s34*s45^6+6*s45^7)+s23*s34^2*s45*(-32*s34^7+87*s34^6*s45-46*s34^5*s45^2+155*s34^4*s45^3+37*s34^3*s45^4-130*s34^2*s45^5+15*s34*s45^6+14*s45^7)+s23^2*s34*(-29*s34^8+312*s34^7*s45+93*s34^6*s45^2+335*s34^5*s45^3-171*s34^4*s45^4-496*s34^3*s45^5+201*s34^2*s45^6+86*s34*s45^7-5*s45^8))+s12*s34^2*(s23+s45)*(s23^9*(s34+s45)-s23^8*(15*s34^2+28*s34*s45+12*s45^2)+2*s23^7*(73*s34^3+55*s34^2*s45-45*s34*s45^2-34*s45^3)+s23^6*(-280*s34^4+296*s34^3*s45+540*s34^2*s45^2-51*s34*s45^3-134*s45^4)-s34^2*(s34-s45)^3*s45*(4*s34^4+2*s34^3*s45-11*s34^2*s45^2-10*s34*s45^3-2*s45^4)+s23^5*(219*s34^5-785*s34^4*s45-9*s34^3*s45^2+884*s34^2*s45^3+119*s34*s45^4-131*s45^5)+s23^4*(-83*s34^6+543*s34^5*s45-892*s34^4*s45^2-497*s34^3*s45^3+723*s34^2*s45^4+210*s34*s45^5-68*s45^6)-s23^3*(24*s34^7+199*s34^6*s45-579*s34^5*s45^2+488*s34^4*s45^3+555*s34^3*s45^4-316*s34^2*s45^5-140*s34*s45^6+18*s45^7)+s23^2*(42*s34^8+25*s34^7*s45-132*s34^6*s45^2+388*s34^5*s45^3-65*s34^4*s45^4-275*s34^3*s45^5+62*s34^2*s45^6+45*s34*s45^7-2*s45^8)+s23*s34*(-6*s34^8+41*s34^7*s45+30*s34^6*s45^2-67*s34^5*s45^3+126*s34^4*s45^4+46*s34^3*s45^5-62*s34^2*s45^6-2*s34*s45^7+6*s45^8))+s12^2*s34*(-(s23^10*(2*s34+s45))+2*s23^9*(15*s34^2+20*s34*s45+6*s45^2)+s23^8*(-252*s34^3-54*s34^2*s45+225*s34*s45^2+80*s45^3)+s34^2*(s34-s45)^3*s45^2*(4*s34^4-11*s34^3*s45-25*s34^2*s45^2-11*s34*s45^3-s45^4)+s23^7*(387*s34^4-946*s34^3*s45-680*s34^2*s45^2+452*s34*s45^3+186*s45^4)+s23^6*(-209*s34^5+1544*s34^4*s45-1356*s34^3*s45^2-1699*s34^2*s45^3+422*s34*s45^4+220*s45^5)+s23^5*(34*s34^6-671*s34^5*s45+2634*s34^4*s45^2-865*s34^3*s45^3-2124*s34^2*s45^4+153*s34*s45^5+144*s45^6)+s23^4*(122*s34^7+181*s34^6*s45-846*s34^5*s45^2+2579*s34^4*s45^3-107*s34^3*s45^4-1560*s34^2*s45^5-35*s34*s45^6+52*s45^7)+s23*s34*s45*(22*s34^8-103*s34^7*s45+33*s34^6*s45^2+5*s34^5*s45^3-223*s34^4*s45^4+73*s34^3*s45^5+63*s34^2*s45^6-19*s34*s45^7-3*s45^8)+s23^3*(-127*s34^8+96*s34^7*s45+68*s34^6*s45^2-747*s34^5*s45^3+1565*s34^4*s45^4+222*s34^3*s45^5-699*s34^2*s45^6-50*s34*s45^7+10*s45^8)+s23^2*(17*s34^9-211*s34^8*s45-19*s34^7*s45^2-105*s34^6*s45^3-555*s34^5*s45^4+541*s34^4*s45^5+181*s34^3*s45^6-180*s34^2*s45^7-18*s34*s45^8+s45^9)))/((s12-s34)^2*(s23-s34)^2*s34*(s23+s45)^2*(s23-s34+s45)^3*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51)+(s34*(-s12+s23+s45)*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*s45*(-s23+s34+s51))-(s45^2*(s23-s34+s45)^3*(s45^2*(4*s34+s45)+s23*(2*s34^2+3*s34*s45+s45^2))-s12^3*(s34-s45)^2*(s34^3-3*s34^2*s45+s34*s45^2+s45^3+s23*(-s34^2+6*s34*s45+s45^2))+s12^2*((s34-s45)^3*s45*(3*s34^2-8*s34*s45-3*s45^2)+s23^2*(-2*s34^4+11*s34^3*s45-17*s34^2*s45^2+11*s34*s45^3+3*s45^4)+2*s23*(s34^5-4*s34^4*s45+17*s34^3*s45^2-22*s34^2*s45^3+5*s34*s45^4+3*s45^5))+s12*(-((s34-s45)^3*s45^2*(2*s34^2-10*s34*s45-3*s45^2))+s23^3*(s34^4-3*s34^3*s45+3*s34^2*s45^2-10*s34*s45^3-3*s45^4)-s23*s45*(3*s34^5-7*s34^4*s45+45*s34^3*s45^2-58*s34^2*s45^3+12*s34*s45^4+9*s45^5)-s23^2*(s34^5-3*s34^4*s45+12*s34^3*s45^2-38*s34^2*s45^3+21*s34*s45^4+9*s45^5)))/(s12*s34^2*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/4,
p[71]->(s12*((-9*(s12^5-s12^2*s23^2*s34+2*s12*s23^3*s34-s23^4*s34-2*s12^4*(s23+s45)+s12^3*(s23+s45)^2))/((s12-s23)*s23*(s12-s34)^2*(s12-s23-s45)*(s12-s34-s51))-(9*s12*(s12-s23-s45)*(s12*(-s34+s45)+s23*(s34+s45)))/((s12-s23)*(s23-s34)^2*s45*(s23-s34-s51))-(s12*(s12^5*s23*(57*s23^3+10*s23*s34*(25*s34-14*s45)-110*s34^2*(s34-s45)+s23^2*(-206*s34+39*s45))+s12^4*(-114*s23^5+s23^4*(179*s34-210*s45)+110*s34^3*(s34-s45)*s45+s23^3*(278*s34^2+465*s34*s45-78*s45^2)+s23*s34^2*(348*s34^2-387*s34*s45-71*s45^2)+s23^2*s34*(-655*s34^2+31*s34*s45+232*s45^2))+s12^3*(57*s23^6+6*s23^5*(33*s34+38*s45)+2*s34^3*s45*(-119*s34^2+9*s34*s45+110*s45^2)+s23^4*(-798*s34^2+71*s34*s45+192*s45^2)+s23*s34^2*(-357*s34^3+185*s34^2*s45+818*s34*s45^2-188*s45^3)+s23^2*s34*(375*s34^3+1018*s34^2*s45-887*s34*s45^2-44*s45^3)+s23^3*(471*s34^3-1354*s34^2*s45-132*s34*s45^2+39*s45^3))-s23*s34^2*(s23+s45)*(57*s23^4*(s34+s45)-3*s23^3*(57*s34^2+13*s34*s45-44*s45^2)+92*s34^2*s45*(-s34^2+s45^2)+s23*s34*(-57*s34^3+241*s34^2*s45+149*s34*s45^2-149*s45^3)+s23^2*(171*s34^3-176*s34^2*s45-299*s34*s45^2+48*s45^3))+s12*s34*(57*s23^6*(3*s34+2*s45)+119*s34^3*s45^2*(-s34^2+s45^2)+s23^5*(-381*s34^2+291*s34*s45+312*s45^2)+2*s23*s34^2*s45*(-134*s34^3+42*s34^2*s45+244*s34*s45^2-33*s45^3)+s23^4*(109*s34^3-1133*s34^2*s45-145*s34*s45^2+219*s45^3)+s23^2*s34*(-149*s34^4+290*s34^3*s45+833*s34^2*s45^2-440*s34*s45^3-101*s45^4)+s23^3*(241*s34^4+643*s34^3*s45-1064*s34^2*s45^2-312*s34*s45^3+48*s45^4))+s12^2*(-57*s23^6*(3*s34+s45)+6*s23^5*(21*s34^2-85*s34*s45-19*s45^2)+s23^3*s34*(-841*s34^3+601*s34^2*s45+1265*s34*s45^2-175*s45^3)+s34^3*s45*(119*s34^3+238*s34^2*s45-247*s34*s45^2-110*s45^3)+s23^4*(624*s34^3+952*s34^2*s45-412*s34*s45^2-39*s45^3)+s23^2*s34*(179*s34^4-1366*s34^3*s45+99*s34^2*s45^2+707*s34*s45^3-48*s45^4)+s23*s34^2*(119*s34^4+387*s34^3*s45-986*s34^2*s45^2-255*s34*s45^3+149*s45^4))))/((s12-s23)*s23*(s12-s34)*(s23-s34)*s34^2*(s12-s45)*(s12-s34-s45)*(s23-s34+s45)*s51^2)+(s12*(3*s12^5*s23*(19*s23^4+10*s34^2*(s34-s45)^2+38*s23^3*(-2*s34+s45)+s23^2*(111*s34^2-105*s34*s45+13*s45^2)-2*s23*s34*(32*s34^2-45*s34*s45+13*s45^2))+s12^4*(-114*s23^6+3*s23^5*(79*s34-120*s45)+110*s34^4*(s34-s45)^2+s23^4*(293*s34^2+738*s34*s45-324*s45^2)+s23^3*(-1271*s34^3+58*s34^2*s45+666*s34*s45^2-78*s45^3)-2*s23*s34^2*(289*s34^3-438*s34^2*s45+119*s34*s45^2+30*s45^3)+s23^2*s34*(1323*s34^3-1128*s34^2*s45-214*s34*s45^2+156*s45^3))-s12^2*(3*s23^7*(73*s34+19*s45)-21*s23^6*(19*s34^2-33*s34*s45-9*s45^2)-s34^4*(s34-s45)^2*(119*s34^2+238*s34*s45-9*s45^2)+s23^3*s34^2*(-2272*s34^3+3903*s34^2*s45+201*s34*s45^2-785*s45^3)+s23^5*(-751*s34^3-1637*s34^2*s45+630*s34*s45^2+171*s45^3)+s23^2*s34^2*(508*s34^4-3280*s34^3*s45+2208*s34^2*s45^2+216*s34*s45^3-99*s45^4)+s23^4*(2558*s34^4-511*s34^3*s45-1843*s34^2*s45^2+147*s34*s45^3+39*s45^4)+s23*s34^3*(256*s34^4+811*s34^3*s45-1652*s34^2*s45^2+543*s34*s45^3+42*s45^4))-s23*s34^2*(-92*s34^4*(s34-s45)^2*s45+3*s23^6*(38*s34+13*s45)+s23^5*(-513*s34^2+177*s34*s45+171*s45^2)+s23^4*(912*s34^3-1058*s34^2*s45-264*s34*s45^2+171*s45^3)+s23^2*s34*(342*s34^4-1449*s34^3*s45+933*s34^2*s45^2+124*s34*s45^3-78*s45^4)+s23^3*(-798*s34^4+1823*s34^3*s45-298*s34^2*s45^2-351*s34*s45^3+39*s45^4)+s23*s34^2*(-57*s34^4+560*s34^3*s45-717*s34^2*s45^2+166*s34*s45^3+48*s45^4))+s12^3*(57*s23^7+3*s23^6*(70*s34+101*s45)-s34^4*(s34-s45)^2*(238*s34+101*s45)+s23^5*(-1265*s34^2+165*s34*s45+474*s45^2)+s23^4*(1627*s34^3-2385*s34^2*s45-327*s34*s45^2+249*s45^3)+2*s23*s34^2*(499*s34^4-459*s34^3*s45-225*s34^2*s45^2+170*s34*s45^3+15*s45^4)+s23^3*(46*s34^4+3021*s34^3*s45-1344*s34^2*s45^2-351*s34*s45^3+39*s45^4)-s23^2*s34*(1435*s34^4+507*s34^3*s45-1746*s34^2*s45^2+155*s34*s45^3+78*s45^4))+s12*s34*(-119*s34^5*(s34-s45)^2*s45+3*s23^7*(89*s34+35*s45)+s23^6*(-963*s34^2+513*s34*s45+369*s45^2)+s23^5*(1051*s34^3-2383*s34^2*s45-144*s34*s45^2+342*s45^3)+s23^2*s34^2*(674*s34^4-1121*s34^3*s45-197*s34^2*s45^2+471*s34*s45^3+18*s45^4)+s23*s34^3*(-149*s34^4+668*s34^3*s45-621*s34^2*s45^2+72*s34*s45^3+30*s45^4)+s23^4*(113*s34^4+2773*s34^3*s45-1463*s34^2*s45^2-453*s34*s45^3+78*s45^4)-s23^3*s34*(993*s34^4+427*s34^3*s45-1872*s34^2*s45^2+259*s34*s45^3+117*s45^4))))/((s12-s23)*s23*(s12-s34)^2*(s23-s34)^2*s34^2*(s12-s45)*(s23-s34+s45)^2*s51)+(9*(s12^3*(s34-s45)^2*(s34+2*s45)-s45^2*(s23-s34+s45)^2*(2*s23*(s34+s45)+s45*(3*s34+2*s45))+s12^2*(-((s34-s45)^2*s45*(5*s34+6*s45))+s23*(-2*s34^3+s34^2*s45+4*s34*s45^2-6*s45^3))+s12*((s34-s45)^2*s45^2*(7*s34+6*s45)+s23^2*(s34^3-s34^2*s45+s34*s45^2+6*s45^3)+s23*s45*(5*s34^3-9*s34^2*s45-4*s34*s45^2+12*s45^3))))/(s34^2*(s12-s23-s45)*s45*(s23-s34+s45)^2*(-s23+s34-s45+s51))))/9,
p[72]->-(9*s23^2*s45*(s34+s45)*(s23-s34-s51)*s51^2*(s23^3*s34^2-s23^2*s34*(s34-s45)*(s34+s51)+s23*s34*s45*(2*s34+2*s45-s51)*(s34+s51)+s45^2*(3*s34+2*s45)*(s34+s51)^2)+s12^7*s23*(s23-s51)*(57*s23^3-110*s34^3+s23^2*(-206*s34+39*s45-171*s51)+10*s34^2*(11*s45-25*s51)+2*s34*(70*s45-103*s51)*s51+3*(13*s45-19*s51)*s51^2+s23*(250*s34^2-140*s34*s45+412*s34*s51-78*s45*s51+171*s51^2))-s12^6*(114*s23^6+s23^5*(-122*s34+210*s45-399*s51)-110*s34^2*(s45-s51)*s51*(s34+s51)*(s34-s45+s51)-s23^4*(484*s34^2+369*s34*s45-78*s45^2+59*s34*s51+837*s45*s51-456*s51^2)+s23^3*(905*s34^3+s34^2*(-377*s45+2051*s51)-3*s51*(104*s45^2-417*s45*s51+38*s51^2)+s34*(-193*s45^2+1192*s45*s51+909*s51^2))+s23*(s34^4*(-220*s45+458*s51)+3*s51^3*(-52*s45^2+69*s45*s51+19*s51^2)+s34*s51^2*(-450*s45^2+454*s45*s51+425*s51^2)+s34^2*s51*(-211*s45^2+202*s45*s51+863*s51^2)+s34^3*(220*s45^2-357*s45*s51+944*s51^2))-s23^2*(458*s34^4+s34^3*(-747*s45+2069*s51)+3*s51^2*(-130*s45^2+277*s45*s51+38*s51^2)+s34*s51*(-643*s45^2+1277*s45*s51+1153*s51^2)+s34^2*(69*s45^2-395*s45*s51+2540*s51^2)))+s12^5*(57*s23^7+6*s23^6*(52*s34+38*s45-19*s51)-s23^5*(977*s34^2-395*s34*s45-192*s45^2+1553*s34*s51+891*s45*s51+114*s51^2)-s34^2*(s45-s51)*(s34+s51)*(2*s34^2*(55*s45+119*s51)+s51*(-330*s45^2+211*s45*s51+119*s51^2)+s34*(-110*s45^2+202*s45*s51+357*s51^2))+s23^3*(1030*s34^4+s34^3*(709*s45+1520*s51)+s34^2*(-1584*s45^2+4435*s45*s51-750*s51^2)+s34*(34*s45^3+445*s45^2*s51+3263*s45*s51^2-1677*s51^3)-3*s51*(91*s45^3-568*s45^2*s51+37*s45*s51^2+133*s51^3))+s23^4*(193*s34^3+s34^2*(-1998*s45+2401*s51)+s34*(156*s45^2-1519*s45*s51+2625*s51^2)+3*(13*s45^3-337*s45^2*s51+353*s45*s51^2+152*s51^3))-s23^2*(705*s34^5+s34^4*(-1227*s45+3031*s51)+s34^3*(-858*s45^2+22*s45*s51+3900*s51^2)+s34*s51*(-437*s45^3+694*s45^2*s51+3549*s45*s51^2-131*s51^3)+3*s51^2*(-156*s45^3+381*s45^2*s51+177*s45*s51^2-38*s51^3)+s34^2*(420*s45^3-1499*s45^2*s51+3962*s45*s51^2+1676*s51^3))+s23*(s34^5*(-696*s45+705*s51)+6*s45*s51^3*(-39*s45^2+43*s45*s51+41*s51^2)+5*s34^4*(103*s45^2-278*s45*s51+339*s51^2)+3*s34*s51^2*(-170*s45^3+31*s45^2*s51+470*s45*s51^2+54*s51^3)+s34^2*s51*(-232*s45^3+148*s45^2*s51+1433*s45*s51^2+883*s51^3)+s34^3*(291*s45^3+498*s45^2*s51-324*s45*s51^2+1711*s51^3)))+s12*s23*(57*s23^6*s34^2*(s34+s45)*(s34+s51)+s45^2*(s34+s45)*(s34+s51)^3*(-92*s34^3*(s45-s51)+92*s34^2*(s45-s51)^2+27*s34*s45*s51^2+18*s45^2*s51^2)-3*s23^5*s34*(57*s34^4-3*s45^2*s51^2+s34*s45*s51*(-82*s45+79*s51)+s34^3*(-25*s45+133*s51)+s34^2*(-82*s45^2+51*s45*s51+79*s51^2))+s23*s45*(s34+s51)^2*(3*s45^3*s51^2*(-13*s45+43*s51)+s34^5*(-241*s45+149*s51)+3*s34*s45^2*s51*(3*s45^2+4*s45*s51+96*s51^2)+s34^4*(241*s45^2-652*s45*s51+248*s51^2)+s34^3*(333*s45^3-250*s45^2*s51-112*s45*s51^2+99*s51^3)+s34^2*s45*(-149*s45^3+560*s45^2*s51-300*s45*s51^2+249*s51^3))+s23^4*(171*s34^6+57*s45^3*s51^3+3*s34*s45^2*s51^2*(s45+42*s51)+s34^5*(-518*s45+684*s51)-10*s34^4*(32*s45^2+83*s45*s51-93*s51^2)+3*s34^2*s45*s51*(111*s45^2-257*s45*s51+171*s51^2)+s34^3*(369*s45^3-1181*s45^2*s51+183*s45*s51^2+417*s51^3))+s23^2*(s34+s51)*(s34^6*(-206*s45+57*s51)+3*s45^3*s51^2*(7*s45^2-93*s45*s51+19*s51^2)+s34^5*(653*s45^2-959*s45*s51+228*s51^2)-3*s34*s45^2*s51*(3*s45^3+48*s45^2*s51+193*s45*s51^2-48*s51^3)+s34^4*(214*s45^3+1003*s45^2*s51-1065*s45*s51^2+285*s51^3)+s34^3*(-597*s45^4+1460*s45^3*s51-513*s45^2*s51^2-102*s45*s51^3+114*s51^4)+s34^2*s45*(48*s45^4-568*s45^3*s51+606*s45^2*s51^2-687*s45*s51^3+210*s51^4))-s23^3*(57*s34^7+6*s45^3*s51^3*(-25*s45+19*s51)+s34^6*(-583*s45+399*s51)-3*s34*s45^2*s51^2*(29*s45^2+77*s45*s51-93*s51^2)+2*s34^5*(187*s45^2-962*s45*s51+489*s51^2)+s34^2*s45*s51*(-183*s45^3+761*s45^2*s51-819*s45*s51^2+543*s51^3)+s34^4*(786*s45^3-293*s45^2*s51-1590*s45*s51^2+987*s51^3)+s34^3*(-228*s45^4+1847*s45^3*s51-1738*s45^2*s51^2+294*s45*s51^3+351*s51^4)))-s12^4*(57*s23^7*(4*s34+s45+s51)-s23^5*(1422*s34^3-39*s45^3+699*s45^2*s51+417*s45*s51^2-342*s51^3+s34^2*(683*s45+1671*s51)+s34*(-832*s45^2+2872*s45*s51-423*s51^2))+3*s23^6*(24*s34^2+5*s34*(53*s45-47*s51)+38*(s45^2-s45*s51-2*s51^2))-s34^2*(s45-s51)*(s34+s51)*(119*s34^3*(2*s45+s51)-3*s45*s51*(110*s45^2+9*s45*s51-119*s51^2)+s34^2*(-18*s45^2+833*s45*s51+238*s51^2)+s34*(-220*s45^3-164*s45^2*s51+952*s45*s51^2+119*s51^3))+s23^4*(1312*s34^4+s34^3*(-2753*s45+4959*s51)+s34^2*(-1326*s45^2+182*s45*s51+4572*s51^2)+3*s51*(-160*s45^3+312*s45^2*s51+455*s45*s51^2-76*s51^3)+s34*(406*s45^3-1853*s45^2*s51+4757*s45*s51^2+681*s51^3))-s23^2*(476*s34^6+s34^5*(-173*s45+1688*s51)+s34^4*(-2822*s45^2+2080*s45*s51+2037*s51^2)+3*s45*s51^2*(-78*s45^3+241*s45^2*s51+316*s45*s51^2-139*s51^3)+s34^3*(820*s45^3-5095*s45^2*s51+5584*s45*s51^2+403*s51^3)+s34^2*(193*s45^4+262*s45^3*s51+498*s45^2*s51^2+3666*s45*s51^3-746*s51^4)+s34*s51*(-65*s45^4+47*s45^3*s51+4169*s45^2*s51^2-336*s45*s51^3-324*s51^4))+s23^3*(196*s34^5+s34^4*(2855*s45-1536*s51)-10*s34^3*(234*s45^2-705*s45*s51+464*s51^2)+s34^2*(-883*s45^3+807*s45^2*s51+2265*s45*s51^2-4069*s51^3)+s34*(87*s45^4-91*s45^3*s51+3456*s45^2*s51^2-3547*s45*s51^3-951*s51^4)+3*s51*(-26*s45^4+354*s45^3*s51+61*s45^2*s51^2-436*s45*s51^3+19*s51^4))+s23*(-238*s34^6*(3*s45-2*s51)+6*s45^2*s51^3*(-26*s45^2+17*s45*s51+69*s51^2)+s34^5*(-35*s45^2-2016*s45*s51+1639*s51^2)+s34*s45*s51^2*(-230*s45^3-385*s45^2*s51+1734*s45*s51^2+531*s51^3)+s34^4*(1285*s45^3-813*s45^2*s51-1724*s45*s51^2+2200*s51^3)+s34^2*s51*(-271*s45^4+621*s45^3*s51+943*s45^2*s51^2+1545*s45*s51^3+350*s51^4)+s34^3*(-78*s45^4+2164*s45^3*s51-1045*s45^2*s51^2+592*s45*s51^3+1387*s51^4)))-s12^2*(-119*s34^2*s45^2*(s34+s45)*(s45-s51)*(s34+s51)^3*(s34-s45+s51)+57*s23^7*s34*(4*s34^2+2*s45*s51+3*s34*(s45+s51))-3*s23^6*(184*s34^4+38*s45^2*s51^2+8*s34*s45*s51*(-11*s45+23*s51)+s34^3*(-160*s45+431*s51)+s34^2*(-205*s45^2+128*s45*s51+228*s51^2))+s23*s45*(s34+s51)^2*(3*s45^3*s51^2*(-7*s45+43*s51)+s34^5*(-387*s45+268*s51)+3*s34*s45^2*s51*(3*s45^2+13*s45*s51+99*s51^2)+s34^4*(84*s45^2-879*s45*s51+605*s51^2)+s34^3*(607*s45^3-892*s45^2*s51+337*s51^3)+s34^2*s45*(-66*s45^3+751*s45^2*s51-913*s45*s51^2+588*s51^3))+s23^5*(280*s34^5+21*s45^2*s51^2*(-9*s45+19*s51)+s34^4*(-1861*s45+1678*s51)+3*s34*s45*s51*(14*s45^2-205*s45*s51+359*s51^2)+s34^3*(-192*s45^2-2813*s45*s51+2511*s51^2)+s34^2*(711*s45^3-1909*s45^2*s51+387*s45*s51^2+1074*s51^3))+s23^4*(184*s34^6+2*s34^5*(582*s45-7*s51)+6*s45^2*s51^2*(12*s45^2+135*s45*s51-76*s51^2)-2*s34^4*(1112*s45^2-2301*s45*s51+678*s51^2)+s34*s45*s51*(-36*s45^3+917*s45^2*s51+1158*s45*s51^2-954*s51^3)-s34^3*(905*s45^3+1842*s45^2*s51-4540*s45*s51^2+1938*s51^3)+s34^2*(315*s45^4-1487*s45^3*s51+2242*s45^2*s51^2+159*s45*s51^3-780*s51^4))+s23^2*(s34+s51)*(s34^6*(-417*s45+149*s51)-3*s45^3*s51^2*(6*s45^2+102*s45*s51-131*s51^2)+s34^5*(282*s45^2-1364*s45*s51+511*s51^2)+s34*s45^2*s51^2*(-362*s45^2+59*s45*s51+765*s51^2)+s34^4*(1321*s45^3-651*s45^2*s51-1147*s45*s51^2+575*s51^3)+s34^3*(-414*s45^4+3037*s45^3*s51-2084*s45^2*s51^2+445*s45*s51^3+213*s51^4)+s34^2*s45*(-101*s45^4-306*s45^3*s51+1465*s45^2*s51^2-514*s45*s51^3+645*s51^4))-s23^3*(149*s34^7+s34^6*(-382*s45+709*s51)+s34^5*(-1717*s45^2+106*s45*s51+1130*s51^2)-3*s45^2*s51^2*(13*s45^3+35*s45^2*s51-338*s45*s51^2+57*s51^3)+3*s34^4*(421*s45^3-1818*s45^2*s51+918*s45*s51^2+170*s51^3)+s34*s45*s51*(9*s45^4-287*s45^3*s51+1747*s45^2*s51^2+1572*s45*s51^3-315*s51^4)+s34^3*(562*s45^4+1233*s45^3*s51-3622*s45^2*s51^2+3559*s45*s51^3-279*s51^4)+s34^2*(-48*s45^5+513*s45^4*s51+725*s45^3*s51^2+1799*s45^2*s51^3+978*s45*s51^4-219*s51^5)))+s12^3*(57*s23^7*(6*s34^2+s45*s51+3*s34*(s45+s51))-3*s23^6*(169*s34^3-9*s34^2*(36*s45-55*s51)+114*s45*s51^2+s34*(-161*s45^2+109*s45*s51+225*s51^2))-s34^2*s45*(s45-s51)*(s34+s51)^2*(119*s34^3+119*s34^2*(2*s45+3*s51)+s34*(-247*s45^2+476*s45*s51+238*s51^2)+s45*(-110*s45^2-247*s45*s51+357*s51^2))+s23^5*(-515*s34^4+s34^3*(-2211*s45+477*s51)-3*s45*s51*(69*s45^2+164*s45*s51-228*s51^2)+s34^2*(777*s45^2-4027*s45*s51+2118*s51^2)+s34*(372*s45^3-1391*s45^2*s51-195*s45*s51^2+999*s51^3))+s23^4*(1082*s34^5+s34^4*(-582*s45+3112*s51)+s34^3*(-3281*s45^2+3596*s45*s51+2034*s51^2)+s34^2*(275*s45^3-2977*s45^2*s51+6702*s45*s51^2-726*s51^3)+3*s45*s51*(-26*s45^3+135*s45^2*s51+523*s45*s51^2-190*s51^3)+s34*(87*s45^4-486*s45^3*s51+3076*s45^2*s51^2+1533*s45*s51^3-657*s51^4))+s23^3*(-328*s34^6+s34^5*(2497*s45-2389*s51)+s34^4*(133*s45^2+5037*s45*s51-4774*s51^2)+3*s45*s51^2*(102*s45^3+88*s45^2*s51-554*s45*s51^2+57*s51^3)-s34^3*(2412*s45^3-3695*s45^2*s51+432*s45*s51^2+3547*s51^3)+2*s34^2*(61*s45^4-979*s45^3*s51+1207*s45^2*s51^2-2661*s45*s51^3-336*s51^4)+s34*s51*(29*s45^4+1377*s45^3*s51-3230*s45^2*s51^2-2028*s45*s51^3+162*s51^4))+s23*(s34+s51)*(-119*s34^6*(2*s45-s51)-3*s45^3*s51^2*(13*s45^2+9*s45*s51-112*s51^2)+s34^5*(-744*s45^2-286*s45*s51+483*s51^2)+3*s34^4*(411*s45^3-934*s45^2*s51+204*s45*s51^2+203*s51^3)+s34*s45^2*s51*(9*s45^3-236*s45^2*s51+656*s45*s51^2+621*s51^3)+s34^3*(484*s45^4+1548*s45^3*s51-2894*s45^2*s51^2+1479*s45*s51^3+245*s51^4)+s34^2*s45*(-149*s45^4+592*s45^3*s51+529*s45^2*s51^2-229*s45*s51^3+819*s51^4))+s23^2*(-119*s34^7-s34^6*(834*s45+77*s51)+s34^5*(2436*s45^2-3999*s45*s51+655*s51^2)+3*s45^2*s51^2*(13*s45^3-67*s45^2*s51-266*s45*s51^2+195*s51^3)+s34^4*(644*s45^3+5337*s45^2*s51-6334*s45*s51^2+1488*s51^3)+s34*s45*s51*(-9*s45^4-30*s45^3*s51-2372*s45^2*s51^2+441*s45*s51^3+846*s51^4)+s34^3*(-922*s45^4+2446*s45^3*s51+1998*s45^2*s51^2-3159*s45*s51^3+1298*s51^4)+s34^2*(48*s45^5-967*s45^4*s51+426*s45^3*s51^2-1125*s45^2*s51^3+856*s45*s51^4+423*s51^5))))/(36*s12*(s12-s23)*s23*s34^2*(s12-s45)*(s12-s34-s45)*(s12-s34-s51)*(s23-s34-s51)*(s23-s34+s45-s51)*s51^2),
p[73]->(s12*((s12^3*(19*s23+6*s45)-s23^2*s34*(19*s23+13*s45)-s12^2*(38*s23^2+6*s45^2+19*s23*(s34+2*s45))+s12*s23*(19*s23^2+13*s45*(s34+s45)+s23*(38*s34+32*s45)))/((s12-s34)^2*(s12-s23-s45)*s45*(s12-s34-s51))+(6*s12^3*s23^2-6*(s23-s34)*s34^2*(s23+s45)*(s23-s34+s45)+s12^2*(s23^2*(7*s34-6*s45)+6*s34^2*(s34-s45)+s23*s34*(-25*s34+13*s45))-s12*s34*(-6*s23^3+6*s34^2*(s34-s45)+s23^2*(25*s34+s45)+s23*(-31*s34^2+6*s34*s45+7*s45^2)))/((s12-s34)*s34*(s12-s34-s45)*(-s23+s34-s45)*s51^2)+(6*s12^6*s23*(s23-2*s34+2*s45)-s12^5*(6*s23^3+7*s34*(s34-s45)^2+s23^2*(19*s34+36*s45)+s23*(-62*s34^2+14*s34*s45+42*s45^2))-s34^2*(s23-s34+s45)^2*(s23^3*(16*s34+19*s45)+s34*s45*(12*s34^2-7*s34*s45-22*s45^2)+s23^2*(-56*s34^2-52*s34*s45+13*s45^2)+3*s23*(4*s34^3-21*s34^2*s45-30*s34*s45^2-2*s45^3))+s12^4*(2*s23^3*(29*s34+9*s45)+3*s34*(s34-s45)^2*(3*s34+10*s45)+s23^2*(-71*s34^2+194*s34*s45+66*s45^2)+s23*(-56*s34^3-200*s34^2*s45+166*s34*s45^2+54*s45^3))-s12^3*(5*s23^4*s34-s34*(s34-s45)^2*(21*s34^2-74*s34*s45-39*s45^2)+s23^3*(157*s34^2+131*s34*s45+18*s45^2)+s23^2*(-326*s34^3+264*s34^2*s45+334*s34*s45^2+48*s45^3)+s23*(125*s34^4-535*s34^3*s45+55*s34^2*s45^2+247*s34*s45^3+30*s45^4))+s12*s34*(s23^5*(32*s34+19*s45)+s23^4*(-181*s34^2-2*s34*s45+70*s45^2)+s34*(s34-s45)^2*(18*s34^3+22*s34^2*s45-71*s34*s45^2-44*s45^3)+s23^3*(221*s34^3-503*s34^2*s45-285*s34*s45^2+84*s45^3)+s23^2*(-9*s34^4+686*s34^3*s45-366*s34^2*s45^2-468*s34*s45^3+34*s45^4)+s23*(-75*s34^5-174*s34^4*s45+560*s34^3*s45^2-27*s34^2*s45^3-261*s34*s45^4+s45^5))+s12^2*(-16*s23^5*s34+14*s23^4*s34*(7*s34-4*s45)+s23^3*(24*s34^3+532*s34^2*s45-2*s34*s45^2+6*s45^3)+s23^2*(-313*s34^4-358*s34^3*s45+817*s34^2*s45^2+128*s34*s45^3+12*s45^4)+2*s23*(109*s34^5-135*s34^4*s45-290*s34^3*s45^2+224*s34^2*s45^3+53*s34*s45^4+3*s45^5)+s34*(-41*s34^5+116*s34^4*s45-168*s34^2*s45^3+77*s34*s45^4+16*s45^5)))/((s12-s34)^2*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s12+s34+s45)^2*s51)-(6*s12)/((s12-s23-s45)*(s12-s23-s45+s51))+(6*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))-(3*(s12-s23-s45)*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51)^2)+((s12-s23-s45)*(19*s12*s23-19*s23*s34+31*s12*s45-22*s23*s45-31*s34*s45-34*s45^2))/(s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51))))/6,
p[74]->((-6*(s12^2+4*s12*s34-2*s12*s45-2*s34*s45+s45^2))/(s12*s34)+(s12^5*(19*s23+6*s45)-s23^3*s34^2*(19*s23+13*s45)-s12^4*(57*s23^2+6*s45*(s34+2*s45)+s23*(38*s34+63*s45))+s12*s23^2*s34*(38*s23^2+26*s45*(s34+s45)+s23*(57*s34+64*s45))+s12^3*(57*s23^3+6*s45^2*(s34+s45)+6*s23^2*(19*s34+18*s45)+19*s23*(s34^2+4*s34*s45+3*s45^2))-s12^2*s23*(19*s23^3+3*s23^2*(38*s34+17*s45)+s45*(13*s34^2+32*s34*s45+13*s45^2)+s23*(57*s34^2+134*s34*s45+45*s45^2)))/(s12*(s12-s34)^2*(s12-s23-s45)*s45*(s12-s34-s51))+(6*s12^4*s23^3-6*(s23-s34)*s34^3*(s23+s45)^2*(s23-s34+s45)+s12^3*s23*(s23^2*(s34-6*s45)+6*s34^2*(s34-s45)+s23*s34*(-25*s34+7*s45))-s12^2*s34*(6*s23^4+6*s34^2*(s34-s45)*s45+s23^3*(8*s34+19*s45)+s23*s34*(12*s34^2-25*s34*s45+s45^2)+s23^2*(-44*s34^2-10*s34*s45+13*s45^2))+s12*s34^2*(s23+s45)*(12*s23^3+s23^2*(-11*s34+31*s45)+6*s34*(s34^2+s34*s45-2*s45^2)+s23*(-13*s34^2-36*s34*s45+19*s45^2)))/(s12*(s12-s34)*s34*(s12-s34-s45)*(-s23+s34-s45)*s51^2)+(6*s12^7*s23^2*(2*s23-3*s34+3*s45)-s34^3*(s23+s45)^2*(s23-s34+s45)^2*(s23^2*(16*s34+19*s45)-2*s23*s34*(28*s34+31*s45)+s34*(12*s34^2-13*s34*s45-28*s45^2))-6*s12^6*(2*s23^4+s34^2*(s34-s45)^2+s23^3*(4*s34+11*s45)-s23*s34*(4*s34^2-5*s34*s45+s45^2)+s23^2*(-9*s34^2-2*s34*s45+11*s45^2))+s12^5*(s34^2*(30*s34-13*s45)*(s34-s45)^2+s23^4*(71*s34+36*s45)+s23^3*(-127*s34^2+212*s34*s45+120*s45^2)-s23*s34*(165*s34^3-234*s34^2*s45+61*s34*s45^2+14*s45^3)+s23^2*(101*s34^3-319*s34^2*s45+109*s34*s45^2+90*s45^3))-s12^4*(51*s23^5*s34+3*s34^2*(s34-s45)^2*(18*s34^2+3*s34*s45-28*s45^2)+s23^4*(-98*s34^2+326*s34*s45+36*s45^2)+s23^3*(-50*s34^3-672*s34^2*s45+568*s34*s45^2+90*s45^3)+s23*s34*(-321*s34^4+50*s34^3*s45+734*s34^2*s45^2-502*s34*s45^3+3*s45^4)+s23^2*(244*s34^4+395*s34^3*s45-1082*s34^2*s45^2+290*s34*s45^3+54*s45^4))+s12*s34^2*(s23^6*(48*s34+38*s45)+s23^5*(-213*s34^2+84*s34*s45+190*s45^2)+s34*(s34-s45)^2*s45*(30*s34^3+28*s34^2*s45-101*s34*s45^2-62*s45^3)+s23^4*(181*s34^3-961*s34^2*s45-351*s34*s45^2+342*s45^3)+s23^3*(115*s34^4+1111*s34^3*s45-1280*s34^2*s45^2-1057*s34*s45^3+266*s45^4)+s23*s34*(30*s34^5-199*s34^4*s45-363*s34^3*s45^2+922*s34^2*s45^3+5*s34*s45^4-419*s45^5)-s23^2*(167*s34^5+121*s34^4*s45-1684*s34^3*s45^2+550*s34^2*s45^3+1027*s34*s45^4-76*s45^5))+s12^3*(16*s23^6*s34+13*s23^5*s34*(5*s34+12*s45)+s34^2*(s34-s45)^2*(42*s34^3+87*s34^2*s45-146*s34*s45^2-105*s45^3)+s23^4*(-460*s34^3-37*s34^2*s45+505*s34*s45^2+12*s45^3)+s23^3*(592*s34^4-1365*s34^3*s45-846*s34^2*s45^2+642*s34*s45^3+24*s45^4)+s23^2*(-132*s34^5+1882*s34^4*s45-905*s34^3*s45^2-1352*s34^2*s45^3+301*s34*s45^4+12*s45^5)+s23*s34*(-213*s34^5-729*s34^4*s45+1436*s34^3*s45^2+99*s34^2*s45^3-695*s34*s45^4+24*s45^5))-s12^2*s34*(s23^6*(48*s34+19*s45)-3*s23^5*(37*s34^2-92*s34*s45-38*s45^2)+s23^4*(-262*s34^3-1098*s34^2*s45+412*s34*s45^2+259*s45^3)+s34*(s34-s45)^2*(12*s34^4+95*s34^3*s45-46*s34^2*s45^2-187*s34*s45^3-40*s45^4)+s23^3*(698*s34^4+184*s34^3*s45-2556*s34^2*s45^2-34*s34*s45^3+265*s45^4)-2*s23^2*(209*s34^5-637*s34^4*s45-777*s34^3*s45^2+1126*s34^2*s45^3+231*s34*s45^4-57*s45^5)+s23*(-3*s34^6-798*s34^5*s45+438*s34^4*s45^2+1352*s34^3*s45^3-790*s34^2*s45^4-284*s34*s45^5+13*s45^6)))/(s12*(s12-s34)^2*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s12+s34+s45)^2*s51)-(6*(s12^2-2*s12*(s23+s45)+(s23+s45)*(s34+s45)))/((s12-s23-s45)*(s12-s23-s45+s51))+(6*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))-(3*(s12-s23-s45)*(s12^2*(s23-s45)-s12*(s23-s45)*(s23+s34+2*s45)+(s23+s45)*(s23*s34-s45^2)))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51)^2)+((s12-s23-s45)*(s12^3*(19*s23-31*s45)-s23^2*s34*(19*s34+22*s45)+s45^3*(34*s34+37*s45)+s23*s45*(-31*s34^2-12*s34*s45+25*s45^2)+s12^2*(-19*s23^2-38*s23*s34-32*s23*s45+62*s34*s45+99*s45^2)+s12*(s23^2*(38*s34+22*s45)+s23*(19*s34^2+63*s34*s45-9*s45^2)-s45*(31*s34^2+99*s34*s45+105*s45^2))))/(s12*s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51)))/24,
p[75]->((80*s45^2*(s12-s34+s45))/(s12*s34*(s12-s45))+(39*s12^3)/(s34*(s12-s45)*(s34+s45))+(24*s12^2*s23)/(s34*(s12-s45)*(s34+s45))-(2*(31*s23*s34+89*s12*(s23-s45)))/((s12-s45)*(s34+s45))-(18*s12^3)/((s12-s45)*s45*(s34+s45))-(9*s12^2*s23)/((s12-s45)*s45*(s34+s45))+(36*s12^3*s23)/(s34*(s12-s45)*s45*(s34+s45))-(303*s34*s45)/((s12-s45)*(s34+s45))-(54*s12^2*s45^2)/(s34^2*(s12-s45)*(s34+s45))+(258*s23*s45^2)/(s34*(s12-s45)*(s34+s45))-(9*s12^3*(s23-s34+s45))/(s34*(s12-s45)*s45*(s34+s45))+(27*s12^2*(s12+s23-s34+s45))/(s34*(s12-s45)*(s34+s45))-(144*s12*s45*(s12+s23-s34+s45))/(s34^2*(s34+s45))+(80*s23*s45)/(s12^2-s12*s45)+(178*s45^2)/(s12^2-s12*s45)+(5*(-7*s12^2+25*s12*s34+41*s23*s45))/((s12-s45)*(s34+s45))-(71*s45^3)/(s12^2*s34-s12*s34*s45)+(2*s45*(-119*s12*s23+205*s12*s45-35*s45^2))/(s34*(s12-s45)*(s34+s45))+(3*s23*s45*(163*s12^2+35*s45^2))/(s34^2*(s12-s45)*(s34+s45))-(48*(s12^3*(3*s23+s34-s45)+s12*s45^3+s45^3*(s23-s34+s45)))/(s34^2*(s12-s45)*(s34+s45))+(6*s45*(19*s12^3+5*s45^3-s12*s45*(67*s23+7*s45)))/(s34^2*(s12-s45)*(s34+s45))+(80*s12^2+80*s12*(s23-s34-s45)-8*s45*(20*s23-20*s34+49*s45))/((s12-s45)*(s34+s45))-(s45*(264*s12^2+151*s45*(s23-s34+s45)+s12*(-53*s23+53*s34+98*s45)))/(s34*(s12-s45)*(s34+s45))-(9*s12*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)^2*(s12-s34-s51))+(9*(s34*(s23+s45)^3*(s34+s45)^2-s12^3*s45^2*(s34+2*s45)-s12*(s23+s45)^2*(s34+s45)^2*(s34+2*s45)+s12^2*s45*(s23+s45)*(2*s34^2+5*s34*s45+4*s45^2)))/(s12*s34^2*(s23+s45)^2*(s23+s45-s51))+(3*(s12^4*s23^2*(6*s34*s45*(s34+s45)+s23^2*(-3*s34+16*s45)+s23*(3*s34^2-6*s34*s45+10*s45^2))+s34^3*s45*(s23+s45)^2*(3*s34*s45*(s34+s45)+s23^2*(3*s34+22*s45)+s23*(-3*s34^2-6*s34*s45+16*s45^2))+s12^3*s23*(-9*s34^2*s45^2*(s34+s45)+s23^3*(6*s34^2-51*s34*s45-19*s45^2)-2*s23*s34*s45*(9*s34^2+3*s34*s45+13*s45^2)-s23^2*(6*s34^3-21*s34^2*s45+62*s34*s45^2+13*s45^3))-s12*s34^2*s45*(s23+s45)*(6*s34^2*s45*(s34+s45)+s23^3*(25*s34+63*s45)+s23^2*(-12*s34^2+17*s34*s45+67*s45^2)+s23*(6*s34^3+3*s34^2*s45+13*s34*s45^2+16*s45^3))+s12^2*s34*(3*s34^2*s45^3*(s34+s45)+s23*s34*s45^2*(18*s34^2+15*s34*s45+16*s45^2)+s23^4*(-3*s34^2+57*s34*s45+60*s45^2)+s23^2*s45*(18*s34^3-6*s34^2*s45+62*s34*s45^2+29*s45^3)+s23^3*(3*s34^3-24*s34^2*s45+94*s34*s45^2+83*s45^3))))/(s34^2*(-s12+s34)*(s12-s45)*s45*(s23+s45)*(s34+s45)*s51^2)+(3*(3*s34^5*s45^2*(s23+s45)^3*(s34+s45)-s12*s34^3*s45*(s23+s45)^2*(9*s34^2*s45*(s34+s45)+s23*s45*(-3*s34^2+19*s34*s45+3*s45^2)+s23^2*(6*s34^2+28*s34*s45+3*s45^2))+3*s12^6*s23*(4*s34*s45^2*(s34+s45)+s23^3*(-3*s34+16*s45)+s23*s45*(5*s34^2-4*s34*s45+10*s45^2)+2*s23^2*(s34^2-4*s34*s45+14*s45^2))+s12^5*(3*s34^2*s45^3*(s34+s45)+s23^4*(24*s34^2-157*s34*s45-86*s45^2)-s23*s34*s45^2*(27*s34^2+39*s34*s45+31*s45^2)-s23^2*s45*(39*s34^3-21*s34^2*s45+129*s34*s45^2+56*s45^3)-s23^3*(15*s34^3-66*s34^2*s45+276*s34*s45^2+148*s45^3))+s12^2*s34^2*s45*(s23^4*(40*s34^2+141*s34*s45+44*s45^2)+3*s34*s45^2*(3*s34^3+5*s34^2*s45-s34*s45^2-3*s45^3)+s23^3*(-21*s34^3+54*s34^2*s45+309*s34*s45^2+82*s45^3)+s23*s45*(18*s34^4+15*s34^3*s45-11*s34^2*s45^2+36*s34*s45^3+6*s45^4)+s23^2*(9*s34^4-21*s34^3*s45+6*s34^2*s45^2+213*s34*s45^3+44*s45^4))+s12^4*(-6*s34^2*s45^4*(s34+s45)+2*s23*s34*s45^2*(15*s34^3+15*s34^2*s45+30*s34*s45^2+11*s45^3)+s23^4*(-21*s34^3+198*s34^2*s45+257*s34*s45^2+38*s45^3)+s23^2*s45*(39*s34^4-36*s34^3*s45+189*s34^2*s45^2+214*s34*s45^3+26*s45^4)+s23^3*(12*s34^4-78*s34^3*s45+345*s34^2*s45^2+461*s34*s45^3+64*s45^4))-s12^3*s34*(3*s34*s45^3*(4*s34^3-5*s34*s45^2-s45^3)+s23^4*(-6*s34^3+123*s34^2*s45+284*s34*s45^2+79*s45^3)+3*s23*s45^2*(11*s34^4-2*s34^3*s45+4*s34^2*s45^2+18*s34*s45^3+s45^4)+s23^2*s45*(24*s34^4-60*s34^3*s45+96*s34^2*s45^2+317*s34*s45^3+61*s45^4)+s23^3*(3*s34^4-57*s34^3*s45+201*s34^2*s45^2+550*s34*s45^3+137*s45^4))))/(s12*(s12-s34)^2*s34^2*(s12-s45)*s45*(s23+s45)^2*(s34+s45)*s51)+((s12-s45)*(3*s12*(3*s34-16*s45)*s45+80*s34*s45*(s34+s45)+s12^2*(-9*s34+48*s45))*s51)/(s12*s34^2*s45*(s34+s45)))/36,
p[76]->-((s12*(s23-s34-s51)*(s12^2*s23*(-s23+s51)+(s23-s34)*s45*s51*(s34+s51)+s12*(s23^2*(s34+s51)+s34*s45*(s34+s51)-s23*s51*(s34+s45+s51))))/(s23*s34*s45*s51^2*(-s12+s34+s51))),
p[77]->-((s23-s34-s51)*(s12^3*s23*(s23-s51)^2-(s23-s34)*s45*s51*(s34+s51)*(s23*s34+s45*(s34+s51))-s12^2*(-(s34*s45*s51*(s34+s51))+s23^3*(2*s34+s51)+s23^2*(s34*(s45-3*s51)-2*s51*(s45+s51))+s23*(s34^2*s45+s34*s51*(2*s45+s51)+s51^2*(2*s45+s51)))+s12*(s23^3*s34*(s34+s51)+s23^2*(s34^2*(s45-s51)-s34*s51^2-2*s45*s51^2)-s34*s45*(s34+s51)*(-(s34*(s45-2*s51))+s51*(s45+s51))+s23*s45*(s34+s51)*(s34^2+2*s34*s51+s51*(s45+2*s51)))))/(4*s12*s23*s34*s45*(s12-s34-s51)*s51^2),
p[78]->(s12*(-2*s12^4*(s23-s51)*(19*s23^3+3*s34^3+s23^2*(-44*s34+32*s45-57*s51)-2*s34^2*(3*s45+11*s51)+s34*(3*s45^2+29*s45*s51-44*s51^2)+s51*(-13*s45^2+32*s45*s51-19*s51^2)+s23*(22*s34^2-29*s34*s45+13*s45^2+88*s34*s51-64*s45*s51+57*s51^2))+s12^3*(38*s23^5+s23^4*(13*s34+64*s45-76*s51)-2*s23^3*(88*s34^2-79*s34*s45-13*s45^2+171*s34*s51+51*s45*s51+38*s51^2)+s23^2*(107*s34^3+s34^2*(-266*s45+706*s51)+2*s51*(-32*s45^2-39*s45*s51+152*s51^2)+s34*(153*s45^2-562*s45*s51+948*s51^2))+2*s23*(9*s34^4+s34^3*(13*s45-105*s51)+s34^2*(-32*s45^2+187*s45*s51-442*s51^2)+s34*(16*s45^3-84*s45^2*s51+325*s45*s51^2-461*s51^3)+s51*(-13*s45^3+25*s45^2*s51+103*s45*s51^2-133*s51^3))+s51*(-24*s34^4+s34^3*(48*s45+103*s51)-6*s34^2*(4*s45^2+18*s45*s51-59*s51^2)+3*s34*s51*(5*s45^2-82*s45*s51+101*s51^2)+2*s51*(13*s45^3-6*s45^2*s51-45*s45*s51^2+38*s51^3)))-s12^2*(s23^5*(101*s34+76*s51)+s23^4*(-175*s34^2+216*s34*s45-480*s34*s51+90*s45*s51-266*s51^2)+s23^3*(23*s34^3+s34^2*(-119*s45+299*s51)+2*s51*(-6*s45^2-141*s45*s51+152*s51^2)+s34*(147*s45^2-450*s45*s51+568*s51^2))+s23*(30*s34^5-3*s34^4*(s45+15*s51)+s34^3*(-60*s45^2+228*s45*s51-649*s51^2)+3*s34^2*(15*s45^3-69*s45^2*s51+189*s45*s51^2-373*s51^3)+3*s34*s51*(4*s45^3+11*s45^2*s51+70*s45*s51^2-207*s51^3)-2*s51^2*(13*s45^3-96*s45^2*s51+63*s45*s51^2+38*s51^3))+2*(s34+s51)*(6*s34^4*(s45-3*s51)+3*s34*s51^2*(-5*s45^2-21*s45*s51+38*s51^2)+s34^3*(-12*s45^2+48*s45*s51+40*s51^2)+s51^2*(26*s45^3-51*s45^2*s51+6*s45*s51^2+19*s51^3)+3*s34^2*(2*s45^3-10*s45^2*s51-9*s45*s51^2+51*s51^3))+s23^2*(21*s34^4-4*s34^3*(31*s45-60*s51)+s34^2*(71*s45^2-268*s45*s51+461*s51^2)-2*s51*(13*s45^3+39*s45^2*s51-153*s45*s51^2+38*s51^3)+2*s34*(16*s45^3-24*s45^2*s51+69*s45*s51^2+83*s51^3)))-s23*s51*(s23^4*s34*(6*s34+25*s51)+s51*(s34+s51)^2*(51*s34^3+s34^2*(-40*s45+102*s51)+2*s45*(13*s45^2-32*s45*s51+19*s51^2)+s34*(-25*s45^2-2*s45*s51+51*s51^2))-2*s23^3*(6*s34^3+19*s45*s51^2+s34^2*(-9*s45+69*s51)+s34*(-6*s45*s51+63*s51^2))+s23^2*(6*s34^4-24*s34^3*(s45-10*s51)+2*s45*s51^2*(-32*s45+57*s51)+s34*s51*(-33*s45^2+50*s45*s51+228*s51^2)+2*s34^2*(9*s45^2-44*s45*s51+231*s51^2))-2*s23*(s34+s51)*(s34^3*(-3*s45+89*s51)+s45*s51*(13*s45^2-64*s45*s51+57*s51^2)+s34^2*(6*s45^2-49*s45*s51+178*s51^2)+s34*(-3*s45^3-29*s45^2*s51+11*s45*s51^2+89*s51^3)))+s12*(s23^5*(63*s34^2+126*s34*s51+38*s51^2)-s23^4*(150*s34^3+4*s51^2*(3*s45+38*s51)+s34^2*(-171*s45+579*s51)+s34*s51*(-228*s45+619*s51))+s23^3*(111*s34^4+s34^3*(-276*s45+720*s51)+2*s51^2*(-51*s45^2-s45*s51+114*s51^2)+9*s34^2*(17*s45^2-86*s45*s51+159*s51^2)+6*s34*s51*(19*s45^2-93*s45*s51+175*s51^2))+2*s23*(s34+s51)*(9*s34^5+s34^4*(-39*s45+45*s51)+s34^3*(33*s45^2-93*s45*s51+50*s51^2)+s51^2*(13*s45^3+13*s45^2*s51-51*s45*s51^2+19*s51^3)+s34^2*(-3*s45^3+27*s45^2*s51-77*s45*s51^2+20*s51^3)+s34*s51*(3*s45^3+14*s45^2*s51-74*s45*s51^2+25*s51^3))+(s34+s51)^2*(18*s34^4*(s45-s51)+s34^3*(-36*s45^2+72*s45*s51+15*s51^2)+2*s45*s51^2*(13*s45^2-32*s45*s51+19*s51^2)+s34*s51^2*(-25*s45^2-2*s45*s51+51*s51^2)+2*s34^2*(9*s45^3-27*s45^2*s51+7*s45*s51^2+42*s51^3))-s23^2*(42*s34^5+s34^4*(-159*s45+339*s51)+4*s34^3*(33*s45^2-147*s45*s51+236*s51^2)+2*s51^2*(26*s45^3-70*s45^2*s51-39*s45*s51^2+76*s51^3)+s34*s51*(-12*s45^3+15*s45^2*s51-506*s45*s51^2+696*s51^3)+s34^2*(-45*s45^3+255*s45^2*s51-857*s45*s51^2+1191*s51^3)))))/(6*(s12-s23)*s34^2*(s23-s34+s45-s51)^2*s51^2*(-s12+s34+s51)^2),
p[79]->(-2*s12^5*(s23-s51)^2*(19*s23^3+3*s34^3+s23^2*(-44*s34+32*s45-57*s51)-2*s34^2*(3*s45+11*s51)+s34*(3*s45^2+29*s45*s51-44*s51^2)+s51*(-13*s45^2+32*s45*s51-19*s51^2)+s23*(22*s34^2-29*s34*s45+13*s45^2+88*s34*s51-64*s45*s51+57*s51^2))+s12^4*(s23-s51)*(38*s23^5+s23^4*(51*s34+64*s45-76*s51)+6*s34^4*(s45-6*s51)-2*s23^3*(132*s34^2-130*s34*s45-13*s45^2+228*s34*s51+70*s45*s51+38*s51^2)+s34^3*(-12*s45^2+134*s45*s51+79*s51^2)+4*s51^2*(13*s45^3-19*s45^2*s51-13*s45*s51^2+19*s51^3)+2*s34^2*(3*s45^3-53*s45^2*s51+30*s45*s51^2+171*s51^3)+s34*s51*(20*s45^3-107*s45^2*s51-120*s45*s51^2+303*s51^3)+s23^2*(151*s34^3+s34^2*(-412*s45+870*s51)+4*s51*(-32*s45^2+9*s45*s51+76*s51^2)+s34*(243*s45^2-640*s45*s51+1062*s51^2))+2*s23*(12*s34^4+s34^3*(29*s45-115*s51)-2*s34^2*(29*s45^2-88*s45*s51+237*s51^2)+s34*(29*s45^3-68*s45^2*s51+250*s45*s51^2-480*s51^3)+s51*(-26*s45^3+89*s45^2*s51+46*s45*s51^2-133*s51^3)))-s23*s51*(s23^5*s34^2*(6*s34+25*s51)-s23^4*s34*(12*s34^3-6*s34^2*(4*s45-23*s51)+13*s45*s51^2+s34*s51*(-43*s45+126*s51))+s45*s51*(s34+s51)^3*(51*s34^3+s34^2*(-40*s45+102*s51)+2*s45*(13*s45^2-32*s45*s51+19*s51^2)+s34*(-25*s45^2-2*s45*s51+51*s51^2))+s23^3*(6*s34^5-38*s45^2*s51^3-6*s34*s45*s51^2*(15*s45+2*s51)+s34^4*(-36*s45+240*s51)+s34^2*s51*(-3*s45^2-214*s45*s51+228*s51^2)+s34^3*(36*s45^2-238*s45*s51+462*s51^2))+s23^2*(s34+s51)*(2*s34^4*(6*s45-89*s51)+2*s45^2*s51^2*(-32*s45+57*s51)+s34^3*(-36*s45^2+338*s45*s51-356*s51^2)+s34*s45*s51*(-59*s45^2+178*s45*s51+114*s51^2)+2*s34^2*(12*s45^3-15*s45^2*s51+220*s45*s51^2-89*s51^3))+s23*(s34+s51)^2*(51*s34^4*s51+2*s34^3*(3*s45^2-109*s45*s51+51*s51^2)-2*s45^2*s51*(13*s45^2-64*s45*s51+57*s51^2)+2*s34*s45*(3*s45^3+42*s45^2*s51-43*s45*s51^2-70*s51^3)+s34^2*(-12*s45^3+73*s45^2*s51-358*s45*s51^2+51*s51^3)))+s12^2*(2*s23^6*(82*s34^2+101*s34*s51+19*s51^2)-s23^5*(325*s34^3+2*s51^2*(44*s45+95*s51)+3*s34*s51*(-123*s45+337*s51)+s34^2*(-488*s45+1158*s51))+s23^4*(134*s34^4+s34^3*(-570*s45+1205*s51)+4*s51^2*(-48*s45^2+69*s45*s51+95*s51^2)+2*s34^2*(258*s45^2-890*s45*s51+1351*s51^2)+s34*s51*(180*s45^2-778*s45*s51+1973*s51^2))-s23^3*(21*s34^5-58*s34^4*(s45-3*s51)+15*s34^3*(12*s45^2-36*s45*s51+89*s51^2)+4*s51^2*(10*s45^3-131*s45^2*s51+56*s45*s51^2+95*s51^3)+s34*s51*(-7*s45^3-141*s45^2*s51-498*s45*s51^2+1822*s51^3)+s34^2*(-224*s45^3+761*s45^2*s51-1262*s45*s51^2+2624*s51^3))+(s34+s51)^2*(6*s34^4*(2*s45^2-3*s45*s51+5*s51^2)+s34*s51^2*(30*s45^3+151*s45^2*s51-226*s45*s51^2-51*s51^3)+4*s45*s51^2*(-13*s45^3+19*s45^2*s51+13*s45*s51^2-19*s51^3)+s34^3*(-24*s45^3+60*s45^2*s51-248*s45*s51^2+9*s51^3)+2*s34^2*(6*s45^4-21*s45^3*s51+108*s45^2*s51^2-190*s45*s51^3-36*s51^4))+s23^2*(48*s34^6+s34^5*(-60*s45+69*s51)-2*s34^4*(59*s45^2-204*s45*s51+36*s51^2)+s34^3*(110*s45^3-575*s45^2*s51+836*s45*s51^2+169*s51^3)+2*s51^2*(13*s45^4+78*s45^3*s51-210*s45^2*s51^2-52*s45*s51^3+95*s51^4)+4*s34^2*(8*s45^4-4*s45^3*s51-143*s45^2*s51^2-11*s45*s51^3+195*s51^4)+3*s34*s51*(-2*s45^4+40*s45^3*s51-189*s45^2*s51^2-172*s45*s51^3+236*s51^4))+s23*(s34+s51)*(12*s34^5*(5*s45-6*s51)+s34^4*(-63*s45^2+75*s45*s51-65*s51^2)+s34^3*(-30*s45^3+204*s45^2*s51+35*s45*s51^2+201*s51^3)+2*s51^2*(13*s45^4-96*s45^3*s51+18*s45^2*s51^2+108*s45*s51^3-19*s51^4)+s34*s51*(-12*s45^4-117*s45^3*s51-45*s45^2*s51^2+589*s45*s51^3+39*s51^4)+s34^2*(45*s45^4-207*s45^3*s51+292*s45^2*s51^2+393*s45*s51^3+271*s51^4)))+s12*(-3*s23^6*s34*(21*s34^2+40*s34*s51+21*s51^2)+s23^5*(150*s34^4-9*s34^3*(26*s45-67*s51)+76*s45*s51^3+s34*s51^2*(-64*s45+303*s51)+s34^2*s51*(-375*s45+737*s51))-s23^4*(111*s34^5+4*s45*s51^3*(-13*s45+76*s51)+s34^4*(-426*s45+786*s51)+s34*s51^2*(33*s45^2+199*s45*s51+582*s51^2)+3*s34^3*(108*s45^2-517*s45*s51+609*s51^2)+s34^2*s51*(423*s45^2-1204*s45*s51+1734*s51^2))+s45*(s34+s51)^3*(-18*s34^4*(s45-s51)+2*s45*s51^2*(13*s45^2-32*s45*s51+19*s51^2)+s34*s51^2*(-25*s45^2-2*s45*s51+51*s51^2)+s34^3*(36*s45^2-72*s45*s51+87*s51^2)-2*s34^2*(9*s45^3-27*s45^2*s51+47*s45*s51^2-60*s51^3))+s23^3*(42*s34^6+s34^5*(-270*s45+375*s51)-2*s45*s51^3*(38*s45^2+97*s45*s51-228*s51^2)+3*s34^4*(136*s45^2-519*s45*s51+496*s51^2)+3*s34*s51^2*(-24*s45^3-93*s45^2*s51+310*s45*s51^2+186*s51^3)+s34^2*s51*(-201*s45^3+829*s45^2*s51-575*s45*s51^2+1980*s51^3)+s34^3*(-198*s45^3+1341*s45^2*s51-2336*s45*s51^2+2577*s51^3))+s23*(s34+s51)^2*(18*s34^5*(-2*s45+s51)+3*s34^4*(38*s45^2-54*s45*s51+25*s51^2)-3*s34^3*(28*s45^3-84*s45^2*s51+74*s45*s51^2-49*s51^3)+2*s45*s51^2*(13*s45^3+26*s45^2*s51-83*s45*s51^2+38*s51^3)+s34*s51*(6*s45^4+54*s45^3*s51-237*s45^2*s51^2+86*s45*s51^3+51*s51^4)+s34^2*(6*s45^4-78*s45^3*s51+37*s45^2*s51^2-86*s45*s51^3+141*s51^4))-s23^2*(s34+s51)*(18*s34^6-30*s34^5*(4*s45-3*s51)+s34^4*(225*s45^2-573*s45*s51+431*s51^2)+2*s45*s51^2*(26*s45^3-44*s45^2*s51-135*s45*s51^2+152*s51^3)+s34^3*(-138*s45^3+738*s45^2*s51-764*s45*s51^2+931*s51^3)+s34*s51*(-12*s45^4-43*s45^3*s51-499*s45^2*s51^2+652*s45*s51^3+267*s51^4)+s34^2*(45*s45^4-273*s45^3*s51+316*s45^2*s51^2+37*s45*s51^3+839*s51^4)))-s12^3*(s23^6*(139*s34+76*s51)+s23^5*(-162*s34^2+318*s34*s45-657*s34*s51+52*s45*s51-342*s51^2)+s23^4*(-153*s34^3+s34^2*(52*s45+96*s51)+2*s51*(-38*s45^2-148*s45*s51+285*s51^2)+3*s34*(79*s45^2-235*s45*s51+324*s51^2))+s23^3*(128*s34^4+s34^3*(-566*s45+983*s51)+s34^2*(382*s45^2-1235*s45*s51+1194*s51^2)+s34*(58*s45^3-187*s45^2*s51+472*s45*s51^2-98*s51^3)+4*s51*(-13*s45^3+9*s45^2*s51+166*s45*s51^2-95*s51^3))+s23^2*(48*s34^5+2*s34^4*(65*s45-144*s51)+s34^3*(-390*s45^2+1405*s45*s51-1821*s51^2)+4*s45*s51^2*(16*s45^2+87*s45*s51-184*s51^2)+s34^2*(230*s45^3-1102*s45^2*s51+1765*s45*s51^2-2538*s51^3)-s34*s51*(31*s45^3-131*s45^2*s51+366*s45*s51^2+1053*s51^3))-s51*(s34+s51)*(12*s34^4*(s45-5*s51)+s34^3*(-24*s45^2+295*s45*s51+32*s51^2)+6*s34^2*(2*s45^3-40*s45^2*s51+62*s45*s51^2+47*s51^3)+3*s34*s51*(5*s45^3-92*s45^2*s51+59*s45*s51^2+76*s51^3)+2*s51*(13*s45^4+20*s45^3*s51-96*s45^2*s51^2+44*s45*s51^3+19*s51^4))+s23*(6*s34^5*(5*s45-17*s51)+s34^4*(2*s45^2+33*s45*s51+132*s51^2)+s34^3*(-52*s45^3+292*s45^2*s51-172*s45*s51^2+1305*s51^3)+2*s51^2*(13*s45^4+14*s45^3*s51-250*s45^2*s51^2+202*s45*s51^3+57*s51^4)+s34*s51*(-6*s45^4+28*s45^3*s51-649*s45^2*s51^2+546*s45*s51^3+963*s51^4)+s34^2*(32*s45^4-223*s45^3*s51+204*s45^2*s51^2-33*s45*s51^3+1920*s51^4))))/(24*s12*(s12-s23)*s34^2*(s23-s34+s45-s51)^2*s51^2*(-s12+s34+s51)^2),
p[80]->(s12*((s12^2*(-6*s34+38*s45)+s12*(6*s23*s34-38*s23*s45-21*s34*s45-76*s45^2)+s45*(45*s23*s34-18*s34^2+38*s23*s45+27*s34*s45+38*s45^2))/(s34^2*(s12-s23-s45)*s45)+(6*(s12-s23-s45)*(s23*s34*(s34+s45)+s34*s45*(s34+s45)-s12*s45*(s34+2*s45)))/(s34^2*(s23+s45)^2*(s23+s45-s51))+(6*(s12-s23-s45)*(s23+s45))/s51^3+(s34*(-25*s23+18*s34-19*s45)*s45*(s23+s45)^2+s12^2*(s23^2*(6*s34-38*s45)-25*s34*s45^2-13*s23*s45*(s34+2*s45))+2*s12*(s23+s45)*(13*s23*s45*(s34+s45)+s23^2*(-3*s34+19*s45)+s34*s45*(-3*s34+22*s45)))/(s34^2*s45*(s23+s45)*s51^2)-(2*(s45*(s23+s45)^3*(35*s23*s34-9*s34^2+19*s23*s45+20*s34*s45+13*s45^2)+s12^3*(s23^2*(3*s34-19*s45)+2*s23*(3*s34-19*s45)*s45+(6*s34-13*s45)*s45^2)+s12^2*(s23+s45)*(s23^2*(-9*s34+57*s45)+s23*s45*(11*s34+108*s45)+s45*(-3*s34^2+11*s34*s45+39*s45^2))-s12*(s23+s45)^2*(s23^2*(-6*s34+38*s45)+s23*s45*(46*s34+89*s45)+s45*(-6*s34^2+37*s34*s45+39*s45^2))))/(s34^2*(s12-s23-s45)*s45*(s23+s45)^2*s51)))/12,
p[81]->(-18+(24*s34)/(s12-s23-s45)+(6*(s12-s23)*s23)/((s12-s23-s45)*s45)-(109*s12*s45)/(s34*(s12-s23-s45))-(64*s45^4)/(s12*s34^2*(s12-s23-s45))+(3*(5*s12-13*s23)*(s23+s45))/(s34*(s12-s23-s45))-(48*s45*(s23+s45))/(s34*(s12-s23-s45))+(38*s45^2*(s23+s45)^2)/(s12*s34^2*(s12-s23-s45))-(180*s23^2)/(s34*(-s12+s23+s45))-(228*s23^2*s45)/(s34^2*(-s12+s23+s45))+(76*s23*s45*(s23+s45))/(s34^2*(-s12+s23+s45))+(3*(29*s23+13*s45))/(-s12+s23+s45)-(4*s23*s45^2*(19*s23+35*s45))/(s12*s34^2*(s12-s23-s45))-(8*s12*s23*(19*s23+65*s45))/(s34^2*(s12-s23-s45))+(4*(7*s12^2+71*s23*s45))/(s34*(s12-s23-s45))-(112*s23*s45^2)/(s12^2*s34-s12*s23*s34-s12*s34*s45)+(9*s45*(5*s23^2+8*s23*s45+3*s45^2))/(s12*s34*(s12-s23-s45))+(2*(-71*s12*s23+55*s45^2))/(s34*(s12-s23-s45))+(45*s23^2+57*s45^2)/(s12^2-s12*s23-s12*s45)+(24*s12*s23^2)/(s12*s34*s45-s23*s34*s45-s34*s45^2)-(7*(11*s23^2*s45+5*s45^3))/(s12*s34*(s12-s23-s45))+(6*s12*(s12^2+s12*(-4*s23+s45)-s23*(s23+s45)))/(s34*(s12-s23-s45)*s45)+(6*(-3*s45*(s34+s45)+s23*(-3*s34+14*s45)))/(s12*(s12-s23-s45))-(6*s45*(19*s45*(s23+s45)+s12*(-19*s23+32*s45)))/(s34^2*(s12-s23-s45))+(2*(-19*s12^3+19*s12*s23*(s23+s45)+5*s45^2*(47*s23+23*s45)+s12^2*(76*s23+70*s45)))/(s34^2*(s12-s23-s45))+(6*(s12-s23-s45)*(s23^2*s34*(s34+s45)^2-2*s23*(s12-s34)*s45*(s34+s45)^2+s45^2*(-2*s12*(s34+s45)^2+s34*(s34+s45)^2+s12^2*(s34+2*s45))))/(s12*s34^2*(s23+s45)^2*(s23+s45-s51))-(6*(s12-s23-s45)*(s23+s45)*(s12*s23-s34*(s23+s45)))/(s12*s51^3)+(s34^2*(-25*s23+18*s34-25*s45)*s45*(s23+s45)^3+s12^3*s23*(s23^2*(6*s34-38*s45)-25*s34*s45^2-13*s23*s45*(s34+2*s45))-s12*s34*(s23+s45)^2*(2*s34*(15*s34-22*s45)*s45+s23*s45*(-74*s34+45*s45)+s23^2*(-6*s34+63*s45))+s12^2*(s23+s45)*(-19*s34^2*s45^2+5*s23*s34*s45*(-5*s34+14*s45)+s23^3*(-6*s34+38*s45)+s23^2*(-6*s34^2+64*s34*s45+26*s45^2)))/(s12*s34^2*s45*(s23+s45)*s51^2)-(s34*s45*(s23+s45)^4*(70*s23*s34-18*s34^2+13*s23*s45+58*s34*s45+7*s45^2)-s12^4*(-5*s23^2*(s34-28*s45)*s45+25*s34*s45^3+26*s23*s45^2*(s34+2*s45)+s23^3*(-12*s34+76*s45))+s12*(s23+s45)^3*(4*s34*s45*(15*s34^2-23*s34*s45+s45^2)+s23*s45*(-200*s34^2+85*s34*s45+52*s45^2)+s23^2*(-12*s34^2+165*s34*s45+76*s45^2))-s12^2*(s23+s45)^2*(-6*s23^3*(3*s34-19*s45)+2*s34*s45*(15*s34^2-8*s34*s45+27*s45^2)+s23*s45*(-106*s34^2+215*s34*s45+156*s45^2)+s23^2*(-18*s34^2+239*s34*s45+318*s45^2))+s12^3*(s23+s45)*(13*s23*s45^2*(11*s34+12*s45)+2*s34*s45^2*(9*s34+34*s45)+s23^3*(-30*s34+190*s45)+s23^2*(-6*s34^2+81*s34*s45+382*s45^2)))/(s12*s34^2*(s12-s23-s45)*s45*(s23+s45)^2*s51)+((s12-s45)*(s12^2*(6*s34-38*s45)-s45*(45*s23*s34-18*s34^2+38*s23*s45+27*s34*s45+38*s45^2)+s12*(-6*s23*s34+38*s23*s45+21*s34*s45+76*s45^2))*s51)/(s12*s34^2*(s12-s23-s45)*s45))/48,
p[82]->-(s12*(s12^5*(39*s23^2-277*s23*s34-39*s23*s51-277*s34*s51)+s12^4*(-57*s23^3+2*s23^2*(226*s34-39*s45+9*s51)+277*s34*(3*s45*s51+s34*(s45+2*s51))+s23*(831*s34^2+39*s51*(3*s45+s51)+s34*(533*s45+987*s51)))-3*s23*(s23-s34-s51)*(s23^3*s34*(6*s34+25*s51)+(s34+s45)*(s45-s51)*(s34+s51)*(6*s34*(s45-s51)+13*s45*s51)+s23^2*(6*s34^3+s34*(69*s45-25*s51)*s51+19*s45*s51^2+s34^2*(18*s45+13*s51))+s23*(12*s34^3*(s45-s51)+s34*s45*(63*s45-37*s51)*s51+s45*(32*s45-19*s51)*s51^2+s34^2*(18*s45^2+20*s45*s51-25*s51^2)))-s12^3*(39*s23^4+2*s23^3*(50*s34-9*s45-87*s51)+s23^2*(1316*s34^2+332*s34*s45-39*s45^2+1369*s34*s51-42*s45*s51+174*s51^2)+277*s34*(s34^2*(2*s45+s51)+s51*(3*s45^2+s45*s51-s51^2)+s34*(2*s45^2+5*s45*s51-s51^2))+s23*(831*s34^3+2*s34^2*(956*s45+635*s51)-39*s51*(-3*s45^2-4*s45*s51+s51^2)+s34*(235*s45^2+2344*s45*s51+6*s51^2)))+s12^2*(57*s23^5-12*s23^4*(3*s34-8*s45+11*s51)+s23^3*(428*s34^2-114*s34*s45+39*s45^2+383*s34*s51-288*s45*s51+54*s51^2)+s23^2*(1120*s34^3+s34^2*(1208*s45+1847*s51)+3*s51*(-33*s45^2+96*s45*s51+20*s51^2)+s34*(-99*s45^2+1550*s45*s51+733*s51^2))+277*s34*(s34^3*s45+s45*s51*(s45^2+2*s45*s51-2*s51^2)+s34^2*(3*s45^2+s45*s51-s51^2)+s34*(s45^3+5*s45^2*s51-2*s45*s51^2-s51^3))+s23*(277*s34^4+s34^3*(1951*s45+9*s51)+s34^2*(1057*s45^2+3223*s45*s51-1035*s51^2)+s34*(-21*s45^3+1411*s45^2*s51+1095*s45*s51^2-767*s51^3)-39*s51*(-s45^3-5*s45^2*s51+s45*s51^2+s51^3)))-s12*(277*s34*s45*(s34+s45)*(s45-s51)*(s34+s51)^2+s23^5*(39*s34+57*s51)-3*s23^4*(25*s34^2-33*s34*s45+121*s34*s51-13*s45*s51+57*s51^2)+s23^3*(289*s34^3+s34^2*(-174*s45+842*s51)+3*s51*(-19*s45^2-52*s45*s51+57*s51^2)+s34*(81*s45^2-606*s45*s51+862*s51^2))+s23^2*(295*s34^4+s34^3*(873*s45+421*s51)+s34^2*(-123*s45^2+2313*s45*s51-313*s51^2)+s34*(21*s45^3-189*s45^2*s51+1737*s45*s51^2-517*s51^3)+3*s51*(-13*s45^3+25*s45^2*s51+65*s45*s51^2-19*s51^3))+s23*(s34+s51)*(s34^3*(572*s45-313*s51)+s34^2*(861*s45^2+72*s45*s51-376*s51^2)+39*s45*s51*(2*s45^2+s45*s51-2*s51^2)-s34*(24*s45^3-1146*s45^2*s51+764*s45*s51^2+21*s51^3)))))/(18*s23*s34*(-s12+s23+s34+s45)*(s12+s23-s34-s51)*(-s12+s23+s45-s51)*s51^2*(-s12+s34+s51)),
p[83]->((21*s12)/(-s12+s23+s34+s45)+(3*s12*(-13*s12+19*s23))/(s34*(-s12+s23+s34+s45))+(18*s34)/(-s12+s23+s34+s45)-(42*s45)/(-s12+s23+s34+s45)-(114*s23*s45)/(s34*(-s12+s23+s34+s45))+(117*(s12-s45)*s45)/(s34*(-s12+s23+s34+s45))-(18*s45*(s34+s45))/(s12*(-s12+s23+s34+s45))+(3*s45^2*(19*s23+13*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45))-(3*(-7*s12^6+s12*s23^2*s34*(38*s23^2+96*s23*s34+39*s34^2+64*s23*s45+65*s34*s45+26*s45^2)-s23^3*s34^2*(19*s23+13*(s34+s45))+s12^5*(46*s23+21*(s34+s45))-s12^4*(90*s23^2+21*(s34+s45)^2+5*s23*(25*s34+21*s45))+s12^3*(70*s23^3+7*(s34+s45)^3+3*s23^2*(73*s34+45*s45)+8*s23*(14*s34^2+23*s34*s45+9*s45^2))-s12^2*s23*(19*s23^3+51*s23^2*(3*s34+s45)+(s34+s45)^2*(33*s34+13*s45)+s23*(168*s34^2+200*s34*s45+45*s45^2))))/(s12*s23*(s12-s34)^2*(-s12+s23+s34+s45)*(s12-s34-s51))-(256*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))-(s12^5*s23^2*(39*s23-277*s34)+18*s23*(s23-s34)*s34^3*(s23+s45)^2*(s23+s34+s45)+s12^4*s23*(-18*s23^3+s23^2*(100*s34-39*s45)+554*s34^2*s45+s23*s34*(1108*s34+181*s45))-s12^3*(57*s23^5+12*s23^3*s34*(43*s34-16*s45)+277*s34^3*s45^2+s23^4*(-93*s34+39*s45)+s23*s34^2*s45*(1662*s34+497*s45)+s23^2*s34*(1662*s34^2+1055*s34*s45-96*s45^2))+s12^2*s34*(s23+s45)*(132*s23^4+3*s23^2*s34*(186*s34-77*s45)+277*s34^2*s45*(2*s34+s45)+s23^3*(-132*s34+96*s45)+s23*s34*(1108*s34^2+973*s34*s45-57*s45^2))-s12*s34^2*(s23+s45)*(93*s23^4+277*s34^2*s45*(s34+s45)+s23^3*(-57*s34+150*s45)+s23*s34*(277*s34^2+458*s34*s45-96*s45^2)+s23^2*(163*s34^2-171*s34*s45+57*s45^2)))/(s12*s23*(s12-s34)*(s12+s23-s34)*s34*(-s12+s23+s34+s45)*s51^2)-(-78*s12^8*s23^2+3*s23*(s23-s34)^2*s34^3*(s23+s45)^2*(19*s23^2+13*s23*s34-6*s34^2+38*s23*s45+13*s34*s45+19*s45^2)+s12^7*(36*s23^3-96*s23*s34*s45+554*s34^2*s45+3*s23^2*(137*s34+78*s45))+s12^6*(192*s23^4-6*s23*s34*(83*s34-48*s45)*s45-554*s34^2*s45*(4*s34+3*s45)+s23^3*(55*s34+84*s45)-3*s23^2*(307*s34^2+302*s34*s45+78*s45^2))+s12^5*(-36*s23^5-4*s23^4*(302*s34+105*s45)+2*s23*s34*s45*(1497*s34^2+38*s34*s45-144*s45^2)+831*s34^2*s45*(4*s34^2+7*s34*s45+2*s45^2)-2*s23^3*(326*s34^2+271*s34*s45+138*s45^2)+3*s23^2*(390*s34^3+99*s34^2*s45+263*s34*s45^2+26*s45^3))+s12^4*(-114*s23^6+4*s23^5*(100*s34-39*s45)+2*s23^4*(1394*s34^2+718*s34*s45+75*s45^2)+2*s23^2*s34*(-480*s34^3+660*s34^2*s45+1283*s34*s45^2-243*s45^3)-277*s34^2*s45*(8*s34^3+27*s34^2*s45+18*s34*s45^2+2*s45^3)+s23*s34*s45*(-5070*s34^3-2889*s34^2*s45+1324*s34*s45^2+96*s45^3)+s23^3*(1320*s34^3+3833*s34^2*s45+325*s34*s45^2+156*s45^3))+s12^2*s34*(57*s23^7+s23^6*(-303*s34+114*s45)-277*s34^3*s45^2*(3*s34^2+8*s34*s45+4*s45^2)+3*s23^5*(215*s34^2-237*s34*s45+69*s45^2)+s23^4*(1805*s34^3+2448*s34^2*s45-1110*s34*s45^2+246*s45^3)+s23*s34^2*s45*(-1032*s34^3-3107*s34^2*s45+497*s34*s45^2+1531*s45^3)+s23^2*s34*(-201*s34^4-494*s34^3*s45+5708*s34^2*s45^2+4184*s34*s45^3-462*s45^4)+s23^3*(379*s34^4+5872*s34^3*s45+4438*s34^2*s45^2-1164*s34*s45^3+96*s45^4))+s12^3*(57*s23^6*(5*s34+2*s45)+s23^5*(-870*s34^2+258*s34*s45+192*s45^2)+2*s23*s34^2*s45*(1833*s34^3+2503*s34^2*s45-809*s34*s45^2-451*s45^3)-3*s23^4*(1037*s34^3+805*s34^2*s45+75*s34*s45^2-26*s45^3)-4*s23^3*s34*(280*s34^3+1939*s34^2*s45+497*s34*s45^2-12*s45^3)+277*s34^3*s45*(2*s34^3+15*s34^2*s45+19*s34*s45^2+5*s45^3)+s23^2*s34*(543*s34^4-782*s34^3*s45-7612*s34^2*s45^2-1480*s34*s45^3+192*s45^4))+s12*s34^2*(-114*s23^7+3*s23^6*(69*s34-152*s45)+277*s34^3*s45^3*(s34+s45)-4*s23^5*(25*s34^2-237*s34*s45+171*s45^2)+2*s23*s34^2*s45*(18*s34^3+322*s34^2*s45+23*s34*s45^2-391*s45^3)-6*s23^3*s45*(280*s34^3+425*s34^2*s45-213*s34*s45^2+19*s45^3)-s23^4*(541*s34^3+1007*s34^2*s45-1656*s34*s45^2+456*s45^3)+s23^2*s34*(36*s34^4+367*s34^3*s45-1370*s34^2*s45^2-2425*s34*s45^3+363*s45^4)))/(s12*s23*(s12-s34)^2*(s12+s23-s34)^2*s34*(s12-s23-s45)*(-s12+s23+s34+s45)*s51)+(18*(s12^2-2*s12*(s23+s45)+(s23+s45)*(s34+s45)))/((s12-s23-s45)*(s12-s23-s45+s51)))/72,
p[84]->(s12^2*(s34*(s23+s45)*(-s23+s34+s51)+s12*(s23^2-s23*s34-s34*s51)))/(s23^2*s34*s51^2),
p[85]->(s12^2*(s23^3-s34*s51^2-s23^2*(s34+s51))-s34*(s23+s45)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12*(-2*s23^3*s34+2*s34*s45*s51*(s34+s51)+s23^2*(2*s34^2-2*s34*s45+2*s34*s51+s45*s51)+s23*s34*(2*s34*s45+s51*(-s45+s51))))/(4*s23^2*s34*s51^2),
p[86]->(s12*(s12^6*s23*(-9*s23^2*(s34-3*s45)-s51*(9*s34^2+s45*(53*s45-27*s51)+9*s34*(s45+s51))+s23*(9*s34^2+s45*(53*s45-54*s51)+9*s34*(s45+2*s51)))+s23*s45^2*s51*(9*s23^3*s34*s45*s51-s23*(s45-s51)*(s34+s51)*(161*s34*s45*s51+214*s45^2*s51+9*s34^2*(s45+2*s51))+(s34+s45)*(s34+s51)^2*(161*s34*s45*s51+214*s45^2*s51+9*s34^2*(s45+2*s51))-s23^2*(s34+s51)*(170*s34*s45*s51+214*s45^2*s51+9*s34^2*(s45+2*s51)))+s12^5*(9*s34^3*s45^2+9*s23^3*(4*s34^2+s34*(-13*s45+2*s51)-2*s45*(5*s45+3*s51))-s23^2*(36*s34^3+27*s34^2*(s45+3*s51)+s45*(106*s45^2-279*s45*s51-108*s51^2)+s34*(221*s45^2-207*s45*s51+36*s51^2))+s23*(27*s34^3*s51+3*s45*s51*(53*s45^2-63*s45*s51-18*s51^2)-9*s34^2*(2*s45^2-4*s45*s51-5*s51^2)+s34*(-53*s45^3+132*s45^2*s51-90*s45*s51^2+18*s51^3)))+s12*s45*(9*s23^5*s34*(s34+8*s45)*(s34+s51)+9*s34^3*s45^2*(s34+s45)*(s34+s51)^2-s23^4*(9*s34^4+277*s45^2*s51^2+9*s34^3*(s45+5*s51)+s34*s45*s51*(107*s45+252*s51)-4*s34^2*(47*s45^2-63*s45*s51-9*s51^2))+s23^3*(-9*s34^5+9*s34^4*(-12*s45+s51)+4*s45^2*s51^2*(-29*s45+183*s51)-9*s34^3*(9*s45^2+16*s45*s51-7*s51^2)+s34*s45*s51*(-161*s45^2+606*s45*s51+386*s51^2)+s34^2*(169*s45^3-359*s45^2*s51+368*s45*s51^2+45*s51^3))-s23*(s34+s51)*(-18*s34^5*(s45-s51)+3*s45^3*s51^2*(125*s45+223*s51)+s34*s45^2*s51^2*(1411*s45+822*s51)+s34^4*(-36*s45^2+54*s45*s51+36*s51^2)+s34^3*(44*s45^3+81*s45^2*s51+350*s45*s51^2+18*s51^3)+2*s34^2*s45*(22*s45^3+27*s45^2*s51+644*s45*s51^2+121*s51^3))+s23^2*(9*s34^6+9*s34^5*(3*s45+5*s51)+s45^2*s51^2*(161*s45^2+571*s45*s51-455*s51^2)+s34*s45*s51^2*(1099*s45^2-7*s45*s51-206*s51^2)+s34^4*(-134*s45^2+288*s45*s51+45*s51^2)+s34^3*(-107*s45^3+261*s45^2*s51+423*s45*s51^2-9*s51^3)+s34^2*(53*s45^4+55*s45^3*s51+1013*s45^2*s51^2-62*s45*s51^3-18*s51^4)))+s12^4*(9*s23^5*(s34-3*s45)-s23^4*(9*s34^2+s45*(80*s45-81*s51)+27*s34*s51)-9*s34^3*s45^2*(3*s34+2*(s45+s51))+s23^3*(-54*s34^3+9*s34^2*(21*s45-4*s51)+2*s45*(5*s45^2+170*s45*s51-27*s51^2)+18*s34*(19*s45^2+10*s45*s51+s51^2))+s23^2*(54*s34^4+9*s34^3*(2*s45+15*s51)+6*s34^2*(53*s45^2-57*s45*s51+15*s51^2)+s45*(53*s45^3-343*s45^2*s51-797*s45*s51^2-27*s51^3)+s34*(434*s45^3-1008*s45^2*s51-333*s45*s51^2+9*s51^3))+s23*(-27*s34^4*s51+9*s34^3*(4*s45^2-3*s45*s51-7*s51^2)+3*s34^2*(53*s45^3+7*s45^2*s51+45*s45*s51^2-15*s51^3)+3*s45*s51*(-53*s45^3+135*s45^2*s51+179*s45*s51^2+9*s51^3)+s34*(106*s45^4-237*s45^3*s51+942*s45^2*s51^2+153*s45*s51^3-9*s51^4)))+s12^3*(9*s34^3*s45^2*(3*s34^2+5*s34*s45+s45^2+4*s34*s51+4*s45*s51+s51^2)-9*s23^5*(2*s34^2+s34*(-8*s45+s51)-s45*(7*s45+3*s51))+s23^4*(18*s34^3-18*s34^2*(s45-3*s51)+s45*(116*s45^2-314*s45*s51-81*s51^2)+s34*(169*s45^2-207*s45*s51+27*s51^2))+s23^3*(36*s34^4-9*s34^3*(16*s45-3*s51)-9*s34^2*(53*s45^2+21*s45*s51+4*s51^2)-3*s34*(10*s45^3+254*s45^2*s51-45*s45*s51^2+9*s51^3)+s45*(53*s45^3-563*s45^2*s51+349*s45*s51^2+81*s51^3))+s23^2*(-36*s34^5+9*s34^4*(2*s45-11*s51)+s34^3*(-167*s45^2+333*s45*s51-81*s51^2)+s45*s51*(65*s45^3+1431*s45^2*s51+197*s45*s51^2-27*s51^3)-9*s34^2*(70*s45^3-158*s45^2*s51-46*s45*s51^2+s51^3)+s34*(-169*s45^4+938*s45^3*s51+1892*s45^2*s51^2+54*s45*s51^3+9*s51^4))+s23*(9*s34^5*s51-9*s34^4*(4*s45-3*s51)*s51+s45^2*s51*(53*s45^3-351*s45^2*s51-1287*s45*s51^2-295*s51^3)-s34^3*(132*s45^3+253*s45^2*s51+180*s45*s51^2-27*s51^3)-s34^2*(247*s45^4+102*s45^3*s51+1712*s45^2*s51^2+198*s45*s51^3-9*s51^4)-s34*s45*(53*s45^4-114*s45^3*s51+1953*s45^2*s51^2+1584*s45*s51^3+54*s51^4)))+s12^2*(9*s23^5*(s34^3-7*s45^2*s51+s34^2*(-6*s45+s51)-5*s34*s45*(3*s45+s51))-9*s34^3*s45^2*(s34+s51)*(s34^2+2*s45*(s45+s51)+s34*(4*s45+s51))+s23^4*(-9*s34^4+27*s34^3*(s45-s51)+s45^2*s51*(161*s45+394*s51)+s34^2*(-89*s45^2+180*s45*s51-18*s51^2)+s34*s45*(-295*s45^2+557*s45*s51+126*s51^2))+s23^3*(-9*s34^5+9*s34^4*(6*s45-s51)+s45^2*s51*(277*s45^2-179*s45*s51-599*s51^2)+9*s34^3*(37*s45^2+6*s45*s51+s51^2)+s34^2*(101*s45^3+512*s45^2*s51-135*s45*s51^2+9*s51^3)-s34*s45*(222*s45^3-869*s45^2*s51+725*s45*s51^2+117*s51^3))+s23^2*(9*s34^6-27*s34^5*(s45-s51)+s34^4*(-10*s45^2-189*s45*s51+27*s51^2)+s34^2*s45*(241*s45^3-946*s45^2*s51-1455*s45*s51^2-45*s51^3)+s34^3*(418*s45^3-954*s45^2*s51-243*s45*s51^2+9*s51^3)+s45^2*s51*(53*s45^3-903*s45^2*s51-527*s45*s51^2+268*s51^3)-s34*s45*(53*s45^4+155*s45^3*s51+2408*s45^2*s51^2+109*s45*s51^3-36*s51^4))+s23*s45*(s34^5*(-36*s45+54*s51)+5*s34*s45*s51^2*(297*s45^2+613*s45*s51+102*s51^2)+s34^4*(-10*s45^2+189*s45*s51+162*s51^2)+3*s45^2*s51^2*(36*s45^2+393*s45*s51+241*s51^2)+s34^3*(176*s45^3+243*s45^2*s51+1327*s45*s51^2+162*s51^3)+s34^2*(106*s45^4+98*s45^3*s51+2783*s45^2*s51^2+1594*s45*s51^3+54*s51^4)))))/(9*s23*s34^2*(s12-s45)*s45^2*(-s12+s23+s34+s45)*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)),
p[87]->-(-(s12^7*s23*(s23-s51)^2*(-9*s34^2+9*s23*(s34-3*s45)-9*s34*(s45+s51)+s45*(-53*s45+27*s51)))+s23*s45^2*s51*(9*s23^4*s34^2*s45*s51-s23^3*s34*(s34+s51)*(170*s34*s45*s51+205*s45^2*s51+9*s34^2*(s45+2*s51))+s45*(s34+s45)*(s34+s51)^3*(161*s34*s45*s51+214*s45^2*s51+9*s34^2*(s45+2*s51))+s23^2*(s34+s51)*(-214*s45^3*s51^2+4*s34*s45^2*s51*(-107*s45+11*s51)+s34^2*s45*s51*(-340*s45+143*s51)-9*s34^3*(2*s45^2+3*s45*s51-2*s51^2))+s23*(s34+s51)^2*(214*s45^3*s51*(-s45+s51)+9*s34^4*(s45+2*s51)+s34*s45^2*s51*(53*s45+161*s51)+s34^3*s45*(9*s45+179*s51)+3*s34^2*s45*(-3*s45^2+122*s45*s51+6*s51^2)))+s12^6*(9*s34^3*s45^2*s51+9*s23^4*(5*s34^2+2*s34*(-8*s45+s51)-2*s45*(5*s45+3*s51))+s23*(9*s34^3*(s45^2-s45*s51-3*s51^2)-9*s34^2*s51*(s45^2+6*s45*s51+5*s51^2)-3*s34*s51^2*(38*s45^2-27*s45*s51+6*s51^2)+2*s45*s51^2*(-106*s45^2+108*s45*s51+27*s51^2))-s23^3*(45*s34^3+27*s34^2*(s45+5*s51)+2*s45*(53*s45^2-198*s45*s51-81*s51^2)+s34*(301*s45^2-369*s45*s51+54*s51^2))+s23^2*(-9*s34^3*(s45-8*s51)+6*s45*s51*(53*s45^2-87*s45*s51-27*s51^2)-27*s34^2*(s45^2-3*s45*s51-5*s51^2)+s34*(-106*s45^3+415*s45^2*s51-306*s45*s51^2+54*s51^3)))-s12*s45*(9*s23^6*s34^2*(s34+8*s45)*(s34+s51)+9*s34^3*s45^3*(s34+s45)*(s34+s51)^3-s23^5*s34*(9*s34^4+45*s34^3*s51+232*s45^2*s51^2+s34*s45*s51*(-37*s45+225*s51)+s34^2*(-260*s45^2+234*s45*s51+36*s51^2))+s23^4*(-9*s34^6+491*s45^3*s51^3+9*s34^5*(-13*s45+s51)+s34*s45^2*s51^2*(-142*s45+555*s51)-9*s34^4*(10*s45^2+24*s45*s51-7*s51^2)+s34^2*s45*s51*(-80*s45^2-109*s45*s51+172*s51^2)+s34^3*(357*s45^3-611*s45^2*s51+55*s45*s51^2+45*s51^3))+s23*s45*(s34+s51)^2*(9*s34^5*(3*s45-2*s51)+s45^3*s51^2*(375*s45+883*s51)+s34*s45^2*s51^2*(1411*s45+1197*s51)+9*s34^4*(5*s45^2-2*s45*s51+4*s51^2)+s34^3*(-44*s45^3+9*s45^2*s51+377*s45*s51^2+36*s51^3)+s34^2*s45*(-44*s45^3-18*s45^2*s51+1315*s45*s51^2+421*s51^3))+s23^3*(9*s34^7+10*s45^3*(33*s45-116*s51)*s51^3+9*s34^6*(2*s45+5*s51)+s34^5*(-242*s45^2+288*s45*s51+45*s51^2)-2*s34*s45^2*s51^2*(49*s45^2+446*s45*s51+345*s51^2)+s34^2*s45*s51*(8*s45^3-304*s45^2*s51-376*s45*s51^2-55*s51^3)-s34^4*(188*s45^3+45*s45^2*s51-441*s45*s51^2+9*s51^3)+s34^3*(222*s45^4-394*s45^3*s51+341*s45^2*s51^2+134*s45*s51^3-18*s51^4))+s23^2*(s34+s51)*(9*s34^6*(3*s45-2*s51)+9*s34^5*(7*s45^2+s45*s51-4*s51^2)+s34*s45^2*s51^2*(-510*s45^2-288*s45*s51+367*s51^2)+s45^3*s51^2*(-161*s45^2-999*s45*s51+669*s51^2)+s34^3*s45*(-151*s45^3+180*s45^2*s51+285*s45*s51^2+17*s51^3)-s34^4*(178*s45^3-252*s45^2*s51+19*s45*s51^2+18*s51^3)+s34^2*s45*(53*s45^4+37*s45^3*s51+149*s45^2*s51^2+106*s45*s51^3+36*s51^4)))+s12^5*(9*s23^6*(s34-3*s45)-s23^5*(9*s34^2+4*s45*(20*s45-27*s51)+36*s34*s51)-9*s34^3*s45^2*(s51*(3*s45+2*s51)+s34*(s45+3*s51))+s23^4*(-90*s34^3+9*s34^2*(34*s45-5*s51)+5*s45*(2*s45^2+84*s45*s51-27*s51^2)+9*s34*(48*s45^2+26*s45*s51+5*s51^2))+s23^3*(90*s34^4+9*s34^3*(s45+30*s51)+2*s34^2*(328*s45^2-369*s45*s51+81*s51^2)+9*s34*(70*s45^3-182*s45^2*s51-67*s45*s51^2-s51^3)+s45*(53*s45^3-443*s45^2*s51-1191*s45*s51^2+27*s51^3))+s23^2*(36*s34^4*(s45-3*s51)+9*s34^3*(9*s45^2-8*s45*s51-27*s51^2)+s34^2*(433*s45^3-465*s45^2*s51+504*s45*s51^2-153*s51^3)+s45*s51*(-318*s45^3+1027*s45^2*s51+1442*s45*s51^2+54*s51^3)+2*s34*(106*s45^4-495*s45^3*s51+1146*s45^2*s51^2+252*s45*s51^3-9*s51^4))+s23*(9*s34^3*s51^2*(11*s45+7*s51)-9*s34^4*(4*s45^2-3*s45*s51-3*s51^2)+3*s45*s51^2*(106*s45^3-198*s45^2*s51-197*s45*s51^2-9*s51^3)+3*s34*s51^2*(60*s45^3-362*s45^2*s51-45*s45*s51^2+3*s51^3)+s34^2*(53*s45^4+45*s45^3*s51-57*s45^2*s51^2-72*s45*s51^3+45*s51^4)))+s12^2*(9*s34^3*s45^3*(s34+s51)^2*(s34^2+2*s34*(2*s45+s51)+s45*(2*s45+3*s51))-9*s23^6*s34*(s34^3-15*s45^2*s51+s34^2*(-7*s45+s51)-s34*s45*(23*s45+6*s51))+s23^5*(9*s34^5-9*s34^4*(5*s45-3*s51)-340*s45^3*s51^2-s34*s45^2*s51*(214*s45+709*s51)+2*s34^2*s45*(309*s45^2-400*s45*s51-90*s51^2)+2*s34^3*(67*s45^2-126*s45*s51+9*s51^2))+s23^4*(9*s34^6+9*s34^5*(-6*s45+s51)+s45^3*s51^2*(45*s45+1403*s51)-9*s34^4*(52*s45^2+s51^2)+s34*s45^2*s51*(-536*s45^2+787*s45*s51+1255*s51^2)-s34^3*(93*s45^3+818*s45^2*s51-288*s45*s51^2+9*s51^3)+s34^2*s45*(686*s45^3-1686*s45^2*s51+1077*s45*s51^2+216*s51^3))-s23^3*(9*s34^7-9*s34^6*(5*s45-3*s51)-2*s45^3*s51^2*(219*s45^2+254*s45*s51-893*s51^2)+s34^5*(17*s45^2-261*s45*s51+27*s51^2)+3*s34^4*(295*s45^3-408*s45^2*s51-93*s45*s51^2+3*s51^3)+s34^3*s45*(449*s45^3-569*s45^2*s51-1869*s45*s51^2+45*s51^3)+s34*s45^2*s51*(214*s45^3-1833*s45^2*s51+786*s45*s51^2+923*s51^3)+s34^2*s45*(-328*s45^4+535*s45^3*s51-2903*s45^2*s51^2+269*s45*s51^3+108*s51^4))+s23*s45*(s34+s51)*(9*s34^6*s45+9*s34^5*(9*s45^2-3*s45*s51+2*s51^2)+6*s45^3*s51^2*(18*s45^2+259*s45*s51+232*s51^2)+3*s34*s45^2*s51^2*(495*s45^2+1492*s45*s51+444*s51^2)+s34^4*(37*s45^3-18*s45^2*s51+234*s45*s51^2+36*s51^3)-2*s34^3*(88*s45^4+76*s45^3*s51-722*s45^2*s51^2-265*s45*s51^3-9*s51^4)+s34^2*s45*(-106*s45^4-124*s45^3*s51+2693*s45^2*s51^2+2918*s45*s51^3+296*s51^4))-s23^2*s45*(9*s34^7-9*s34^6*(9*s45-13*s51)+s34^5*(-56*s45^2+36*s45*s51+315*s51^2)+s45^2*s51^2*(-53*s45^3+1439*s45^2*s51+1767*s45*s51^2-723*s51^3)+s34*s45*s51^2*(575*s45^3+4775*s45^2*s51+843*s45*s51^2-242*s51^3)+s34^4*(638*s45^3-540*s45^2*s51+1053*s45*s51^2+297*s51^3)+s34^3*(391*s45^4-311*s45^3*s51+1662*s45^2*s51^2+1591*s45*s51^3+72*s51^4)+s34^2*(-53*s45^5-11*s45^4*s51+1489*s45^3*s51^2+3926*s45^2*s51^3+413*s45*s51^4-18*s51^5)))+s12^4*(-9*s23^6*(3*s34^2+s34*(-11*s45+s51)-s45*(7*s45+3*s51))+9*s34^3*s45^2*(3*s34^2*(s45+s51)+s51*(3*s45^2+6*s45*s51+s51^2)+2*s34*(s45^2+5*s45*s51+2*s51^2))+s23^5*(27*s34^3+s34^2*(-27*s45+99*s51)+4*s45*(29*s45^2-101*s45*s51-27*s51^2)+3*s34*(92*s45^2-117*s45*s51+12*s51^2))+s23^4*(90*s34^4-9*s34^3*(36*s45-5*s51)-9*s34^2*(91*s45^2+39*s45*s51+12*s51^2)+s34*(40*s45^3-1298*s45^2*s51+369*s45*s51^2-54*s51^3)+s45*(53*s45^3-759*s45^2*s51+744*s45*s51^2+162*s51^3))+s23^3*(-90*s34^5+54*s34^4*(s45-5*s51)+s34^3*(-674*s45^2+873*s45*s51-198*s51^2)+2*s45*s51*(11*s45^3+1167*s45^2*s51-103*s45*s51^2-54*s51^3)+s34^2*(-1406*s45^3+2754*s45^2*s51+954*s45*s51^2+18*s51^3)+s34*(-232*s45^4+1293*s45^3*s51+3469*s45^2*s51^2-36*s45*s51^3+36*s51^4))+s23*(9*s34^5*(6*s45^2-3*s45*s51-s51^2)+9*s34^4*(3*s45^3+5*s45^2*s51-6*s45*s51^2-3*s51^3)+3*s34*s45*s51^2*(18*s45^3+1144*s45^2*s51+588*s45*s51^2+15*s51^3)+2*s45^2*s51^2*(-106*s45^3+378*s45^2*s51+912*s45*s51^2+161*s51^3)+s34^3*(-150*s45^4-117*s45^3*s51+442*s45^2*s51^2+72*s45*s51^3-27*s51^4)+s34^2*(-106*s45^5-169*s45^4*s51+939*s45^3*s51^2+2000*s45^2*s51^3+144*s45*s51^4-9*s51^5))-s23^2*(18*s34^5*(3*s45-4*s51)+27*s34^4*(2*s45^2+4*s45*s51-7*s51^2)+s34^3*(609*s45^3-s45^2*s51+639*s45*s51^2-153*s51^3)+s45*s51*(-106*s45^4+759*s45^3*s51+3515*s45^2*s51^2+519*s45*s51^3-27*s51^4)+s34^2*(787*s45^4-1107*s45^3*s51+3997*s45^2*s51^2+720*s45*s51^3-27*s51^4)+s34*(106*s45^5-807*s45^4*s51+3811*s45^3*s51^2+4211*s45^2*s51^3+126*s45*s51^4+9*s51^5)))+s12^3*(9*s23^6*(3*s34^3-7*s45^2*s51+2*s34^2*(-7*s45+s51)-2*s34*s45*(11*s45+4*s51))+s23^5*(-27*s34^4+9*s34^3*(7*s45-10*s51)+4*s45^2*s51*(56*s45+121*s51)-6*s34^2*(55*s45^2-75*s45*s51+9*s51^2)+s34*s45*(-474*s45^2+997*s45*s51+243*s51^2))-9*s34^3*s45^2*(s34^3*(3*s45+s51)+s34^2*(5*s45^2+11*s45*s51+2*s51^2)+s45*s51*(s45^2+6*s45*s51+3*s51^2)+s34*(s45^3+11*s45^2*s51+11*s45*s51^2+s51^3))+s23^4*(-45*s34^5+9*s34^4*(20*s45-3*s51)+3*s45^2*s51*(131*s45^2-218*s45*s51-358*s51^2)+36*s34^3*(23*s45^2+5*s45*s51+2*s51^2)+s34^2*(-38*s45^3+1462*s45^2*s51-441*s45*s51^2+54*s51^3)-s34*s45*(391*s45^3-1870*s45^2*s51+1703*s45*s51^2+297*s51^3))+s23^3*(45*s34^6-27*s34^5*(3*s45-5*s51)+s34^4*(301*s45^2-639*s45*s51+117*s51^2)+s34^3*(1525*s45^3-2448*s45^2*s51-756*s45*s51^2+9*s51^3)+s45^2*s51*(106*s45^3-1743*s45^2*s51+s45*s51^2+948*s51^3)+s34^2*(440*s45^4-1374*s45^3*s51-3751*s45^2*s51^2-9*s45*s51^3-18*s51^4)+s34*s45*(-106*s45^4+163*s45^3*s51-4743*s45^2*s51^2+581*s45*s51^3+153*s51^4))+s23^2*(18*s34^6*(2*s45-s51)-54*s34^5*(s45^2-4*s45*s51+s51^2)+s45^2*s51^2*(120*s45^3+3513*s45^2*s51+1447*s45*s51^2-295*s51^3)+s34^4*(289*s45^3+227*s45^2*s51+621*s45*s51^2-54*s51^3)+s34*s45*s51*(-214*s45^4+2266*s45^3*s51+7347*s45^2*s51^2+887*s45*s51^3-27*s51^4)+3*s34^3*(351*s45^4-238*s45^3*s51+1090*s45^2*s51^2+213*s45*s51^3-6*s51^4)+s34^2*s45*(328*s45^4-663*s45^3*s51+4588*s45^2*s51^2+4349*s45*s51^3+171*s51^4))-s23*s45*(9*s34^6*(4*s45-s51)+9*s34^5*(9*s45^2+4*s45*s51+2*s51^2)-3*s34^4*(35*s45^3+15*s45^2*s51-177*s45*s51^2-36*s51^3)+3*s34*s45*s51^2*(79*s45^3+1575*s45^2*s51+1648*s45*s51^2+188*s51^3)+s45^2*s51^2*(-53*s45^3+459*s45^2*s51+2466*s45*s51^2+1018*s51^3)+s34^3*(-247*s45^4-338*s45^3*s51+1938*s45^2*s51^2+1813*s45*s51^3+126*s51^4)+s34^2*(-53*s45^5-239*s45^4*s51+1867*s45^3*s51^2+6007*s45^2*s51^3+1864*s45*s51^4+45*s51^5))))/(36*s12*s23*s34^2*(s12-s45)*s45^2*(-s12+s23+s34+s45)*(s12-s34-s51)*(s12+s23-s34-s51)*s51^2),
p[88]->(s12*((6*s12*(3*s12-2*s23))/((s34+s45)*(-s12+s23+s34+s45)^2)-(6*s12*(3*s12^2-4*s12*s23+s23^2-9*s12*s45+8*s23*s45))/(s34*(s34+s45)*(-s12+s23+s34+s45)^2)-(6*(-2*s23*s45+s12*(s34+s45)))/(s34*(-s12+s23+s34+s45)^2)+(6*s45*(s23^2+2*s23*s45-(4*s12-s34-s45)*(s34+s45)))/(s34^2*(-s12+s23+s34+s45)^2)+(6*s12*(s12^3-2*s12^2*(s23+2*s45)-2*s23*s45*(s23+3*s45)+s12*(s23^2+6*s23*s45+6*s45^2)))/(s34^2*(s34+s45)*(-s12+s23+s34+s45)^2)+(-18*s12^6+s12^5*(23*s23+72*s34+54*s45)+s12^4*(21*s23^2-s23*(69*s34+71*s45)-54*(2*s34^2+3*s34*s45+s45^2))-2*s23^2*s34*(3*s23^3+16*s45*(s34+s45)^2+s23^2*(9*s34+28*s45)+s23*(12*s34^2+53*s34*s45+41*s45^2))+s12^3*(-33*s23^3+18*(s34+s45)^2*(4*s34+s45)+s23^2*(-43*s34+22*s45)+s23*(69*s34^2+181*s34*s45+73*s45^2))+s12*s23*(6*s23^4+39*s34*s45*(s34+s45)^2+s23^3*(17*s34+18*s45)+s23^2*(28*s34^2+155*s34*s45+18*s45^2)+s23*(-s34^3+146*s34^2*s45+153*s34*s45^2+6*s45^3))+s12^2*(s23^4+s23^3*(29*s34-23*s45)-18*s34*(s34+s45)^3+s23^2*(23*s34^2-136*s34*s45-49*s45^2)-s23*(23*s34^3+149*s34^2*s45+151*s34*s45^2+25*s45^3)))/(s23*(s12-s34)^3*(-s12+s23+s34+s45)^2*(s12-s34-s51))-(18*s12*(-s12^2+s23*(s23+s45)+s12*(-s23+s34+s45)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(s12*(6*s12^6*s23^2-2*s12^5*s23*(3*s23^2+31*s23*s34-13*s34^2+19*s23*s45-10*s34*s45)+s12^4*(-6*s23^4-32*s34^2*s45*(s34+s45)+s23^3*(68*s34+38*s45)-s23*s34*(167*s34^2+157*s34*s45+8*s45^2)+s23^2*(207*s34^2+235*s34*s45+58*s45^2))+s12^3*(6*s23^5+s23^4*(50*s34+38*s45)-s23^3*(275*s34^2+221*s34*s45+6*s45^2)+s34^2*s45*(159*s34^2+223*s34*s45+64*s45^2)+s23*s34*(408*s34^3+521*s34^2*s45+87*s34*s45^2-44*s45^3)-s23^2*(261*s34^3+569*s34^2*s45+334*s34*s45^2+26*s45^3))-s12^2*(s23^5*(56*s34+38*s45)+s23^4*(113*s34^2+183*s34*s45+64*s45^2)-2*s23^3*(245*s34^3+240*s34^2*s45+6*s34*s45^2-13*s45^3)+s34^2*s45*(285*s34^3+533*s34^2*s45+280*s34*s45^2+32*s45^3)-s23^2*s34*(71*s34^3+704*s34^2*s45+738*s34*s45^2+129*s45^3)+s23*s34*(482*s34^4+882*s34^3*s45+285*s34^2*s45^2-153*s34*s45^3-32*s45^4))-3*s34^2*(s34^2*s45*(s34+s45)^2*(21*s34+19*s45)+s23^5*(23*s34+21*s45)+s23^4*(4*s34^2+65*s34*s45+57*s45^2)+s23^3*(-40*s34^3-70*s34^2*s45+23*s34*s45^2+51*s45^3)+s23*s34*(21*s34^4+77*s34^3*s45+57*s34^2*s45^2-27*s34*s45^3-28*s45^4)+s23^2*(16*s34^4-42*s34^3*s45-120*s34^2*s45^2-47*s34*s45^3+15*s45^4))+s12*s34*(s23^5*(119*s34+101*s45)+3*s23^4*(27*s34^2+107*s34*s45+72*s45^2)+s34^2*s45*(221*s34^3+525*s34^2*s45+393*s34*s45^2+89*s45^3)+s23^3*(-397*s34^3-494*s34^2*s45+44*s34*s45^2+147*s45^3)+s23*s34*(278*s34^4+729*s34^3*s45+377*s34^2*s45^2-183*s34*s45^3-109*s45^4)+s23^2*(87*s34^4-458*s34^3*s45-802*s34^2*s45^2-237*s34*s45^3+32*s45^4))))/((s12-s34)^2*(s12+s23-s34)*s34^2*(s34+s45)*(-s12+s23+s34+s45)^2*s51^2)+(-12*s12^9*s23-6*s23*(s23-s34)^2*s34^3*(s23+s45)*(s34+s45)*(s23+s34+s45)^2+2*s12^8*s23*(61*s34+31*s45)+s12^7*(24*s23^3-12*s23^2*(s34-s45)-31*s34^2*(s34+s45)-2*s23*(259*s34^2+256*s34*s45+57*s45^2))+s12^6*(-16*s23^3*(13*s34+7*s45)+s23^2*(90*s34^2-82*s34*s45-76*s45^2)+5*s34^2*(31*s34^2+42*s34*s45+11*s45^2)+s23*(1231*s34^3+1809*s34^2*s45+788*s34*s45^2+90*s45^3))-s12^5*(12*s23^5-12*s23^4*(s34-s45)-2*s23^3*(355*s34^2+365*s34*s45+76*s45^2)+2*s23^2*(101*s34^3-134*s34^2*s45-221*s34*s45^2-58*s45^3)+s34^2*(310*s34^3+473*s34^2*s45+180*s34*s45^2+17*s45^3)+s23*(1785*s34^4+3507*s34^3*s45+2284*s34^2*s45^2+528*s34*s45^3+26*s45^4))+3*s12*s34^2*(2*s23^6*(s34+s45)+19*s34^3*s45*(s34+s45)^3-s23^5*(25*s34^2+57*s34*s45+32*s45^2)-s23*s34^2*(s34+s45)^2*(7*s34^2+11*s34*s45+46*s45^2)-s23^4*(12*s34^3+41*s34^2*s45+87*s34*s45^2+58*s45^3)+s23^3*(68*s34^4+174*s34^3*s45+179*s34^2*s45^2+49*s34*s45^3-24*s45^4)+s23^2*s34*(-2*s34^4+36*s34^2*s45^2+91*s34*s45^3+57*s45^4))+s12^4*(s23^5*(86*s34+50*s45)+s23^4*(-42*s34^2+106*s34*s45+76*s45^2)-2*s23^3*(666*s34^3+996*s34^2*s45+379*s34*s45^2+19*s45^3)+2*s23^2*(105*s34^4-252*s34^3*s45-561*s34^2*s45^2-278*s34*s45^3-26*s45^4)+s34^2*(310*s34^4+412*s34^3*s45+39*s34^2*s45^2-70*s34*s45^3-7*s45^4)+s23*s34*(1592*s34^4+3950*s34^3*s45+3519*s34^2*s45^2+1279*s34*s45^3+130*s45^4))-s12^3*(2*s23^5*(96*s34^2+97*s34*s45+19*s45^2)+s23^4*(-23*s34^3+283*s34^2*s45+298*s34*s45^2+64*s45^3)+s23^2*s34*(132*s34^4-436*s34^3*s45-1393*s34^2*s45^2-1057*s34*s45^3-208*s45^4)+s34^3*(155*s34^4+33*s34^3*s45-413*s34^2*s45^2-362*s34*s45^3-71*s45^4)-2*s23^3*(725*s34^4+1402*s34^3*s45+766*s34^2*s45^2+82*s34*s45^3-13*s45^4)+s23*s34^2*(832*s34^4+2514*s34^3*s45+3029*s34^2*s45^2+1633*s34*s45^3+286*s45^4))+s12^2*s34*(s34^3*(s34+s45)^2*(31*s34^2-204*s34*s45-121*s45^2)+s23^5*(193*s34^2+295*s34*s45+114*s45^2)+s23^4*(31*s34^3+314*s34^2*s45+451*s34*s45^2+192*s45^3)+s23^2*s34*(58*s34^4-112*s34^3*s45-739*s34^2*s45^2-894*s34*s45^3-325*s45^4)-s23^3*(848*s34^4+1976*s34^3*s45+1471*s34^2*s45^2+277*s34*s45^3-78*s45^4)+s23*s34^2*(223*s34^4+793*s34^3*s45+1363*s34^2*s45^2+1119*s34*s45^3+326*s45^4)))/((s12-s34)^3*(s12+s23-s34)^2*s34^2*(s34+s45)*(-s12+s23+s34+s45)^2*s51)-(-7*s12^4-s23^2*s34*(19*s23+13*(s34+s45))+s12^3*(39*s23+14*(s34+s45))-s12^2*(51*s23^2+7*(s34+s45)^2+13*s23*(5*s34+4*s45))+s12*s23*(19*s23^2+32*s23*(2*s34+s45)+13*(2*s34^2+3*s34*s45+s45^2)))/((s12-s34)^2*(-s12+s23+s34+s45)*(-s12+s34+s51)^2)))/6,
p[89]->(6*s12^8*(s23-s51)^3-2*s12^7*(s23-s51)*(3*s23^3+s23^2*(34*s34+19*s45+3*s51)-s23*(13*s34^2+7*s34*s45+52*s34*s51+34*s45*s51+15*s51^2)+3*s51*(s51*(5*s45+3*s51)+s34*(s45+6*s51)))+(s34+s45)*(s23-s34-s51)*s51*(6*s45^2*(s34+s45)^2*s51*(s34+s51)^3+s23^5*s34^2*(6*s34+25*s51)+2*s23*s45*(s34+s45)*(s34+s51)^2*(s34*s45*(3*s45-4*s51)+3*s34^2*(s45+s51)+s45*s51*(-13*s45+6*s51))+s23^4*s34*(12*s34^3+s34*(43*s45-6*s51)*s51-13*s45*s51^2+s34^2*(24*s45+38*s51))+s23^3*(6*s34^5-90*s34*s45^2*s51^2-38*s45^2*s51^3+s34^4*(36*s45+s51)-s34^2*s45*s51*(3*s45+38*s51)+6*s34^3*(6*s45^2+4*s45*s51-3*s51^2))+s23^2*s45*(s34+s51)*(12*s34^4+s34^3*(36*s45-13*s51)+2*s45*s51^2*(-32*s45+3*s51)-s34*s45*s51*(59*s45+58*s51)+6*s34^2*(4*s45^2-11*s45*s51-s51^2)))-s12^6*(6*s23^5-2*s23^4*(37*s34+19*s45+21*s51)-s23^3*(269*s34^2+279*s34*s45+58*s45^2+8*s34*s51+20*s45*s51-72*s51^2)+2*s23*(s34^3*(29*s45-62*s51)+s34^2*(26*s45^2-77*s45*s51-257*s51^2)-s51^2*(106*s45^2+138*s45*s51+15*s51^2)-3*s34*s51*(9*s45^2+113*s45*s51+56*s51^2))+s51*(s34^3*(32*s45+31*s51)+6*s51^2*(10*s45^2+15*s45*s51+3*s51^2)+6*s34*s51*(4*s45^2+30*s45*s51+15*s51^2)+s34^2*(32*s45^2+67*s45*s51+90*s51^2))+s23^2*(193*s34^3+s34^2*(115*s45+693*s51)+2*s51*(105*s45^2+122*s45*s51-12*s51^2)+s34*(-30*s45^2+777*s45*s51+328*s51^2)))+s12^5*(6*s23^6+2*s23^5*(28*s34+19*s45-6*s51)+s34^4*(32*s45^2+190*s45*s51+93*s51^2)+6*s51^3*(10*s45^3+30*s45^2*s51+15*s45*s51^2+s51^3)+18*s34*s51^2*(2*s45^3+20*s45^2*s51+23*s45*s51^2+4*s51^3)+s34^3*(32*s45^3+286*s45^2*s51+365*s45*s51^2+157*s51^3)+s34^2*s51*(96*s45^3+308*s45^2*s51+487*s45*s51^2+180*s51^3)-2*s23^3*(234*s34^3+13*s45^3+s34^2*(436*s45-34*s51)+46*s45^2*s51-186*s45*s51^2-48*s51^3+s34*(215*s45^2+57*s45*s51-276*s51^2))-s23^4*(343*s34^2+11*s34*(23*s45+36*s51)+6*(s45^2+43*s45*s51+5*s51^2))+s23^2*(575*s34^4+s34^3*(471*s45+1652*s51)+s34^2*(-140*s45^2+2367*s45*s51+1055*s51^2)+s34*(-102*s45^3+1039*s45^2*s51+1483*s45*s51^2-68*s51^3)+2*s51*(87*s45^3+271*s45^2*s51-16*s45*s51^2-39*s51^3))+s23*(s34^4*(358*s45-236*s51)+s34^3*(412*s45^2-143*s45*s51-904*s51^2)+s34^2*(72*s45^3-3*s45^2*s51-1864*s45*s51^2-960*s51^3)-6*s51^2*(38*s45^3+104*s45^2*s51+35*s45*s51^2-2*s51^3)-6*s34*s51*(7*s45^3+210*s45^2*s51+255*s45*s51^2+36*s51^3)))+s12*(3*s23^6*s34*(23*s34^3+21*s45*s51^2+s34*s51*(40*s45+23*s51)+s34^2*(21*s45+44*s51))+3*s45*(s34+s45)^2*(s34+s51)^3*(21*s34^3*s45+2*s34*s51^2*(7*s45+2*s51)+2*s45*s51^2*(3*s45+5*s51)+s34^2*(19*s45^2+2*s45*s51+2*s51^2))+s23^5*(12*s34^5+12*s34^4*(22*s45-13*s51)+2*s34*s45*(32*s45-107*s51)*s51^2-76*s45^2*s51^3+s34^3*(234*s45^2+267*s45*s51-370*s51^2)-3*s34^2*s51*(-125*s45^2+88*s45*s51+50*s51^2))+s23*(s34+s45)*(s34+s51)^2*(126*s34^5*s45-2*s45^2*s51^2*(45*s45^2+58*s45*s51-24*s51^2)+3*s34^4*(96*s45^2+59*s45*s51-2*s51^2)+6*s34^3*(10*s45^3+87*s45^2*s51-9*s45*s51^2-s51^3)+2*s34*s45*s51*(9*s45^3-137*s45^2*s51-51*s45*s51^2+12*s51^3)-s34^2*s45*(84*s45^3-327*s45^2*s51+190*s45*s51^2+40*s51^3))+s23^4*(-120*s34^6-6*s34^5*(33*s45+67*s51)+2*s45^2*s51^3*(-26*s45+85*s51)+2*s34^4*(132*s45^2-579*s45*s51-149*s51^2)+s34*s45*s51^2*(33*s45^2-103*s45*s51+251*s51^2)+s34^2*s51*(423*s45^3-904*s45^2*s51+44*s45*s51^2+93*s51^3)+s34^3*(324*s45^3-273*s45^2*s51-1313*s45*s51^2+143*s51^3))+s23^2*(s34+s51)*(63*s34^7+9*s34^6*(31*s45+19*s51)+3*s34^5*(15*s45^2+333*s45*s51+46*s51^2)+s34^4*(-441*s45^3+1005*s45^2*s51+851*s45*s51^2-39*s51^3)+2*s45^2*s51^2*(26*s45^3-21*s45^2*s51-129*s45*s51^2+9*s51^3)+s34^2*s45*(45*s45^4-456*s45^3*s51+494*s45^2*s51^2-651*s45*s51^3-212*s51^4)+s34*s45*s51*(-12*s45^4+113*s45^3*s51-481*s45^2*s51^2-422*s45*s51^3+12*s51^4)-s34^3*(225*s45^4+267*s45^3*s51-1152*s45^2*s51^2+269*s45*s51^3+30*s51^4))+s23^3*(48*s34^7-6*s34^6*(41*s45-52*s51)-6*s34^5*(95*s45^2+60*s45*s51-124*s51^2)+2*s45^2*s51^3*(38*s45^2+115*s45*s51-56*s51^2)+2*s34*s45*s51^2*(36*s45^3+229*s45^2*s51+163*s45*s51^2-56*s51^3)+s34^4*(-72*s45^3-1836*s45^2*s51+934*s45*s51^2+662*s51^3)+s34^2*s51*(201*s45^4-686*s45^3*s51+1187*s45^2*s51^2+282*s45*s51^3-12*s51^4)+s34^3*(198*s45^4-939*s45^3*s51-616*s45^2*s51^2+1527*s45*s51^3+144*s51^4)))-s12^4*(2*s23^6*(31*s34+19*s45+6*s51)+s23^5*(163*s34^2+227*s34*s45+64*s45^2-104*s34*s51-56*s45*s51-42*s51^2)+3*s34^5*(53*s45^2+126*s45*s51+31*s51^2)+30*s45*s51^3*(s45^3+6*s45^2*s51+6*s45*s51^2+s51^3)+s34^4*(223*s45^3+936*s45^2*s51+777*s45*s51^2+164*s51^3)+6*s34*s51^2*(4*s45^4+60*s45^3*s51+126*s45^2*s51^2+52*s45*s51^3+3*s51^4)+6*s34^2*s51*(16*s45^4+87*s45^3*s51+172*s45^2*s51^2+127*s45*s51^3+18*s51^4)+2*s34^3*(32*s45^4+327*s45^3*s51+597*s45^2*s51^2+421*s45*s51^3+93*s51^4)-s23^4*(765*s34^3-26*s45^3+292*s45^2*s51+234*s45*s51^2-42*s51^3+3*s34^2*(217*s45+433*s51)+s34*(-20*s45^2+1405*s45*s51+282*s51^2))+s23^3*(-332*s34^4-36*s34^3*(43*s45-15*s51)-3*s34^2*(431*s45^2+111*s45*s51-543*s51^2)+2*s51*(-62*s45^3+244*s45^2*s51+280*s45*s51^2+3*s51^3)+s34*(-161*s45^3-769*s45^2*s51+1871*s45*s51^2+668*s51^3))+s23^2*(890*s34^5+2*s34^4*(571*s45+1241*s51)+s34^3*(-197*s45^2+4243*s45*s51+2000*s51^2)+s34^2*(-531*s45^3+2198*s45^2*s51+3589*s45*s51^2-89*s51^3)+s34*(-58*s45^4+429*s45^3*s51+2171*s45^2*s51^2-31*s45*s51^3-366*s51^4)+2*s51*(26*s45^4+261*s45^3*s51+50*s45^2*s51^2-177*s45*s51^3-15*s51^4))+s23*(4*s34^5*(213*s45-56*s51)+s34^4*(1277*s45^2+846*s45*s51-825*s51^2)+s34^3*(431*s45^3+1273*s45^2*s51-1921*s45*s51^2-1231*s51^3)-2*s34*s51*(s45^4+556*s45^3*s51+1368*s45^2*s51^2+487*s45*s51^3-2*s51^4)+2*s51^2*(-61*s45^4-348*s45^3*s51-270*s45^2*s51^2+8*s45*s51^3+6*s51^4)-s34^2*(12*s45^4-261*s45^3*s51+2170*s45^2*s51^2+3175*s45*s51^3+512*s51^4)))-s12^2*(2*s23^6*(s34+s51)*(94*s34^2+82*s34*s45+25*s34*s51+19*s45*s51)+s23^5*(93*s34^4+s34^3*(635*s45-318*s51)-44*s45*s51^2*(2*s45+3*s51)+s34^2*(488*s45^2+171*s45*s51-543*s51^2)+s34*s51*(369*s45^2-541*s45*s51-156*s51^2))+s23^4*(-517*s34^5-s34^4*(623*s45+1461*s51)+s34^3*(434*s45^2-2748*s45*s51-938*s51^2)+12*s45*s51^2*(-16*s45^2+5*s45*s51+14*s51^2)+s34*s51*(180*s45^3-1149*s45^2*s51+227*s45*s51^2+168*s51^3)+s34^2*(516*s45^3-1035*s45^2*s51-1979*s45*s51^2+203*s51^3))+(s34+s45)*(s34+s51)^2*(s34^4*s45*(221*s45+94*s51)+6*s34*s45*s51^2*(18*s45^2+37*s45*s51+8*s51^2)+6*s45^2*s51^2*(3*s45^2+15*s45*s51+10*s51^2)+s34^3*(304*s45^3+314*s45^2*s51+48*s45*s51^2+6*s51^3)+s34^2*(89*s45^4+208*s45^3*s51+162*s45^2*s51^2+102*s45*s51^3+6*s51^4))+s23^3*(135*s34^6+s34^5*(-981*s45+986*s51)-3*s34^4*(552*s45^2+331*s45*s51-721*s51^2)+2*s45*s51^2*(-20*s45^3+260*s45^2*s51+137*s45*s51^2-46*s51^3)+s34^3*(-334*s45^3-3300*s45^2*s51+2532*s45*s51^2+1622*s51^3)+s34*s51*(7*s45^4-25*s45^3*s51+1931*s45^2*s51^2+446*s45*s51^3-68*s51^4)+s34^2*(224*s45^4-1374*s45^3*s51+456*s45^2*s51^2+2973*s45*s51^3+226*s51^4))-s23*(s34+s51)*(s34^6*(-562*s45+20*s51)+s34^5*(-1437*s45^2-1046*s45*s51+81*s51^2)-s34^4*(947*s45^3+2702*s45^2*s51+77*s45*s51^2-168*s51^3)+6*s45^2*s51^2*(14*s45^3+65*s45^2*s51+24*s45*s51^2-12*s51^3)-6*s34*s45*s51*(3*s45^4-103*s45^3*s51-220*s45^2*s51^2-31*s45*s51^3+12*s51^4)+s34^3*(37*s45^4-1976*s45^3*s51-5*s45^2*s51^2+764*s45*s51^3+44*s51^4)+s34^2*(109*s45^5-358*s45^4*s51+699*s45^3*s51^2+1490*s45^2*s51^3+122*s45*s51^4-12*s51^5))+s23^2*(341*s34^7+s34^6*(1047*s45+1127*s51)+s34^5*(90*s45^2+3922*s45*s51+1355*s51^2)+s34^4*(-1066*s45^3+2382*s45^2*s51+4675*s45*s51^2+371*s51^3)+s34^3*(-430*s45^4-946*s45^3*s51+3894*s45^2*s51^2+887*s45*s51^3-334*s51^4)+2*s45*s51^2*(13*s45^4+98*s45^3*s51-180*s45^2*s51^2-159*s45*s51^3+9*s51^4)+s34^2*(32*s45^5-587*s45^4*s51+901*s45^3*s51^2+333*s45^2*s51^3-1281*s45*s51^4-136*s51^5)+s34*s51*(-6*s45^5+269*s45^4*s51+109*s45^3*s51^2-1391*s45^2*s51^3-406*s45*s51^4+6*s51^5)))+s12^3*(s23^6*(175*s34^2+139*s34*s45+112*s34*s51+76*s45*s51+6*s51^2)+2*s23^5*(97*s34^3+10*s34^2*(28*s45-13*s51)+s34*(159*s45^2-50*s45*s51-158*s51^2)+s51*(26*s45^2-113*s45*s51-12*s51^2))-s23^4*(887*s34^4+3*s34^3*(287*s45+666*s51)+s34^2*(-215*s45^2+2845*s45*s51+786*s51^2)+s34*(-237*s45^3+1001*s45^2*s51+1176*s45*s51^2-208*s51^3)+2*s51*(38*s45^3+198*s45^2*s51-77*s45*s51^2-18*s51^3))+s23^2*(760*s34^6+2*s34^5*(770*s45+1131*s51)+s34^4*(-42*s45^2+5203*s45*s51+2283*s51^2)+s34^3*(-1074*s45^3+2796*s45^2*s51+5134*s45*s51^2+240*s51^3)+s34^2*(-270*s45^4-96*s45^3*s51+3792*s45^2*s51^2+163*s45*s51^3-583*s51^4)+s34*s51*(-11*s45^4+1245*s45^3*s51+121*s45^2*s51^2-1169*s45*s51^3-136*s51^4)+2*s51^2*(107*s45^4+126*s45^3*s51-284*s45^2*s51^2-83*s45*s51^3+3*s51^4))+2*s23^3*(8*s34^5+s34^4*(-826*s45+572*s51)+s34^3*(-1010*s45^2-408*s45*s51+1281*s51^2)+s34^2*(-189*s45^3-1165*s45^2*s51+1695*s45*s51^2+735*s51^3)+s51*(-26*s45^4+74*s45^3*s51+454*s45^2*s51^2+57*s45*s51^3-12*s51^4)+s34*(29*s45^4-328*s45^3*s51+611*s45^2*s51^2+1132*s45*s51^3+54*s51^4))+(s34+s51)*(s34^5*(285*s45^2+314*s45*s51+31*s51^2)+18*s34*s45*s51^2*(5*s45^3+28*s45^2*s51+26*s45*s51^2+4*s51^3)+6*s45^2*s51^2*(s45^3+15*s45^2*s51+30*s45*s51^2+10*s51^3)+s34^4*(533*s45^3+1052*s45^2*s51+389*s45*s51^2+42*s51^3)+2*s34^3*(140*s45^4+518*s45^3*s51+425*s45^2*s51^2+192*s45*s51^3+27*s51^4)+2*s34^2*(16*s45^5+149*s45^4*s51+285*s45^3*s51^2+387*s45^2*s51^3+162*s45*s51^4+9*s51^5))+s23*(2*s34^6*(494*s45-53*s51)+2*s34^5*(970*s45^2+1017*s45*s51-204*s51^2)+s34^4*(958*s45^3+3840*s45^2*s51+72*s45*s51^2-790*s51^3)-2*s45*s51^2*(13*s45^4+192*s45^3*s51+330*s45^2*s51^2+28*s45*s51^3-24*s51^4)-s34^3*(32*s45^4-1763*s45^3*s51+56*s45^2*s51^2+2587*s45*s51^3+502*s51^4)+6*s34*s51*(s45^5-76*s45^4*s51-398*s45^3*s51^2-286*s45^2*s51^3-5*s45*s51^4+4*s51^5)-s34^2*(32*s45^5-45*s45^4*s51+942*s45^3*s51^2+3813*s45^2*s51^3+1516*s45*s51^4+34*s51^5))))/(24*s12*s34^2*(s34+s45)*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)^2),
p[90]->(s12*(s12^5*s23*(s23-s51)*(-s34^2+s23*(s34-3*s45)+3*s45*s51-s34*(s45+s51))+s23*s45^2*(s34+s45)*s51*(-(s23^2*s45*s51)+s23*(s34+s51)*(6*s45*s51+s34*(s45+2*s51))+(s34+s45)*(s34+s51)*(6*s45*s51+s34*(s45+2*s51)))+s12^4*(-(s23^4*(s34-3*s45))-s34^2*s45^2*(s34+s45)+s23^3*(-2*s34^2+11*s34*s45+9*s45^2+s34*s51-3*s45*s51)+s23^2*(3*s34^3-3*s45*s51*(8*s45+s51)+s34^2*(2*s45+5*s51)+s34*(3*s45^2-19*s45*s51+s51^2))+s23*(-2*s34^3*s51+3*s45*s51^2*(5*s45+s51)+s34^2*(s45^2-3*s45*s51-3*s51^2)+s34*(s45^3-s45^2*s51+8*s45*s51^2-s51^3)))-s12*s45*(-(s34^2*s45^2*(s34+s45)^2*(s34+s51))+s23^4*(s34^2+6*s34*s45+s45^2)*(s34+s51)+s23^3*(s34^3*(7*s45-3*s51)-s45^2*s51*(s45+13*s51)+s34*s45*(s45^2-2*s45*s51-16*s51^2)+s34^2*(12*s45^2-8*s45*s51-3*s51^2))+s23^2*(-s34^5-s34^4*(3*s45+2*s51)+3*s45^2*s51^2*(-2*s45+5*s51)+s34^3*(6*s45^2-17*s45*s51+s51^2)+s34*s45*s51*(-3*s45^2-2*s45*s51+13*s51^2)+s34^2*(8*s45^3-18*s45^2*s51+s45*s51^2+2*s51^3))-s23*(s34+s45)*(2*s34^4*(s45-s51)-3*s45^2*s51^2*(2*s45+7*s51)+2*s34^3*(s45^2-s45*s51-2*s51^2)-s34*s45*s51*(2*s45^2+32*s45*s51+15*s51^2)-s34^2*(2*s45^3+s45^2*s51+21*s45*s51^2+2*s51^3)))+s12^3*(s34^2*s45^2*(s34+s45)*(2*s34+2*s45+s51)+s23^4*(2*s34^2+s34*(-8*s45+s51)-3*s45*(2*s45+s51))+s23^3*(s34^3-6*s45^3+9*s45^2*s51+6*s45*s51^2-2*s34^2*(6*s45+s51)+s34*(-27*s45^2+7*s45*s51-2*s51^2))+s23^2*(-3*s34^4-5*s34^3*s51+3*s45*s51*(10*s45^2+4*s45*s51-s51^2)-s34^2*(7*s45^2-24*s45*s51+s51^2)+s34*(-10*s45^3+63*s45^2*s51+7*s45*s51^2+s51^3))+s23*(s34^4*s51-3*s45^2*s51^2*(9*s45+5*s51)+s34^3*(s45^2+2*s51^2)-s34^2*(s45^3+4*s45^2*s51+10*s45*s51^2-s51^3)-s34*s45*(2*s45^3+3*s45^2*s51+43*s45*s51^2+6*s51^3)))+s12^2*(-(s34^2*s45^2*(s34+s45)*(s34^2+s34*(3*s45+s51)+s45*(s45+2*s51)))+s23^4*(-s34^3+s34^2*(6*s45-s51)+s34*s45*(12*s45+5*s51)+s45^2*(s45+6*s51))+s23^3*(s34^3*(4*s45+s51)-s45^2*s51*(7*s45+18*s51)+s34*s45*(18*s45^2-16*s45*s51-9*s51^2)+s34^2*(26*s45^2-8*s45*s51+s51^2))+s23^2*(s34^5-2*s34^4*(s45-s51)+s34^2*s45*(16*s45^2-52*s45*s51-5*s51^2)-3*s45^2*s51*(4*s45^2+5*s45*s51-4*s51^2)+s34^3*(s45^2-13*s45*s51+s51^2)+s34*s45*(8*s45^3-45*s45^2*s51-17*s45*s51^2+4*s51^3))+s23*s45*(-4*s34^4*(s45-s51)+3*s45^2*s51^2*(7*s45+9*s51)+s34^3*(-3*s45^2+7*s45*s51+10*s51^2)+2*s34^2*(s45^3+4*s45^2*s51+25*s45*s51^2+3*s51^3)+s34*s45*(s45^3+5*s45^2*s51+65*s45*s51^2+29*s51^3)))))/(s23*s34*(s12-s45)*s45^2*(s34+s45)*(-s12+s23+s34+s45)*s51^2*(-s12+s34+s51)),
p[91]->-(s12^6*s23*(s23-s51)^2*(-s34^2+s23*(s34-3*s45)+3*s45*s51-s34*(s45+s51))+s23*s45^2*(s34+s45)*s51*(-(s23^3*s34*s45*s51)+s45*(s34+s45)*(s34+s51)^2*(6*s45*s51+s34*(s45+2*s51))+s23^2*(s34+s51)*(6*s34*s45*s51-s45^2*s51+s34^2*(s45+2*s51))+s23*(s34+s51)*(6*s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(13*s45+2*s51)+2*s34^2*s45*(s45+5*s51)))-s12^5*(s23^5*(s34-3*s45)+s34^2*s45^2*(s34+s45)*s51+s23^4*(3*s34^2-9*s45^2+6*s45*s51-2*s34*(7*s45+s51))-s23^3*(4*s34^3+s34*s45*(6*s45-35*s51)-36*s45^2*s51+s34^2*(2*s45+9*s51))-s23^2*(s34^3*(s45-6*s51)+3*s45*s51^2*(15*s45+2*s51)+s34^2*(2*s45^2-7*s45*s51-9*s51^2)+s34*(s45^3-5*s45^2*s51+28*s45*s51^2-2*s51^3))+s23*(3*s45*s51^3*(6*s45+s51)+s34^3*(s45^2-s45*s51-2*s51^2)+s34^2*(s45^3-5*s45*s51^2-3*s51^3)+s34*s51*(s45^3+s45^2*s51+7*s45*s51^2-s51^3)))+s12*s45*(s23^5*s34*(s34^2+6*s34*s45+s45^2)*(s34+s51)-s34^2*s45^3*(s34+s45)^2*(s34+s51)^2+s23^4*(s34^4*(8*s45-3*s51)+s34*s45^2*(s45-8*s51)*s51-2*s45^3*s51^2+s34^2*s45*(2*s45^2+10*s45*s51-13*s51^2)+3*s34^3*(6*s45^2-2*s45*s51-s51^2))-s23^2*(s34^6*(3*s45-2*s51)+3*s45^3*s51^3*(-4*s45+7*s51)+s34^5*(7*s45^2+s45*s51-4*s51^2)+s34*s45^2*s51^2*(2*s45^2+15*s45*s51+21*s51^2)+s34^3*s45^2*(-10*s45^2+23*s45*s51+31*s51^2)-2*s34^4*(3*s45^3-14*s45^2*s51+2*s45*s51^2+s51^3)+s34^2*s45*s51*(-2*s45^3+37*s45^2*s51+21*s45*s51^2+4*s51^3))-s23*s45*(s34+s45)*(s34+s51)*(s34^4*(3*s45-2*s51)+3*s45^2*s51^2*(2*s45+9*s51)+s34^3*(3*s45^2+2*s45*s51+4*s51^2)+s34*s45*s51*(2*s45^2+33*s45*s51+23*s51^2)+s34^2*(-2*s45^3+9*s45^2*s51+22*s45*s51^2+4*s51^3))+s23^3*(-s34^6-s34^5*(3*s45+2*s51)+2*s34*s45^2*s51^2*(2*s45+11*s51)+s45^3*s51^2*(s45+20*s51)+s34^4*(13*s45^2-22*s45*s51+s51^2)+s34^3*(20*s45^3-22*s45^2*s51-13*s45*s51^2+2*s51^3)+s34^2*s45*(s45^3+6*s45^2*s51-19*s45*s51^2+8*s51^3)))+s12^4*(s23^5*(3*s34^2+s34*(-11*s45+s51)-3*s45*(2*s45+s51))+s34^2*s45^2*(s45*s51*(3*s45+s51)+s34^2*(s45+2*s51)+s34*(s45^2+5*s45*s51+s51^2))+s23^4*(3*s34^3-s34^2*(22*s45+5*s51)+s34*(-39*s45^2+17*s45*s51-3*s51^2)+3*s45*(-2*s45^2+6*s45*s51+3*s51^2))+s23^3*(-6*s34^4-7*s34^2*s45*(3*s45-8*s51)-11*s34^3*s51+45*s45^3*s51-9*s45*s51^3+s34*(-19*s45^3+116*s45^2*s51+4*s45*s51^2+3*s51^3))+s23*(6*s45^2*s51^3*(7*s45+3*s51)+s34^4*(3*s45^2-2*s45*s51-s51^2)+s34^3*(4*s45^3+3*s45^2*s51-5*s45*s51^2-2*s51^3)+s34*s45*s51*(3*s45^3+17*s45^2*s51+54*s45*s51^2+5*s51^3)+s34^2*(s45^4+8*s45^3*s51+9*s45^2*s51^2+6*s45*s51^3-s51^4))-s23^2*(3*s34^4*(s45-2*s51)+s34^3*(2*s45^2-s45*s51-10*s51^2)+3*s45*s51^2*(27*s45^2+10*s45*s51-s51^2)+s34^2*(5*s45^3-9*s45^2*s51+40*s45*s51^2-3*s51^3)+s34*(2*s45^4-10*s45^3*s51+131*s45^2*s51^2+15*s45*s51^3+s51^4)))-s12^3*(s23^5*(3*s34^3+2*s34^2*(-7*s45+s51)-2*s34*s45*(9*s45+4*s51)-s45^2*(s45+6*s51))+s34^2*s45^2*(s34+s45)*(3*s45*s51*(s45+s51)+s34^2*(2*s45+s51)+s34*(2*s45^2+6*s45*s51+s51^2))+s23^4*(s34^4-2*s34^3*(7*s45+2*s51)+s45^2*s51*(14*s45+27*s51)+s34^2*(-61*s45^2+22*s45*s51-4*s51^2)+s34*s45*(-30*s45^2+36*s45*s51+19*s51^2))-s23^3*(4*s34^5+s34^4*(-3*s45+7*s51)+s34^3*(20*s45^2-42*s45*s51+s51^2)+s45^2*s51*(-18*s45^2+s45*s51+36*s51^2)+s34^2*(53*s45^3-136*s45^2*s51-6*s45*s51^2-2*s51^3)+s34*s45*(14*s45^3-93*s45^2*s51-6*s45*s51^2+14*s51^3))-s23^2*(s34^5*(3*s45-2*s51)+3*s45^2*s51^2*(21*s45^2+18*s45*s51-5*s51^2)+s34^4*(-5*s45^2+12*s45*s51-4*s51^2)+s34^3*(5*s45^3-8*s45^2*s51+37*s45*s51^2-2*s51^3)+s34^2*s45*(14*s45^3-35*s45^2*s51+138*s45*s51^2+19*s51^3)+s34*s45*(s45^4-13*s45^3*s51+164*s45^2*s51^2+59*s45*s51^3-3*s51^4))+s23*s45*(s34^5*(3*s45-s51)+6*s45^2*s51^3*(8*s45+7*s51)+s34^4*(9*s45^2+4*s45*s51+s51^2)+s34^3*(5*s45^3+18*s45^2*s51+25*s45*s51^2+7*s51^3)+s34*s45*s51*(3*s45^3+35*s45^2*s51+123*s45*s51^2+35*s51^3)+s34^2*(-s45^4+16*s45^3*s51+63*s45^2*s51^2+66*s45*s51^3+5*s51^4)))+s12^2*(s34^2*s45^3*(s34+s45)*(s34+s51)*(s34^2+3*s34*s45+s45^2+2*s34*s51+3*s45*s51)+s23^5*(s34^4-s45^3*s51+s34^3*(-7*s45+s51)-6*s34^2*s45*(3*s45+s51)-2*s34*s45^2*(s45+6*s51))+s23^4*(-(s34^4*(3*s45+s51))+2*s45^3*s51*(s45+10*s51)-7*s34^2*s45*(6*s45^2-3*s45*s51-2*s51^2)-s34^3*(39*s45^2-14*s45*s51+s51^2)+s34*s45^2*(-2*s45^2+4*s45*s51+39*s51^2))-s23^3*(s34^6+s34^5*(-3*s45+2*s51)+2*s45^3*s51^2*(s45+23*s51)+s34^3*s45*(48*s45^2-80*s45*s51+s51^2)+s34^4*(2*s45^2-14*s45*s51+s51^2)+s34*s45^2*s51*(-15*s45^2+s45*s51+44*s51^2)+s34^2*s45*(34*s45^3-67*s45^2*s51-13*s45*s51^2+10*s51^3))-s23^2*s45*(s34^6+s34^5*(-8*s45+10*s51)+3*s45^2*s51^2*(6*s45^2+14*s45*s51-9*s51^2)+s34^4*(-6*s45^2-5*s45*s51+19*s51^2)+s34*s45*s51*(-6*s45^3+62*s45^2*s51+46*s45*s51^2-17*s51^3)+2*s34^3*(9*s45^3-23*s45^2*s51+27*s45*s51^2+4*s51^3)+s34^2*(11*s45^4-29*s45^3*s51+67*s45^2*s51^2+32*s45*s51^3-2*s51^4))+s23*s45*(s34^6*s45+3*s45^3*s51^3*(9*s45+16*s51)+s34^5*(9*s45^2-s45*s51+2*s51^2)+s34^3*s51*(25*s45^3+76*s45^2*s51+41*s45*s51^2+2*s51^3)+s34^4*(9*s45^3+17*s45^2*s51+18*s45*s51^2+4*s51^3)+s34*s45^2*s51*(s45^3+28*s45^2*s51+130*s45*s51^2+65*s51^3)+s34^2*s45*(-s45^4+8*s45^3*s51+92*s45^2*s51^2+132*s45*s51^3+23*s51^4))))/(4*s12*s23*s34*(s12-s45)*s45^2*(s34+s45)*(-s12+s23+s34+s45)*(s12-s34-s51)*s51^2),
p[92]->(s12*((s12^4*(s12-s23))/(s34*(s12-s45)^2*(s12-s23-s45)*s45^2)-(7*s12^4)/(s34*(s12-s45)^2*(s12-s23-s45)*s45)+(6*s12^3*s23)/(s34*(s12-s45)^2*(s12-s23-s45)*s45)+(19*s12*s45^2)/(s34*(s12-s45)^2*(s12-s23-s45))+(2*s12*(s12-2*(s23+s45)))/((s12-s45)^2*(s12-s23-s45))+(4*s12*(-s12^3-3*s12*s45*(s23+2*s45)+s12^2*(s23+4*s45)+s45^2*(3*s23+4*s45)))/(s34^2*(s12-s45)^2*(s12-s23-s45))+(2*s12*(10*s12^2+5*s23*s45-2*s12*(3*s23+7*s45)))/(s34*(s12-s45)^2*(s12-s23-s45))+(s45*(s45*(2*s34^2-5*s34*s45-4*s45^2)+s23*(4*s34^2-3*s34*s45-4*s45^2)))/(s34^2*(s12-s45)^2*(s12-s23-s45))+(s12^2*(-3*s12^2-4*s34*(s34+s45)+s12*(7*s34+2*s45)))/(s23*(s12-s34)^3*(s12-s34-s51))+(s12*s34*(-s12+s23+s45)*(s34+2*s45))/((s23-s34)^2*s45^2*(s23-s34-s51))-(s12*(s12^6*s23*s34*(s23^4-s23^3*s34+s23*s34*(2*s34-s45)*s45+s34^2*s45^2-s23^2*s34*(s34+4*s45))+s34^3*s45^2*(s23+s45)*(s23*s34^2*(7*s34-9*s45)*s45^2+3*s34^3*s45^3-s23^3*s34^2*(5*s34+s45)+s23^5*(-3*s34+4*s45)+s23^4*(7*s34^2-7*s34*s45+4*s45^2)+s23^2*s34*s45*(s34^2-13*s34*s45+6*s45^2))+s12^5*(-(s23^6*s34)-3*s34^4*s45^3+5*s23^2*s34^3*s45*(-s34+s45)+s23*s34^3*s45^2*(-7*s34+3*s45)+2*s23^4*s34*(2*s34^2+3*s34*s45+3*s45^2)-s23^5*(2*s34^2+3*s34*s45+4*s45^2)+s23^3*s34^2*(3*s34^2+14*s34*s45+8*s45^2))+s12^4*(3*s34^4*s45^3*(2*s34+3*s45)+s23*s34^3*s45^2*(11*s34^2+12*s34*s45-15*s45^2)+s23^6*(3*s34^2+2*s34*s45+4*s45^2)+s23^5*s45*(8*s34^2+7*s34*s45+8*s45^2)-s23^3*s34^2*(3*s34^3+18*s34^2*s45+41*s34*s45^2+2*s45^3)+2*s23^2*s34^2*s45*(2*s34^3+s34^2*s45-14*s34*s45^2+3*s45^3)-s23^4*s34*(6*s34^3+22*s34^2*s45+17*s34*s45^2+8*s45^3))+s12*s34^2*s45*(-3*s34^3*s45^4*(3*s34+2*s45)+s23^6*(-2*s34^2+5*s34*s45-12*s45^2)+s23*s34^2*s45^3*(-25*s34^2+6*s34*s45+14*s45^2)+s23^5*(2*s34^3-18*s34^2*s45+15*s34*s45^2-20*s45^3)+s23^2*s34*s45^2*(-17*s34^3+36*s34^2*s45+22*s34*s45^2-8*s45^3)+s23^3*s34*s45*(s34^3+44*s34^2*s45+14*s34*s45^2-7*s45^3)+s23^4*(2*s34^4+24*s34^3*s45-6*s34^2*s45^2+13*s34*s45^3-8*s45^4))-s12^3*(3*s34^4*s45^3*(s34^2+6*s34*s45+3*s45^2)+s23*s34^3*s45^2*(5*s34^3+34*s34^2*s45-11*s34*s45^2-17*s45^3)+s23^6*(3*s34^3+6*s34^2*s45+9*s34*s45^2+4*s45^3)-s23^3*s34^2*(s34^4+10*s34^3*s45+61*s34^2*s45^2+33*s34*s45^3-4*s45^4)-s23^4*s34*(4*s34^4+28*s34^3*s45+29*s34^2*s45^2+24*s34*s45^3-2*s45^4)+s23^5*(-2*s34^4+5*s34^3*s45+6*s34^2*s45^2+21*s34*s45^3+4*s45^4)+s23^2*s34^2*s45*(s34^4+16*s34^3*s45-45*s34^2*s45^2-25*s34*s45^3+8*s45^4))+s12^2*s34*(3*s34^3*s45^4*(3*s34^2+6*s34*s45+s45^2)+2*s23*s34^2*s45^3*(10*s34^3+13*s34^2*s45-15*s34*s45^2-3*s45^3)+s23^6*(s34^3+6*s34^2*s45+3*s34*s45^2+12*s45^3)+s23^3*s34*s45*(-2*s34^4-29*s34^3*s45-70*s34^2*s45^2+2*s34*s45^3+2*s45^4)+s23^2*s34*s45^2*(10*s34^4-2*s34^3*s45-70*s34^2*s45^2+4*s34*s45^3+3*s45^4)+s23^5*(-s34^4-2*s34^3*s45+14*s34^2*s45^2+8*s34*s45^3+16*s45^4)-s23^4*(s34^5+14*s34^4*s45+37*s34^3*s45^2+16*s34^2*s45^3+4*s34*s45^4-4*s45^5))))/(s23^2*(s12-s34)^2*(s23-s34)*s34^2*(s12-s45)^2*s45^2*(-s12+s23+s45)*s51^2)+(s12*(s12^7*s34*(2*s23^5-4*s23^4*s34+2*s23^3*s34^2-6*s23*s34^2*s45^2+3*s34^3*s45^2+s23^2*s34*(s34^2+2*s34*s45+3*s45^2))-s12^6*(2*s23^6*s34-12*s23*s34^3*s45^2*(s34+2*s45)+3*s34^4*s45^2*(3*s34+4*s45)+s23^5*(3*s34^2+10*s34*s45+8*s45^2)-2*s23^4*s34*(6*s34^2+10*s34*s45+9*s45^2)+s23^3*s34^2*(9*s34^2+14*s34*s45+18*s45^2)+s23^2*s34^2*(3*s34^3+10*s34^2*s45+3*s34*s45^2+12*s45^3))+s34^3*s45^2*(-3*s34^4*s45^4+s23^6*(7*s34^2-4*s34*s45-8*s45^2)+s23^2*s34^2*s45^2*(-13*s34^2+18*s34*s45-3*s45^2)+s23*s34^3*s45^2*(2*s34^2-9*s34*s45+6*s45^2)+s23^5*(-18*s34^3+7*s34^2*s45+10*s34*s45^2-8*s45^3)+2*s23^4*s34*(7*s34^3-2*s34^2*s45-2*s34*s45^2+9*s45^3)-s23^3*s34^2*(4*s34^3+3*s34^2*s45-8*s34*s45^2+21*s45^3))+s12^5*(-4*s23*s34^3*s45^3*(14*s34+9*s45)+9*s34^4*s45^2*(s34^2+4*s34*s45+2*s45^2)+s23^6*(7*s34^2+8*s34*s45+8*s45^2)+s23^5*(-5*s34^3+17*s34^2*s45+28*s34*s45^2+24*s45^3)+s23^3*s34^2*(15*s34^3+51*s34^2*s45+76*s34*s45^2+52*s45^3)-s23^4*s34*(10*s34^3+56*s34^2*s45+81*s34*s45^2+54*s45^3)+s23^2*s34^2*(3*s34^4+18*s34^3*s45+2*s34^2*s45^2+10*s34*s45^3+18*s45^4))+s12*s34^2*s45*(3*s34^4*s45^4*(4*s34+3*s45)+s23^2*s34^2*s45^2*(28*s34^3-17*s34^2*s45-38*s34*s45^2+17*s45^3)-s23*s34^3*s45^2*(4*s34^3-21*s34^2*s45+s34*s45^2+22*s45^3)+s23^6*(2*s34^3-11*s34^2*s45+28*s34*s45^2+24*s45^3)+2*s23^4*s34*(2*s34^4-17*s34^3*s45+4*s34^2*s45^2-23*s34*s45^3-29*s45^4)+s23^3*s34*s45*(21*s34^4+3*s34^3*s45+47*s34^2*s45^2+67*s34*s45^3-4*s45^4)+s23^5*(-4*s34^4+37*s34^3*s45-35*s34^2*s45^2-6*s34*s45^3+24*s45^4))-s12^4*(s23*s34^3*s45^2*(11*s34^3-20*s34^2*s45-96*s34*s45^2-24*s45^3)+3*s34^4*s45^2*(s34^3+12*s34^2*s45+18*s34*s45^2+4*s45^3)+s23^6*(9*s34^3+26*s34^2*s45+34*s34*s45^2+16*s45^3)+s23^4*s34*(2*s34^4-44*s34^3*s45-125*s34^2*s45^2-174*s34*s45^3-54*s45^4)+s23^5*(-13*s34^4-13*s34^3*s45+19*s34^2*s45^2+58*s34*s45^3+24*s45^4)+s23^3*s34^2*(11*s34^4+69*s34^3*s45+124*s34^2*s45^2+174*s34*s45^3+48*s45^4)+s23^2*s34^2*(s34^5+14*s34^4*s45+22*s34^3*s45^2-38*s34^2*s45^3+32*s34*s45^4+12*s45^5))+s12^3*(3*s34^4*s45^3*(4*s34^3+18*s34^2*s45+12*s34*s45^2+s45^3)+s23*s34^3*s45^2*(3*s34^4+33*s34^3*s45-62*s34^2*s45^2-72*s34*s45^3-6*s45^4)+s23^6*(5*s34^4+30*s34^3*s45+47*s34^2*s45^2+52*s34*s45^3+8*s45^4)+s23^4*s34*(6*s34^5+4*s34^4*s45-84*s34^3*s45^2-188*s34^2*s45^3-165*s34*s45^4-18*s45^5)+s23^2*s34^2*s45*(4*s34^5+38*s34^4*s45-42*s34^3*s45^2-30*s34^2*s45^3+36*s34*s45^4+3*s45^5)+s23^5*(-9*s34^5-41*s34^4*s45-13*s34^3*s45^2+23*s34^2*s45^3+62*s34*s45^4+8*s45^5)+s23^3*s34^2*(3*s34^5+41*s34^4*s45+102*s34^3*s45^2+198*s34^2*s45^3+162*s34*s45^4+12*s45^5))-s12^2*s34*(9*s34^4*s45^4*(2*s34^2+4*s34*s45+s45^2)+s23*s34^3*s45^2*(-2*s34^4+15*s34^3*s45+27*s34^2*s45^2-64*s34*s45^3-20*s45^4)+s23^2*s34^2*s45^2*(18*s34^4+28*s34^3*s45-90*s34^2*s45^2+18*s34*s45^3+13*s45^4)+s23^6*(s34^4+14*s34^3*s45+17*s34^2*s45^2+60*s34*s45^3+24*s45^4)+s23^4*s34*(2*s34^5+16*s34^4*s45-42*s34^3*s45^2-62*s34^2*s45^3-165*s34*s45^4-56*s45^5)+s23^3*s34*s45*(9*s34^5+53*s34^4*s45+70*s34^3*s45^2+183*s34^2*s45^3+48*s34*s45^4-2*s45^5)+s23^5*(-2*s34^5-25*s34^4*s45+7*s34^3*s45^2-39*s34^2*s45^3+42*s34*s45^4+24*s45^5))))/(s23^2*(s12-s34)^3*(s23-s34)^2*s34^2*(s12-s45)^2*s45^2*(-s12+s23+s45)*s51)+(s12^2*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s23*(s12-s34)^2*(-s12+s34+s51)^2)))/2,
p[93]->((2*s12^3*s23^2)/((s12-s45)^2*(s12-s23-s45)*s45^2)+(s12^4*(-3*s12+s23))/((s12-s45)^2*(s12-s23-s45)*s45^2)-(4*s12^4*s23^2)/(s34*(s12-s45)^2*(s12-s23-s45)*s45^2)+(2*s12^5*(s12+s23))/(s34*(s12-s45)^2*(s12-s23-s45)*s45^2)-(s12^4*(s12-s23)*(2*s12+s23-3*s34))/(s34*(s12-s45)^2*(s12-s23-s45)*s45^2)+(s12^2*(25*s12^2-13*s12*s23-7*s23^2))/((s12-s45)^2*(s12-s23-s45)*s45)+(8*s12^4*(s23-3*s34))/(s34*(s12-s45)^2*(s12-s23-s45)*s45)+(s12^3*s23*(-27*s12+16*s23+21*s34))/(s34*(s12-s45)^2*(s12-s23-s45)*s45)+(30*s12^2*s45^2)/(s23^2*(s12-s45)*(-s12+s23+s45))-(8*(11*s12^3+2*s12*s23*s45+s23*(s23-3*s34)*s45))/((s12-s45)^2*(s12-s23-s45))+(36*s12*s45*(s12^2+s45^2))/(s23*(s12-s45)^2*(-s12+s23+s45))+(4*s12*(17*s12^3-13*s12*s23^2-5*s23*s45^2))/(s34*(s12-s45)^2*(s12-s23-s45))+(-11*s12*s23^2+23*s23^2*s45-169*s12*s45^2+57*s23*s45^2+91*s45^3)/((s12-s45)^2*(s12-s23-s45))+(2*(-(s12^3*s34)+3*s12^2*(s34-9*s45)*s45-3*s12*s34*s45^2+s34*s45^3))/(s23*(s12-s45)^2*(-s12+s23+s45))-(9*(s12^4+s45^4))/(s23*(s12-s45)^2*(-s12+s23+s45))+(3*(s12^4-4*s12^3*s45-4*s12^2*s45^2-4*s12*s45^3+s45^4))/(s23^2*(s12-s45)*(-s12+s23+s45))+(-54*s12^4+s12^3*(6*s23+81*s34)-94*s12^2*s45^2-3*s12*(7*s23-47*s34)*s45^2+13*s23*s45^2*(s23-3*s34+3*s45))/(s34*(s12-s45)^2*(s12-s23-s45))+(2*(-2*s12^3-3*(s23+2*s34)*s45^2+3*s12*s23*(3*s34+s45)-3*s12*s45*(3*s34+2*s45)+s12^2*(20*s23-4*s34+6*s45)))/((s12-s45)^2*(s12-s23-s45))+(4*(s23*s34*(s23-9*s45)+s12^2*(2*s23+41*s45)+s12*(s23^2-3*s23*s34-17*s23*s45+9*s34*s45)))/((s12-s45)^2*(s12-s23-s45))+(s23*s45*(s45*(2*s34^2-5*s34*s45-4*s45^2)+s23*(4*s34^2-3*s34*s45-4*s45^2)))/(s12*s34*(s12-s45)^2*(s12-s23-s45))+((2*s12-3*s34)*s45^2*(s45*(2*s34^2-5*s34*s45-4*s45^2)+s23*(4*s34^2-3*s34*s45-4*s45^2)))/(s12*s34^2*(s12-s45)^2*(s12-s23-s45))-(4*s45^2*(s23*(-4*s34^2+3*s34*s45+4*s45^2)+s45*(-2*s34^2+5*s34*s45+4*s45^2)))/(s12*s34*(s12-s45)^2*(s12-s23-s45))+(2*s12*(18*s12^2*s23+s23*(14*s23+33*s34)*s45+s12*(9*s23^2-27*s23*s34-35*s23*s45+121*s45^2)))/(s34*(s12-s45)^2*(s12-s23-s45))-(4*(-2*s12^5+13*s12^2*s23^2*s45+s12^4*(s23+3*s34+10*s45)+s12^3*(s23^2-3*s23*s34-4*s23*s45-15*s34*s45)+s45^3*(7*s23^2-5*s23*s45+15*s34*s45)-5*s12*(3*s23^2*s45^2+2*s45^4)))/(s34^2*(s12-s45)^2*(s12-s23-s45))-(8*(s12^5+s12^4*(s23-5*s45)-2*s12^3*s23*(s23+2*s45)+s12^2*s45*(-2*s23^2+6*s23*s34+9*s23*s45+15*s34*s45)-s45^3*(2*s23^2+s45^2-3*s23*(2*s34+s45))+s12*s45^2*(3*s23^2+5*s45*(-3*s34+s45)-3*s23*(3*s34+2*s45))))/(s34^2*(s12-s45)^2*(s12-s23-s45))+(8*s45*(-9*s12^3+6*s12^2*(s23-3*s34)-19*s12*s45^2+s45*(-2*s23^2+3*s23*s45+s45*(-9*s34+11*s45))))/(s34*(s12-s45)^2*(s12-s23-s45))-(s12*(4*s12^4+s23*s34^2*(4*s34+3*s45)-s12^3*(4*s23+12*s34+7*s45)-s12*s34*(4*s34^2+9*s34*s45+5*s45^2+6*s23*(2*s34+s45))+s12^2*(12*s34^2+16*s34*s45+3*s45^2+3*s23*(4*s34+s45))))/(s23*(s12-s34)^3*(s12-s34-s51))+(s12^7*s23^2*s34*(-s23^4+s23^3*s34+s34^2*s45^2-s23*s34*s45*(2*s34+s45)+s23^2*s34*(s34+4*s45))+s34^4*s45^2*(s23+s45)^2*(s23*s34^2*(7*s34-9*s45)*s45^2+3*s34^3*s45^3-s23^3*s34^2*(5*s34+s45)+s23^5*(-3*s34+4*s45)+s23^4*(7*s34^2-7*s34*s45+4*s45^2)+s23^2*s34*s45*(s34^2-13*s34*s45+6*s45^2))+s12^6*s23*(s23^6*s34+6*s23*s34^3*(s34-2*s45)*s45^2+4*s34^4*s45^3+2*s23^2*s34^2*s45*(3*s34^2-5*s34*s45+4*s45^2)+s23^5*(3*s34^2+3*s34*s45+4*s45^2)-s23^3*s34^2*(4*s34^2+19*s34*s45+4*s45^2)-s23^4*s34*(5*s34^2+5*s34*s45+6*s45^2))-s12^5*(3*s34^5*s45^4+2*s23*s34^4*s45^3*(8*s34+3*s45)+3*s23^2*s34^3*s45^2*(7*s34^2-4*s34*s45-9*s45^2)+2*s23^7*(2*s34^2+s34*s45+2*s45^2)-s23^4*s34^2*(6*s34^3+36*s34^2*s45+49*s34*s45^2-4*s45^3)-2*s23^5*s34*(5*s34^3+13*s34^2*s45+9*s34*s45^2+2*s45^3)+s23^6*(2*s34^3+12*s34^2*s45+11*s34*s45^2+8*s45^3)+s23^3*s34^2*s45*(6*s34^3-23*s34^2*s45-32*s34*s45^2+18*s45^3))-s12*s34^3*s45*(s23+s45)*(3*s34^3*s45^4*(3*s34+2*s45)+s23*s34^2*s45^3*(25*s34^2-3*s34*s45-14*s45^2)+2*s23^6*(s34^2-4*s34*s45+8*s45^2)-s23^3*s34*s45*(s34^3+43*s34^2*s45+29*s34*s45^2-15*s45^3)+s23^2*s34*s45^2*(17*s34^3-29*s34^2*s45-33*s34*s45^2+8*s45^3)+s23^5*(-2*s34^3+25*s34^2*s45-22*s34*s45^2+24*s45^3)+s23^4*(-2*s34^4-29*s34^3*s45+5*s34^2*s45^2-11*s34*s45^3+8*s45^4))+s12^4*(3*s34^5*s45^4*(2*s34+3*s45)+s23*s34^4*s45^3*(20*s34^2+39*s34*s45-6*s45^2)+s23^2*s34^3*s45^2*(20*s34^3+40*s34^2*s45-78*s34*s45^2-19*s45^3)+s23^7*(6*s34^3+8*s34^2*s45+13*s34*s45^2+4*s45^3)-s23^5*s34*(10*s34^4+50*s34^3*s45+34*s34^2*s45^2+21*s34*s45^3-10*s45^4)-2*s23^4*s34^2*(2*s34^4+17*s34^3*s45+62*s34^2*s45^2+16*s34*s45^3-4*s45^4)+s23^6*(-2*s34^4+16*s34^3*s45+15*s34^2*s45^2+33*s34*s45^3+4*s45^4)+s23^3*s34^2*s45*(2*s34^4-4*s34^3*s45-130*s34^2*s45^2-9*s34*s45^3+16*s45^4))-s12^3*s34*(3*s34^4*s45^4*(s34^2+6*s34*s45+3*s45^2)+2*s23^2*s34^3*s45^2*(3*s34^3+35*s34^2*s45-21*s34*s45^2-44*s45^3)+s23*s34^3*s45^3*(8*s34^3+61*s34^2*s45+16*s34*s45^2-14*s45^3)+4*s23^7*(s34^3+3*s34^2*s45+3*s34*s45^2+4*s45^3)+s23^3*s34*s45^2*(16*s34^4-120*s34^3*s45-140*s34^2*s45^2+28*s34*s45^3+5*s45^4)+s23^6*(-3*s34^4+6*s34^3*s45+26*s34^2*s45^2+38*s34*s45^3+24*s45^4)-s23^5*(5*s34^5+44*s34^4*s45+59*s34^3*s45^2+26*s34^2*s45^3-21*s34*s45^4-8*s45^5)-s23^4*s34*(s34^5+16*s34^4*s45+120*s34^3*s45^2+128*s34^2*s45^3-4*s34*s45^4-8*s45^5))+s12^2*s34^2*(3*s34^3*s45^5*(3*s34^2+6*s34*s45+s45^2)+s23*s34^2*s45^4*(29*s34^3+53*s34^2*s45-21*s34*s45^2-6*s45^3)+s23^7*(s34^3+8*s34^2*s45-2*s34*s45^2+24*s45^3)-s23^6*(s34^4+3*s34^3*s45-38*s34^2*s45^2+4*s34*s45^3-48*s45^4)+s23^2*s34*s45^3*(30*s34^4+49*s34^3*s45-114*s34^2*s45^2-20*s34*s45^3+3*s45^4)+s23^3*s34*s45^2*(8*s34^4-14*s34^3*s45-188*s34^2*s45^2-16*s34*s45^3+17*s45^4)-s23^5*(s34^5+17*s34^4*s45+63*s34^3*s45^2-8*s34^2*s45^3+5*s34*s45^4-28*s45^5)+s23^4*s45*(-3*s34^5-44*s34^4*s45-155*s34^3*s45^2-20*s34^2*s45^3+13*s34*s45^4+4*s45^5)))/(s23^2*(s12-s34)^2*(s23-s34)*s34^2*(s12-s45)^2*s45^2*(-s12+s23+s45)*s51^2)+(s12^8*s23*s34*(3*s23^5-6*s23^4*s34+2*s23^3*s34*(s34-2*s45)-2*s23*s34^2*(s34-2*s45)*s45-2*s34^3*s45^2+2*s23^2*s34*(s34^2+4*s34*s45-s45^2))-s12^7*(3*s23^7*s34+6*s34^5*s45^3-s23*s34^4*s45^2*(4*s34+23*s45)+2*s23^4*s34^2*(6*s34^2+s34*s45+2*s45^2)+s23^6*(7*s34^2+14*s34*s45+12*s45^2)-s23^5*s34*(24*s34^2+31*s34*s45+28*s45^2)+s23^3*s34^2*(8*s34^3+40*s34^2*s45+26*s34*s45^2-11*s45^3)+s23^2*(-8*s34^5*s45+28*s34^3*s45^3))+s12^6*(6*s34^5*s45^3*(3*s34+4*s45)-2*s23*s34^4*s45^3*(23*s34+36*s45)+s23^7*(13*s34^2+11*s34*s45+12*s45^2)-4*s23^2*s34^3*s45*(3*s34^3+6*s34^2*s45-5*s34*s45^2-18*s45^3)+2*s23^4*s34^2*(14*s34^3+31*s34^2*s45+26*s34*s45^2+11*s45^3)+s23^6*(-4*s34^3+36*s34^2*s45+46*s34*s45^2+36*s45^3)-2*s23^5*s34*(17*s34^3+59*s34^2*s45+72*s34*s45^2+40*s45^3)+2*s23^3*s34^2*(6*s34^4+39*s34^3*s45+61*s34^2*s45^2+25*s34*s45^3-12*s45^4))+s34^4*s45^2*(s23+s45)*(6*s34^4*s45^4+s23^6*(-7*s34^2+7*s34*s45+4*s45^2)+2*s23^2*s34^2*s45^2*(7*s34^2-19*s34*s45+9*s45^2)-2*s23*s34^3*s45^2*(s34^2-8*s34*s45+9*s45^2)+s23^5*(18*s34^3-17*s34^2*s45+s34*s45^2+4*s45^3)-2*s23^4*s34*(7*s34^3-8*s34^2*s45+s34*s45^2+7*s45^3)+2*s23^3*s34*(2*s34^4-s34^3*s45-5*s34^2*s45^2+17*s34*s45^3-3*s45^4))-s12^5*(18*s34^5*s45^3*(s34^2+4*s34*s45+2*s45^2)+s23*s34^4*s45^2*(4*s34^3+s34^2*s45-163*s34*s45^2-98*s45^3)+s23^7*(22*s34^3+44*s34^2*s45+57*s34*s45^2+24*s45^3)-2*s23^2*s34^3*s45*(4*s34^4+17*s34^3*s45+43*s34^2*s45^2-42*s34*s45^3-44*s45^4)+2*s23^4*s34^2*(16*s34^4+73*s34^3*s45+84*s34^2*s45^2+65*s34*s45^3+s45^4)+s23^6*(-26*s34^4+6*s34^3*s45+52*s34^2*s45^2+106*s34*s45^3+36*s45^4)-s23^5*s34*(16*s34^4+162*s34^3*s45+291*s34^2*s45^2+301*s34*s45^3+72*s45^4)+s23^3*s34^2*(8*s34^5+74*s34^4*s45+212*s34^3*s45^2+214*s34^2*s45^3+61*s34*s45^4-26*s45^5))-s12*s34^3*s45*(6*s34^4*s45^5*(4*s34+3*s45)+s23^7*(2*s34^3-23*s34^2*s45+38*s34*s45^2+24*s45^3)-2*s23*s34^3*s45^3*(2*s34^3-31*s34^2*s45+6*s34*s45^2+27*s45^3)+s23^4*s34*s45*(32*s34^4-32*s34^3*s45+100*s34^2*s45^2+42*s34*s45^3-57*s45^4)+s23^3*s34*s45^2*(42*s34^4-54*s34^3*s45+31*s34^2*s45^2+120*s34*s45^3-18*s45^4)+s23^6*(-4*s34^4+71*s34^3*s45-74*s34^2*s45^2+31*s34*s45^3+36*s45^4)+s23^2*s34^2*s45^2*(-4*s34^4+58*s34^3*s45-88*s34^2*s45^2-81*s34*s45^3+54*s45^4)+s23^5*(4*s34^5-64*s34^4*s45+75*s34^3*s45^2-99*s34^2*s45^3-52*s34*s45^4+12*s45^5))+s12^4*(6*s34^5*s45^3*(s34^3+12*s34^2*s45+18*s34*s45^2+4*s45^3)+s23*s34^4*s45^2*(2*s34^4+48*s34^3*s45-49*s34^2*s45^2-253*s34*s45^3-62*s45^4)+s23^7*(18*s34^4+68*s34^3*s45+97*s34^2*s45^2+89*s34*s45^3+12*s45^4)-s23^2*s34^3*s45*(2*s34^5+18*s34^4*s45+94*s34^3*s45^2+163*s34^2*s45^3-162*s34*s45^4-52*s45^5)+s23^4*s34^2*(18*s34^5+146*s34^4*s45+252*s34^3*s45^2+286*s34^2*s45^3+53*s34*s45^4-26*s45^5)+s23^5*s34*(6*s34^5-84*s34^4*s45-311*s34^3*s45^2-453*s34^2*s45^3-252*s34*s45^4-16*s45^5)+s23^6*(-29*s34^5-62*s34^4*s45+17*s34^3*s45^2+100*s34^2*s45^3+115*s34*s45^4+12*s45^5)+s23^3*s34^2*(2*s34^6+34*s34^5*s45+194*s34^4*s45^2+246*s34^3*s45^3+301*s34^2*s45^4+23*s34*s45^5-14*s45^6))-s12^3*s34*(6*s34^4*s45^4*(4*s34^3+18*s34^2*s45+12*s34*s45^2+s45^3)+s23*s34^3*s45^3*(22*s34^4+108*s34^3*s45-155*s34^2*s45^2-181*s34*s45^3-15*s45^4)+s23^7*(7*s34^4+50*s34^3*s45+62*s34^2*s45^2+130*s34*s45^3+40*s45^4)+s23^2*s34^2*s45^2*(-6*s34^5+12*s34^4*s45-251*s34^3*s45^2-70*s34^2*s45^3+140*s34*s45^4+12*s45^5)+s23^6*(-13*s34^5-72*s34^4*s45+37*s34^3*s45^2+137*s34*s45^4+44*s45^5)+s23^4*s34*(4*s34^6+68*s34^5*s45+212*s34^4*s45^2+272*s34^3*s45^3+183*s34^2*s45^4-74*s34*s45^5-14*s45^6)+s23^3*s34*s45*(6*s34^6+98*s34^5*s45+133*s34^4*s45^2+264*s34^3*s45^3+242*s34^2*s45^4-19*s34*s45^5-3*s45^6)+s23^5*(8*s34^6+5*s34^5*s45-221*s34^4*s45^2-316*s34^3*s45^3-349*s34^2*s45^4-58*s34*s45^5+4*s45^6))+s12^2*s34^2*(18*s34^4*s45^5*(2*s34^2+4*s34*s45+s45^2)+s23*s34^3*s45^3*(-2*s34^4+60*s34^3*s45+70*s34^2*s45^2-159*s34*s45^3-49*s45^4)+s23^7*(s34^4+17*s34^3*s45-6*s34^2*s45^2+96*s34*s45^3+48*s45^4)+s23^4*s34*s45*(12*s34^5+108*s34^4*s45+78*s34^3*s45^2+228*s34^2*s45^3-42*s34*s45^4-49*s45^5)+s23^3*s34*s45^2*(22*s34^5+78*s34^4*s45-24*s34^3*s45^2+286*s34^2*s45^3+53*s34*s45^4-13*s45^5)+s23^2*s34^2*s45^2*(-2*s34^5+24*s34^4*s45-10*s34^3*s45^2-278*s34^2*s45^3+77*s34*s45^4+44*s45^5)+s23^6*(-2*s34^5-30*s34^4*s45+91*s34^3*s45^2-80*s34^2*s45^3+81*s34*s45^4+60*s45^5)+s23^5*(2*s34^6+18*s34^5*s45-135*s34^4*s45^2-43*s34^3*s45^3-249*s34^2*s45^4-81*s34*s45^5+12*s45^6)))/(s23^2*(s12-s34)^3*(s23-s34)^2*s34^2*(s12-s45)^2*s45^2*(-s12+s23+s45)*s51)-((s12^4*s34-s12^3*(s23*s34+6*s34*s45+4*s45^2)-s12*s45^2*(7*s23*s34-2*s34^2+8*s23*s45+14*s34*s45+12*s45^2)+s12^2*s45*(s23*(5*s34+4*s45)+2*s45*(7*s34+6*s45))+s45^2*(s23*(-4*s34^2+3*s34*s45+4*s45^2)+s45*(-2*s34^2+5*s34*s45+4*s45^2)))*s51)/(s12*s34^2*(s12-s23-s45)*s45^2)+(s12*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s23*(s12-s34)^2*(-s12+s34+s51)^2)+(s34*(-s12+s23+s45)*(s34+2*s45)*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*s45^2*(-s23+s34+s51)))/8,
p[94]->(s12^3*(-s12+s23+s45))/((s12-s23)*(s12-s34)^2*(s12-s34-s51))+(s12*(s12-s23-s45)*(s23+s45))/s51^3-(s12*(s12^4*(26*s23+25*s34)+s23*s34^2*(s23+s45)*(25*s23-18*s34+19*s45)-s12^3*(64*s23^2+71*s23*s34+25*s34^2+26*s23*s45+44*s34*s45)+s12^2*(38*s23^3+s23^2*(109*s34+26*s45)+3*s23*s34*(11*s34+38*s45)+s34*(6*s34^2+26*s34*s45+19*s45^2))-s12*s34*(63*s23^3+s34*s45*(-12*s34+19*s45)+s23^2*(27*s34+70*s45)+s23*(-6*s34^2+70*s34*s45+19*s45^2))))/(6*(s12-s23)*(s12-s34)*s34^2*s51^2)+(s12*(13*s12^5-2*s12^4*(16*s23+23*s34+13*s45)-s23*s34^2*(35*s23*s34-12*s34^2+19*s23*s45+20*s34*s45+13*s45^2)+s12^3*(19*s23^2+119*s23*s34+41*s34^2+45*s23*s45+72*s34*s45+13*s45^2)-s12^2*(s23^2*(73*s34+19*s45)+s23*(127*s34^2+110*s34*s45+13*s45^2)+s34*(2*s34^2+63*s34*s45+26*s45^2))+s12*s34*(s23^2*(89*s34+38*s45)+s34*(-9*s34^2+20*s34*s45+13*s45^2)+s23*(31*s34^2+85*s34*s45+26*s45^2))))/(3*(s12-s23)*(s12-s34)^2*s34^2*s51),
p[95]->((-36*s23)/(s12-s23)+(64*s12^2*s23)/((s12-s23)*s34^2)-(10*(11*s12-7*s23)*s23)/((s12-s23)*s34)+(30*(s12-s45))/(s12-s23)+(40*(s12-s45)^2)/((s12-s23)*s34)+(24*s23*s45)/(s12^2-s12*s23)+(150*s23*s45)/(s12*s34-s23*s34)-(70*s23^2*s45)/(s12^2*s34-s12*s23*s34)+(78*s12*(s12-s45)*s45)/((s12-s23)*s34^2)-(40*s23*s45^2)/(s12^2*s34-s12*s23*s34)-(2*s23*s45^2*(19*s23+13*s45))/(s12*(s12-s23)*s34^2)+(4*s23*s45*(19*s23+29*s45))/((s12-s23)*s34^2)-(2*(13*s12^3-13*s45^3+s12*s23*(19*s23+77*s45)))/((s12-s23)*s34^2)-(6*s12*(s12-s23-s45)*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s23)*(s12-s34)^2*(s12-s34-s51))-(6*(s12-s23-s45)*(s23+s45)*(s12*s23-s34*(s23+s45)))/(s12*s51^3)-(s12^5*s23*(26*s23+25*s34)+s23*s34^3*(s23+s45)^2*(25*s23-18*s34+25*s45)-s12^4*(64*s23^3-19*s34^2*s45+s23^2*(97*s34+26*s45)+2*s23*s34*(9*s34+35*s45))+s12*s34^2*(s23+s45)*(38*s23^3+s34*(24*s34-25*s45)*s45-s23^2*(87*s34+5*s45)+s23*(66*s34^2-76*s34*s45-25*s45^2))+s12^3*(38*s23^4+s34^2*(17*s34-44*s45)*s45+s23^3*(173*s34+26*s45)+2*s23^2*s34*(-5*s34+102*s45)+s23*s34*(35*s34^2-73*s34*s45+45*s45^2))+s12^2*s34*(-101*s23^4-2*s23^3*(2*s34+67*s45)+3*s23^2*(5*s34^2+7*s34*s45-15*s45^2)+s34*s45*(-42*s34^2+26*s34*s45+25*s45^2)+s23*s34*(-42*s34^2+59*s34*s45+74*s45^2)))/(s12*(s12-s23)*(s12-s34)*s34^2*s51^2)+(s12^6*(52*s23+25*s34)-s12^5*(128*s23^2+215*s23*s34+62*s34^2+104*s23*s45+43*s34*s45)-s23*s34^3*(s23^2*(70*s34+13*s45)-4*s23*(6*s34^2-32*s34*s45-5*s45^2)+s45*(-24*s34^2+58*s34*s45+7*s45^2))+s12^4*(76*s23^3+5*s23^2*(95*s34+36*s45)+s34*(91*s34^2+40*s34*s45+11*s45^2)+s23*(162*s34^2+317*s34*s45+52*s45^2))-s12^3*(19*s23^3*(15*s34+4*s45)+s23^2*(360*s34^2+413*s34*s45+52*s45^2)+s23*s34*(-47*s34^2+148*s34*s45+95*s45^2)+s34*(102*s34^3-37*s34^2*s45-36*s34*s45^2-7*s45^3))+s12^2*s34*(s23^3*(272*s34+139*s45)+s23^2*(-175*s34^2+158*s34*s45+84*s45^2)+s34*(48*s34^3+2*s34^2*s45-117*s34*s45^2-14*s45^3)+s23*(32*s34^3-233*s34^2*s45-24*s34*s45^2-7*s45^3))+s12*s34^2*(s23^3*(7*s34-50*s45)+s23^2*(164*s34^2+203*s34*s45-12*s45^2)+s34*s45*(-30*s34^2+64*s34*s45+7*s45^2)+s23*(-78*s34^3+138*s34^2*s45+125*s34*s45^2+14*s45^3)))/(s12*(s12-s23)*(s12-s34)^2*s34^2*s51))/24,
p[96]->(s12*((242*s12)/(-s12+s23+s34+s45)^2+(156*s23)/(-s12+s23+s34+s45)^2+(242*s12*s45)/(s34*(-s12+s23+s34+s45)^2)+(156*s23*(-s12+s45))/(s34*(-s12+s23+s34+s45)^2)-(121*(s12^2+(s34+s45)^2))/(s34*(-s12+s23+s34+s45)^2)+(6*(7*s12^6-s12^5*(53*s23+21*s34+28*s45)+s12^4*(136*s23^2+s23*(139*s34+172*s45)+21*(s34^2+3*s34*s45+2*s45^2))+s23^2*s34*(19*s23^3+13*s45*(s34+s45)^2+s23^2*(51*s34+70*s45)+s23*(19*s34^2+83*s34*s45+64*s45^2))-s12^3*(160*s23^3+7*(s34+s45)^2*(s34+4*s45)+s23^2*(317*s34+330*s45)+s23*(119*s34^2+330*s34*s45+198*s45^2))-s12*s23*(19*s23^4+70*s23^3*(2*s34+s45)+13*s45*(s34+s45)^2*(2*s34+s45)+s23^2*(179*s34^2+339*s34*s45+96*s45^2)+s23*(45*s34^3+219*s34^2*s45+232*s34*s45^2+58*s45^3))+s12^2*(89*s23^4+7*s45*(s34+s45)^3+64*s23^3*(5*s34+4*s45)+s23^2*(226*s34^2+536*s34*s45+252*s45^2)+s23*(33*s34^3+184*s34^2*s45+243*s34*s45^2+92*s45^3))))/(s23*(s12-s34)^2*(s12-s34-s45)*(-s12+s23+s45)*(-s12+s23+s34+s45)*(s12-s34-s51))-(512*s12*(-s12^2+s23*(s23+s45)+s12*(-s23+s34+s45)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(18*s23*(-s12+s23))/(s45*(s45-s51)^2)-(6*(3*s12^2*(s23-s45)+s23*(6*s45*(s34+s45)+s23*(3*s34+22*s45))+s12*(-3*s23^2+3*s45*(s34+s45)-s23*(3*s34+28*s45))))/(s45^2*(-s12+s34+s45)*(s45-s51))+(36*s23*(s23-s34)*s34^2*(s23+s45)^2*(s23-s34+s45)*(s23+s34+s45)^2+4*s12^5*s23*(9*s34*s45*(-s34+s45)+s23^2*(9*s34+110*s45)+s23*(-9*s34^2-101*s34*s45+119*s45^2))-s12^4*s23*(s23^3*(72*s34+85*s45)-2*s34*s45*(72*s34^2+497*s34*s45-569*s45^2)+s23^2*(72*s34^2+2758*s34*s45+447*s45^2)+s23*(-144*s34^3-2663*s34^2*s45+3655*s34*s45^2+398*s45^3))+s12^3*(-717*s23^5*s45+554*s34^2*s45^3*(-s34+s45)+s23^4*(252*s34^2+2417*s34*s45-1385*s45^2)+s23^3*(-36*s34^3+4333*s34^2*s45+5339*s34*s45^2-746*s45^3)+s23*s34*s45*(-216*s34^3-4101*s34^2*s45+3811*s34*s45^2+1060*s45^3)+s23^2*(-216*s34^4-5637*s34^3*s45+7091*s34^2*s45^2+4253*s34*s45^3-78*s45^4))-s12*s34*(s23+s45)*(36*s23^6+24*s23^5*(3*s34-2*s45)+554*s34^2*s45^2*(s34^2-s45^2)-3*s23^4*(60*s34^2-379*s34*s45+82*s45^2)-s23^3*(108*s34^3+2799*s34^2*s45-1901*s34*s45^2+204*s45^3)+s23^2*(144*s34^4+43*s34^3*s45-4738*s34^2*s45^2+884*s34*s45^3-42*s45^4)+s23*s34*(36*s34^4+1523*s34^3*s45+193*s34^2*s45^2-2908*s34*s45^3+48*s45^4))+s12^2*(24*s23^6*(3*s34-8*s45)+554*s34^2*s45^3*(2*s34^2-s34*s45-s45^2)-6*s23^5*(18*s34^2-327*s34*s45+77*s45^2)-s23^4*(288*s34^3+5059*s34^2*s45-4291*s34*s45^2+348*s45^3)+s23^3*(180*s34^4-2116*s34^3*s45-11985*s34^2*s45^2+3231*s34*s45^3-78*s45^4)+2*s23*s34*s45*(72*s34^4+2556*s34^3*s45-1258*s34^2*s45^2-2222*s34*s45^3+21*s45^4)+s23^2*s34*(144*s34^4+4973*s34^3*s45-3748*s34^2*s45^2-11159*s34*s45^3+872*s45^4)))/(s23*(s12-s34)*(s12+s23-s34)*s34*s45*(s23-s34+s45)*(-s12+s23+s34+s45)^2*s51^2)+(-6*s23*(s23-s34)^2*s34^2*(s23+s45)*(s23^2-s34^2+2*s23*s45+s45^2)^2*(3*s23*s34+19*s23*s45+3*s34*s45+13*s45^2)+2*s12^7*s23*(9*s23^3*s34-(s34-s45)^2*s45*(9*s34+238*s45)+s23^2*(-18*s34^2+9*s34*s45-220*s45^2)+s23*(9*s34^3+431*s34*s45^2-440*s45^3))+s12^6*(-18*s23^5*s34-554*s34*(s34-s45)^2*s45^3-6*s23^4*(12*s34^2+37*s34*s45+39*s45^2)+s23^3*(198*s34^3+300*s34^2*s45+2423*s34*s45^2+298*s45^3)-2*s23^2*(54*s34^4+93*s34^3*s45+2222*s34^2*s45^2-1443*s34*s45^3-667*s45^4)+s23*s45*(108*s34^4+2345*s34^3*s45-3032*s34^2*s45^2-295*s34*s45^3+874*s45^4))+s12^5*(-36*s23^6*s34+554*s34*(s34-s45)^2*s45^3*(3*s34+2*s45)+6*s23^5*(30*s34^2+13*s34*s45+200*s45^2)+s23^4*(18*s34^3+954*s34^2*s45-463*s34*s45^2+3592*s45^3)-s23^3*(432*s34^4+1728*s34^3*s45+6308*s34^2*s45^2+3481*s34*s45^3-3444*s45^4)-s23*s45*(270*s34^5+5974*s34^4*s45-6809*s34^3*s45^2+476*s34^2*s45^3-231*s34*s45^4+320*s45^5)+s23^2*(270*s34^5+966*s34^4*s45+11419*s34^3*s45^2-7268*s34^2*s45^3-3637*s34*s45^4+768*s45^5))+s12^4*(36*s23^7*s34-554*s34*(s34-s45)^2*s45^3*(2*s34^2+5*s34*s45+s45^2)+2*s23^6*(36*s34^2+222*s34*s45+671*s45^2)-s23^5*(522*s34^3+1278*s34^2*s45+6073*s34*s45^2-2578*s45^3)+2*s23^4*(162*s34^4-498*s34^3*s45+1699*s34^2*s45^2-7337*s34*s45^3+164*s45^4)+s23^3*(450*s34^5+3510*s34^4*s45+10285*s34^3*s45^2+10648*s34^2*s45^3-11185*s34*s45^4-1896*s45^5)-2*s23*s45*(-180*s34^6-4614*s34^5*s45+6735*s34^4*s45^2-2930*s34^3*s45^3+618*s34^2*s45^4+332*s34*s45^5+39*s45^6)-2*s23^2*(180*s34^6+1020*s34^5*s45+9099*s34^4*s45^2-6876*s34^3*s45^3-3669*s34^2*s45^4+1587*s34*s45^5+533*s45^6))+s12^3*(18*s23^8*s34-6*s23^7*(30*s34^2+35*s34*s45-58*s45^2)-554*s34^2*(s34-s45)^2*s45^3*(2*s34^2-3*s34*s45-2*s45^2)+s23^6*(90*s34^3-1056*s34^2*s45-8251*s34*s45^2-28*s45^3)+s23^5*(648*s34^4+3558*s34^3*s45+19240*s34^2*s45^2-17969*s34*s45^3-1960*s45^4)-s23^4*(666*s34^5+852*s34^4*s45+10469*s34^3*s45^2-41980*s34^2*s45^3+12883*s34*s45^4+2600*s45^5)-2*s23*s34*s45*(135*s34^6+4336*s34^5*s45-7972*s34^4*s45^2+2546*s34^3*s45^3+2570*s34^2*s45^4-1718*s34*s45^5+103*s45^6)-s23^3*(180*s34^6+3390*s34^5*s45+9798*s34^4*s45^2+24699*s34^3*s45^3-31808*s34^2*s45^4+2743*s34*s45^5+1172*s45^6)+2*s23^2*(135*s34^7+1110*s34^6*s45+8873*s34^5*s45^2-6070*s34^4*s45^3-9463*s34^3*s45^4+5880*s34^2*s45^5-6*s34*s45^6-78*s45^7))+s12^2*(-18*s23^9*s34-222*s23^8*s34*s45+554*s34^3*(s34-s45)^2*s45^3*(3*s34^2+s34*s45-s45^2)+6*s23^7*(45*s34^3+182*s34^2*s45-251*s34*s45^2-32*s45^3)-2*s23^6*(162*s34^4-123*s34^3*s45-7528*s34^2*s45^2+335*s34*s45^3+327*s45^4)-s23^5*(342*s34^5+3768*s34^4*s45+27575*s34^3*s45^2-31618*s34^2*s45^3-4844*s34*s45^4+810*s45^5)+2*s23^4*(288*s34^6+1161*s34^5*s45+7051*s34^4*s45^2-28929*s34^3*s45^3+12745*s34^2*s45^4+3629*s34*s45^5-213*s45^6)+s23*s34^2*s45*(108*s34^6+4453*s34^5*s45-9236*s34^4*s45^2-1125*s34^3*s45^3+8766*s34^2*s45^4-3450*s34*s45^5+484*s45^6)-2*s23^2*s34*(54*s34^7+645*s34^6*s45+4841*s34^5*s45^2-1623*s34^4*s45^3-12071*s34^3*s45^4+8406*s34^2*s45^5-1080*s34*s45^6-291*s45^7)+s23^3*(-54*s34^7+1512*s34^6*s45+5080*s34^5*s45^2+30758*s34^4*s45^3-45241*s34^3*s45^4+9512*s34^2*s45^5+3628*s34*s45^6-78*s45^7))+s12*s34*(-554*s34^4*(s34-s45)^2*s45^3*(s34+s45)+6*s23^9*(6*s34+19*s45)+s23^8*(-54*s34^2+102*s34*s45+648*s45^2)-6*s23^7*(24*s34^3+202*s34^2*s45-22*s34*s45^2-319*s45^3)+s23^6*(270*s34^4+786*s34^3*s45-8879*s34^2*s45^2-2470*s34*s45^3+3228*s45^4)+s23^5*(36*s34^5+1584*s34^4*s45+14942*s34^3*s45^2-16173*s34^2*s45^3-7708*s34*s45^4+2970*s45^5)-s23^4*(234*s34^6+1542*s34^5*s45+6550*s34^4*s45^2-29360*s34^3*s45^3+11453*s34^2*s45^4+8396*s34*s45^5-1356*s45^6)+s23*s34^2*s45*(-18*s34^6-922*s34^5*s45+2129*s34^4*s45^2+1568*s34^3*s45^3-3651*s34^2*s45^4+1016*s34*s45^5-122*s45^6)+s23^2*s34*(18*s34^7+366*s34^6*s45+2453*s34^5*s45^2+104*s34^4*s45^3-10875*s34^3*s45^4+7836*s34^2*s45^5-530*s34*s45^6-624*s45^7)+s23^3*(72*s34^7-180*s34^6*s45-1824*s34^5*s45^2-14310*s34^4*s45^3+22638*s34^3*s45^4-3409*s34^2*s45^5-3848*s34*s45^6+234*s45^7)))/(s23*(s12-s34)^2*(s12+s23-s34)^2*s34*s45^2*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51)+(36*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51))))/36,
p[97]->((8*s12*(221*s12+47*s23))/(-s12+s23+s34+s45)^2+(198*s12^3)/(s34*(-s12+s23+s34+s45)^2)-(816*s12*s23^2)/(s34*(-s12+s23+s34+s45)^2)-(1758*s12*s34)/(-s12+s23+s34+s45)^2-(121*s23*s34^2)/(s12*(-s12+s23+s34+s45)^2)-(252*s23^2*s45)/(s12*(-s12+s23+s34+s45)^2)+(2110*s12*s23*s45)/(s34*(-s12+s23+s34+s45)^2)-(1108*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(510*s23*s34*s45)/(s12*(-s12+s23+s34+s45)^2)+(24*s23*(-26*s12+29*s23+39*(s34-s45))*s45)/(s34*(-s12+s23+s34+s45)^2)+(1662*s12*(s12-s45)*s45)/(s23*(-s12+s23+s34+s45)^2)+(1776*s45^2)/(-s12+s23+s34+s45)^2+(99*s23*s45^2)/(s12*(-s12+s23+s34+s45)^2)-(504*s23^2*s45^2)/(s12*s34*(-s12+s23+s34+s45)^2)+(9*(149*s12-105*s45)*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(532*s23*s45^3)/(s12*s34*(-s12+s23+s34+s45)^2)-(502*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)+(249*s45^2*(s34+s45)^2)/(s12*s34*(-s12+s23+s34+s45)^2)-(242*s12*(2*s12+2*s23-3*s34+3*s45))/(-s12+s23+s34+s45)^2+(156*s12*s23*(2*s12+2*s23-3*s34+3*s45))/(s34*(-s12+s23+s34+s45)^2)+(156*s23*s45^2*(2*s12+2*s23-3*s34+3*s45))/(s12*s34*(-s12+s23+s34+s45)^2)-(121*s45*(s34+s45)^2*(2*s12+2*s23-3*s34+3*s45))/(s12*s34*(-s12+s23+s34+s45)^2)+(242*s12^3+s12^2*(-1079*s23-363*(s34-s45))-257*s23*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(554*(s12^3-s12^2*s34-s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)+(156*s23*(s23*(s34+2*s45)+s45*(2*s12-3*s34+3*s45)))/(s12*(-s12+s23+s34+s45)^2)+(4*(457*s23^2+242*s23*s45+121*s45*(2*s12-3*s34+3*s45)))/(-s12+s23+s34+s45)^2+(3*s45*(-523*s12^2-121*s12*(2*s23-3*s34+s45)+121*s45*(2*s23-3*s34+3*s45)))/(s34*(-s12+s23+s34+s45)^2)-(12*(13*s23*(2*s23-3*s34+3*s45)+s12*(26*s23+295*s45)))/(-s12+s23+s34+s45)^2+(242*s12*s34-s23*(233*s34+475*s45)+4*s34*(65*s34+719*s45))/(-s12+s23+s34+s45)^2-(6*(7*s12^8-s12^7*(60*s23+28*s34+35*s45)+s12^6*(189*s23^2+220*s23*s34+42*s34^2+253*s23*s45+112*s34*s45+70*s45^2)+s23^3*s34^2*(19*s23^3+13*s45*(s34+s45)^2+s23^2*(51*s34+70*s45)+s23*(19*s34^2+83*s34*s45+64*s45^2))-s12^5*(296*s23^3+14*(s34+s45)^2*(2*s34+5*s45)+s23^2*(645*s34+638*s45)+4*s23*(75*s34^2+183*s34*s45+103*s45^2))+s12^4*(249*s23^4+7*(s34+s45)^3*(s34+5*s45)+s23^3*(933*s34+746*s45)+s23^2*(801*s34^2+1685*s34*s45+780*s45^2)+6*s23*(30*s34^3+123*s34^2*s45+146*s34*s45^2+53*s45^3))-s12*s23^2*s34*(38*s23^4+13*s45*(s34+s45)^2*(3*s34+2*s45)+3*s23^3*(70*s34+53*s45)+s23^2*(249*s34^2+543*s34*s45+230*s45^2)+s23*(64*s34^3+334*s34^2*s45+405*s34*s45^2+135*s45^3))-s12^3*(108*s23^5+7*s45*(s34+s45)^4+s23^4*(709*s34+415*s45)+4*s23*(s34+s45)^2*(10*s34^2+53*s34*s45+28*s45^2)+s23^3*(1042*s34^2+1781*s34*s45+604*s45^2)+s23^2*(423*s34^3+1495*s34^2*s45+1461*s34*s45^2+402*s45^3))+s12^2*s23*(19*s23^5+89*s23^4*(3*s34+s45)+s45*(s34+s45)^3*(33*s34+13*s45)+s23^3*(690*s34^2+875*s34*s45+166*s45^2)+s23^2*(469*s34^3+1356*s34^2*s45+983*s34*s45^2+154*s45^3)+s23*(78*s34^4+487*s34^3*s45+785*s34^2*s45^2+447*s34*s45^3+71*s45^4))))/(s12*s23*(s12-s34)^2*(s12-s23-s45)*(s12-s34-s45)*(-s12+s23+s34+s45)*(s12-s34-s51))+(512*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(18*s23*(s12^2*(s23-s45)-s12*(s23^2+s23*(s34+s45)-s45*(s34+s45))+s23*(s23*s34+s45*(s34+s45))))/(s12*s45*(s45-s51)^2)+(6*(-3*s12^3*(s23^2-3*s23*s45+s45^2)+s12^2*(3*s23^3+s23*(3*s34-28*s45)*s45+6*s45^2*(s34+s45)+2*s23^2*(3*s34+5*s45))-s12*(3*s45^2*(s34+s45)^2+s23^3*(6*s34+22*s45)-s23*s45*(-12*s34^2+s34*s45+13*s45^2)+s23^2*(3*s34^2+19*s34*s45+13*s45^2))+s23*(6*s45^2*(s34+s45)^2+s23^2*s34*(3*s34+22*s45)+s23*s45*(9*s34^2+34*s34*s45+25*s45^2))))/(s12*(s12-s34-s45)*s45^2*(s45-s51))+(36*s23*(s23-s34)*s34^3*(s23+s45)^3*(s23-s34+s45)*(s23+s34+s45)^2-4*s12^6*s23^2*(s23^2*(9*s34-110*s45)+9*s34*s45*(-s34+s45)+s23*(-9*s34^2+137*s34*s45-119*s45^2))+s12^5*s23*(s23^4*(72*s34-85*s45)+36*s34^2*s45^2*(-s34+s45)+3*s23^3*(36*s34^2-898*s34*s45-149*s45^2)-6*s23*s34*s45*(36*s34^2-275*s34*s45+233*s45^2)-s23^2*(180*s34^3-3463*s34^2*s45+3995*s34*s45^2+398*s45^3))+s12^4*s23*(-717*s23^5*s45+s23^4*(-324*s34^2+2286*s34*s45-1385*s45^2)+36*s34^2*s45^2*(4*s34^2-45*s34*s45+41*s45^2)+s23^3*(-36*s34^3+5003*s34^2*s45+5223*s34*s45^2-746*s45^3)+18*s23*s34*s45*(28*s34^3-431*s34^2*s45+406*s34*s45^2+69*s45^3)+2*s23^2*(180*s34^4-4114*s34^3*s45+5456*s34^2*s45^2+2225*s34*s45^3-39*s45^4))-s12^3*(554*s34^3*s45^4*(-s34+s45)+24*s23^7*(3*s34+8*s45)-3*s23^6*(36*s34^2+725*s34*s45-154*s45^2)+s23^5*(-540*s34^3+6108*s34^2*s45-5817*s34*s45^2+348*s45^3)+s23*s34^2*s45^2*(216*s34^3-5475*s34^2*s45+4415*s34*s45^2+1398*s45^3)+s23^3*s34*(360*s34^4-9278*s34^3*s45+10996*s34^2*s45^2+17727*s34*s45^3-1840*s45^4)+s23^2*s34*s45*(576*s34^4-13626*s34^3*s45+11114*s34^2*s45^2+8389*s34*s45^3-192*s45^4)+s23^4*(216*s34^4+3245*s34^3*s45+16717*s34^2*s45^2-5218*s34*s45^3+78*s45^4))-s12*s34^2*(s23+s45)^2*(72*s23^6+12*s23^5*(6*s34+37*s45)-3*s23^4*(84*s34^2+295*s34*s45-262*s45^2)+554*s34^2*s45^2*(-s34^2+s45^2)+s23^3*(-108*s34^3+1611*s34^2*s45-1973*s34*s45^2+528*s45^3)+s23*s34*(36*s34^4-1163*s34^3*s45-121*s34^2*s45^2+2548*s34*s45^3-192*s45^4)+s23^2*(180*s34^4-151*s34^3*s45+3622*s34^2*s45^2-1208*s34*s45^3+114*s45^4))+s12^2*s34*(s23+s45)*(36*s23^7+48*s23^6*(3*s34+11*s45)-3*s23^5*(96*s34^2+769*s34*s45-380*s45^2)-554*s34^2*s45^3*(2*s34^2-s34*s45-s45^2)+s23^4*(-396*s34^3+5626*s34^2*s45-5616*s34*s45^2+840*s45^3)+s23^2*s34*(180*s34^4-5200*s34^3*s45+2475*s34^2*s45^2+11979*s34*s45^3-1208*s45^4)+2*s23*s34*s45*(72*s34^4-2545*s34^3*s45+1114*s34^2*s45^2+2247*s34*s45^3-57*s45^4)+s23^3*(324*s34^4+489*s34^3*s45+13483*s34^2*s45^2-4259*s34*s45^3+192*s45^4)))/(s12*s23*(s12-s34)*(s12+s23-s34)*s34*s45*(s23-s34+s45)*(-s12+s23+s34+s45)^2*s51^2)+(-6*s23*(s23-s34)^2*s34^3*(s23+s45)^3*(3*s34+19*s45)*(s23^2-s34^2+2*s23*s45+s45^2)^2-2*s12^8*s23*(9*s23^4*s34-18*s34*(s34-s45)^2*s45^2+s23^3*(-18*s34^2-9*s34*s45+440*s45^2)+s23*s45*(-27*s34^3+566*s34^2*s45-1015*s34*s45^2+476*s45^3)+s23^2*(9*s34^3+36*s34^2*s45-961*s34*s45^2+898*s45^3))+s12^7*s23*(18*s23^5*s34-6*s34*(27*s34-14*s45)*(s34-s45)^2*s45^2+s23^4*(90*s34^2+114*s34*s45-589*s45^2)-6*s23^3*(39*s34^3+32*s34^2*s45-1302*s34*s45^2-59*s45^3)+4*s23*s45*(-63*s34^4+1939*s34^3*s45-3204*s34^2*s45^2+891*s34*s45^3+437*s45^4)+3*s23^2*(42*s34^4+110*s34^3*s45-4807*s34^2*s45^2+3768*s34*s45^3+873*s45^4))+s12^6*(36*s23^7*s34+1108*s34^2*(s34-s45)^2*s45^4-2*s23^6*(99*s34^2+75*s34*s45-1001*s45^2)-s23^5*(90*s34^3+402*s34^2*s45+2520*s34*s45^2-6581*s45^3)+4*s23*s34*s45^2*(54*s34^4-246*s34^3*s45-341*s34^2*s45^2+650*s34*s45^3-117*s45^4)+s23^4*(630*s34^4+696*s34^3*s45-22980*s34^2*s45^2-15199*s34*s45^3+6804*s45^4)-s23^3*(378*s34^5+522*s34^4*s45-45086*s34^3*s45^2+24199*s34^2*s45^3+22664*s34*s45^4-1621*s45^5)+s23^2*s45*(378*s34^5-22956*s34^4*s45+34479*s34^3*s45^2+114*s34^2*s45^3-10303*s34*s45^4-640*s45^5))+s12^5*(-36*s23^8*s34-554*s34^2*(s34-s45)^2*s45^4*(7*s34+4*s45)+s23^7*(-108*s34^2-228*s34*s45+2251*s45^2)+2*s23^6*(351*s34^3+516*s34^2*s45-7646*s34*s45^2+2266*s45^3)+s23^5*(-306*s34^4+438*s34^3*s45+24604*s34^2*s45^2-37085*s34*s45^3+635*s45^4)+s23^2*s45^2*(38114*s34^5-56027*s34^4*s45-6789*s34^3*s45^2+14247*s34^2*s45^3+4769*s34*s45^4-156*s45^5)+2*s23*s34*s45^2*(45*s34^5+1536*s34^4*s45+351*s34^3*s45^2+874*s34^2*s45^3-3076*s34*s45^4+270*s45^5)-s23^4*(882*s34^5+1476*s34^4*s45-28508*s34^3*s45^2-67355*s34^2*s45^3+27963*s34*s45^4+3622*s45^5)+s23^3*(630*s34^6+234*s34^5*s45-76583*s34^4*s45^2+19851*s34^3*s45^3+63675*s34^2*s45^4-1785*s34*s45^5-2132*s45^6))+s12*s34^2*(s23+s45)*(554*s34^3*(s34-s45)^3*s45^3*(s34+s45)+6*s23^9*(9*s34+38*s45)-6*s23^8*(15*s34^2+24*s34*s45-247*s45^2)-6*s23^7*(27*s34^3+203*s34^2*s45+492*s34*s45^2-627*s45^3)+2*s23*s34^2*(s34-s45)^2*s45*(27*s34^4+701*s34^3*s45+143*s34^2*s45^2-580*s34*s45^3+782*s45^4)+s23^6*(342*s34^4+1188*s34^3*s45+821*s34^2*s45^2-9119*s34*s45^3+4902*s45^4)+2*s23^5*(9*s34^5+591*s34^4*s45-1309*s34^3*s45^2+5361*s34^2*s45^3-6470*s34*s45^4+1767*s45^5)+s23^4*(-270*s34^6-1464*s34^5*s45+8500*s34^4*s45^2-12378*s34^3*s45^3+20407*s34^2*s45^4-10013*s34*s45^5+1368*s45^6)+s23^2*s34*(18*s34^7+132*s34^6*s45-1115*s34^5*s45^2-2729*s34^4*s45^3+8229*s34^3*s45^4-12201*s34^2*s45^5+8536*s34*s45^6-726*s45^7)+6*s23^3*(15*s34^7+7*s34^6*s45-902*s34^5*s45^2+1942*s34^4*s45^3-2852*s34^3*s45^4+3101*s34^2*s45^5-694*s34*s45^6+38*s45^7))-s12^4*(18*s23^9*s34-1108*s34^2*(s34-s45)^2*s45^4*(4*s34^2+6*s34*s45+s45^2)-6*s23^8*(36*s34^2+41*s34*s45+90*s45^2)+s23^7*(18*s34^3-600*s34^2*s45+9416*s34*s45^2+283*s45^3)+s23^6*(1170*s34^4+2856*s34^3*s45-41198*s34^2*s45^2+16983*s34*s45^3+3906*s45^4)-3*s23^5*(330*s34^5+114*s34^4*s45-20792*s34^3*s45^2+27443*s34^2*s45^3+306*s34*s45^4-1705*s45^5)+2*s23^2*s34*s45*(315*s34^6+19225*s34^5*s45-31707*s34^4*s45^2+1564*s34^3*s45^3+762*s34^2*s45^4+4251*s34*s45^5-162*s45^6)+2*s23*s34*s45^2*(270*s34^6+4053*s34^5*s45-6376*s34^4*s45^2+10818*s34^3*s45^3-7786*s34^2*s45^4-1075*s34*s45^5+96*s45^6)+s23^4*(-630*s34^6-2148*s34^5*s45+8658*s34^4*s45^2+126117*s34^3*s45^3-43274*s34^2*s45^4-16093*s34*s45^5+2344*s45^6)+2*s23^3*(315*s34^7-75*s34^6*s45-38194*s34^5*s45^2-881*s34^4*s45^3+42169*s34^3*s45^4+4302*s34^2*s45^5-4194*s34*s45^6+156*s45^7))+s12^3*(18*s23^10*s34+6*s23^9*s34*(3*s34+19*s45)-554*s34^3*(s34-s45)^2*s45^4*(2*s34^2+12*s34*s45+5*s45^2)-6*s23^8*(75*s34^3+178*s34^2*s45+233*s34*s45^2+64*s45^3)+3*s23^7*(138*s34^4-98*s34^3*s45+4512*s34^2*s45^2-231*s34*s45^3-436*s45^4)+s23^6*(990*s34^5+4248*s34^4*s45-50440*s34^3*s45^2+31493*s34^2*s45^3+5787*s34*s45^4-1620*s45^5)+s23^5*(-1242*s34^6-1698*s34^5*s45+73803*s34^4*s45^2-103087*s34^3*s45^3+21364*s34^2*s45^4+7083*s34*s45^5-852*s45^6)+2*s23*s34^2*s45^2*(297*s34^6+5568*s34^5*s45-12260*s34^4*s45^2+13475*s34^3*s45^3-2499*s34^2*s45^4-5483*s34*s45^5+902*s45^6)+s23^3*s34*(378*s34^7-18*s34^6*s45-44339*s34^5*s45^2-18114*s34^4*s45^3+78459*s34^3*s45^4-18172*s34^2*s45^5+13132*s34*s45^6-1284*s45^7)+2*s23^2*s34*s45*(378*s34^7+11856*s34^6*s45-24477*s34^5*s45^2+5908*s34^4*s45^3+3735*s34^3*s45^4-6495*s34^2*s45^5+4474*s34*s45^6-192*s45^7)-s23^4*(126*s34^7+2040*s34^6*s45+14964*s34^5*s45^2-131543*s34^4*s45^3+67393*s34^3*s45^4-10481*s34^2*s45^5-1197*s34*s45^6+156*s45^7))-s12^2*s34*(6*s23^10*(9*s34+19*s45)+1108*s34^3*(s34-s45)^2*s45^4*(s34^2-2*s34*s45-2*s45^2)+s23^9*(-54*s34^2+126*s34*s45+912*s45^2)-18*s23^8*(23*s34^3+98*s34^2*s45+152*s34*s45^2-137*s45^3)+s23^7*(594*s34^4+702*s34^3*s45+7072*s34^2*s45^2-8889*s34*s45^3+3558*s45^4)+s23^6*(378*s34^5+3552*s34^4*s45-26260*s34^3*s45^2+31731*s34^2*s45^3-13296*s34*s45^4+3480*s45^5)+2*s23*s34^2*s45^2*(144*s34^6+3642*s34^5*s45-8205*s34^4*s45^2+4726*s34^3*s45^3+4730*s34^2*s45^4-6568*s34*s45^5+1531*s45^6)+s23^5*(-810*s34^6-2298*s34^5*s45+42682*s34^4*s45^2-71088*s34^3*s45^3+53992*s34^2*s45^4-14637*s34*s45^5+2466*s45^6)+s23^2*s34*s45*(378*s34^7+8416*s34^6*s45-21759*s34^5*s45^2+1974*s34^4*s45^3+25105*s34^3*s45^4-34476*s34^2*s45^5+18538*s34*s45^6-924*s45^7)+s23^4*(126*s34^7-1080*s34^6*s45-17048*s34^5*s45^2+79306*s34^4*s45^3-79898*s34^3*s45^4+60669*s34^2*s45^5-11808*s34*s45^6+1068*s45^7)+s23^3*(126*s34^8+270*s34^7*s45-13254*s34^6*s45^2-18307*s34^5*s45^3+59438*s34^4*s45^4-59037*s34^3*s45^5+45102*s34^2*s45^6-5310*s34*s45^7+192*s45^8)))/(s12*s23*(s12-s34)^2*(s12+s23-s34)^2*s34*s45^2*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51)+((s12-s45)*(s12-s34-s45)*(121*s12+156*s23-121*(s34+s45))*s51)/(s12*s34*(-s12+s23+s34+s45)^2)+(36*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s12-s23-s45)*(s23-s34+s45)^2*(-s23+s34-s45+s51)))/144,
p[98]->((24*s12^3*s23^4*s45)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s12^2*s23^2*(77*s12-97*s45)*s45)/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(16065*s12^5*s23*s45^2)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(72*s12^2*s23^4*s45^2)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(936*s12^2*s23^2*(5*s12-2*s45)*s45^4)/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(681*s12^5*s23^2)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(2*(677*s12^6*s23+29*s12^4*s23^3))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(2*(89*s12^8*s23+23*s12^6*s23^3))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(-335*s12^8+791*s12^7*s23+89*s12^5*s23^3)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(312*s12^7*s23^2*s45)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12^5*(85*s12^4+19*s23^4)*s45)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(36*s12^4*s23^4*s45)/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3444*s12^7*s45)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4638*s12^5*s23^2*s45)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(918*s12^4*s23^3*s45)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(5754*s12^6*s23*s45^3)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(s12^6*(739*s12-805*s34-5719*s45))/((-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(27*s12*s23^3*(s34+s45)^2)/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*s12*s23^4*(s34+s45)^2)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(936*s12^5*s23^2*s45^2*(-2*s12+5*s45))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*(4*s12^4*s23^4-1795*s12^6*s23*s45))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^5*s23*s45*(-137*s12^3-71*s12*s23^2+959*s12^2*s45+355*s23^2*s45))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(12*s12^2*s23^2*s45*(311*s12^2+413*s45^2))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(33*s12^6*(17*s23^2+413*s45^2))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*s12^4*s23*(14*s12^3*s23-959*s12^2*s45^2-188*s23^2*s45^2))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12^3*s23*s45^2*(19*s23^3+959*s45^3))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(21*s12*s45*(s34^5-625*s12^4*s45+5*s34^4*s45+10*s34^3*s45^2+10*s34^2*s45^3+5*s34*s45^4+s45^5))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s12^2*s45*(s12^2*(1225*s23+431*s34)-49*s23*s34*(s34+s45)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(28*s12^2*s23*s45^3*(805*s12^2+47*s23^2+185*s45*(s34+s45)))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(7970*s12^5*s23*s45+7126*s12^3*s45^3*(s34+s45))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(36*s12^2*(2*s23^3*s34-(3*s34-8*s45)*s45*(s34+s45)^2))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(312*s12*s23^2*s45^3*(-20*s12^3+(s34+s45)^3))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12*s45^2*(s34+s45)^2*(19*s23^4+85*s45*(s34+s45)^3))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12*s45*(289*s12^2*s23^3*s45-5*s12^2*s23^2*(307*s12-331*s45)*s45-s23^4*(s34+s45)^2+5*s45*(s34+s45)^5))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3*s12^5*s45*(-739*s12*s23^2+2855*s23^2*s45+7*s12^2*(121*s23+241*s45)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s12^4*s45^2*(170*s12^4-595*s12^3*s45+1190*s12^2*s45^2+s23^3*(19*s23+355*s45)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s12*s23^2*s45*(s23*(s34+s45)^2+s12^2*(27*s23+371*s45)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12^5*(61*s12^4-967*s12^3*s45-13475*s12*s45^3+s23^3*(-5*s23+679*s45)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(s12^3*(s12*s34^2+167*s23*s34^2-5*s12^2*(209*s23+79*s34+877*s45)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*s12^2*(5*s12*s23^3+223*s12*s45^2*(s34+s45)-s23^2*(s23^2+16*s23*s45-s34*s45)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(2*(647*s12^2*s23*s45^2*(s34+s45)+s12^4*(115*s23*s34+4673*s45^2)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s12^2*s45^3*(19*s23^4+1190*s12^2*s45^2+170*s45^2*(s34+s45)^2-5*s12*(71*s23^3+119*s45^2*(s34+s45))))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*s12*(25*s12^2*s34^2*(s34+s45)+s23*(s34+s45)^3*(13*s23+7*(s34+s45))-s12*s34^2*(37*s23^2+7*(s34+s45)^2)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12*s45^3*(-4795*s12^3*s23*s45+35*s12^4*(137*s23+85*s45)-s12*s23*s45*(355*s23^2+959*s45*(s34+s45))+s23*(s34+s45)^2*(71*s23^2+137*(s34+s45)^2)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12*s45^2*(103*s23*(s34+s45)^4+s12*s45*(15085*s12^3-15421*s12^2*s45+7007*s12*s45*(s34+s45)-1801*s45*(s34+s45)^2)))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s12^2*(s12^2*s45^2*(4405*s23+4571*s45)+s12*(2*s23^4-4699*s23*s45^3)+2*s45*(s23^4+187*s45^2*(s34+s45)^2)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s12*s23*s45*(121*s12*s23^2*s45-s23*(s34+s45)^3+(s34+s45)*(5*s34^3+15*s34^2*s45+15*s34*s45^2+s45^2*(773*s12+5*s45))))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3*s12*s23*s45^2*(5803*s12^2*s45^2+23*s23^2*(s34+s45)^2+s23*(43*s34^3+129*s34^2*s45+129*s34*s45^2+s45^2*(-1727*s12+43*s45))))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s12^2*(53*s12^2*s23^2-19*s23*s34^2*(s34+s45)+s12*(7*s23^2*s34-17*s34*s45*(s34+s45)-s23*s45*(151*s34+1369*s45))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(27*s12^3*(s12^3+s12*s23*(s34-2*s45)-s12^2*(s23+s34-s45)-3*s12*s34*s45+4*s23*s34*s45))/((s12-s23)^2*(s12-s34)^3*(s12-s34-s51))+(s12^2*(s12^3*(41*s23-23*s34)+s23^2*(43*s23^2-55*s23*s34-6*s34^2+34*s23*s45-52*s34*s45)+2*s12*s23*(-9*s23^2+30*s23*s34+6*s34^2+20*s23*s45-2*s34*s45)+s12^2*(-66*s23^2+18*s23*s34-6*s34^2-47*s23*s45+29*s34*s45)))/((s12-s23)^2*(s23-s34)^3*(s23-s34-s51))+(s12*(3*s23^2*(s23-s34)^2*s34^4*(s23+s45)^3*(s34+s45)^3*(s23+s34+s45)^3-s12^10*s23*(4*s23^2*s34^3*(s34+s45)+15*s23*s34^4*(s34+s45)-14*s34^5*(s34+s45)+6*s23^3*s34^2*(13*s34+17*s45)-3*s23^4*s34*(51*s34+67*s45)+s23^5*(61*s34+85*s45))+s12^9*(-26*s34^6*s45*(s34+s45)+2*s23^7*(89*s34+137*s45)-2*s23*s34^5*(62*s34^2+77*s34*s45+15*s45^2)+s23^2*s34^4*(169*s34^2+233*s34*s45+64*s45^2)+s23^3*s34^3*(-190*s34^2-97*s34*s45+117*s45^2)+s23^4*s34^2*(913*s34^2+1438*s34*s45+429*s45^2)+s23^6*(38*s34^2+404*s34*s45+510*s45^2)-s23^5*s34*(1092*s34^2+2243*s34*s45+1127*s45^2))-s12^8*(24*s23^8*(7*s34+13*s45)-26*s34^6*s45*(7*s34^2+13*s34*s45+6*s45^2)+s23^7*(803*s34^2+2101*s34*s45+1370*s45^2)-2*s23*s34^5*(238*s34^3+405*s34^2*s45+110*s34*s45^2-57*s45^3)+s23^2*s34^4*(698*s34^3+1409*s34^2*s45+777*s34*s45^2+66*s45^3)+s23^4*s34^2*(3320*s34^3+7981*s34^2*s45+5138*s34*s45^2+429*s45^3)+s23^3*s34^3*(-1142*s34^3-1509*s34^2*s45+281*s34*s45^2+624*s45^3)+s23^6*(-1514*s34^3-1569*s34^2*s45+1604*s34*s45^2+1275*s45^3)-s23^5*s34*(2424*s34^3+8966*s34^2*s45+9467*s34*s45^2+2541*s45^3))+s12^7*(2*s23^9*(23*s34+71*s45)+3*s23^8*(283*s34^2+755*s34*s45+416*s45^2)-26*s34^6*s45*(21*s34^3+58*s34^2*s45+52*s34*s45^2+15*s45^3)+s23^7*(868*s34^3+5130*s34^2*s45+7698*s34*s45^2+2740*s45^3)+s23^4*s34^2*(5285*s34^4+20866*s34^3*s45+23016*s34^2*s45^2+6496*s34*s45^3-723*s45^4)+s23^2*s34^4*(1453*s34^4+4242*s34^3*s45+3682*s34^2*s45^2+785*s34*s45^3-108*s45^4)+s23*s34^5*(-1036*s34^4-2465*s34^3*s45-1131*s34^2*s45^2+828*s34*s45^3+530*s45^4)+s23^3*s34^3*(-2644*s34^4-6281*s34^3*s45-1902*s34^2*s45^2+3270*s34*s45^3+1511*s45^4)+s23^6*(-5466*s34^4-13066*s34^3*s45-5541*s34^2*s45^2+4095*s34*s45^3+1700*s45^4)-s23^5*s34*(1065*s34^4+15030*s34^3*s45+30323*s34^2*s45^2+18905*s34*s45^3+2835*s45^4))+s12^6*(s23^10*(5*s34-19*s45)-2*s23^9*(103*s34^2+424*s34*s45+213*s45^2)-s23^8*(1641*s34^3+6190*s34^2*s45+6805*s34*s45^2+1872*s45^3)+2*s23^7*(561*s34^4-1551*s34^3*s45-7569*s34^2*s45^2-6671*s34*s45^3-1370*s45^4)+26*s34^6*s45*(35*s34^4+131*s34^3*s45+176*s34^2*s45^2+100*s34*s45^3+20*s45^4)-s23^4*s34^2*(3040*s34^5+26989*s34^4*s45+50718*s34^3*s45^2+29194*s34^2*s45^3+274*s34*s45^4-2175*s45^5)+s23^3*s34^3*(2981*s34^5+12373*s34^4*s45+10574*s34^3*s45^2-5304*s34^2*s45^3-8472*s34*s45^4-2010*s45^5)+s23*s34^5*(1400*s34^5+4637*s34^4*s45+3687*s34^3*s45^2-1710*s34^2*s45^3-3030*s34*s45^4-870*s45^5)+3*s23^6*(2548*s34^5+10349*s34^4*s45+11415*s34^3*s45^2+1672*s34^2*s45^3-2095*s34*s45^4-425*s45^5)-s23^2*s34^4*(1634*s34^5+7093*s34^4*s45+8987*s34^3*s45^2+3237*s34^2*s45^3-631*s34*s45^4-340*s45^5)+s23^5*s34*(-3364*s34^5+6317*s34^4*s45+44607*s34^3*s45^2+54166*s34^2*s45^3+20315*s34*s45^4+1435*s45^5))+s12^5*(s23^10*(-31*s34^2+79*s34*s45+38*s45^2)-130*s34^6*s45*(s34+s45)^2*(7*s34^3+20*s34^2*s45+15*s34*s45^2+3*s45^3)+s23^9*(352*s34^3+1947*s34^2*s45+1973*s34*s45^2+426*s45^3)+s23^8*(1404*s34^4+8107*s34^3*s45+14512*s34^2*s45^2+8505*s34*s45^3+1248*s45^4)+s23^7*(-3045*s34^5-5829*s34^4*s45+9738*s34^3*s45^2+23930*s34^2*s45^3+12178*s34*s45^4+1370*s45^5)+s23^4*s34^2*(-1936*s34^6+13421*s34^5*s45+57198*s34^4*s45^2+60920*s34^3*s45^3+14128*s34^2*s45^4-7072*s34*s45^5-2193*s45^6)+s23^2*s34^4*(865*s34^6+6739*s34^5*s45+12465*s34^4*s45^2+6630*s34^3*s45^3-1756*s34^2*s45^4-2155*s34*s45^5-360*s45^6)+s23^5*s34*(5108*s34^6+12172*s34^5*s45-23419*s34^4*s45^2-73598*s34^3*s45^3-54491*s34^2*s45^4-11613*s34*s45^5-21*s45^6)+s23^6*(-4206*s34^6-33453*s34^5*s45-65052*s34^4*s45^2-38229*s34^3*s45^3+2636*s34^2*s45^4+5546*s34*s45^5+510*s45^6)+s23*s34^5*(-1204*s34^6-5544*s34^5*s45-7061*s34^4*s45^2+303*s34^3*s45^3+6344*s34^2*s45^4+4046*s34*s45^5+726*s45^6)+s23^3*s34^3*(-1411*s34^6-13118*s34^5*s45-22351*s34^4*s45^2-2616*s34^3*s45^3+16928*s34^2*s45^4+10439*s34*s45^5+1539*s45^6))+s12^4*(s23^10*(77*s34^3-111*s34^2*s45-135*s34*s45^2-19*s45^3)+26*s34^6*s45*(s34+s45)^3*(21*s34^3+68*s34^2*s45+43*s34*s45^2+6*s45^3)-s23^9*(265*s34^4+2151*s34^3*s45+3498*s34^2*s45^2+1586*s34*s45^3+142*s45^4)-s23^8*(336*s34^5+5025*s34^4*s45+15091*s34^3*s45^2+14905*s34^2*s45^3+4815*s34*s45^4+312*s45^5)+s23^7*(1776*s34^6+9834*s34^5*s45+5349*s34^4*s45^2-17803*s34^3*s45^3-20217*s34^2*s45^4-5685*s34*s45^5-274*s45^6)+s23*s34^5*(644*s34^7+4204*s34^6*s45+7974*s34^5*s45^2+3309*s34^4*s45^3-5781*s34^3*s45^4-7062*s34^2*s45^5-2696*s34*s45^6-310*s45^7)+s23^5*s34*(-2032*s34^7-16347*s34^6*s45-12594*s34^5*s45^2+42078*s34^4*s45^3+67449*s34^3*s45^4+30106*s34^2*s45^5+2813*s34*s45^6-273*s45^7)+s23^6*(-305*s34^7+14542*s34^6*s45+56163*s34^5*s45^2+62926*s34^4*s45^3+16928*s34^3*s45^4-6927*s34^2*s45^5-2594*s34*s45^6-85*s45^7)+s23^2*s34^4*(46*s34^7-3339*s34^6*s45-10037*s34^5*s45^2-7648*s34^4*s45^3+2781*s34^3*s45^4+5608*s34^2*s45^5+2017*s34*s45^6+186*s45^7)-s23^3*s34^3*(280*s34^7-7306*s34^6*s45-24854*s34^5*s45^2-19253*s34^4*s45^3+10647*s34^3*s45^4+18813*s34^2*s45^5+6833*s34*s45^6+652*s45^7)+s23^4*s34^2*(4068*s34^7+6192*s34^6*s45-26502*s34^5*s45^2-63218*s34^4*s45^3-37195*s34^3*s45^4+3318*s34^2*s45^5+6962*s34*s45^6+1041*s45^7))+s12^3*s34*(-26*s34^5*s45*(s34+s45)^4*(7*s34^3+30*s34^2*s45+14*s34*s45^2+s45^3)+s23^10*(-98*s34^3+40*s34^2*s45+165*s34*s45^2+51*s45^3)+s23^9*(50*s34^4+1094*s34^3*s45+2868*s34^2*s45^2+2143*s34*s45^3+415*s45^4)+s23^8*(-207*s34^5+973*s34^4*s45+7567*s34^3*s45^2+12302*s34^2*s45^3+6789*s34*s45^4+1018*s45^5)-s23*s34^4*(s34+s45)^2*(196*s34^6+1553*s34^5*s45+1939*s34^4*s45^2-760*s34^3*s45^3-2051*s34^2*s45^4-772*s34*s45^5-54*s45^6)+s23^7*(587*s34^6-4039*s34^5*s45-9441*s34^4*s45^2+2665*s34^3*s45^3+14866*s34^2*s45^4+8364*s34*s45^5+1074*s45^6)+s23^6*(1036*s34^7+1429*s34^6*s45-18351*s34^5*s45^2-43073*s34^4*s45^3-27425*s34^3*s45^4+336*s34^2*s45^5+3907*s34*s45^6+499*s45^7)-s23^2*s34^3*(317*s34^8-488*s34^7*s45-4486*s34^6*s45^2-5151*s34^5*s45^3+2308*s34^4*s45^4+7243*s34^3*s45^5+4294*s34^2*s45^6+873*s34*s45^7+44*s45^8)+s23^5*(-776*s34^8+5562*s34^7*s45+19574*s34^6*s45^2+2332*s34^5*s45^3-35234*s34^4*s45^4-32301*s34^3*s45^5-7897*s34^2*s45^6+153*s34*s45^7+79*s45^8)+s23^3*s34^2*(638*s34^8-1554*s34^7*s45-15041*s34^6*s45^2-24649*s34^5*s45^3-7563*s34^4*s45^4+12148*s34^3*s45^5+10078*s34^2*s45^6+2296*s34*s45^7+129*s45^8)-s23^4*s34*(2499*s34^8+11199*s34^7*s45+5697*s34^6*s45^2-27404*s34^5*s45^3-37871*s34^4*s45^4-9993*s34^3*s45^5+5988*s34^2*s45^6+2712*s34*s45^7+201*s45^8))-s12*s34^3*(s23^10*(23*s34-7*s45)*(s34+s45)^2+26*s34^5*s45^2*(s34+s45)^6+s23^9*(s34+s45)^2*(24*s34^2+55*s34*s45-95*s45^2)+s23*s34^4*s45*(s34+s45)^4*(52*s34^3+65*s34^2*s45-44*s34*s45^2-54*s45^3)-s23^8*(18*s34^5-45*s34^4*s45-140*s34^3*s45^2+234*s34^2*s45^3+615*s34*s45^4+304*s45^5)+s23^2*s34^2*(s34+s45)^3*(26*s34^6-133*s34^4*s45^2+53*s34^3*s45^3+306*s34^2*s45^4+143*s34*s45^5+6*s45^6)-s23^7*(272*s34^6+804*s34^5*s45+441*s34^4*s45^2-522*s34^3*s45^3-93*s34^2*s45^4+744*s34*s45^5+406*s45^6)+s23^6*(90*s34^7-592*s34^6*s45-2211*s34^5*s45^2-1521*s34^4*s45^3+1230*s34^3*s45^4+1422*s34^2*s45^5-39*s34*s45^6-239*s45^7)-s23^3*s34*(s34+s45)^2*(39*s34^7+56*s34^6*s45-636*s34^5*s45^2-1499*s34^4*s45^3-736*s34^3*s45^4+329*s34^2*s45^5+222*s34*s45^6+12*s45^7)+s23^5*(179*s34^8+849*s34^7*s45+199*s34^6*s45^2-2836*s34^5*s45^3-3321*s34^4*s45^4+1410*s34^2*s45^6+411*s34*s45^7-43*s45^8)+s23^4*(59*s34^9+832*s34^8*s45+2850*s34^7*s45^2+3211*s34^6*s45^3-461*s34^5*s45^4-3213*s34^4*s45^5-1714*s34^3*s45^6+63*s34^2*s45^7+165*s34*s45^8+6*s45^9))+s12^2*s34^2*(26*s34^5*s45*(s34+s45)^5*(s34^2+8*s34*s45+2*s45^2)+s23^10*(67*s34^3+41*s34^2*s45-68*s34*s45^2-42*s45^3)+s23^9*(44*s34^4-108*s34^3*s45-941*s34^2*s45^2-1175*s34*s45^3-386*s45^4)+s23^8*(87*s34^5+236*s34^4*s45-1345*s34^3*s45^2-4420*s34^2*s45^3-3981*s34*s45^4-1055*s45^5)+s23*s34^4*(s34+s45)^3*(26*s34^5+417*s34^4*s45+526*s34^3*s45^2-272*s34^2*s45^3-506*s34*s45^4-108*s45^5)-s23^7*(949*s34^6+917*s34^5*s45-2849*s34^4*s45^2-2413*s34^3*s45^3+4111*s34^2*s45^4+4973*s34*s45^5+1266*s45^6)+s23^2*s34^2*(s34+s45)^2*(157*s34^7-82*s34^6*s45-944*s34^5*s45^2+32*s34^4*s45^3+1688*s34^3*s45^4+1084*s34^2*s45^5+154*s34*s45^6+3*s45^7)-s23^6*(107*s34^7+2970*s34^6*s45+2455*s34^5*s45^2-9289*s34^4*s45^3-14036*s34^3*s45^4-3886*s34^2*s45^5+1967*s34*s45^6+698*s45^7)+s23^5*(820*s34^8+1224*s34^7*s45-6040*s34^6*s45^2-11369*s34^5*s45^3+1619*s34^4*s45^4+12724*s34^3*s45^5+6842*s34^2*s45^6+522*s34*s45^7-140*s45^8)+s23^4*(666*s34^9+5177*s34^8*s45+10199*s34^7*s45^2+1076*s34^6*s45^3-14331*s34^5*s45^4-11753*s34^4*s45^5-465*s34^3*s45^6+1950*s34^2*s45^7+384*s34*s45^8+3*s45^9)-s23^3*s34*(271*s34^9+268*s34^8*s45-4506*s34^7*s45^2-13328*s34^6*s45^3-12469*s34^5*s45^4-779*s34^4*s45^5+5087*s34^3*s45^6+2546*s34^2*s45^7+330*s34*s45^8+6*s45^9))))/(s23^2*(s12-s34)^2*(s23-s34)^2*s34^3*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51^2)+(s12*(6*s23^2*(s23-s34)^3*s34^4*s45*(s23+s45)^2*(s34+s45)^3*(s23+s34+s45)^3+s12^11*(-70*s23^2*s34^4*(s34+s45)+78*s23*s34^5*(s34+s45)-26*s34^6*(s34+s45)-4*s23^3*s34^3*(37*s34+49*s45)+9*s23^4*s34^2*(51*s34+67*s45)+2*s23^6*(61*s34+85*s45)-s23^5*s34*(397*s34+541*s45))+s12^10*(-4*s23^7*(89*s34+137*s45)+5*s23^6*(19*s34^2-123*s34*s45-238*s45^2)+26*s34^6*(8*s34^2+15*s34*s45+7*s45^2)+2*s23^2*s34^4*(169*s34^2+414*s34*s45+245*s45^2)-2*s23*s34^5*(283*s34^2+556*s34*s45+273*s45^2)+s23^3*s34^3*(1545*s34^2+3025*s34*s45+1384*s45^2)-3*s23^4*s34^2*(1213*s34^2+2658*s34*s45+1413*s45^2)+s23^5*s34*(2141*s34^2+5646*s34*s45+3793*s45^2))+s12^9*(48*s23^8*(7*s34+13*s45)+2*s23^7*(817*s34^2+2245*s34*s45+1644*s45^2)-26*s34^6*(28*s34^3+79*s34^2*s45+72*s34*s45^2+21*s45^3)-3*s23^2*s34^4*(63*s34^3+809*s34^2*s45+1234*s34*s45^2+488*s45^3)+2*s23*s34^5*(866*s34^3+2681*s34^2*s45+2634*s34*s45^2+819*s45^3)-3*s23^3*s34^3*(2319*s34^3+6145*s34^2*s45+5228*s34*s45^2+1402*s45^3)+s23^6*(-3565*s34^3-5959*s34^2*s45+1608*s34*s45^2+3570*s45^3)-3*s23^5*s34*(1183*s34^3+6088*s34^2*s45+9042*s34*s45^2+3801*s45^3)+3*s23^4*s34^2*(4212*s34^3+13157*s34^2*s45+13352*s34*s45^2+4263*s45^3))-s12^8*(4*s23^9*(23*s34+71*s45)+2*s23^8*(949*s34^2+2581*s34*s45+1560*s45^2)+2*s23^7*(1136*s34^3+5653*s34^2*s45+9347*s34*s45^2+4110*s45^3)+s23^5*s34*(2726*s34^4-17089*s34^3*s45-67194*s34^2*s45^2-66440*s34*s45^3-19061*s45^4)+s23^2*s34^4*(2169*s34^4+420*s34^3*s45-8031*s34^2*s45^2-8696*s34*s45^3-2414*s45^4)-26*s34^6*(56*s34^4+217*s34^3*s45+299*s34^2*s45^2+173*s34*s45^3+35*s45^4)+s23*s34^5*(2831*s34^4+12955*s34^3*s45+20018*s34^2*s45^2+12624*s34*s45^3+2730*s45^4)+s23^6*(-12909*s34^4-38387*s34^3*s45-29303*s34^2*s45^2+3565*s34*s45^3+5950*s45^4)-s23^3*s34^3*(17360*s34^4+60224*s34^3*s45+74739*s34^2*s45^2+38927*s34*s45^3+7148*s45^4)+3*s23^4*s34^2*(8097*s34^4+34389*s34^3*s45+52147*s34^2*s45^2+32872*s34*s45^3+7161*s45^4))+s12^7*(s23^10*(-10*s34+38*s45)+s23^9*(499*s34^2+2019*s34*s45+1136*s45^2)+s23^8*(4591*s34^3+16443*s34^2*s45+19100*s34*s45^2+6240*s45^3)+s23^7*(-1495*s34^4+5967*s34^3*s45+35082*s34^2*s45^2+38580*s34*s45^3+10960*s45^4)+s23^5*s34*(20305*s34^5+36492*s34^4*s45-45280*s34^3*s45^2-138478*s34^2*s45^3-95148*s34*s45^4-19145*s45^5)-s23^6*(22225*s34^5+94243*s34^4*s45+134233*s34^3*s45^2+60035*s34^2*s45^3-6690*s34*s45^4-5950*s45^5)+s23^2*s34^4*(6867*s34^5+15888*s34^4*s45+3096*s34^3*s45^2-15577*s34^2*s45^3-12012*s34*s45^4-2360*s45^5)-26*s34^6*(70*s34^5+357*s34^4*s45+675*s34^3*s45^2+593*s34^2*s45^3+240*s34*s45^4+35*s45^5)+2*s23*s34^5*(1241*s34^5+8769*s34^4*s45+19965*s34^3*s45^2+19852*s34^2*s45^3+8780*s34*s45^4+1365*s45^5)-2*s23^3*s34^3*(12950*s34^5+58665*s34^4*s45+97969*s34^3*s45^2+76017*s34^2*s45^3+27472*s34*s45^4+3685*s45^5)+s23^4*s34^2*(26660*s34^5+158042*s34^4*s45+333069*s34^3*s45^2+319302*s34^2*s45^3+139254*s34*s45^4+21735*s45^5))+s12^6*(s23^10*(67*s34^2-191*s34*s45-114*s45^2)-s23^9*(1169*s34^3+5792*s34^2*s45+6327*s34*s45^2+1704*s45^3)-3*s23^8*(1996*s34^4+8967*s34^3*s45+15727*s34^2*s45^2+10500*s34*s45^3+2080*s45^4)+s23^7*(9023*s34^5+23144*s34^4*s45-9351*s34^3*s45^2-61412*s34^2*s45^3-44720*s34*s45^4-8220*s45^5)-3*s23^5*s34*(12101*s34^6+42191*s34^5*s45+35091*s34^4*s45^2-29112*s34^3*s45^3-57944*s34^2*s45^4-27784*s34*s45^5-3857*s45^6)+s23^6*(20270*s34^6+122960*s34^5*s45+260589*s34^4*s45^2+225883*s34^3*s45^3+62545*s34^2*s45^4-8577*s34*s45^5-3570*s45^6)-3*s23^2*s34^4*(3336*s34^6+12473*s34^5*s45+13939*s34^4*s45^2+1453*s34^3*s45^3-6249*s34^2*s45^4-3350*s34*s45^5-450*s45^6)+26*s34^6*(56*s34^6+371*s34^5*s45+921*s34^4*s45^2+1111*s34^3*s45^3+685*s34^2*s45^4+201*s34*s45^5+21*s45^6)-s23*s34^5*(773*s34^6+12980*s34^5*s45+45351*s34^4*s45^2+66274*s34^3*s45^3+46300*s34^2*s45^4+14808*s34*s45^5+1638*s45^6)+s23^3*s34^3*(22976*s34^6+140576*s34^5*s45+309396*s34^4*s45^2+326055*s34^3*s45^3+176256*s34^2*s45^4+46653*s34*s45^5+4656*s45^6)-s23^4*s34^2*(14293*s34^6+141334*s34^5*s45+420165*s34^4*s45^2+564687*s34^3*s45^3+376770*s34^2*s45^4+118644*s34*s45^5+13293*s45^6))+s12^5*(s23^10*(-185*s34^3+365*s34^2*s45+520*s34*s45^2+114*s45^3)+s23^9*(1580*s34^4+8829*s34^3*s45+14284*s34^2*s45^2+7787*s34*s45^3+1136*s45^4)-26*s34^6*(s34+s45)^2*(28*s34^5+189*s34^4*s45+381*s34^3*s45^2+294*s34^2*s45^3+86*s34*s45^4+7*s45^5)+s23^8*(3937*s34^5+23734*s34^4*s45+59850*s34^3*s45^2+63557*s34^2*s45^3+26480*s34*s45^4+3120*s45^5)+s23^7*(-12487*s34^6-52646*s34^5*s45-58768*s34^4*s45^2+19123*s34^3*s45^3+63758*s34^2*s45^4+29746*s34*s45^5+3288*s45^6)+s23^5*s34*(34594*s34^7+167974*s34^6*s45+271944*s34^5*s45^2+119173*s34^4*s45^3-114404*s34^3*s45^4-135102*s34^2*s45^5-44146*s34*s45^6-3913*s45^7)-s23^6*(8154*s34^7+87316*s34^6*s45+273007*s34^5*s45^2+360313*s34^4*s45^3+204063*s34^3*s45^4+32645*s34^2*s45^5-6620*s34*s45^6-1190*s45^7)+s23^2*s34^4*(8292*s34^7+43719*s34^6*s45+78735*s34^5*s45^2+54155*s34^4*s45^3+1562*s34^3*s45^4-13803*s34^2*s45^5-4918*s34*s45^6-400*s45^7)+s23*s34^5*(-584*s34^7+3647*s34^6*s45+28462*s34^5*s45^2+62945*s34^4*s45^3+64354*s34^3*s45^4+32546*s34^2*s45^5+7452*s34*s45^6+546*s45^7)-s23^3*s34^3*(10589*s34^7+100479*s34^6*s45+299182*s34^5*s45^2+416997*s34^4*s45^3+306492*s34^3*s45^4+120813*s34^2*s45^5+23740*s34*s45^6+1714*s45^7)+s23^4*s34^2*(-682*s34^7+62623*s34^6*s45+310160*s34^5*s45^2+587298*s34^4*s45^3+549891*s34^3*s45^4+265233*s34^2*s45^5+60384*s34*s45^6+4599*s45^7))+s12^4*(s23^10*(270*s34^4-304*s34^3*s45-915*s34^2*s45^2-427*s34*s45^3-38*s45^4)+26*s34^6*(s34+s45)^3*(8*s34^5+75*s34^4*s45+168*s34^3*s45^2+114*s34^2*s45^3+24*s34*s45^4+s45^5)-s23^9*(1390*s34^5+7836*s34^4*s45+16663*s34^3*s45^2+13950*s34^2*s45^3+4209*s34*s45^4+284*s45^5)-s23^8*(98*s34^6+9000*s34^5*s45+39736*s34^4*s45^2+64225*s34^3*s45^3+43545*s34^2*s45^4+11066*s34*s45^5+624*s45^6)+s23^7*(7607*s34^7+49428*s34^6*s45+95490*s34^5*s45^2+54898*s34^4*s45^3-27227*s34^3*s45^4-38346*s34^2*s45^5-10630*s34*s45^6-548*s45^7)+s23^4*s34^2*(5626*s34^8+290*s34^7*s45-115476*s34^6*s45^2-351168*s34^5*s45^3-459599*s34^4*s45^4-310821*s34^3*s45^5-108537*s34^2*s45^6-17016*s34*s45^7-729*s45^8)+s23^6*(-442*s34^8+27464*s34^7*s45+155198*s34^6*s45^2+304388*s34^5*s45^3+266803*s34^4*s45^4+98201*s34^3*s45^5+5949*s34^2*s45^6-2763*s34*s45^7-170*s45^8)+s23*s34^5*(703*s34^8+1653*s34^7*s45-7452*s34^6*s45^2-33005*s34^5*s45^3-50054*s34^4*s45^4-36843*s34^3*s45^5-13362*s34^2*s45^6-2048*s34*s45^7-78*s45^8)+s23^2*s34^4*(-3921*s34^8-28986*s34^7*s45-73614*s34^6*s45^2-83164*s34^5*s45^3-38514*s34^4*s45^4+640*s34^3*s45^5+5717*s34^2*s45^6+1212*s34*s45^7+34*s45^8)+s23^3*s34^3*(568*s34^8+36705*s34^7*s45+168679*s34^6*s45^2+318129*s34^5*s45^3+309853*s34^4*s45^4+165840*s34^3*s45^5+48087*s34^2*s45^6+6829*s34*s45^7+316*s45^8)+s23^5*s34*(-19481*s34^8-121956*s34^7*s45-277369*s34^6*s45^2-264338*s34^5*s45^3-49176*s34^4*s45^4+90593*s34^3*s45^5+62798*s34^2*s45^6+13056*s34*s45^7+583*s45^8))+s12^3*s34*(-26*s34^6*(s34+s45)^4*(s34^4+18*s34^3*s45+51*s34^2*s45^2+27*s34*s45^3+3*s45^4)+s23^10*(-220*s34^4+56*s34^3*s45+747*s34^2*s45^2+579*s34*s45^3+108*s45^4)+s23^9*(827*s34^5+4133*s34^4*s45+10485*s34^3*s45^2+12078*s34^2*s45^3+5721*s34*s45^4+822*s45^5)-3*s23^8*(621*s34^6+661*s34^5*s45-3688*s34^4*s45^2-10891*s34^3*s45^3-11331*s34^2*s45^4-4772*s34*s45^5-604*s45^6)-s23*s34^5*(s34+s45)^2*(284*s34^6+1102*s34^5*s45-1162*s34^4*s45^2-6543*s34^3*s45^3-6720*s34^2*s45^4-2400*s34*s45^5-234*s45^6)-s23^7*(928*s34^7+22243*s34^6*s45+65271*s34^5*s45^2+70159*s34^4*s45^3+18019*s34^3*s45^4-18654*s34^2*s45^5-12054*s34*s45^6-1584*s45^7)+s23^6*(746*s34^8+1070*s34^7*s45-39933*s34^6*s45^2-134731*s34^5*s45^3-173875*s34^4*s45^4-101955*s34^3*s45^5-21867*s34^2*s45^6+1167*s34*s45^7+480*s45^8)+s23^3*s34^2*(1846*s34^9-1655*s34^8*s45-46014*s34^7*s45^2-133368*s34^6*s45^3-176442*s34^5*s45^4-126123*s34^4*s45^5-49974*s34^3*s45^6-10392*s34^2*s45^7-972*s34*s45^8-18*s45^9)+3*s23^5*(2247*s34^9+16626*s34^8*s45+48840*s34^7*s45^2+67233*s34^6*s45^3+39459*s34^5*s45^4-1652*s34^4*s45^5-13006*s34^3*s45^6-5230*s34^2*s45^7-565*s34*s45^8-2*s45^9)+3*s23^2*s34^3*(303*s34^9+3544*s34^8*s45+12509*s34^7*s45^2+20063*s34^6*s45^3+15849*s34^5*s45^4+5359*s34^4*s45^5-8*s34^3*s45^6-337*s34^2*s45^7-22*s34*s45^8+2*s45^9)+s23^4*s34*(-3104*s34^9-12644*s34^8*s45+6687*s34^7*s45^2+104229*s34^6*s45^3+208848*s34^5*s45^4+196188*s34^4*s45^5+96669*s34^3*s45^6+23460*s34^2*s45^7+2151*s34*s45^8+18*s45^9))+s12*s34^3*(-26*s34^6*s45^2*(s34+s45)^6-s23^10*(s34+s45)^2*(17*s34^2+9*s34*s45-20*s45^2)-s23*s34^5*s45*(s34+s45)^4*(43*s34^3+26*s34^2*s45-98*s34*s45^2-78*s45^3)+s23^9*(s34+s45)^2*(54*s34^3+63*s34^2*s45+143*s34*s45^2+194*s45^3)-s23^2*s34^3*(s34+s45)^3*(17*s34^6-117*s34^5*s45-608*s34^4*s45^2-787*s34^3*s45^3-387*s34^2*s45^4-101*s34*s45^5-18*s45^6)+s23^8*(-281*s34^6-738*s34^5*s45-523*s34^4*s45^2+379*s34^3*s45^3+1221*s34^2*s45^4+1220*s34*s45^5+444*s45^6)+s23^3*s34^2*(s34+s45)^2*(108*s34^7+491*s34^6*s45+344*s34^5*s45^2-966*s34^4*s45^3-1837*s34^3*s45^4-1370*s34^2*s45^5-523*s34*s45^6-54*s45^7)+2*s23^7*(200*s34^7+148*s34^6*s45-999*s34^5*s45^2-2162*s34^4*s45^3-1876*s34^3*s45^4-624*s34^2*s45^5+221*s34*s45^6+184*s45^7)-s23^6*(288*s34^8+142*s34^7*s45-412*s34^6*s45^2+1539*s34^5*s45^3+5131*s34^4*s45^4+5910*s34^3*s45^5+3417*s34^2*s45^6+753*s34*s45^7-80*s45^8)+s23^5*(230*s34^9+1041*s34^8*s45+3505*s34^7*s45^2+7449*s34^6*s45^3+8724*s34^5*s45^4+5403*s34^4*s45^5+1168*s34^3*s45^6-669*s34^2*s45^7-421*s34*s45^8-18*s45^9)+s23^4*s34*(-45*s34^9-379*s34^8*s45-1194*s34^7*s45^2-1119*s34^6*s45^3+1421*s34^5*s45^4+4371*s34^4*s45^5+4686*s34^3*s45^6+2724*s34^2*s45^7+783*s34*s45^8+54*s45^9))+s12^2*s34^2*(26*s34^6*s45*(s34+s45)^5*(2*s34^2+10*s34*s45+3*s45^2)+s23^10*(95*s34^4+73*s34^3*s45-241*s34^2*s45^2-315*s34*s45^3-96*s45^4)+s23*s34^5*(s34+s45)^3*(43*s34^5+353*s34^4*s45+43*s34^3*s45^2-1116*s34^2*s45^3-1074*s34*s45^4-234*s45^5)-s23^9*(309*s34^5+1240*s34^4*s45+3268*s34^3*s45^2+4844*s34^2*s45^3+3269*s34*s45^4+762*s45^5)+s23^8*(1264*s34^6+3001*s34^5*s45+618*s34^4*s45^2-7022*s34^3*s45^3-11963*s34^2*s45^4-7752*s34*s45^5-1692*s45^6)-s23^2*s34^3*(s34+s45)^2*(32*s34^7+1747*s34^6*s45+6128*s34^5*s45^2+7412*s34^4*s45^3+3445*s34^3*s45^4+443*s34^2*s45^5-3*s34*s45^6+18*s45^7)-2*s23^7*(563*s34^7-1709*s34^6*s45-10147*s34^5*s45^2-15820*s34^4*s45^3-9713*s34^3*s45^4+131*s34^2*s45^5+2631*s34*s45^6+732*s45^7)+s23^6*(532*s34^8-1794*s34^7*s45+1163*s34^6*s45^2+26432*s34^5*s45^3+52801*s34^4*s45^4+45194*s34^3*s45^5+16933*s34^2*s45^6+1177*s34*s45^7-420*s45^8)+s23^4*s34*(673*s34^9+4475*s34^8*s45+7579*s34^7*s45^2-7992*s34^6*s45^3-41874*s34^5*s45^4-58008*s34^4*s45^5-40179*s34^3*s45^6-14355*s34^2*s45^7-2133*s34*s45^8-54*s45^9)-s23^5*(1555*s34^9+10786*s34^8*s45+37962*s34^7*s45^2+68202*s34^6*s45^3+61248*s34^5*s45^4+20667*s34^4*s45^5-7189*s34^3*s45^6-7648*s34^2*s45^7-1587*s34*s45^8-18*s45^9)+s23^3*s34^2*(-809*s34^9-3142*s34^8*s45+1198*s34^7*s45^2+23353*s34^6*s45^3+48208*s34^5*s45^4+47811*s34^4*s45^5+26233*s34^3*s45^6+7855*s34^2*s45^7+1101*s34*s45^8+54*s45^9))))/(s23^2*(s12-s34)^3*(s23-s34)^3*s34^3*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51)+(27*s12^3*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s23)*(s12-s34)^2*(-s12+s34+s51)^2)+(9*s12^2*(s12*s34-s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2))/36,
p[99]->((144*s12*s23^3*(s12+s23-2*s34)*s34)/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(10032*s12^3*s23*s34*s45)/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(192*s12*s23^4*(s12+s23-2*s34)*s45^2)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(38280*s12^2*s23^2*(s12+s23-2*s34)*s45^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(131472*s12^3*s23*s45^3)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(19944*s12*s23^3*s45^3)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(32*(64*s12*s23^3+2276*s12^2*s23*(s23-2*s34)+64*s23^3*(s23-2*s34)+s12^3*(2276*s23-6559*s45))*s45^3)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4260*s12*s23^3*(s12+s23-2*s34)*s45^4)/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1668*s12^5*s34*s45)/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1560*s12^5*s34^2*s45)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1996*s12^3*s34^3*s45)/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(36*s23^5*s45^2)/(s34*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(48*s23^4*(s12+s23-2*s34)*s45^2)/(s34*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(315*s23^4*(13*s12-5*s45)*s45^2)/(s34*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s23*(694*s23*(s23-2*s34)+s12*(694*s23-1151*s45))*s45^5)/(s34^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3654*s12^4*s23^3)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(456*s12^3*s23^4)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(16*s12^2*s23^4*(s12+s23-2*s34))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(240*s12^5*s23^4)/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(22644*s12^5*s23*s45)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s12^2*(7543*s12^4+5505*s12*s23^3+302*s23^3*(s23-2*s34))*s45)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(123*s12^8*s23*s45)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(672*s12^5*s23^4*s45)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(9044*s12^6*s23*s45)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(1530*s12^7*(s12+s23-2*s34)*s45^2)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(21564*s12^4*s23^2*(s12+s23-2*s34)*s45^2)/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*s12^3*s23^2*(7947*s12+2930*(s23-2*s34))*s45^2)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4260*s12^3*s23^3*(s12+s23-2*s34)*s45^3)/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(123384*s12^4*s23*s45^3)/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(684*s12^6*s34*s45)/(s23*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(208*s12^7*s45^2)/(s23^2*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18976*s12*(s12+s23-2*s34)*s45^5*(s34+s45))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6120*s12*(s12+s23-2*s34)*s45^6*(s34+s45))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(656*s12^2*s34^3*s45*(s34+s45))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2952*s12^2*s34*s45^3*(s34+s45))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(24*s23^5*s45*(s34+s45)^2)/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s23^4*(s12+s23-2*s34)*s45*(s34+s45)^2)/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(36*s23^3*(s12+s23-2*s34)*s45^2*(s34+s45)^2)/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1530*(s12+s23-2*s34)*s45^6*(s34+s45)^2)/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(468*s12^3*s34^2*s45*(s34+s45)^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(109*s23^2*s45^2*(s34+s45)^3)/(s12*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(1070*s23^2*s45^3*(s34+s45)^3)/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(624*s23^3*s45^4*(s34+s45)^3)/(s12*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(624*s23^2*(s12+s23-2*s34)*s45^4*(s34+s45)^3)/(s12*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(126*s23*s34*s45*(s34+s45)^4)/(s12*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(1485*s23*s45^4*(s34+s45)^4)/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(60*s23*s45^3*(s34+s45)^5)/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s12^5*s23*(s12+s23-2*s34)*s45*(265*s23+1561*s45))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(24*(s12+s23-2*s34)*s45^5*(71*s23^3+595*s12^2*s45))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12^2*s23*s45^2*(-58*s12*s23^3-58*s23^3*(s23-2*s34)+4963*s12^3*s45))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(72*s23^2*(s12+s23-2*s34)*s45*(7*s12*s23+87*s12*s45-9*s23*s45))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^3*s45*(6091*s12^4-30775*s12^3*s45-30173*s23^3*s45))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(16*s12^2*(-155*s12*s23^3*s34-37*s12^2*s23*s34^2+4*s12^3*s34*(44*s23+67*s34)+215*s23^4*s45))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(12*s12^2*(7*s23^5+10*s23^4*s34+10*s23^3*(s12-2*s34)*s34+2395*s12^2*s34^2*s45))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(8*s12^2*s23*s45^3*(1918*s12^4+1918*s12^3*(s23-2*s34)-710*s12*s23^2*s45+5*s23^2*(97*s23+284*s34)*s45))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*s12^2*s45^4*(15547*s12*s23-14905*s45^2))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s23^2*s45*(s34+s45)^2*(30*s23*s34-34*s34^2+13*s23*s45-27*s34*s45+7*s45^2))/(s12*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(48*s23^2*(s12+s23-2*s34)*s45*(71*s12^2+s23^2+101*s45^2))/((-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s12*s23^2*s45^3*(1427*s23^2+3919*s45^2))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(18*s12^3*s23*(31*s12*s23^3+5*s23^4+2579*s12^2*s45^2))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(8*s12^2*s34*(67*s34^3-4375*s23*s45^2))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(8*s12*s23*s45^4*(-775*s23^3+1918*s23*s45^2+1918*(s12-2*s34)*s45^2))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(16*s12^3*s23*s45^2*(274*s12^4+274*s12^3*(s23-2*s34)+1785*s12^2*s45^2+2180*s23^2*s45^2+1918*s12*(s23-2*s34)*s45^2))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3060*s12^4*s45^3*(2*s12^3+2*s12^2*(s23-2*s34)-7*s12*s45^2+7*s45^3))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(24*s12^2*s23^2*(-14*s12^5-14*s12^4*(s23-2*s34)+797*s23^2*s45^3))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(1530*s12^4*s45^2*(s12^4+14*s12*s45^3+14*(s23-2*s34)*s45^3))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*s12*s23*s45*(-s23^4+202*s23^3*s45+202*s23^2*(s12-2*s34)*s45+7483*s45^4))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(16*(s12+s23-2*s34)*(13*s23^4*s45^3+3101*s12^2*s45^5))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(12*s23^2*s45^2*(s34+s45)^3*(s23-5*(s34+s45)))/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^6*(139*s34^2+203*s45^2-29*s12*(s34+s45)))/(s23*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*s23*s45^4*(2839*s12*s23+4190*s23^2-4554*s23*s34-7652*s34^2+6785*s23*s45+593*s34*s45+8245*s45^2+3826*s12*(s34+s45)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(234*s12^3*s34*s45*(s34+s45)*(5*s12*s34-7*s45*(s34+s45)))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(14*s12*(s12+s23-2*s34)*s45^3*(4487*s12^2-4631*s12*s45+1489*s45*(s34+s45)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(288*s23*s34*s45*(s12*s23^2+s23^3-2*s23^2*s34-7*s34*s45*(s34+s45)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(1530*s12*s45^5*(14*s12^3+14*s12^2*(s23-2*s34)+s45^2*(s34+s45)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12^2*s45^2*(-203*s12^3+695*s12^2*s34+203*s45^2*(s34+s45)))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(260*s12^4*(s12^2*s34^2-s12*s34^3+7*s45^3*(s34+s45)))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s23*s45^4*(-190*s12*s23^3+57*s23^4+380*s23^3*s34+1237*s45^3*(s34+s45)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*s23^2*s45^4*(s34+s45)^2*(71*s23^2+137*(s34+s45)^2))/(s12*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s23*s45^3*(s34+s45)^2*(-19*s23^4+142*s23^3*s45+142*s23^2*(s12-2*s34)*s45+274*s23*s45*(s34+s45)^2+(274*s12-633*s34-85*s45)*s45*(s34+s45)^2))/(s12*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(8*s34*s45^3*(-695*s12^3-107*s12*(s34+s45)^2+13*(s34+s45)^3))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(728*s12^2*s45^2*(s12^4+s45*(s34+s45)^3))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*(s12+s23-2*s34)*s45^3*(s34+s45)^2*(19*s23^4+85*s45*(s34+s45)^3))/(s12*s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(208*s12*s45^3*(7*s12^4+7*s12^2*(s34+s45)^2+(s34+s45)^4))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(21*s45^2*(-(s23^4*(s34+s45)^2)+2*s23*(s34+s45)^5+2*(s12-2*s34)*(s34+s45)^5))/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s45^2*(37*s23^5*(s34+s45)^2+206*s23^2*s45*(s34+s45)^4+206*s23*(s12-2*s34)*s45*(s34+s45)^4+431*s45^2*(s34+s45)^5))/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(26*(35*s12^6*s34*s45+5*s12^4*s34^3*(s34+s45)-s12^3*s34^3*(s34+s45)^2+s45^3*(s34+s45)^5))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(78*s12*s34*s45*(35*s12^4*s45-35*s12^3*s45*(s34+s45)+s45*(s34+s45)^4-s12*(s34+s45)^3*(s34+7*s45)))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*s23^3*(s34+s45)^2*(s23^2+s23*(3*s34+7*s45)+3*s45*(2*s12-4*s34+9*s45)))/(s12*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12^3*s45*(-170*s12^6-38*s12^2*s23^4-170*s12^5*(s23-2*s34)+190*s23^4*(s23-2*s34)*s45+19*s12*s23^4*(3*s23+4*s34+10*s45)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(26*s12^7*(s12*(s34+s45)-s34*(5*s34+13*s45)))/(s23^2*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3*s23^2*s45^3*(s34+s45)^2*(46*s12*s23+89*s23^2+86*s12*(s34+s45)-172*s34*(s34+s45)+s23*(-6*s34+86*s45)))/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(72*s12^4*s45^2*(85*s12^3*s45-182*s23^2*(s23-2*s34)*s45-s12*s23^2*(115*s23+182*s45)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(32*s23*s45^3*(19*s12*s23^4+959*s12^3*s45^2+959*s12^2*(s23-2*s34)*s45^2+137*(s23-2*s34)*s45^3*(s34+s45)+s12*s45^3*(137*s34+255*s45)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*s12^3*(3253*s12^2*s23^3*s45-16010*s12*s23^2*s45^3-16010*s23^2*(s23-2*s34)*s45^3+s12^5*(17*s23+809*s45)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s23^2*s45^3*(s34+s45)^2*(-103*s34^2+741*s34*s45+s45*(541*s23+844*s45)))/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*s23*s45^4*(9590*s12^4+7*s12^3*(1370*s23-2740*s34-179*s45)+1519*s12^2*s45^2+s23^2*s45*(523*s23+1255*s45)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(8*s12^3*s45*(-23*s23^5-4159*s12^2*s23^2*s45+4634*s12^2*s23*s45^2+7*s12^2*s45^2*(662*s12-1324*s34+1819*s45)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s34^2*(-529*s12^5-233*s12^3*s34^2+43*s12^2*s34^2*(s34+s45)-527*s12*s45^2*(s34+s45)^2+43*s45^2*(s34+s45)^3+s12^4*(499*s34+2645*s45)))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^2*(58*s12^2*s23^3+355*s23^3*s34^2+s12*s23^2*(58*s23^2-116*s23*s34-1697*s34^2)+2*s12^4*(677*s23+3229*s45)+2*s12^3*(s23-2*s34)*(677*s23+3229*s45)))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s23*s45^3*(77210*s12^4+14*s12^3*(5515*s23-11030*s34-5707*s45)-33885*s12*s23^2*s45-79898*s12^2*(s23-2*s34)*s45+s23^2*s45*(-3338*s23+6676*s34+9359*s45)))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*s45^4*(s34+s45)*(-910*(s23-2*s34)*(s34+s45)+s12*(-910*s34+12681*s45)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12^2*s45^2*(28189*s12^3*s45+s23^3*(-1046*s23+2092*s34+13159*s45)-s12*s23^2*(1046*s23+15085*s45)))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(2*s45^4*(-2155*s23^3+5521*s45*(s34+s45)^2+s12^2*(70855*s23+79831*s45)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*s12^2*(335*s12^5+29*s12^3*(155*s34-178*s45)*s45+s23^3*s34*(35*s23+1041*s45)+s12^2*s45*(-2751*s23*s34-5162*s23*s45+10324*s34*s45)))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*s12^2*(s12^2*s23^2*(454*s23-908*s34-10913*s45)-3154*s12*s23^2*(s23-2*s34)*s45-12821*s23^3*s45^2+s12^3*(1779*s23^2-41659*s45^2)))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*s12^3*s23*s45*(911*s12*s23^3*s45-2035*s23^3*s45^2+s12^3*(319*s23^2-521*s45^2)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(72*s12*s45^5*(182*s23^2*(s23-2*s34)+s12*(182*s23^2-85*s45^2)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(24*s45^4*(-910*s12^2*s23^2*(s23-2*s34)-182*s23^2*(s23-2*s34)*s45^2-s12*s23^2*s45*(709*s23+182*s45)+s12^3*(-910*s23^2+595*s45^2)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s12*s23*s45^2*(8530*s12^3+20*s12^2*(253*s23-853*s34)+2*(s23-2*s34)*s45*(1939*s23+4769*s45)+s12*(-3470*s23^2+6940*s23*s34+6975*s23*s45+9538*s45^2)))/(s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*(-105*s12^8+69*s12^7*s23+5*s12^2*s23^5*s45+7*s12^6*(37*s23^2+542*s45^2)+s12^5*(-295*s23^3+3794*s23*s45^2-7588*s34*s45^2)))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*s12^2*s45^2*(1190*s12^4*s45^2+2635*s23^3*s45^3+s12^2*s23^3*(-142*s23+284*s34+1907*s45)-2*s12^3*(71*s23^3-595*s23*s45^2+1190*s34*s45^2)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(4*(514*s12^8*s45+2*s12^7*(257*s23-514*s34-1507*s45)*s45-13055*s12^4*s23*s45^4+11*s12^6*(17*s23^3-274*s23*s45^2+(548*s34-1157*s45)*s45^2)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s45*(1015*s12^4*s45^2+1169*s12^2*s34^2*s45*(s34+s45)+29*s45^3*(s34+s45)^3-s12*(s34+s45)^2*(43*s34^3+203*s45^3)-5*s12^3*(529*s34^2*s45+203*s45^3)))/(s23*(-s12+s23+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^2*s45*(85*s12^7+274*s12^6*s23+19*s23^4*(9*s23+20*s34)*s45^2+7*s12^2*s23*s45^3*(2687*s23+65*s45)+s12^5*s23*(-99*s23-548*s34+407*s45)+s12^4*s23^2*(142*s23+2885*s45)+s12^3*s23^2*(142*s23^2-284*s23*s34-9751*s45^2)-s12*s23^2*s45*(209*s23^3+190*s23^2*s45+22645*s45^3)))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s12^3*(-106*s23^2*(s23-2*s34)*s34+s12^3*(359*s23+827*s34)+s12*(-783*s23^2*s34+47515*s45^3)))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(32*s12^3*(s23^4*(s23-2*s34)+s12*(s23^4+8918*s45^4)))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s12^2*(61*s12^7+178*s12^6*s23-s12^5*s23*(99*s23+356*s34)+5*s23^3*s45^3*(-1082*s23+2164*s34+8065*s45)-5*s12*s23^2*s45^3*(8685*s23+10379*s45)+s12^4*(46*s23^3-4931*s23*s45^2)+s12^3*(46*s23^4-92*s23^3*s34-34510*s45^4)+s12^2*(1753*s23^4*s45-34510*s23*s45^4+7*(9860*s34-9467*s45)*s45^4)))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*s45^2*(s34+s45)^2*(25*s45*(s34+s45)^3+3*s23*(s34+s45)^2*(9*s34+38*s45)+s23^3*(2*s34+145*s45)-2*s23^2*(7*s34^2+12*s34*s45+5*s45^2)+2*s12*s23*(s34+s45)*(s23-5*(s34+s45))))/(s12*s34*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*s23*s45^3*(27*s23^4+3358*s12*s23^2*s45+s23*s45*(8835*s12^2-6716*s12*s34+5446*s12*s45+635*s45^2)-s45^2*(-5446*s12^2+10892*s12*s34+723*s45*(s34+s45))))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(12*(-7*s23^3*s34^3+2*s12^2*(s23^4+167*s23*s34*s45^2-17*s34^2*s45*(s34+s45))+2*s12*(s23-2*s34)*(s23^4+167*s23*s34*s45^2-17*s34^2*s45*(s34+s45))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*(11*s45^5*(s34+s45)*(370*s23^2-740*s23*s34+133*s45*(s34+s45))+5*s12*(25*s23^5*s45^2+814*s23*s45^5*(s34+s45))))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(32*s45*(71*s12^3*s23*s34+25*(s23-2*s34)*s45^2*(s34+s45)^2+s12^2*s23*(71*s23*s34-142*s34^2-230*s23*s45)+s12*s45^2*(-1571*s23*s34+25*(s34+s45)^2)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s45^3*(19*s12^2*(10*s23^4+917*s23^2*s45^2)+5*s12*(38*s23^5-76*s23^4*s34-1673*s23^2*s45^3)-s45^4*(-2291*s23^2+85*(s34+s45)^2)))/(s34^3*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(18*s45*(s12^2*s34*(6*s23^2+5489*s45^2)+s12*(69*s23^4+6*s23^3*s34+293*s23*s34^3+2*s23^2*s34*(-6*s34+s45)+73*s34^3*(s34+s45))-s34*s45*(-2*s23^3+4*s23^2*s34+45*s34*(s34+s45)^2)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(6*s45^2*(s34+s45)^2*(2*s23^5-4*s23^4*s34+43*s23^3*s45*(s34+s45)-10*s23*s45*(s34+s45)^3+20*s34*s45*(s34+s45)^3+2*s12*(s23^4-5*s45*(s34+s45)^3)))/(s12*s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(3*(s34+s45)^2*(35*s45^2*(s34+s45)^3+s23*s45*(s34+s45)^2*(14*s12-28*s34+47*s45)+13*s23^3*(s34^2+2*s34*s45+2*s45^2)+s23^2*(s34+s45)*(7*s34^2-38*s34*s45+2*s45*(13*s12+7*s45))))/(s12*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(24*s12^3*s45*(-26*s12^4*s23^2+182*s12^2*s23^2*(s23-2*s34)*s45+910*s12*s23^2*s45^3+910*s23^2*(s23-2*s34)*s45^3+s12^3*(-26*s23^3-595*s45^3+26*s23^2*(2*s34+7*s45))))/(s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3*s12^2*s23*(4295*s23^3*s45^2+s12^4*(374*s23+5314*s45)-2*s12^2*(s23-2*s34)*s45*(1733*s23+10405*s45)+s12^3*(374*s23^2-s23*(748*s34+4643*s45)-2*s45*(5314*s34+10405*s45))))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12^3*(670*s12^5-19*s23^3*(171*s23+212*s34)*s45-2*s12^3*(s23-2*s34)*(791*s23+3779*s45)-2*s12^4*(456*s23+670*s34+3779*s45)-2*s12^2*(89*s23^3+41839*s45^3)+s12*(-178*s23^4-83678*s23*s45^3+167356*s34*s45^3+s23^3*(356*s34+23567*s45))))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(s12^2*(-122*s12^7-122*s12^6*(s23-2*s34)+s12^4*s23*(1871*s23+10876*s34)*s45+779*s23^5*s45^2+11*s12^5*s45*(-353*s23+1405*s45)+s12*s23^3*s45*(62*s23^2-124*s23*s34-6477*s23*s45-11740*s34*s45)+2*s12^3*(5*s23^4-725*s23^3*s45-37163*s23*s45^3)+s12^2*s23*(-15*s23^4+2841*s23*s45^3+148652*s34*s45^3-4*s23^3*(5*s34+347*s45)+s23^2*s45*(2900*s34+45117*s45))))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(9*(s12^2*s23*(857*s23-106*s34)*s34*s45+s12^3*(953*s34^2*s45+20653*s45^3)-s12*s23*s34*(2*s23^3+6*s23^2*s34+s23*s45*(106*s34+39*s45)+s34*(113*s34^2-258*s34*s45-46*s45^2))+s23*(-2*s23^4*s34+12*s23^2*s34^3+46*s23*s34^2*s45*(s34+s45)+s23^3*(5*s34^2+67*s45^2)+s34^3*(19*s34^2+88*s34*s45+69*s45^2))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(2*(-230*s12^4*s23*s34+s12^3*(-230*s23^2*s34+460*s23*s34^2+217*s34^3+13114*s23*s45^2+4502*s34*s45^2)+s12*s23*s45*(557*s23^2*s34-14146*s23*s45^2+(30058*s34-53453*s45)*s45^2)+s12^2*s45^2*(13114*s23^2+715*s34^2+92429*s45^2-2*s23*(10863*s34+7073*s45))-s45*(119*s34^5+238*s34^4*s45+3532*s23*s34^2*s45^2+119*s34^3*s45^2-10749*s23^2*s45^3+s23*s34*s45*(-563*s23^2-1766*s23*s45+3532*s45^2))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(4*(2*s12^3*(7*s34^2*s45+4787*s45^3)-s12^2*(641*s23^2*s34^2+1017*s23*s34^2*s45+28*s34^3*s45-9574*s23*s45^3+21378*s34*s45^3+2230*s45^4)+s12*(1189*s23^2*s34^2*s45-2230*s23*s45^3*(s34+s45)+4460*s34*s45^3*(s34+s45))+s23*s45^2*(-305*s23*s34^2+s45*(1883*s34^2+8196*s34*s45+6313*s45^2))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(2*s45^3*(30506*s12^4*s45+7*s12^3*s45*(4358*s23-8716*s34+7183*s45)+s12^2*(3050*s23^3-22883*s23*s45^2)+7*s45*(239*s23^4-298*s23*s45*(s34+s45)^2+596*s34*s45*(s34+s45)^2)+s12*(3050*s23^4-6100*s23^3*s34+s45^2*(-2086*s34^2+6197*s34*s45+8283*s45^2))))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(s12^3*(1478*s12^4+2*s12^3*(739*s23-2283*s34)+s23^2*s45*(16547*s34+44803*s45)+2*s12^2*(240*s23*s34+2005*s34^2+10369*s23*s45+5585*s34*s45)+s12*(s23^2*(2090*s34+20738*s45)+s23*(-3390*s34^2-30306*s34*s45+94781*s45^2)+s34*(-93*s34^2-22340*s34*s45+138085*s45^2))))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)-(s12^2*s34^2*(-334*s23^2+668*s23*s34-1195*s34*s45)-2*s12^4*(s34^2+5945*s23*s45+2119*s34*s45)-s12*(7*s23^5+143*s23^3*s34^2-1427*s23^2*s34^3-133*s34^5-133*s34^4*s45+21341*s34^2*s45^3+76282*s34*s45^4+54941*s45^5)+s12^3*(-11890*s23^2*s45+s23*(1795*s34^2+19542*s34*s45-78163*s45^2)+s34*(4*s34^2+8476*s34*s45-71393*s45^2))+s45*(-43*s23^5+s45^2*(s34+s45)^2*(1793*s34+9179*s45)+s23^3*(629*s34^2+607*s45^2)+s23^2*(-1939*s34^3+8261*s34*s45^2)))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(6*(14*s12^3*s23^2*s34+2*(s23-2*s34)*s34*s45*(37*s23^2*s34+41*s23*s45*(s34+s45)+7*s34*(s34+s45)^2)+s12*(2*s34^2*s45*(7*s34^2-80*s34*s45-87*s45^2)+s23*s34*(76*s34^3+321*s34*s45^2+176*s45^3)+s23^2*(-38*s34^3+74*s34^2*s45+2299*s45^3))+s12^2*(14*s23^3*s34-28*s23^2*s34^2+94*s34*s45^2*(s34+s45)-s23*(38*s34^3+21085*s45^3))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(3*(9154*s12^4*s45^2+2*s12^3*(25*s34^3+4577*s23*s45^2-9154*s34*s45^2)-s12^2*s34^2*(74*s23^2-829*s23*s34+2*s34*(57*s34+7*s45))+s34*(s23^5+26*s23^3*s34^2+115*s23^4*s45-188*s34*s45^2*(s34+s45)^2+s23^2*s34^2*(101*s34+14*s45)+s23*(-28*s34^4-28*s34^3*s45+94*s34^2*s45^2+188*s34*s45^3+94*s45^4))+s12*(-89*s23^4*s34+174*s23^2*s34^3-s23^3*(74*s34^2+2371*s45^2)+s34*(28*s34^4+28*s34^3*s45+213*s34^2*s45^2+307*s34*s45^3+94*s45^4))))/((s12-s23-s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3)+(27*s12*s45*(2*s12^4+3*s23^2*s34^2-s12^3*(5*s23+6*s34+2*s45)-s12*s23*s34*(6*s23+7*s34+5*s45)+s12^2*(3*s23^2+4*s34*(s34+s45)+3*s23*(4*s34+s45))))/((s12-s23)^2*(s12-s34)^3*(s12-s34-s51))+(2*s12^4*(25*s23-16*s34)*s34+s23^3*(s34+s45)*(-43*s23^2+55*s23*s34+6*s34^2-43*s23*s45+61*s34*s45)-2*s12^3*(s34^2*(3*s34-19*s45)+s23^2*(67*s34+16*s45)+s23*s34*(-34*s34+21*s45))+s12*s23^2*(s23^2*(52*s34+27*s45)-2*s23*(53*s34^2+33*s34*s45+11*s45^2)-s34*(18*s34^2+69*s34*s45+14*s45^2))+s12^2*s23*(s23^2*(75*s34+48*s45)+2*s34*(9*s34^2-18*s34*s45-10*s45^2)+s23*(15*s34^2+96*s34*s45+38*s45^2)))/((s12-s23)^2*(s23-s34)^3*(s23-s34-s51))-(3*s23^2*(s23-s34)^2*s34^5*(s23+s45)^4*(s34+s45)^3*(s23+s34+s45)^3+s12^11*s23^2*(-16*s23^2*s34^3*(s34+s45)+9*s23*s34^4*(s34+s45)+2*s34^5*(s34+s45)-6*s23^3*s34^2*(13*s34+17*s45)+3*s23^4*s34*(51*s34+67*s45)-s23^5*(61*s34+85*s45))+s12^10*s23*(-40*s34^6*s45*(s34+s45)+2*s23^7*(89*s34+137*s45)+2*s23^2*s34^4*(35*s34^2-9*s34*s45-44*s45^2)+9*s23*s34^5*(-6*s34^2+s34*s45+7*s45^2)+3*s23^3*s34^3*(-70*s34^2+13*s34*s45+99*s45^2)+s23^4*s34^2*(1045*s34^2+1441*s34*s45+228*s45^2)+s23^6*(99*s34^2+489*s34*s45+510*s45^2)-s23^5*s34*(1245*s34^2+2383*s34*s45+1042*s45^2))+s12^9*(26*s34^7*s45^2*(s34+s45)-24*s23^9*(7*s34+13*s45)+2*s23*s34^6*s45*(166*s34^2+259*s34*s45+93*s45^2)-s23^8*(981*s34^2+2375*s34*s45+1370*s45^2)-s23^5*s34^2*(4371*s34^3+8777*s34^2*s45+3636*s34*s45^2-698*s45^3)+3*s23^7*(492*s34^3+329*s34^2*s45-796*s34*s45^2-425*s45^3)+3*s23^4*s34^3*(554*s34^3+387*s34^2*s45-640*s34*s45^2-425*s45^3)+s23^2*s34^5*(348*s34^3+57*s34^2*s45-691*s34*s45^2-400*s45^3)+3*s23^3*s34^4*(-235*s34^3-210*s34^2*s45+120*s34*s45^2+87*s45^3)+s23^6*s34*(3414*s34^3+11069*s34^2*s45+10190*s34*s45^2+2031*s45^3))+s12^8*(2*s23^10*(23*s34+71*s45)-26*s34^7*s45^2*(7*s34^2+13*s34*s45+6*s45^2)+3*s23^9*(339*s34^2+859*s34*s45+416*s45^2)-4*s23*s34^6*s45*(301*s34^3+664*s34^2*s45+432*s34*s45^2+69*s45^3)+s23^8*(1671*s34^3+7399*s34^2*s45+9380*s34*s45^2+2740*s45^3)+s23^5*s34^2*(8461*s34^4+26939*s34^3*s45+20652*s34^2*s45^2-1738*s34*s45^3-3264*s45^4)-2*s23^7*(3433*s34^4+6859*s34^3*s45+918*s34^2*s45^2-3370*s34*s45^3-850*s45^4)+s23^3*s34^4*(2229*s34^4+3783*s34^3*s45+502*s34^2*s45^2-1256*s34*s45^3-228*s45^4)+s23^2*s34^5*(-1092*s34^4-879*s34^3*s45+2560*s34^2*s45^2+3315*s34*s45^3+968*s45^4)-s23^6*s34*(3129*s34^4+24604*s34^3*s45+40813*s34^2*s45^2+19842*s34*s45^3+1560*s45^4)+s23^4*(-4614*s34^7-6978*s34^6*s45+4296*s34^5*s45^2+9020*s34^4*s45^3+2312*s34^3*s45^4))+s12^7*(s23^11*(5*s34-19*s45)-6*s23^10*(42*s34^2+165*s34*s45+71*s45^2)+26*s34^7*s45^2*(21*s34^3+58*s34^2*s45+52*s34*s45^2+15*s45^3)-s23^9*(2490*s34^3+8501*s34^2*s45+8195*s34*s45^2+1872*s45^3)+s23^8*(158*s34^4-9177*s34^3*s45-25101*s34^2*s45^2-17330*s34*s45^3-2740*s45^4)+s23*s34^6*s45*(2492*s34^4+7379*s34^3*s45+7059*s34^2*s45^2+2162*s34*s45^3-10*s45^4)-s23^5*s34^2*(7449*s34^5+44978*s34^4*s45+59076*s34^3*s45^2+7947*s34^2*s45^3-18082*s34*s45^4-5010*s45^5)+s23^4*s34^3*(6483*s34^5+17779*s34^4*s45-938*s34^3*s45^2-26970*s34^2*s45^3-16185*s34*s45^4-1713*s45^5)+s23^2*s34^5*(2016*s34^5+3399*s34^4*s45-4056*s34^3*s45^2-10846*s34^2*s45^3-6595*s34*s45^4-1188*s45^5)+3*s23^7*(4228*s34^5+14069*s34^4*s45+11348*s34^3*s45^2-2259*s34^2*s45^3-3575*s34*s45^4-425*s45^5)+s23^6*s34*(-2581*s34^5+24929*s34^4*s45+85032*s34^3*s45^2+77250*s34^2*s45^3+19055*s34*s45^4-265*s45^5)-s23^3*s34^4*(3597*s34^5+9645*s34^4*s45+5260*s34^3*s45^2-1828*s34^2*s45^3-697*s34*s45^4+319*s45^5))+s12^6*(s23^11*(-36*s34^2+98*s34*s45+38*s45^2)+6*s23^10*(93*s34^3+465*s34^2*s45+403*s34*s45^2+71*s45^3)-26*s34^7*s45^2*(35*s34^4+131*s34^3*s45+176*s34^2*s45^2+100*s34*s45^3+20*s45^4)+s23^9*(3111*s34^4+14569*s34^3*s45+22165*s34^2*s45^2+10803*s34*s45^3+1248*s45^4)-s23*s34^6*s45*(3220*s34^5+12463*s34^4*s45+16323*s34^3*s45^2+7780*s34^2*s45^3+220*s34*s45^4-480*s45^5)+s23^8*(-3789*s34^5-186*s34^4*s45+31588*s34^3*s45^2+44077*s34^2*s45^3+16790*s34*s45^4+1370*s45^5)+s23^5*s34^2*(-42*s34^6+38668*s34^5*s45+94597*s34^4*s45^2+43989*s34^3*s45^3-36800*s34^2*s45^4-28122*s34*s45^5-3628*s45^6)+s23^4*s34^3*(-4620*s34^6-25385*s34^5*s45-15458*s34^4*s45^2+40752*s34^3*s45^3+47778*s34^2*s45^4+12117*s34*s45^5-264*s45^6)-3*s23^7*(3800*s34^6+21056*s34^5*s45+30883*s34^4*s45^2+8855*s34^3*s45^3-7421*s34^2*s45^4-3187*s34*s45^5-170*s45^6)+s23^2*s34^5*(-2352*s34^6-6765*s34^5*s45+1295*s34^4*s45^2+18092*s34^3*s45^3+18185*s34^2*s45^4+6559*s34*s45^5+758*s45^6)+s23^3*s34^4*(3165*s34^6+13617*s34^5*s45+12691*s34^4*s45^2-707*s34^3*s45^3-959*s34^2*s45^4+2869*s34*s45^5+906*s45^6)+s23^6*s34*(8034*s34^6-1717*s34^5*s45-95179*s34^4*s45^2-156471*s34^3*s45^3-77668*s34^2*s45^4-6763*s34*s45^5+1254*s45^6))+s12^5*(s23^11*(108*s34^3-190*s34^2*s45-173*s34*s45^2-19*s45^3)+130*s34^7*s45^2*(s34+s45)^2*(7*s34^3+20*s34^2*s45+15*s34*s45^2+3*s45^3)-s23^10*(647*s34^4+4097*s34^3*s45+5550*s34^2*s45^2+2050*s34*s45^3+142*s45^4)-s23^9*(2016*s34^5+14072*s34^4*s45+31862*s34^3*s45^2+25383*s34^2*s45^3+6489*s34*s45^4+312*s45^5)+s23*s34^6*s45*(2660*s34^6+13370*s34^5*s45+23181*s34^4*s45^2+15947*s34^3*s45^3+1976*s34^2*s45^4-2070*s34*s45^5-570*s45^6)+s23^8*(4329*s34^6+11883*s34^5*s45-15586*s34^4*s45^2-57451*s34^3*s45^3-40900*s34^2*s45^4-8303*s34*s45^5-274*s45^6)+s23^6*s34*(-6228*s34^7-20269*s34^6*s45+47572*s34^5*s45^2+176000*s34^4*s45^3+152933*s34^3*s45^4+36737*s34^2*s45^5-2712*s34*s45^6-783*s45^7)+s23^2*s34^5*(1764*s34^7+8061*s34^6*s45+5188*s34^5*s45^2-15729*s34^4*s45^3-26141*s34^3*s45^4-14392*s34^2*s45^5-3079*s34*s45^6-208*s45^7)+s23^7*(4105*s34^7+49612*s34^6*s45+120762*s34^5*s45^2+84463*s34^4*s45^3-11942*s34^3*s45^4-24651*s34^2*s45^5-4474*s34*s45^6-85*s45^7)-s23^3*s34^4*(1245*s34^7+11337*s34^6*s45+16092*s34^5*s45^2-369*s34^4*s45^3-4723*s34^3*s45^4+6471*s34^2*s45^5+5662*s34*s45^6+837*s45^7)+s23^5*s34^2*(6502*s34^7-7831*s34^6*s45-82618*s34^5*s45^2-85821*s34^4*s45^3+26457*s34^3*s45^4+62187*s34^2*s45^5+19544*s34*s45^6+1062*s45^7)+s23^4*s34^3*(825*s34^7+21724*s34^6*s45+36736*s34^5*s45^2-23365*s34^4*s45^3-73321*s34^3*s45^4-35994*s34^2*s45^5-664*s34*s45^6+1283*s45^7))-s12*s34^4*(s23+s45)^2*(-2*s23^9*(s34-8*s45)*(s34+s45)^2-26*s34^5*s45*(s34+s45)^6+s23^8*(s34+s45)^2*(27*s34^2+115*s34*s45+136*s45^2)-s23*s34^4*(s34+s45)^4*(26*s34^3+13*s34^2*s45-70*s34*s45^2-54*s45^3)+s23^2*s34^2*(s34+s45)^3*(39*s34^5+88*s34^4*s45-99*s34^3*s45^2-228*s34^2*s45^3-65*s34*s45^4+6*s45^5)+3*s23^7*(-4*s34^5+26*s34^4*s45+197*s34^3*s45^2+407*s34^2*s45^3+346*s34*s45^4+106*s45^5)-s23^3*s34*(s34+s45)^2*(47*s34^6+394*s34^5*s45+590*s34^4*s45^2-61*s34^3*s45^3-430*s34^2*s45^4-105*s34*s45^5+12*s45^6)+s23^6*(170*s34^6+264*s34^5*s45-255*s34^4*s45^2-345*s34^3*s45^3+588*s34^2*s45^4+882*s34*s45^5+298*s45^6)+s23^5*(-93*s34^7+5*s34^6*s45+33*s34^5*s45^2-1170*s34^4*s45^3-2139*s34^3*s45^4-1104*s34^2*s45^5+36*s34*s45^6+106*s45^7)-s23^4*(128*s34^8+498*s34^7*s45+273*s34^6*s45^2-703*s34^5*s45^3-471*s34^4*s45^4+729*s34^3*s45^5+777*s34^2*s45^6+177*s34*s45^7-6*s45^8))+s12^4*s34*(-26*s34^6*s45^2*(s34+s45)^3*(21*s34^3+68*s34^2*s45+43*s34*s45^2+6*s45^3)+s23^11*(-169*s34^3+157*s34^2*s45+300*s34*s45^2+70*s45^3)+s23^10*(441*s34^4+3396*s34^3*s45+6579*s34^2*s45^2+3864*s34*s45^3+576*s45^4)+s23^9*(561*s34^5+7859*s34^4*s45+26525*s34^3*s45^2+31257*s34^2*s45^3+13190*s34*s45^4+1472*s45^5)+s23^8*(-1093*s34^6-11125*s34^5*s45-3465*s34^4*s45^2+40983*s34^3*s45^3+51428*s34^2*s45^4+18864*s34*s45^5+1660*s45^6)-s23*s34^5*s45*(1372*s34^7+9118*s34^6*s45+20610*s34^5*s45^2+19559*s34^4*s45^3+5399*s34^3*s45^4-3084*s34^2*s45^5-2072*s34*s45^6-284*s45^7)+3*s23^7*(187*s34^7-5699*s34^6*s45-27370*s34^5*s45^2-33710*s34^4*s45^3-5976*s34^3*s45^4+9850*s34^2*s45^5+4062*s34*s45^6+286*s45^7)+s23^2*s34^5*(-828*s34^7-5997*s34^6*s45-8778*s34^5*s45^2+5309*s34^4*s45^3+20791*s34^3*s45^4+15957*s34^2*s45^5+4385*s34*s45^6+301*s45^7)+s23^4*s34^2*(1218*s34^8-10768*s34^7*s45-41395*s34^6*s45^2-17358*s34^5*s45^3+54680*s34^4*s45^4+54062*s34^3*s45^5+7863*s34^2*s45^6-4350*s34*s45^7-780*s45^8)+s23^5*s34*(-6387*s34^8-15959*s34^7*s45+28434*s34^6*s45^2+81490*s34^5*s45^3+13314*s34^4*s45^4-65232*s34^3*s45^5-40896*s34^2*s45^6-5834*s34*s45^7+72*s45^8)+s23^6*(746*s34^8+17144*s34^7*s45+5086*s34^6*s45^2-104123*s34^5*s45^3-160605*s34^4*s45^4-72411*s34^3*s45^5-2097*s34^2*s45^6+3020*s34*s45^7+164*s45^8)+s23^3*s34^3*(-225*s34^8+5385*s34^7*s45+12329*s34^6*s45^2-1603*s34^5*s45^3-13842*s34^4*s45^4+1312*s34^3*s45^5+10738*s34^2*s45^6+4250*s34*s45^7+344*s45^8))+s12^3*s34^2*(s23^11*(141*s34^3-35*s34^2*s45-245*s34*s45^2-93*s45^3)+26*s34^5*s45^2*(s34+s45)^4*(7*s34^3+30*s34^2*s45+14*s34*s45^2+s45^3)-3*s23^10*(70*s34^4+556*s34^3*s45+1441*s34^2*s45^2+1199*s34*s45^3+284*s45^4)+s23^9*(6*s34^5-2695*s34^4*s45-13402*s34^3*s45^2-21798*s34^2*s45^3-13345*s34*s45^4-2488*s45^5)+s23*s34^4*s45*(s34+s45)^2*(404*s34^6+2983*s34^5*s45+4799*s34^4*s45^2+1580*s34^3*s45^3-1271*s34^2*s45^4-694*s34*s45^5-54*s45^6)-s23^8*(1200*s34^6-2909*s34^5*s45-5953*s34^4*s45^2+16663*s34^3*s45^3+36385*s34^2*s45^4+20996*s34*s45^5+3358*s45^6)-3*s23^7*(179*s34^7+376*s34^6*s45-8351*s34^5*s45^2-19383*s34^4*s45^3-9272*s34^3*s45^4+5932*s34^2*s45^5+5086*s34*s45^6+757*s45^7)+s23^6*(1554*s34^8-3118*s34^7*s45-15265*s34^6*s45^2+23268*s34^5*s45^3+87762*s34^4*s45^4+67404*s34^3*s45^5+9957*s34^2*s45^6-4240*s34*s45^7-718*s45^8)+s23^5*(2901*s34^9+15592*s34^8*s45+10388*s34^7*s45^2-33668*s34^6*s45^3-31116*s34^5*s45^4+29130*s34^4*s45^5+39852*s34^3*s45^6+11215*s34^2*s45^7+168*s34*s45^8-76*s45^9)+s23^3*s34^2*(456*s34^9-1188*s34^8*s45-5899*s34^7*s45^2+1292*s34^6*s45^3+16695*s34^5*s45^4+10448*s34^4*s45^5-5992*s34^3*s45^6-6634*s34^2*s45^7-1384*s34*s45^8-42*s45^9)+s23^2*s34^3*(222*s34^9+2739*s34^8*s45+6416*s34^7*s45^2+1802*s34^6*s45^3-8792*s34^5*s45^4-9502*s34^4*s45^5-2408*s34^3*s45^6+622*s34^2*s45^7+225*s34*s45^8+2*s45^9)+s23^4*s34*(-1011*s34^9+2471*s34^8*s45+25250*s34^7*s45^2+35268*s34^6*s45^3-8356*s34^5*s45^4-39376*s34^4*s45^5-15684*s34^3*s45^6+3978*s34^2*s45^7+2295*s34*s45^8+153*s45^9))-s12^2*s34^3*(26*s34^5*s45^2*(s34+s45)^5*(s34^2+8*s34*s45+2*s45^2)+s23^11*(54*s34^3+8*s34^2*s45-101*s34*s45^2-55*s45^3)-s23^10*(88*s34^4+562*s34^3*s45+1647*s34^2*s45^2+1738*s34*s45^3+565*s45^4)+s23^9*(27*s34^5-713*s34^4*s45-4367*s34^3*s45^2-8793*s34^2*s45^3-7037*s34*s45^4-1871*s45^5)+s23*s34^4*s45*(s34+s45)^3*(52*s34^5+703*s34^4*s45+1098*s34^3*s45^2+118*s34^2*s45^3-428*s34*s45^4-108*s45^5)-s23^8*(903*s34^6+698*s34^5*s45-1336*s34^4*s45^2+4650*s34^3*s45^3+14930*s34^2*s45^4+12086*s34*s45^5+2937*s45^6)+s23^7*(157*s34^7-2261*s34^6*s45+657*s34^5*s45^2+14757*s34^4*s45^3+13089*s34^3*s45^4-5769*s34^2*s45^5-9589*s34*s45^6-2413*s45^7)+s23^6*(849*s34^8+1966*s34^7*s45-4281*s34^6*s45^2-3100*s34^5*s45^3+21357*s34^4*s45^4+29424*s34^3*s45^5+8706*s34^2*s45^6-2666*s34*s45^7-1007*s45^8)+s23^2*s34^2*(s34+s45)^2*(26*s34^8+652*s34^7*s45+1018*s34^6*s45^2-684*s34^5*s45^3-1297*s34^4*s45^4+226*s34^3*s45^5+478*s34^2*s45^6+46*s34*s45^7-3*s45^8)+s23^5*(629*s34^9+5749*s34^8*s45+11573*s34^7*s45^2-733*s34^6*s45^3-14611*s34^5*s45^4+1671*s34^4*s45^5+17271*s34^3*s45^6+8909*s34^2*s45^7+561*s34*s45^8-173*s45^9)+s23^4*(-322*s34^10-84*s34^9*s45+7708*s34^8*s45^2+19762*s34^7*s45^3+11465*s34^6*s45^4-10154*s34^5*s45^5-10960*s34^4*s45^6+140*s34^3*s45^7+2106*s34^2*s45^8+330*s34*s45^9-3*s45^10)+s23^3*s34*(183*s34^10+15*s34^9*s45-1682*s34^8*s45^2-32*s34^7*s45^3+8472*s34^6*s45^4+10866*s34^5*s45^5+2007*s34^4*s45^6-3395*s34^3*s45^7-1655*s34^2*s45^8-123*s34*s45^9+6*s45^10)))/(s12*s23^2*(s12-s34)^2*(s23-s34)^2*s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51^2)-(3*s23^2*(s23-s34)^3*s34^5*s45*(s23+s45)^3*(s34+s45)^3*(s23+s34+s45)^3+s12^12*s23*(13*s23^2*s34^4*(s34+s45)-23*s23*s34^5*(s34+s45)+12*s34^6*(s34+s45)-6*s23^3*s34^3*(41*s34+53*s45)+3*s23^6*(61*s34+85*s45)+6*s23^4*s34^2*(115*s34+151*s45)-s23^5*s34*(611*s34+827*s45))+s12^11*(52*s34^7*s45*(s34+s45)-6*s23^8*(89*s34+137*s45)+s23^7*(52*s34^2-1061*s34*s45-1785*s45^2)+67*s23^2*s34^5*(2*s34^2+7*s34*s45+5*s45^2)-2*s23^3*s34^4*(89*s34^2+144*s34*s45+43*s45^2)-2*s23*s34^6*(48*s34^2+169*s34*s45+121*s45^2)+s23^4*s34^3*(2702*s34^2+4961*s34*s45+1995*s45^2)+2*s23^6*s34*(1941*s34^2+4667*s34*s45+2858*s45^2)-s23^5*s34^2*(6214*s34^2+12703*s34*s45+6129*s45^2))+s12^10*(72*s23^9*(7*s34+13*s45)-52*s34^7*s45*(8*s34^2+15*s34*s45+7*s45^2)+s23^8*(2803*s34^2+7279*s34*s45+4932*s45^2)+s23^3*s34^4*(1264*s34^3+2166*s34^2*s45+1065*s34*s45^2+235*s45^3)+2*s23*s34^6*(168*s34^3+1032*s34^2*s45+1543*s34*s45^2+679*s45^3)-3*s23^4*s34^3*(4265*s34^3+10463*s34^2*s45+7806*s34*s45^2+1688*s45^3)-s23^2*s34^5*(297*s34^3+2180*s34^2*s45+3581*s34*s45^2+1698*s45^3)+6*s23^5*s34^2*(3976*s34^3+11492*s34^2*s45+10531*s34*s45^2+2923*s45^3)+s23^7*(-6117*s34^3-9085*s34^2*s45+3587*s34*s45^2+5355*s45^3)-s23^6*s34*(7970*s34^3+34925*s34^2*s45+45755*s34*s45^2+16856*s45^3))-s12^9*(6*s23^10*(23*s34+71*s45)+s23^9*(3205*s34^2+8389*s34*s45+4680*s45^2)-52*s34^7*s45*(28*s34^3+79*s34^2*s45+72*s34*s45^2+21*s45^3)+3*s23^8*(1520*s34^3+6969*s34^2*s45+10439*s34*s45^2+4110*s45^3)+s23^6*s34*(1756*s34^4-45723*s34^3*s45-134170*s34^2*s45^2-112495*s34*s45^3-27412*s45^4)-3*s23^7*(8455*s34^4+22755*s34^3*s45+14648*s34^2*s45^2-3163*s34*s45^3-2975*s45^4)+s23^3*s34^4*(5013*s34^4+8990*s34^3*s45+4796*s34^2*s45^2+1208*s34*s45^3+341*s45^4)+3*s23*s34^6*(224*s34^4+1955*s34^3*s45+4673*s34^2*s45^2+4188*s34*s45^3+1246*s45^4)-3*s23^4*s34^3*(11380*s34^4+35589*s34^3*s45+38710*s34^2*s45^2+16515*s34*s45^3+2102*s45^4)-s23^2*s34^5*(276*s34^4+3873*s34^3*s45+12633*s34^2*s45^2+13480*s34*s45^3+4444*s45^4)+s23^5*s34^2*(50341*s34^4+197617*s34^3*s45+272049*s34^2*s45^2+150351*s34*s45^3+27258*s45^4))+s12^8*(s23^11*(-15*s34+57*s45)+8*s23^10*(106*s34^2+415*s34*s45+213*s45^2)+s23^9*(8727*s34^3+29705*s34^2*s45+31658*s34*s45^2+9360*s45^3)-52*s34^7*s45*(56*s34^4+217*s34^3*s45+299*s34^2*s45^2+173*s34*s45^3+35*s45^4)+s23^8*(-2087*s34^4+16606*s34^3*s45+70215*s34^2*s45^2+66090*s34*s45^3+16440*s45^4)+s23^6*s34*(37768*s34^5+41659*s34^4*s45-146948*s34^3*s45^2-285794*s34^2*s45^3-159833*s34*s45^4-26390*s45^5)-s23^7*(49118*s34^5+188924*s34^4*s45+236724*s34^3*s45^2+83558*s34^2*s45^3-17965*s34*s45^4-8925*s45^5)+s23^3*s34^4*(11940*s34^5+24330*s34^4*s45+10867*s34^3*s45^2-2424*s34^2*s45^3-564*s34*s45^4+289*s45^5)-s23^4*s34^3*(56106*s34^5+220387*s34^4*s45+315517*s34^3*s45^2+199813*s34^2*s45^3+52321*s34*s45^4+3144*s45^5)+s23*s34^6*(840*s34^5+9141*s34^4*s45+32136*s34^3*s45^2+45879*s34^2*s45^3+27994*s34*s45^4+5950*s45^5)-s23^2*s34^5*(42*s34^5+744*s34^4*s45+17103*s34^3*s45^2+38617*s34^2*s45^3+29084*s34*s45^4+6868*s45^5)+s23^5*s34^2*(61753*s34^5+336227*s34^4*s45+642592*s34^3*s45^2+542405*s34^2*s45^3+199613*s34*s45^4+24318*s45^5))+s12^7*(s23^11*(113*s34^2-322*s34*s45-171*s45^2)-s23^10*(2262*s34^3+10673*s34^2*s45+10511*s34*s45^2+2556*s45^3)-s23^9*(13042*s34^4+55531*s34^3*s45+88687*s34^2*s45^2+52822*s34*s45^3+9360*s45^4)+2*s23^8*(9165*s34^5+18072*s34^4*s45-23169*s34^3*s45^2-65887*s34^2*s45^3-39040*s34*s45^4-6165*s45^5)+52*s34^7*s45*(70*s34^5+357*s34^4*s45+675*s34^3*s45^2+593*s34^2*s45^3+240*s34*s45^4+35*s45^5)+s23^2*s34^5*s45*(-8019*s34^5-4074*s34^4*s45+43125*s34^3*s45^2+71254*s34^2*s45^3+38632*s34*s45^4+6558*s45^5)+s23^7*(52146*s34^6+281595*s34^5*s45+526437*s34^4*s45^2+384189*s34^3*s45^3+72965*s34^2*s45^4-21823*s34*s45^5-5355*s45^6)+s23^4*s34^3*(57636*s34^6+291885*s34^5*s45+524422*s34^4*s45^2+432952*s34^3*s45^3+166068*s34^2*s45^4+21813*s34*s45^5-1212*s45^6)+s23^3*s34^4*(-17982*s34^6-45648*s34^5*s45-17007*s34^4*s45^2+28628*s34^3*s45^3+20230*s34^2*s45^4+2160*s34*s45^5-173*s45^6)-s23*s34^6*(672*s34^6+7701*s34^5*s45+40638*s34^4*s45^2+87123*s34^3*s45^3+85104*s34^2*s45^4+37372*s34*s45^5+5782*s45^6)-s23^5*s34^2*(40113*s34^6+353344*s34^5*s45+928672*s34^4*s45^2+1084539*s34^3*s45^3+608871*s34^2*s45^4+152049*s34*s45^5+11676*s45^6)+s23^6*s34*(-78850*s34^6-228416*s34^5*s45-84957*s34^4*s45^2+312348*s34^3*s45^3+366818*s34^2*s45^4+136771*s34*s45^5+14812*s45^6))+s12^6*(s23^11*(-360*s34^3+720*s34^2*s45+867*s34*s45^2+171*s45^3)+3*s23^10*(1158*s34^4+6232*s34^3*s45+8997*s34^2*s45^2+4331*s34*s45^3+568*s45^4)+s23^9*(10928*s34^5+59623*s34^4*s45+133751*s34^3*s45^2+123736*s34^2*s45^3+44848*s34*s45^4+4680*s45^5)-3*s23^8*(9757*s34^6+34973*s34^5*s45+24398*s34^4*s45^2-34188*s34^3*s45^3-48327*s34^2*s45^4-17633*s34*s45^5-1644*s45^6)-52*s34^7*s45*(56*s34^6+371*s34^5*s45+921*s34^4*s45^2+1111*s34^3*s45^3+685*s34^2*s45^4+201*s34*s45^5+21*s45^6)+s23^6*s34*(86498*s34^7+360335*s34^6*s45+433314*s34^5*s45^2-35548*s34^4*s45^3-417068*s34^3*s45^4-287476*s34^2*s45^5-68609*s34*s45^6-4256*s45^7)-3*s23^4*s34^3*(11508*s34^7+83639*s34^6*s45+188596*s34^5*s45^2+187431*s34^4*s45^3+86321*s34^3*s45^4+13684*s34^2*s45^5-2503*s34*s45^6-800*s45^7)-3*s23^7*(9608*s34^7+82084*s34^6*s45+218291*s34^5*s45^2+241274*s34^4*s45^3+106486*s34^3*s45^4+6699*s34^2*s45^5-5307*s34*s45^6-595*s45^7)+s23^3*s34^4*(17466*s34^7+60135*s34^6*s45+28200*s34^5*s45^2-76574*s34^4*s45^3-87021*s34^3*s45^4-26113*s34^2*s45^5-1052*s34*s45^6+121*s45^7)+3*s23*s34^6*(112*s34^7+751*s34^6*s45+8722*s34^5*s45^2+30509*s34^4*s45^3+45186*s34^3*s45^4+31872*s34^2*s45^5+10246*s34*s45^6+1134*s45^7)+s23^5*s34^2*(4307*s34^7+222974*s34^6*s45+869808*s34^5*s45^2+1351102*s34^4*s45^3+1026460*s34^3*s45^4+386358*s34^2*s45^5+60993*s34*s45^6+1974*s45^7)-s23^2*s34^5*(294*s34^7-13950*s34^6*s45-43098*s34^5*s45^2-11932*s34^4*s45^3+71861*s34^3*s45^4+83403*s34^2*s45^5+32294*s34*s45^6+3830*s45^7))+s12^5*(3*s23^11*(210*s34^4-258*s34^3*s45-589*s34^2*s45^2-236*s34*s45^3-19*s45^4)+52*s34^7*s45*(s34+s45)^2*(28*s34^5+189*s34^4*s45+381*s34^3*s45^2+294*s34^2*s45^3+86*s34*s45^4+7*s45^5)-s23^10*(3460*s34^5+19729*s34^4*s45+37422*s34^3*s45^2+26954*s34^2*s45^3+7043*s34*s45^4+426*s45^5)-s23^9*(3609*s34^6+35360*s34^5*s45+117483*s34^4*s45^2+156052*s34^3*s45^3+88061*s34^2*s45^4+18941*s34*s45^5+936*s45^6)+s23^8*(22612*s34^7+119629*s34^6*s45+176625*s34^5*s45^2+21854*s34^4*s45^3-129718*s34^3*s45^4-91707*s34^2*s45^5-19269*s34*s45^6-822*s45^7)+s23^4*s34^3*(7920*s34^8+134384*s34^7*s45+408113*s34^6*s45^2+472577*s34^5*s45^3+210672*s34^4*s45^4-3632*s34^3*s45^5-33919*s34^2*s45^6-11617*s34*s45^7-1146*s45^8)+s23^7*(4942*s34^8+124825*s34^7*s45+499779*s34^6*s45^2+771246*s34^5*s45^3+519123*s34^4*s45^4+123675*s34^3*s45^5-11750*s34^2*s45^6-6347*s34*s45^7-255*s45^8)+s23^3*s34^4*(-10764*s34^8-54913*s34^7*s45-46420*s34^6*s45^2+92861*s34^5*s45^3+170349*s34^4*s45^4+88083*s34^3*s45^5+12121*s34^2*s45^6-840*s34*s45^7-95*s45^8)+s23^6*s34*(-58070*s34^8-320493*s34^7*s45-565381*s34^6*s45^2-278077*s34^5*s45^3+240822*s34^4*s45^4+329562*s34^3*s45^5+131366*s34^2*s45^6+17605*s34*s45^7+316*s45^8)+s23^5*s34^2*(14059*s34^8-69133*s34^7*s45-544517*s34^6*s45^2-1132937*s34^5*s45^3-1088418*s34^4*s45^4-531259*s34^3*s45^5-122452*s34^2*s45^6-7621*s34*s45^7+522*s45^8)-s23*s34^6*(96*s34^8-1821*s34^7*s45+2706*s34^6*s45^2+48165*s34^5*s45^3+119222*s34^4*s45^4+127421*s34^3*s45^5+65859*s34^2*s45^6+15236*s34*s45^7+1118*s45^8)+s23^2*s34^5*(492*s34^8-10755*s34^7*s45-59193*s34^6*s45^2-84313*s34^5*s45^3-3587*s34^4*s45^4+79502*s34^3*s45^5+62090*s34^2*s45^6+16636*s34*s45^7+1268*s45^8))+s12^4*s34*(s23^11*(-655*s34^4+344*s34^3*s45+1830*s34^2*s45^2+1129*s34*s45^3+178*s45^4)-52*s34^6*s45*(s34+s45)^3*(8*s34^5+75*s34^4*s45+168*s34^3*s45^2+114*s34^2*s45^3+24*s34*s45^4+s45^5)+s23^10*(2388*s34^5+13072*s34^4*s45+30358*s34^3*s45^2+29202*s34^2*s45^3+11387*s34*s45^4+1379*s45^5)+s23^9*(-2305*s34^6+7312*s34^5*s45+59972*s34^4*s45^2+115191*s34^3*s45^3+91413*s34^2*s45^4+30367*s34*s45^5+3142*s45^6)+s23^8*(-7305*s34^7-75396*s34^6*s45-165300*s34^5*s45^2-102245*s34^4*s45^3+51601*s34^3*s45^4+83826*s34^2*s45^5+30313*s34*s45^6+2932*s45^7)+s23^7*(1635*s34^8-30888*s34^7*s45-241509*s34^6*s45^2-517671*s34^5*s45^3-469729*s34^4*s45^4-177124*s34^3*s45^5-7596*s34^2*s45^6+9236*s34*s45^7+1064*s45^8)+s23^5*s34*(-11379*s34^9-4846*s34^8*s45+227201*s34^7*s45^2+671628*s34^6*s45^3+795472*s34^5*s45^4+457531*s34^4*s45^5+123207*s34^3*s45^6+7929*s34^2*s45^7-2379*s34*s45^8-192*s45^9)+s23^3*s34^3*(3903*s34^9+33623*s34^8*s45+52893*s34^7*s45^2-46846*s34^6*s45^3-173337*s34^5*s45^4-141021*s34^4*s45^5-37802*s34^3*s45^6+878*s34^2*s45^7+1023*s34*s45^8+46*s45^9)+s23^6*(25211*s34^9+178566*s34^8*s45+412791*s34^7*s45^2+334528*s34^6*s45^3-59418*s34^5*s45^4-247955*s34^4*s45^5-142434*s34^3*s45^6-29934*s34^2*s45^7-1160*s34*s45^8+73*s45^9)+s23*s34^5*(12*s34^9-2085*s34^8*s45-7956*s34^7*s45^2+3597*s34^6*s45^3+52920*s34^5*s45^4+92681*s34^4*s45^5+72020*s34^3*s45^6+26799*s34^2*s45^7+4154*s34*s45^8+158*s45^9)+s23^4*s34^2*(3840*s34^9-37653*s34^8*s45-196049*s34^7*s45^2-277802*s34^6*s45^3-95931*s34^5*s45^4+88091*s34^4*s45^5+84182*s34^3*s45^6+27447*s34^2*s45^7+4215*s34*s45^8+174*s45^9)-s23^2*s34^4*(351*s34^9-3687*s34^8*s45-39033*s34^7*s45^2-94761*s34^6*s45^3-76054*s34^5*s45^4+15461*s34^4*s45^5+55296*s34^3*s45^6+28223*s34^2*s45^7+4865*s34*s45^8+189*s45^9))+s12*s34^4*(52*s34^6*s45^3*(s34+s45)^6+2*s23^11*(s34+s45)^2*(10*s34^2-13*s34*s45-8*s45^2)+s23*s34^5*s45^2*(s34+s45)^4*(121*s34^3+117*s34^2*s45-168*s34*s45^2-158*s45^3)-s23^10*(s34+s45)^2*(54*s34^3+77*s34^2*s45+334*s34*s45^2+155*s45^3)+s23^9*(272*s34^6+753*s34^5*s45+359*s34^4*s45^2-1523*s34^3*s45^3-2934*s34^2*s45^4-2002*s34*s45^5-469*s45^6)+s23^2*s34^3*s45*(s34+s45)^3*(86*s34^6-100*s34^5*s45-903*s34^4*s45^2-799*s34^3*s45^3+143*s34^2*s45^4+216*s34*s45^5+9*s45^6)+s23^8*(-400*s34^7+320*s34^6*s45+4278*s34^5*s45^2+6700*s34^4*s45^3+2605*s34^3*s45^4-2394*s34^2*s45^5-2503*s34*s45^6-646*s45^7)+s23^7*(297*s34^8-656*s34^7*s45-749*s34^6*s45^2+7377*s34^5*s45^3+16058*s34^4*s45^4+11819*s34^3*s45^5+2328*s34^2*s45^6-1040*s34*s45^7-434*s45^8)+s23^3*s34^2*(s34+s45)^2*(17*s34^8-273*s34^7*s45-1247*s34^6*s45^2-631*s34^5*s45^3+2028*s34^4*s45^4+2038*s34^3*s45^5+164*s34^2*s45^6-181*s34*s45^7-27*s45^8)-s23^6*(230*s34^9+914*s34^8*s45+5542*s34^7*s45^2+11927*s34^6*s45^3+5600*s34^5*s45^4-8917*s34^4*s45^5-11276*s34^3*s45^6-4275*s34^2*s45^7-320*s34*s45^8+127*s45^9)-s23^4*s34*(108*s34^10+543*s34^9*s45-154*s34^8*s45^2-3985*s34^7*s45^3-4839*s34^6*s45^4+3392*s34^5*s45^5+10148*s34^4*s45^6+6969*s34^3*s45^7+1776*s34^2*s45^8+93*s34*s45^9-27*s45^10)+s23^5*(42*s34^10+284*s34^9*s45+23*s34^8*s45^2-6750*s34^7*s45^3-19651*s34^6*s45^4-20863*s34^5*s45^5-7506*s34^4*s45^6+1497*s34^3*s45^7+1569*s34^2*s45^8+300*s34*s45^9-9*s45^10))+s12^3*s34^2*(3*s23^11*(135*s34^4+14*s34^3*s45-334*s34^2*s45^2-286*s34*s45^3-65*s45^4)+52*s34^6*s45*(s34+s45)^4*(s34^4+18*s34^3*s45+51*s34^2*s45^2+27*s34*s45^3+3*s45^4)-3*s23^10*(386*s34^5+1833*s34^4*s45+4863*s34^3*s45^2+5842*s34^2*s45^3+2999*s34*s45^4+533*s45^5)+s23^9*(3248*s34^6+4359*s34^5*s45-15965*s34^4*s45^2-50761*s34^3*s45^3-53971*s34^2*s45^4-24381*s34*s45^5-3855*s45^6)+3*s23*s34^5*s45*(s34+s45)^2*(273*s34^6+1282*s34^5*s45+236*s34^4*s45^2-3640*s34^3*s45^3-4305*s34^2*s45^4-1602*s34*s45^5-158*s45^6)-6*s23^8*(228*s34^7-4510*s34^6*s45-14642*s34^5*s45^2-13969*s34^4*s45^3-27*s34^3*s45^4+7474*s34^2*s45^5+4130*s34*s45^6+654*s45^7)+3*s23^7*(186*s34^8-312*s34^7*s45+23478*s34^6*s45^2+75923*s34^5*s45^3+88523*s34^4*s45^4+43653*s34^3*s45^5+5179*s34^2*s45^6-2507*s34*s45^7-569*s45^8)-s23^6*(7568*s34^9+62178*s34^8*s45+186286*s34^7*s45^2+203307*s34^6*s45^3+9149*s34^5*s45^4-139504*s34^4*s45^5-103115*s34^3*s45^6-27974*s34^2*s45^7-1620*s34*s45^8+237*s45^9)-3*s23^4*s34*(1158*s34^10-150*s34^9*s45-19506*s34^8*s45^2-39579*s34^7*s45^3-13045*s34^6*s45^4+30747*s34^5*s45^5+33190*s34^4*s45^6+12798*s34^3*s45^7+2160*s34^2*s45^8+138*s34*s45^9-3*s45^10)+s23^5*(4007*s34^10+11801*s34^9*s45-58272*s34^8*s45^2-275329*s34^7*s45^3-411334*s34^6*s45^4-273828*s34^5*s45^5-74334*s34^4*s45^6+1443*s34^3*s45^7+4635*s34^2*s45^8+612*s34*s45^9-3*s45^10)+s23^2*s34^3*(122*s34^10+74*s34^9*s45-12531*s34^8*s45^2-49955*s34^7*s45^3-70505*s34^6*s45^4-31023*s34^5*s45^5+17639*s34^4*s45^6+22025*s34^3*s45^7+7032*s34^2*s45^8+639*s34*s45^9+3*s45^10)-s23^3*s34^2*(640*s34^10+12962*s34^9*s45+35443*s34^8*s45^2+4031*s34^7*s45^3-87743*s34^6*s45^4-114112*s34^5*s45^5-51284*s34^4*s45^6-3698*s34^3*s45^7+2454*s34^2*s45^8+336*s34*s45^9+9*s45^10))+s12^2*s34^3*(-52*s34^6*s45^2*(s34+s45)^5*(2*s34^2+10*s34*s45+3*s45^2)+s23^11*(-138*s34^4-84*s34^3*s45+282*s34^2*s45^2+315*s34*s45^3+87*s45^4)-s23*s34^5*s45*(s34+s45)^3*(121*s34^5+1069*s34^4*s45+759*s34^3*s45^2-1829*s34^2*s45^3-2096*s34*s45^4-474*s45^5)+s23^10*(362*s34^5+1424*s34^4*s45+3993*s34^3*s45^2+5687*s34^2*s45^3+3539*s34*s45^4+783*s45^5)+s23^9*(-1518*s34^6-3399*s34^5*s45+1111*s34^4*s45^2+12880*s34^3*s45^3+17966*s34^2*s45^4+10151*s34*s45^5+2073*s45^6)+s23^8*(1780*s34^7-4994*s34^6*s45-27708*s34^5*s45^2-34493*s34^4*s45^3-7835*s34^3*s45^4+14496*s34^2*s45^5+11172*s34*s45^6+2400*s45^7)-s23^7*(1119*s34^8-2853*s34^7*s45+8586*s34^6*s45^2+61396*s34^5*s45^3+93136*s34^4*s45^4+55938*s34^3*s45^5+9085*s34^2*s45^6-3842*s34*s45^7-1287*s45^8)-s23^2*s34^3*(s34+s45)^2*(17*s34^8+384*s34^7*s45-2010*s34^6*s45^2-8594*s34^5*s45^3-7812*s34^4*s45^4+516*s34^3*s45^5+2777*s34^2*s45^6+711*s34*s45^7+9*s45^8)+s23^6*(1696*s34^9+12136*s34^8*s45+48842*s34^7*s45^2+71958*s34^6*s45^3+15584*s34^5*s45^4-52501*s34^4*s45^5-48914*s34^3*s45^6-15718*s34^2*s45^7-1060*s34*s45^8+273*s45^9)+s23^4*s34*(1015*s34^10+2760*s34^9*s45-8551*s34^8*s45^2-32770*s34^7*s45^3-19706*s34^6*s45^4+33719*s34^5*s45^5+52456*s34^4*s45^6+26701*s34^3*s45^7+5502*s34^2*s45^8+279*s34*s45^9-27*s45^10)+s23^5*(-667*s34^10-3498*s34^9*s45+6847*s34^8*s45^2+67224*s34^7*s45^3+133831*s34^6*s45^4+108856*s34^5*s45^5+31696*s34^4*s45^6-4628*s34^3*s45^7-4446*s34^2*s45^8-684*s34*s45^9+9*s45^10)+s23^3*s34^2*(-26*s34^10+2773*s34^9*s45+12503*s34^8*s45^2+12766*s34^7*s45^3-16524*s34^6*s45^4-42847*s34^5*s45^5-30349*s34^4*s45^6-6159*s34^3*s45^7+1499*s34^2*s45^8+597*s34*s45^9+27*s45^10)))/(s12*s23^2*(s12-s34)^3*(s23-s34)^3*s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^3*s51)-((s12-s45)*(s12^6*(61*s34+85*s45)-s12^5*(178*s23*s34+213*s34^2+274*s23*s45+675*s34*s45+510*s45^2)+s12^4*(24*s23^2*(7*s34+13*s45)+s23*(435*s34^2+1637*s34*s45+1370*s45^2)+3*(84*s34^3+487*s34^2*s45+820*s34*s45^2+425*s45^3))+s12*(s23^4*(6*s34^2-8*s34*s45-38*s45^2)+2*s23*(s34+s45)^2*(36*s34^3-46*s34^2*s45-569*s34*s45^2-685*s45^3)+3*(s34+s45)^3*(7*s34^3+8*s34^2*s45-127*s34*s45^2-170*s45^3)-6*s23^3*(3*s34^3+14*s34^2*s45+78*s34*s45^2+71*s45^3)+3*s23^2*(11*s34^4-55*s34^3*s45-459*s34^2*s45^2-809*s34*s45^3-416*s45^4))+(s34+s45)*(s23^4*(9*s34^2-6*s34*s45+19*s45^2)+s45*(s34+s45)^3*(-21*s34^2+30*s34*s45+85*s45^2)-s23*(s34+s45)^2*(21*s34^3+30*s34^2*s45-103*s34*s45^2-274*s45^3)+s23^3*(27*s34^3+18*s34^2*s45+69*s34*s45^2+142*s45^3)+s23^2*(-39*s34^4-33*s34^3*s45+135*s34^2*s45^2+441*s34*s45^3+312*s45^4))-s12^3*(2*s23^3*(23*s34+71*s45)+3*s23^2*(75*s34^2+419*s34*s45+416*s45^2)+s23*(306*s34^3+2406*s34^2*s45+4768*s34*s45^2+2740*s45^3)+2*(44*s34^4+596*s34^3*s45+1857*s34^2*s45^2+2155*s34*s45^3+850*s45^4))+s12^2*(s23^4*(-5*s34+19*s45)+s23^3*(-3*s34^2+303*s34*s45+426*s45^2)-3*(s34+s45)^2*(11*s34^3-107*s34^2*s45-485*s34*s45^2-425*s45^3)+9*s23^2*(7*s34^3+114*s34^2*s45+307*s34*s45^2+208*s45^3)+s23*(-2*s34^4+1084*s34^3*s45+4608*s34^2*s45^2+6262*s34*s45^3+2740*s45^4)))*s51)/(s12*s34^3*(s12-s23-s45)*(s34+s45)*(-s12+s23+s34+s45)^3)+(27*s12*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/((s12-s23)*(s12-s34)^2*(-s12+s34+s51)^2)+(9*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2))/144,
p[100]->(s12*((12*s12)/(-s12+s23+s34+s45)^2+(2*s23)/(-s12+s23+s34+s45)^2-(45*s12^2)/(s34*(-s12+s23+s34+s45)^2)+(62*s23*(s12-s45))/(s34*(-s12+s23+s34+s45)^2)+(90*s12*s45)/(s34*(-s12+s23+s34+s45)^2)+(78*s12*s45*(-s12+s45))/(s34^2*(-s12+s23+s34+s45)^2)+(7*(s23^2+(s34+s45)^2))/(s34*(-s12+s23+s34+s45)^2)+(2*(13*s12^3-32*s12^2*s23+s12*s23*(19*s23+64*s45)-s45*(19*s23^2+32*s23*s45+13*(s34+s45)^2)))/(s34^2*(-s12+s23+s34+s45)^2)+(6*s12^2*(s12-s23-s34-s45))/(s23*(s12-s34)^2*(s12-s34-s51))+(18*s12*(-s12^2+s23*(s23+s45)+s12*(-s23+s34+s45)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(6*(s12-s23-s45)*(s23+s45))/s51^3+(s23*(s23-s34)*s34^2*(s23+s34+s45)^2*(25*s23^2+44*s23*s45+19*s45^2)+2*s12^5*s23*(13*s23^2-13*s23*(s34-s45)-s34*(3*s34+16*s45))+s12^4*s23*(-38*s23^3-s23^2*(91*s34+90*s45)+4*s23*(32*s34^2-13*s34*s45-13*s45^2)+s34*(18*s34^2+152*s34*s45+45*s45^2))+s12^3*(-26*s23^5+s23^4*(177*s34-14*s45)-12*s34^3*s45^2+2*s23^3*(50*s34^2+198*s34*s45+19*s45^2)-2*s23*s34*(9*s34^3+135*s34^2*s45+67*s34*s45^2-3*s45^3)+s23^2*(-222*s34^3-16*s34^2*s45+225*s34*s45^2+26*s45^3))+s12^2*(38*s23^6+12*s34^3*s45^2*(2*s34+s45)+51*s23^5*(s34+2*s45)+s23^4*(-265*s34^2-24*s34*s45+90*s45^2)+s23^2*s34*(164*s34^3+88*s34^2*s45-401*s34*s45^2-128*s45^3)-2*s23^3*(25*s34^3+314*s34^2*s45+92*s34*s45^2-13*s45^3)+s23*s34*(6*s34^4+212*s34^3*s45+156*s34^2*s45^2-50*s34*s45^3-19*s45^4))-s12*s34*(63*s23^6+12*s34^3*s45^2*(s34+s45)+2*s23^5*(25*s34+98*s45)+s23^4*(-145*s34^2+6*s34*s45+222*s45^2)-2*s23^3*(20*s34^3+199*s34^2*s45+76*s34*s45^2-54*s45^3)+2*s23*s34*s45*(31*s34^3+24*s34^2*s45-38*s34*s45^2-19*s45^3)+s23^2*(44*s34^4+2*s34^3*s45-317*s34^2*s45^2-146*s34*s45^3+19*s45^4)))/(s23*(s12-s34)*(s12+s23-s34)*s34^2*(-s12+s23+s34+s45)^2*s51^2)+(2*(-13*s12^7*s23*(2*s23-s34+s45)+s23*(s23-s34)^2*s34^2*(s23+s34+s45)^2*(9*s23*s34+19*s23*s45+9*s34*s45+13*s45^2)+s12^6*(12*s23^3+6*s34^2*s45+s23^2*(159*s34+71*s45)+s23*(-78*s34^2+61*s34*s45+39*s45^2))+s12^5*(64*s23^4-6*s34^2*s45*(3*s34+2*s45)+s23^3*(-104*s34+66*s45)-2*s23^2*(204*s34^2+206*s34*s45+19*s45^2)+s23*(201*s34^3-134*s34^2*s45-213*s34*s45^2-39*s45^3))+s12^4*(-12*s23^5-2*s23^4*(146*s34+57*s45)+s23^3*(305*s34^2-262*s34*s45-142*s45^2)+6*s34^2*s45*(2*s34^2+5*s34*s45+s45^2)+s23^2*(556*s34^3+972*s34^2*s45+207*s34*s45^2-33*s45^3)+s23*(-284*s34^4+165*s34^3*s45+505*s34^2*s45^2+191*s34*s45^3+13*s45^4))-s12*s34*(-6*s34^5*s45*(s34+s45)+s23^6*(56*s34+38*s45)+s23^5*(-19*s34^2+131*s34*s45+102*s45^2)-s23^4*(187*s34^3+314*s34^2*s45+8*s34*s45^2-90*s45^3)+s23^2*s34*(53*s34^4+270*s34^3*s45+147*s34^2*s45^2-108*s34*s45^3-78*s45^4)+s23^3*(80*s34^4-217*s34^3*s45-455*s34^2*s45^2-161*s34*s45^3+26*s45^4)+s23*s34^2*(-19*s34^4+26*s34^3*s45+175*s34^2*s45^2+170*s34*s45^3+52*s45^4))-s12^3*(38*s23^6+s23^5*(-43*s34+77*s45)-2*s23^4*(273*s34^2+215*s34*s45-7*s45^2)+6*s34^3*s45*(-2*s34^2+3*s34*s45+2*s45^2)+s23^3*(426*s34^3-471*s34^2*s45-539*s34*s45^2-51*s45^3)+s23^2*(429*s34^4+1188*s34^3*s45+398*s34^2*s45^2-124*s34*s45^3-26*s45^4)+s23*s34*(-231*s34^4+115*s34^3*s45+640*s34^2*s45^2+371*s34*s45^3+52*s45^4))+s12^2*(s23^6*(85*s34+19*s45)+6*s34^4*s45*(-3*s34^2-s34*s45+s45^2)+s23^5*(-53*s34^2+181*s34*s45+51*s45^2)+s23^4*(-487*s34^3-583*s34^2*s45+17*s34*s45^2+45*s45^3)+s23^2*s34*(192*s34^4+790*s34^3*s45+347*s34^2*s45^2-177*s34*s45^3-78*s45^4)+s23^3*(293*s34^4-456*s34^3*s45-761*s34^2*s45^2-157*s34*s45^3+13*s45^4)+s23*s34^2*(-102*s34^4+53*s34^3*s45+453*s34^2*s45^2+354*s34*s45^3+78*s45^4))))/(s23*(s12-s34)^2*(s12+s23-s34)^2*s34^2*(-s12+s23+s34+s45)^2*s51)))/6,
p[101]->((39*s12*s23)/(-s12+s23+s34+s45)^2-(174*s23^2)/(-s12+s23+s34+s45)^2-(12*s12*(2*s12+s23-2*s34))/(-s12+s23+s34+s45)^2+(6*(13*s12^2*s23-7*s23^3))/(s34*(-s12+s23+s34+s45)^2)-(7*s23^2*(2*s12+s23-2*s34))/(s34*(-s12+s23+s34+s45)^2)+(4*(29*s12^2+s12*s34-s34*(13*s23+7*s34)))/(-s12+s23+s34+s45)^2+(24*(2*s12+s23-2*s34)*s45)/(-s12+s23+s34+s45)^2+(512*s12^2*s45)/(s34*(-s12+s23+s34+s45)^2)-(27*s23^3*s45)/(s12*s34*(-s12+s23+s34+s45)^2)+(124*s23*(2*s12+s23-2*s34)*s45)/(s34*(-s12+s23+s34+s45)^2)+(24*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(12*s23*s34*s45)/(s12*(-s12+s23+s34+s45)^2)+(76*s23^3*s45^2)/(s12*s34^2*(-s12+s23+s34+s45)^2)-(4*s23*(31*s12+12*s23-31*s34)*s45^2)/(s12*s34*(-s12+s23+s34+s45)^2)-(64*s23*(2*s12+s23-2*s34)*s45^3)/(s12*s34^2*(-s12+s23+s34+s45)^2)+(90*s23*s45^4)/(s12*s34^2*(-s12+s23+s34+s45)^2)+(21*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)-(2*s23*(62*s12^2+31*s12*(s23-2*s34)+145*s23*s45))/(s34*(-s12+s23+s34+s45)^2)+(s23*(7*s23^2+7*s34^2-7*s23*s45-121*s45^2))/(s12*(-s12+s23+s34+s45)^2)+(12*s23*(23*s12*s23+5*s45^2))/(s34*(-s12+s23+s34+s45)^2)+(2*(-2*s12*s23-s23^2+2*s23*s34+35*s23*s45+7*s34*s45+131*s45^2))/(-s12+s23+s34+s45)^2-(24*(7*s12^3+22*s12*s45^2-8*s45^3))/(s34*(-s12+s23+s34+s45)^2)-(4*(-13*s12^4+11*s12^2*s23*s45-38*s12*s23^2*s45-19*s23^3*s45+38*s23^2*s34*s45+13*s12*s45^3+13*s45^4))/(s34^2*(-s12+s23+s34+s45)^2)+(2*s23*(2*(s12-s34)*s45+s23*(s34+s45)))/(s12*(-s12+s23+s34+s45)^2)+(12*(s12^3+3*s12*s45^2-s45^2*(s34+s45)-s12^2*(s34+3*s45)))/(s23*(-s12+s23+s34+s45)^2)-(12*s45^2*(5*s34^2+10*s34*s45+s45*(3*s23+5*s45)))/(s12*s34*(-s12+s23+s34+s45)^2)-(2*s12*(26*s12^3+38*s12*s23^2+s23^2*(19*s23-38*s34-263*s45)+13*s12^2*(s23-2*s34+7*s45)))/(s34^2*(-s12+s23+s34+s45)^2)-(7*(s23-2*s34)*s34+s12*(14*s34+305*s45))/(-s12+s23+s34+s45)^2-(12*(19*s23^3*s45-2*s12*(5*s23+13*s34)*s45^2+27*s23*s45^3+s12^2*(15*s23^2+26*s45^2)))/(s34^2*(-s12+s23+s34+s45)^2)-(24*s23*(s12^3+16*s12^2*s45-8*(s23-2*s34)*s45^2+8*s12*s45*(s23-2*(s34+s45))))/(s34^2*(-s12+s23+s34+s45)^2)+(7*s45*(s23^3-2*s23^2*s34-2*s34*(s34+s45)^2+2*s12*(s23^2+(s34+s45)^2)))/(s12*s34*(-s12+s23+s34+s45)^2)+(2*s45^2*(-19*s23^3+13*(s34+s45)^2*(2*s34+s45)+s23^2*(38*s34+83*s45)-2*s12*(19*s23^2+13*(s34+s45)^2)))/(s12*s34^2*(-s12+s23+s34+s45)^2)+(3*(30*s12^3+45*(s23-2*s34)*s45^2+s12*(-94*s23*s45+90*s45*(s34+s45))+15*s12^2*(s23-2*(s34+3*s45))))/(s34*(-s12+s23+s34+s45)^2)+(8*(2*s12^3*(8*s23+13*s45)+s45^2*(-64*s23^2+13*s23*s45-26*s34*s45)+s12*(19*s23^3+26*s45^3)+s12^2*(8*s23^2+26*s45*(-s34+s45)+s23*(-16*s34+13*s45))))/(s34^2*(-s12+s23+s34+s45)^2)+(6*s12*(s12-s23-s34-s45)*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s23*(s12-s34)^2*(s12-s34-s51))-(18*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))-(6*(s12-s23-s45)*(s23+s45)*(s12*s23-s34*(s23+s45)))/(s12*s51^3)+(25*s23*(s23-s34)*s34^3*(s23+s45)^3*(s23+s34+s45)^2+2*s12^6*s23*(13*s23^3+2*s23*s34*(3*s34-8*s45)-13*s23^2*(s34-s45)+3*s34^2*s45)-s12^5*s23*(38*s23^4+2*s34^2*(9*s34-29*s45)*s45+9*s23^3*(13*s34+10*s45)+s23*s34*(48*s34^2-238*s34*s45-19*s45^2)+s23^2*(-168*s34^2+104*s34*s45+52*s45^2))+s12^4*s23*(-26*s23^5+s23^4*(215*s34-14*s45)+s34^2*s45*(18*s34^2-280*s34*s45-159*s45^2)+s23^3*(91*s34^2+524*s34*s45+38*s45^2)+s23^2*(-424*s34^3-157*s34^2*s45+367*s34*s45^2+26*s45^3)+s23*s34*(72*s34^3-704*s34^2*s45-425*s34*s45^2+58*s45^3))+s12^3*(38*s23^7+12*s34^4*s45^3+s23^6*(77*s34+102*s45)+s23^5*(-406*s34^2+16*s34*s45+90*s45^2)+2*s23^3*s34*(262*s34^3+497*s34^2*s45-286*s34*s45^2-96*s45^3)+s23^4*(182*s34^3-985*s34^2*s45-208*s34*s45^2+26*s45^3)+2*s23*s34^2*s45*(-3*s34^3+249*s34^2*s45+269*s34*s45^2+60*s45^3)+s23^2*s34*(-48*s34^4+998*s34^3*s45+1356*s34^2*s45^2+115*s34*s45^3-45*s45^4))+s12*s34^2*(s23+s45)*(38*s23^6+12*s34^3*s45^2*(s34+s45)+s23^5*(-57*s34+71*s45)+s23^4*(-52*s34^2-265*s34*s45+3*s45^2)+s23^3*(167*s34^3+77*s34^2*s45-273*s34*s45^2-55*s45^3)+2*s23*s34*s45*(50*s34^3+150*s34^2*s45+113*s34*s45^2+25*s45^3)+s23^2*(76*s34^4+461*s34^3*s45+373*s34^2*s45^2-15*s34*s45^3-25*s45^4))-s12^2*s34*(101*s23^7+12*s34^3*s45^3*(2*s34+s45)+s23^6*(19*s34+336*s45)+s23^5*(-306*s34^2-245*s34*s45+414*s45^2)+s23*s34*s45^2*(388*s34^3+666*s34^2*s45+290*s34*s45^2+25*s45^3)+s23^4*(324*s34^3-657*s34^2*s45-658*s34*s45^2+224*s45^3)+s23^2*s34*(-12*s34^4+676*s34^3*s45+1636*s34^2*s45^2+579*s34*s45^3-85*s45^4)+s23^3*(318*s34^4+1312*s34^3*s45-50*s34^2*s45^2-504*s34*s45^3+45*s45^4)))/(s12*s23*(s12-s34)*(s12+s23-s34)*s34^2*(-s12+s23+s34+s45)^2*s51^2)+(-2*s12^8*s23*(39*s23^2+s34*(3*s34-16*s45)-26*s23*(s34-s45))+s23*(s23-s34)^2*s34^3*(s23+s45)*(s23+s34+s45)^2*(18*s23*s34+13*s23*s45+18*s34*s45+7*s45^2)+s12^7*s23*(36*s23^3+s23^2*(539*s34+232*s45)+s34*(30*s34^2-236*s34*s45-103*s45^2)+s23*(-380*s34^2+258*s34*s45+156*s45^2))+s12^6*(192*s23^5-24*s34^3*s45^2+s23^4*(-368*s34+224*s45)-3*s23^3*(512*s34^2+527*s34*s45+42*s45^2)+2*s23^2*(597*s34^3-188*s34^2*s45-462*s34*s45^2-78*s45^3)+3*s23*s34*(-20*s34^3+256*s34^2*s45+226*s34*s45^2+39*s45^3))-s12^5*(36*s23^6-12*s34^3*s45^2*(7*s34+4*s45)+10*s23^5*(103*s34+38*s45)+s23^4*(-1332*s34^2+1034*s34*s45+516*s45^2)-s23^3*(2331*s34^3+4456*s34^2*s45+895*s34*s45^2-132*s45^3)+2*s23^2*(1045*s34^4+94*s34^3*s45-1104*s34^2*s45^2-440*s34*s45^3-26*s45^4)+s23*s34*(-60*s34^4+1438*s34^3*s45+1803*s34^2*s45^2+652*s34*s45^3+53*s45^4))+s12^3*(s23^7*(347*s34+76*s45)+12*s34^4*s45^2*(2*s34^2+12*s34*s45+5*s45^2)+s23^6*(-304*s34^2+776*s34*s45+204*s45^2)-6*s23^5*(392*s34^3+455*s34^2*s45-19*s34*s45^2-30*s45^3)+s23^3*s34*(861*s34^4+5654*s34^3*s45+3094*s34^2*s45^2-394*s34*s45^3-297*s45^4)+2*s23^4*(1144*s34^4-871*s34^3*s45-1685*s34^2*s45^2-313*s34*s45^3+26*s45^4)+s23*s34^2*(6*s34^5-1200*s34^4*s45-2235*s34^3*s45^2-1594*s34^2*s45^3-458*s34*s45^4-28*s45^5)-2*s23^2*s34*(696*s34^5+883*s34^4*s45-782*s34^3*s45^2-1021*s34^2*s45^3-279*s34*s45^4-7*s45^5))+s12^4*(-114*s23^7+4*s23^6*(43*s34-61*s45)+2*s23^5*(1106*s34^2+844*s34*s45-15*s45^2)-24*s34^3*s45^2*(4*s34^2+6*s34*s45+s45^2)-4*s23^4*(595*s34^3-469*s34^2*s45-548*s34*s45^2-51*s45^3)+2*s23^2*s34*(1100*s34^4+640*s34^3*s45-1331*s34^2*s45^2-984*s34*s45^3-140*s45^4)+s23^3*(-1984*s34^4-6683*s34^3*s45-2452*s34^2*s45^2+437*s34*s45^3+104*s45^4)+s23*s34*(-30*s34^5+1672*s34^4*s45+2600*s34^3*s45^2+1421*s34^2*s45^3+244*s34*s45^4+7*s45^5))-s12*s34^2*(-(s23^7*(83*s34+50*s45))+2*s23^6*(37*s34^2-72*s34*s45-56*s45^2)+12*s34^4*s45^2*(s34^2-s45^2)+2*s23^5*(86*s34^3+197*s34^2*s45+55*s34*s45^2-30*s45^3)+s23^4*(-232*s34^4-44*s34^3*s45+222*s34^2*s45^2+230*s34*s45^3+16*s45^4)+s23*s34^2*s45*(86*s34^4+283*s34^3*s45+326*s34^2*s45^2+205*s34*s45^3+28*s45^4)+2*s23^2*s34*(37*s34^5+184*s34^4*s45+118*s34^3*s45^2-15*s34^2*s45^3-104*s34*s45^4-21*s45^5)+s23^3*(67*s34^5-394*s34^4*s45-517*s34^3*s45^2-358*s34^2*s45^3+17*s34*s45^4+14*s45^5))-s12^2*s34*(s23^7*(334*s34+139*s45)-24*s34^4*s45^2*(s34^2-2*s34*s45-2*s45^2)+s23^6*(-242*s34^2+748*s34*s45+362*s45^2)-2*s23^5*(593*s34^3+942*s34^2*s45-28*s34*s45^2-150*s45^3)+2*s23^4*(570*s34^4-370*s34^3*s45-1054*s34^2*s45^2-323*s34*s45^3+35*s45^4)-s23*s34^2*s45*(488*s34^4+1128*s34^3*s45+991*s34^2*s45^2+440*s34*s45^3+42*s45^4)+s23^3*(84*s34^5+2521*s34^4*s45+1864*s34^3*s45^2+102*s34^2*s45^3-246*s34*s45^4-7*s45^5)+2*s23^2*s34*(-245*s34^5-588*s34^4*s45+99*s34^3*s45^2+434*s34^2*s45^3+251*s34*s45^4+21*s45^5)))/(s12*s23*(s12-s34)^2*(s12+s23-s34)^2*s34^2*(-s12+s23+s34+s45)^2*s51)-((s12-s45)*(26*s12^3+s23^2*(7*s34-38*s45)+(7*s34-26*s45)*(s34+s45)^2-s12^2*(64*s23+45*s34+78*s45)+2*s23*(s34^2-31*s34*s45-32*s45^2)+2*s12*(19*s23^2+31*s23*s34+6*s34^2+64*s23*s45+45*s34*s45+39*s45^2))*s51)/(s12*s34^2*(-s12+s23+s34+s45)^2))/24,
p[102]->s12*((s12^3+s23^2*s34-s23*(s34+s45)^2-s45*(s34+s45)^2+s12*(s34+s45)*(2*s23+s34+3*s45)-s12^2*(s23+2*s34+3*s45))/(s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+((s12-s23)*s23*s34^2)/((s12-s34)^2*(-s12+s23+s45)^2*(s12-s34-s51))-(2*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/((s12-s23-s45)*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12*(s12^4*s23^2*(s34*(s34-s45)^2+s23^2*s45+s23*(-s34^2+2*s34*s45+s45^2))+s12^3*(-3*s23^5*s45+s34^2*(s34-s45)^2*s45^2+s23^4*(3*s34^2-7*s34*s45-6*s45^2)+s23^3*s45*(s34^2-11*s34*s45-3*s45^2)-s23*s34*s45^2*(3*s34^2-4*s34*s45+s45^2)+s23^2*s34*(-3*s34^3+3*s34^2*s45+4*s34*s45^2-5*s45^3))+s34^2*(s23+s45)*(-(s23^5*(s34-4*s45))-s34*(s34-s45)^2*s45^2*(s34+s45)-s23^4*(s34^2+5*s34*s45-13*s45^2)+s23*s45^3*(5*s34^2-6*s34*s45+s45^2)+s23^3*(s34^3+6*s34^2*s45-11*s34*s45^2+15*s45^3)+s23^2*(s34^4-s34^3*s45+11*s34^2*s45^2-12*s34*s45^3+7*s45^4))+s12^2*(2*s23^6*s45-2*s34^2*(s34-s45)^2*s45^2*(s34+s45)+s23^5*(-3*s34^2+11*s34*s45+6*s45^2)+2*s23*s34*s45^2*(s34^3+3*s34^2*s45-5*s34*s45^2+s45^3)+s23^4*(-4*s34^3+2*s34^2*s45+30*s34*s45^2+6*s45^3)+s23^3*(4*s34^4-3*s34^3*s45-s34^2*s45^2+29*s34*s45^3+2*s45^4)+s23^2*s34*(3*s34^4+s34^3*s45+4*s34^2*s45^2-14*s34*s45^3+12*s45^4))+s12*s34*(s23^6*(s34-7*s45)+s23^5*(4*s34^2-26*s45^2)+s34*(s34-s45)^2*s45^2*(s34^2+3*s34*s45+s45^2)-s23^4*s45*(2*s34^2+3*s34*s45+37*s45^2)+s23^3*(-4*s34^4-8*s34^2*s45^2+s34*s45^3-25*s45^4)+s23*s45^2*(2*s34^4-11*s34^3*s45+5*s34^2*s45^2+5*s34*s45^3-s45^4)-s23^2*(s34^5+3*s34^4*s45+8*s34^3*s45^2-2*s34^2*s45^3-7*s34*s45^4+8*s45^5))))/(s23*(s12-s34)*s34*s45*(-s12+s23+s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)-(s12*(s12^5*s23*(-(s34*(s34-s45)^3)+s23^3*s45+3*s23^2*s45*(-s34+s45)+s23*(s34^3-4*s34^2*s45+s34*s45^2+2*s45^3))-s12^4*(4*s23^5*s45+s34^2*(s34-s45)^3*s45+s23^4*s45*(-9*s34+16*s45)-s23*s34*(s34-s45)^2*(4*s34^2+2*s34*s45-3*s45^2)+s23^3*(3*s34^3-18*s34^2*s45-4*s34*s45^2+20*s45^3)+s23^2*(s34^4-5*s34^3*s45-16*s34^2*s45^2+8*s34*s45^3+8*s45^4))+s12^3*(3*s23^6*s45+s34^2*(s34-s45)^3*s45*(3*s34+2*s45)+s23^5*s45*(3*s34+19*s45)+s23^4*(3*s34^3-48*s34^2*s45+26*s34*s45^2+39*s45^3)+s23^3*(7*s34^4-12*s34^3*s45-76*s34^2*s45^2+46*s34*s45^3+33*s45^4)-s23^2*(4*s34^5+9*s34^4*s45+12*s34^3*s45^2+35*s34^2*s45^3-26*s34*s45^4-10*s45^5)+3*s23*s34*(-2*s34^5+s34^4*s45+3*s34^3*s45^2-3*s34*s45^4+s45^5))+s12^2*(-2*s23^6*s45*(5*s34+2*s45)-s34^2*(s34-s45)^3*s45*(3*s34^2+5*s34*s45+s45^2)-s23^5*(s34^3-32*s34^2*s45+54*s34*s45^2+16*s45^3)+s23^4*(-7*s34^4+36*s34^3*s45+70*s34^2*s45^2-103*s34*s45^3-24*s45^4)+s23*s34*(s34-s45)^2*(4*s34^4+8*s34^3*s45+16*s34^2*s45^2-s45^4)+s23^3*(-4*s34^5+2*s34^4*s45+79*s34^3*s45^2+44*s34^2*s45^3-85*s34*s45^4-16*s45^5)+s23^2*(8*s34^6+18*s34^5*s45-5*s34^4*s45^2+55*s34^3*s45^3+7*s34^2*s45^4-27*s34*s45^5-4*s45^6))+s34^2*(2*s23^7*s45+4*s23^6*s45*(-2*s34+s45)-s34^2*(s34-s45)^3*s45^2*(s34+s45)+s23*s34*(s34-s45)^2*s45^2*(s34^2+6*s34*s45-s45^2)-s23^5*(s34^3-26*s34^2*s45+29*s34*s45^2+4*s45^3)-s23^4*(s34^4+25*s34^3*s45-75*s34^2*s45^2+40*s34*s45^3+16*s45^4)+s23^3*(s34^5+18*s34^4*s45-43*s34^3*s45^2+78*s34^2*s45^3-26*s34*s45^4-14*s45^5)+s23^2*(s34^6-s34^5*s45+21*s34^4*s45^2-29*s34^3*s45^3+36*s34^2*s45^4-8*s34*s45^5-4*s45^6))+s12*s34*(-(s23^7*s45)+4*s23^6*s45*(3*s34+s45)+s34^2*(s34-s45)^3*s45*(s34^2+4*s34*s45+2*s45^2)+2*s23^5*(s34^3-27*s34^2*s45+27*s34*s45^2+13*s45^3)-s23*s34*(s34-s45)^2*(s34^4+2*s34^3*s45+11*s34^2*s45^2+9*s34*s45^3-2*s45^4)+s23^4*(5*s34^4+26*s34^3*s45-147*s34^2*s45^2+92*s34*s45^3+44*s45^4)-s23^3*(s34^5+23*s34^4*s45-31*s34^3*s45^2+141*s34^2*s45^3-72*s34*s45^4-31*s45^5)+s23^2*(-5*s34^6-9*s34^5*s45-21*s34^4*s45^2+14*s34^3*s45^3-59*s34^2*s45^4+24*s34*s45^5+8*s45^6))))/(s23*(s12-s34)^2*s34*s45*(-s12+s23+s45)*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)-(s45^2*(s23-s34+s45)^3*(s23*(-2*s34+s45)+s45*(-s34+s45))+s12^3*(s34-s45)*(-(s34-s45)^3+s23*(s34^2-6*s34*s45+s45^2))+s12^2*(3*(s34-s45)^4*s45+s23^2*(-2*s34^3+13*s34^2*s45-16*s34*s45^2+3*s45^3)+2*s23*(s34^4-5*s34^3*s45+17*s34^2*s45^2-14*s34*s45^3+3*s45^4))+s12*(-3*(s34-s45)^4*s45^2+s23^3*(s34^3-6*s34^2*s45+11*s34*s45^2-3*s45^3)+s23*s45*(-3*s34^4+18*s34^3*s45-45*s34^2*s45^2+35*s34*s45^3-9*s45^4)-s23^2*(s34^4-6*s34^3*s45+33*s34^2*s45^2-34*s34*s45^3+9*s45^4)))/(s34*s45*(-s12+s23+s45)^2*(s23-s34+s45)^3*(-s23+s34-s45+s51))),
p[103]->((-2*s12*s34^2*s45)/(s23*(-s12+s23+s45)*(-s12+s23+s34+s45)^2)-(4*s23*s45^2*(s34+s45))/(s12*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(6*s23*s45^3*(s34+s45))/(s12*s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)-(2*s23*s45*(s23*(-s34+s45)+3*s34*(s34+s45)))/(s12*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(-s12^4+s12^2*s23*(2*s23-3*s34-s45)+3*s12*s23*(3*s23+3*s34-s45)*s45+s12^3*(-s23+3*s34+s45)+3*s23*s45^2*(2*s23-3*s34+2*s45))/(s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(4*(-s12^3+s23^3+s12^2*s34+2*s23^2*s45+2*s34^2*s45+s12*s23*(3*s23+s45)+s23*s45*(-s34+2*s45)))/((s12-s23-s45)*(-s12+s23+s34+s45)^2)+(s34*(-s12^3-3*s12*s45^2+s45^2*(s34+s45)+s12^2*(s34+3*s45)))/(s23*(-s12+s23+s45)*(-s12+s23+s34+s45)^2)-(s23^3*(-s34+s45)+5*s45^2*(s34+s45)^2+s23*s45*(s34+s45)*(s12-3*s34+2*s45)+s23^2*(s34^2-s12*s45+5*s34*s45))/(s12*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(s45^2*(s23^2*(-2*s34+s45)-s12*(s34+s45)*(s23+s34+s45)+(s34+s45)^2*(3*s34+s45)+s23*(s34^2-3*s34*s45-4*s45^2)))/(s12*s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(6*s12*(s12^2*s23+s45^2*(-2*s23+3*s34+s45)-s12*(s23^2+s45^2)))/(s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)-(4*s45*(-s12^3-s12*s45*(9*s23+s45)+s12^2*(4*s23+3*s34+s45)+s45*(3*s23^2+4*s23*s45+s45*(3*s34+s45))))/(s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)+(2*(s12^3+s23*s45*(2*s34+s45)-s12^2*(2*s23+3*s34+s45)-s23^2*(7*s34+5*s45)+s45*(-3*s34^2+2*s34*s45+6*s45^2)-s12*(2*s23^2+s23*(-4*s34+s45)+s45*(-10*s34+3*s45))))/((s12-s23-s45)*(-s12+s23+s34+s45)^2)+(-2*s23^3-s12^2*(s34-11*s45)+s23^2*(5*s34-2*s45)+s45^3+2*s23*s34*(s34+s45)-s12*(s23^2+s23*s34+s45*(17*s34+9*s45)))/((s12-s23-s45)*(-s12+s23+s34+s45)^2)+((s12-s23)*s23*s34^2*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s12*(s12-s34)^2*(-s12+s23+s45)^2*(s12-s34-s51))-(2*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*(s12-s23-s45)*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^5*s23^3*(s34*(s34-s45)^2+s23^2*s45+s23*(-s34^2+2*s34*s45+s45^2))-s12^4*s23*(3*s23^5*s45-s34^2*(s34-s45)^2*s45^2+s23^4*(-3*s34^2+8*s34*s45+6*s45^2)+s23*s34*s45*(s34^3+s34^2*s45-3*s34*s45^2+s45^3)+s23^3*(-s34^3+s34^2*s45+13*s34*s45^2+3*s45^3)+s23^2*s34*(4*s34^3-6*s34^2*s45-s34*s45^2+6*s45^3))-s34^3*(s23+s45)^2*(-(s23^5*(s34-4*s45))-s34*(s34-s45)^2*s45^2*(s34+s45)-s23^4*(s34^2+5*s34*s45-13*s45^2)+s23*s45^3*(5*s34^2-6*s34*s45+s45^2)+s23^3*(s34^3+6*s34^2*s45-11*s34*s45^2+15*s45^3)+s23^2*(s34^4-s34^3*s45+11*s34^2*s45^2-12*s34*s45^3+7*s45^4))+s12^3*(2*s23^7*s45-s34^3*(s34-s45)^2*s45^3+s23^6*(-3*s34^2+14*s34*s45+6*s45^2)-s23*s34^2*s45^2*(3*s34^3-7*s34^2*s45+3*s34*s45^2+s45^3)+s23^5*(-7*s34^3+9*s34^2*s45+39*s34*s45^2+6*s45^3)+s23^2*s34*s45*(3*s34^4+2*s34^3*s45-2*s34^2*s45^2-4*s34*s45^3+2*s45^4)+s23^4*(4*s34^4-7*s34^3*s45+17*s34^2*s45^2+38*s34*s45^3+2*s45^4)+s23^3*s34*(6*s34^4-2*s34^3*s45-s34^2*s45^2+2*s34*s45^3+15*s45^4))+s12*s34^2*(s23+s45)*(s23^6*(-2*s34+11*s45)-s34*(s34-s45)^2*s45^2*(s34^2+3*s34*s45+s45^2)+s23^5*(-5*s34^2-5*s34*s45+39*s45^2)+s23^4*(s34^3+8*s34^2*s45-8*s34*s45^2+52*s45^3)+s23*s45^2*(-3*s34^4+12*s34^3*s45-4*s34^2*s45^2-6*s34*s45^3+s45^4)+s23^3*(5*s34^4-s34^3*s45+19*s34^2*s45^2-13*s34*s45^3+32*s45^4)+s23^2*(s34^5+3*s34^4*s45+8*s34^3*s45^2+3*s34^2*s45^3-13*s34*s45^4+9*s45^5))-s12^2*s34*(-(s23^7*(s34-9*s45))-2*s34^2*(s34-s45)^2*s45^3*(s34+s45)+s23^6*(-7*s34^2+11*s34*s45+34*s45^2)+s23^5*(-4*s34^3+s34^2*s45+44*s34*s45^2+49*s45^3)+s23*s34*s45^2*(-3*s34^4+3*s34^3*s45+12*s34^2*s45^2-13*s34*s45^3+s45^4)+s23^4*(8*s34^4-7*s34^3*s45+9*s34^2*s45^2+58*s34*s45^3+33*s45^4)+s23^2*s45*(3*s34^5+s34^4*s45+21*s34^3*s45^2-29*s34^2*s45^3+9*s34*s45^4+s45^5)+s23^3*(4*s34^5+8*s34^4*s45+9*s34^3*s45^2-17*s34^2*s45^3+34*s34*s45^4+10*s45^5)))/(s23*(s12-s34)*s34*s45*(-s12+s23+s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12^6*s23^2*(2*s34*(s34-s45)^3-2*s23^3*s45+s23^2*(s34^2+2*s34*s45-5*s45^2)-3*s23*(s34^3-3*s34^2*s45+s34*s45^2+s45^3))+s12^5*(7*s23^6*s45-s34^2*(s34-s45)^3*s45^2+s23*s34*(s34-s45)^2*s45^2*(2*s34+s45)+s23^5*(-3*s34^2-3*s34*s45+26*s45^2)+s23^4*(5*s34^3-30*s34^2*s45+13*s34*s45^2+31*s45^3)+s23^2*s34*(-9*s34^4+20*s34^3*s45-8*s34^2*s45^2-13*s34*s45^3+10*s45^4)+s23^3*(7*s34^4-18*s34^3*s45-31*s34^2*s45^2+25*s34*s45^3+12*s45^4))-s12^4*(5*s23^7*s45-s34^2*(s34-s45)^3*s45^2*(2*s34+3*s45)-s23*s34*(s34-s45)^2*s45^2*(4*s34^2-16*s34*s45-3*s45^2)+s23^6*(-3*s34^2+19*s34*s45+30*s45^2)-s23^5*(s34^3+60*s34^2*s45-87*s34*s45^2-60*s45^3)+s23^4*(21*s34^4-58*s34^3*s45-86*s34^2*s45^2+134*s34*s45^3+50*s45^4)-s23^3*(s34^5+4*s34^4*s45+107*s34^3*s45^2+24*s34^2*s45^3-86*s34*s45^4-15*s45^5)+s23^2*s34*(-16*s34^5+20*s34^4*s45+35*s34^3*s45^2-78*s34^2*s45^3+12*s34*s45^4+23*s45^5))-s34^3*(s23+s45)*(s34*(s34-s45)^4*s45^2*(s34+s45)+s23^6*s45*(7*s34+4*s45)-s23*(s34-s45)^3*s45^2*(3*s34^2+10*s34*s45+s45^2)+s23^5*(s34^3-30*s34^2*s45+29*s34*s45^2+17*s45^3)+s23^4*(s34^4+27*s34^3*s45-101*s34^2*s45^2+49*s34*s45^3+28*s45^4)-s23^3*(s34^5+16*s34^4*s45-61*s34^3*s45^2+130*s34^2*s45^3-44*s34*s45^4-22*s45^5)-s23^2*(s34^6+19*s34^4*s45^2-53*s34^3*s45^3+80*s34^2*s45^4-23*s34*s45^5-8*s45^6))+s12^3*(-3*s34^2*(s34-s45)^3*s45^3*(2*s34+s45)+s23^7*(-s34^2+22*s34*s45+6*s45^2)-s23*s34*(s34-s45)^2*s45^2*(17*s34^3-13*s34^2*s45-28*s34*s45^2-3*s45^3)+s23^6*(-5*s34^3-19*s34^2*s45+119*s34*s45^2+24*s45^3)+s23^5*(13*s34^4-106*s34^3*s45+9*s34^2*s45^2+240*s34*s45^3+36*s45^4)+s23^4*(23*s34^5-33*s34^4*s45-281*s34^3*s45^2+115*s34^2*s45^3+229*s34*s45^4+24*s45^5)-s23^2*s34*(14*s34^6+s34^5*s45-52*s34^4*s45^2+10*s34^3*s45^3+154*s34^2*s45^4-79*s34*s45^5-24*s45^6)+s23^3*(-16*s34^6+5*s34^5*s45-55*s34^4*s45^2-297*s34^3*s45^3+148*s34^2*s45^4+107*s34*s45^5+6*s45^6))-s12*s34^2*(s23^8*s45+s23^7*(s34^2-30*s34*s45-12*s45^2)-s34*(s34-s45)^3*s45^2*(s34^3+2*s34^2*s45-3*s34*s45^2-2*s45^3)-s23^6*(3*s34^3-102*s34^2*s45+141*s34*s45^2+68*s45^3)+s23*(s34-s45)^2*s45^2*(s34^4+24*s34^3*s45-6*s34^2*s45^2-23*s34*s45^3-2*s45^4)-s23^5*(8*s34^4+57*s34^3*s45-367*s34^2*s45^2+281*s34*s45^3+134*s45^4)+s23^4*(2*s34^5+30*s34^4*s45-100*s34^3*s45^2+540*s34^2*s45^3-310*s34*s45^4-131*s45^5)+s23^3*(7*s34^6+7*s34^5*s45+20*s34^4*s45^2-56*s34^3*s45^3+414*s34^2*s45^4-206*s34*s45^5-68*s45^6)+s23^2*(s34^7+7*s34^6*s45+24*s34^5*s45^2-56*s34^4*s45^3-2*s34^3*s45^4+175*s34^2*s45^5-83*s34*s45^6-18*s45^7))+s12^2*s34*(s23^8*s45+s23^6*s45*(103*s34^2-197*s34*s45-67*s45^2)+s23^7*(2*s34^2-40*s34*s45-13*s45^2)-s34*(s34-s45)^3*s45^2*(2*s34^3-2*s34^2*s45-6*s34*s45^2-s45^3)+s23^5*(-18*s34^4+22*s34^3*s45+291*s34^2*s45^2-393*s34*s45^3-119*s45^4)+s23*(s34-s45)^2*s45^2*(13*s34^4+22*s34^3*s45-39*s34^2*s45^2-16*s34*s45^3-s45^4)+s23^4*(-7*s34^5+18*s34^4*s45+174*s34^3*s45^2+305*s34^2*s45^3-408*s34*s45^4-101*s45^5)+s23^3*(17*s34^6+6*s34^5*s45-33*s34^4*s45^2+307*s34^3*s45^3+137*s34^2*s45^4-237*s34*s45^5-43*s45^6)+s23^2*(6*s34^7+13*s34^6*s45+6*s34^5*s45^2-129*s34^4*s45^3+226*s34^3*s45^4+17*s34^2*s45^5-78*s34*s45^6-9*s45^7)))/(s23*(s12-s34)^2*s34*s45*(-s12+s23+s45)*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)-((s12-s45)*(s12^3+s23^2*s34-s23*(s34+s45)^2-s45*(s34+s45)^2+s12*(s34+s45)*(2*s23+s34+3*s45)-s12^2*(s23+2*s34+3*s45))*s51)/(s12*s34*(s12-s23-s45)*(-s12+s23+s34+s45)^2)-(-(s45^2*(s23-s34+s45)^3*((3*s34-s45)*s45^3+s23*s45*(s34^2+4*s34*s45-2*s45^2)+s23^2*(2*s34^2+s34*s45-s45^2)))+s12^4*(s34-s45)^2*(-s34^3+5*s34^2*s45-5*s34*s45^2+s45^3+s23*(s34^2-8*s34*s45+s45^2))+s12*((s34-s45)^3*s45^3*(s34^2-13*s34*s45+4*s45^2)-s23^4*(s34^4-5*s34^3*s45+3*s34^2*s45^2-13*s34*s45^3+4*s45^4)+s23^3*(s34^5-5*s34^4*s45+18*s34^3*s45^2-49*s34^2*s45^3+64*s34*s45^4-16*s45^5)+s23*s45^2*(s34^5-18*s34^4*s45+96*s34^3*s45^2-147*s34^2*s45^3+88*s34*s45^4-16*s45^5)+3*s23^2*s45*(s34^5-2*s34^4*s45+21*s34^3*s45^2-47*s34^2*s45^3+38*s34*s45^4-8*s45^5))+s12^3*((s34-s45)^3*s45*(3*s34^2-15*s34*s45+4*s45^2)+s23^2*(-3*s34^4+25*s34^3*s45-43*s34^2*s45^2+31*s34*s45^3-4*s45^4)+s23*(3*s34^5-19*s34^4*s45+73*s34^3*s45^2-107*s34^2*s45^3+58*s34*s45^4-8*s45^5))+s12^2*(-3*(s34-s45)^3*s45^2*(s34^2-7*s34*s45+2*s45^2)+s23^3*(3*s34^4-20*s34^3*s45+30*s34^2*s45^2-33*s34*s45^3+6*s45^4)+s23*s45*(-6*s34^5+36*s34^4*s45-139*s34^3*s45^2+198*s34^2*s45^3-111*s34*s45^4+18*s45^5)+s23^2*(-3*s34^5+17*s34^4*s45-81*s34^3*s45^2+144*s34^2*s45^3-105*s34*s45^4+18*s45^5)))/(s12*s34*s45*(-s12+s23+s45)^2*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/4,
p[104]->-(s12*(s12^3*(6*s34^2*(s45-s51)+38*s23^2*s51-26*s45*s51^2+38*s51^3+s23*(6*s34^2-26*s34*s51+26*s45*s51-76*s51^2)+s34*(-32*s45*s51+26*s51^2))+(s23-s34-s51)*(s34+s51)*(6*s34^2*s45^2+2*s45*s51^2*(-13*s45+19*s51)+s23^2*s34*(6*s34+25*s51)+s34*s51*(19*s45^2-18*s45*s51-7*s51^2)+2*s23*(6*s34^2*s45+s34*(22*s45-9*s51)*s51-19*s45*s51^2))+s12^2*(38*s23^3*s51+s23^2*(-127*s34+26*s45-152*s51)*s51+6*s34^3*(-2*s45+s51)+s34*s51*(-19*s45^2+134*s45*s51-121*s51^2)+s34^2*(-6*s45^2+52*s45*s51-40*s51^2)+2*s51^2*(13*s45^2+7*s45*s51-38*s51^2)-2*s23*(6*s34^3+s34^2*(3*s45-20*s51)+4*s34*(16*s45-31*s51)*s51+5*(4*s45-19*s51)*s51^2))+s12*(-(s23^3*(6*s34^2+63*s34*s51+38*s51^2))+2*s23^2*(3*s34^3-6*s34^2*(s45-10*s51)+3*s51^2*(2*s45+19*s51)+s34*s51*(-35*s45+123*s51))+2*(s34+s51)*(3*s34^3*s45+s34^2*(6*s45^2-16*s45*s51+13*s51^2)+s51^2*(-26*s45^2+25*s45*s51+19*s51^2)+s34*s51*(19*s45^2-47*s45*s51+25*s51^2))+s23*(6*s34^4+2*s34^3*(9*s45-10*s51)+s34*s51*(-19*s45^2+140*s45*s51-271*s51^2)-2*s51^2*(-13*s45^2+31*s45*s51+57*s51^2)-2*s34^2*(3*s45^2-82*s45*s51+95*s51^2)))))/(6*s34^2*s51^3*(-s12+s34+s51)*(-s12-s23+s34+s51)),
p[105]->(-2*s12^4*(s23-s51)*(-3*s34^2*(s45-s51)+19*s23^2*s51+s34*s51*(-16*s45+13*s51)+s51^2*(-13*s45+19*s51)-s23*(3*s34^2+13*s34*s51+s51*(-13*s45+38*s51)))-(s23-s34-s51)*(s34+s51)*(s23^3*s34^2*(6*s34+25*s51)+s23^2*s34*(18*s34^2*s45+3*s34*(25*s45-6*s51)*s51-13*s45*s51^2)+s23*(18*s34^3*s45^2-20*s34*s45*(s45-s51)*s51^2-38*s45^2*s51^3+s34^2*s51*(75*s45^2-36*s45*s51-7*s51^2))+s45*(s34+s51)*(6*s34^2*s45^2+2*s45*s51^2*(-13*s45+19*s51)+s34*s51*(19*s45^2-18*s45*s51-7*s51^2)))-s12^3*(38*s23^4*s51+s23^3*(-165*s34+26*s45-190*s51)*s51+6*s34^3*(s45^2-s45*s51+s51^2)+4*s51^3*(-13*s45^2+6*s45*s51+19*s51^2)+2*s34^2*s51*(35*s45^2-66*s45*s51+25*s51^2)+s34*s51^2*(-39*s45^2-70*s45*s51+121*s51^2)+s23^2*(18*s34^3-28*s45*s51^2+342*s51^3+2*s34^2*(3*s45+70*s51)+s34*s51*(-192*s45+451*s51))+s23*(24*s34^3*(s45-s51)+s34*s51*(-45*s45^2+262*s45*s51-407*s51^2)+2*s34^2*(3*s45^2+105*s45*s51-95*s51^2)-2*s51^2*(-26*s45^2+11*s45*s51+133*s51^2)))+s12*(s23^4*s34*(12*s34^2-32*s34*s51-63*s51^2)+s23^3*(-12*s34^4+76*s45*s51^3+s34^3*(30*s45+53*s51)+s34*s51^2*(-45*s45+182*s51)+s34^2*s51*(-21*s45+229*s51))-s23^2*(6*s34^5+4*s34^4*(9*s45+19*s51)+2*s45*s51^3*(-7*s45+114*s51)+s34*s51^2*(13*s45^2+88*s45*s51+168*s51^2)+2*s34^2*s51*(-18*s45^2-79*s45*s51+189*s51^2)+s34^3*(-24*s45^2-38*s45*s51+273*s51^2))-(s34+s51)^2*(6*s34^3*s45^2+4*s45*s51^2*(-13*s45^2+6*s45*s51+19*s51^2)+2*s34^2*(6*s45^3+38*s45^2*s51-31*s45*s51^2-7*s51^3)+s34*s51*(38*s45^3-75*s45^2*s51+32*s45*s51^2-7*s51^3))-s23*(s34+s51)*(12*s34^4*s45+2*s45*s51^2*(13*s45^2-5*s45*s51-114*s51^2)+2*s34^3*(18*s45^2+76*s45*s51-31*s51^2)+s34^2*(-6*s45^3+41*s45^2*s51+186*s45*s51^2-111*s51^3)-s34*s51*(19*s45^3-24*s45^2*s51+89*s45*s51^2+42*s51^3)))+s12^2*(s23^4*(-6*s34^2+101*s34*s51+38*s51^2)+s23^3*(6*s34^3+s34*(134*s45-461*s51)*s51-2*s51^2*(25*s45+76*s51)-s34^2*(12*s45+217*s51))+s23*(6*s34^4*(5*s45-2*s51)+s34^2*s51*(-73*s45^2+560*s45*s51-459*s51^2)+2*s34^3*(12*s45^2+168*s45*s51-97*s51^2)-2*s51^3*(-59*s45^2+151*s45*s51+76*s51^2)-3*s34*s51^2*(-11*s45^2+4*s45*s51+145*s51^2))+s23^2*(18*s34^4-52*s45^2*s51^2+226*s45*s51^3+228*s51^4+2*s34^3*(12*s45+95*s51)+s34^2*(-6*s45^2-309*s45*s51+634*s51^2)+s34*s51*(45*s45^2-275*s45*s51+707*s51^2))+(s34+s51)*(12*s34^3*s45^2+2*s34^2*(3*s45^3+70*s45^2*s51-72*s45*s51^2-s51^3)+2*s51^2*(-13*s45^3-33*s45^2*s51+63*s45*s51^2+19*s51^3)+s34*s51*(19*s45^3-96*s45^2*s51+27*s45*s51^2+50*s51^3))))/(24*s12*s34^2*(s12-s34-s51)*(s12+s23-s34-s51)*s51^3),
p[106]->-(s12*(9*s23*s45*(s34+s45)*s51^2*(-s23+s34+s51)^2*(s23^2*s34-s23*s34*(s34+s51)-(s34^2-s34*s45-2*s45^2)*(s34+s51))+s12^5*s23*(s23-s51)*(-9*s34^3+62*s34^2*s45+3*s45*(19*s23+13*s45-19*s51)*(s23-s51)+s34*s45*(-18*s23+71*s45+18*s51))+s12^4*(-9*s34^2*s45*(s34+s45)*(s45-s51)*(s34+s51)-3*s23^4*s45*(82*s34+25*s45+38*s51)+3*s23^3*s45*(27*s34^2-62*s34*s45-13*s45^2+239*s34*s51+68*s45*s51+114*s51^2)+s23^2*(27*s34^4+s34^3*(-239*s45+18*s51)-4*s34^2*s45*(82*s45+67*s51)+s34*s45*(-119*s45^2+116*s45*s51-696*s51^2)+3*s45*s51*(39*s45^2-61*s45*s51-114*s51^2))+s23*(-27*s34^4*s51+s34^3*(-53*s45^2+150*s45*s51-18*s51^2)+6*s45*s51^2*(-13*s45^2+9*s45*s51+19*s51^2)+5*s34*s45*s51*(16*s45^2+14*s45*s51+45*s51^2)+s34^2*s45*(-53*s45^2+257*s45*s51+187*s51^2)))-s12*s45*(s23-s34-s51)*(57*s23^5*s34*(s34+s51)-9*s34^2*s45*(s34+s45)*(s45-s51)*(s34+s51)^2+3*s23^4*(25*s34^3+7*s34^2*(9*s45-s51)+2*s34*(25*s45-19*s51)*s51-19*s45*s51^2)-s23^3*(s34^4+6*s45*(22*s45-19*s51)*s51^2+s34^3*(-122*s45+214*s51)-5*s34^2*(36*s45^2-56*s45*s51-33*s51^2)-3*s34*s51*(16*s45^2-99*s45*s51+19*s51^2))+s23*(s34+s51)*(3*s45^2*(s45-31*s51)*s51^2+s34^4*(44*s45+27*s51)-3*s34*s45*s51*(3*s45^2+20*s45*s51+34*s51^2)+s34^3*(97*s45^2+18*s45*s51+36*s51^2)+s34^2*(53*s45^3-18*s45^2*s51-27*s45*s51^2-9*s51^3))+s23^2*(53*s34^5+s34^4*(105*s45+107*s51)-3*s45*s51^2*(7*s45^2-75*s45*s51+19*s51^2)+3*s34*s45*s51*(3*s45^2+39*s45*s51+83*s51^2)+s34^3*(100*s45^2+63*s45*s51+183*s51^2)+s34^2*(48*s45^3-35*s45^2*s51+264*s45*s51^2+138*s51^3)))+s12^3*(-57*s23^6*s45-114*s23^5*s45*(s45-2*s51)+9*s34^2*s45*(2*s34^2+3*s34*s45+s45^2)*(s45-s51)*(s34+s51)+s23^4*(9*s34^3+370*s34^2*s45+2*s34*s45*(104*s45+189*s51)-3*s45*(13*s45^2-164*s45*s51+95*s51^2))-s23^3*(18*s34^3*(7*s45+s51)+2*s34^2*s45*(-149*s45+541*s51)-3*s45*s51*(21*s45^2-289*s45*s51+19*s51^2)+s34*s45*(-139*s45^2+488*s45*s51+1038*s51^2))+s23*(27*s34^5*s51+3*s34^4*(59*s45^2-38*s45*s51+12*s51^2)+s34^2*s45*(53*s45^3-18*s45^2*s51-426*s45*s51^2-368*s51^3)+3*s45*s51^2*(13*s45^3+21*s45^2*s51-75*s45*s51^2-19*s51^3)+s34^3*(230*s45^3-150*s45^2*s51-284*s45*s51^2+9*s51^3)-s34*s45*s51*(9*s45^3+10*s45^2*s51+371*s45*s51^2+282*s51^3))+3*s23^2*(-9*s34^5+s34^4*(115*s45-12*s51)+2*s34^3*s45*(87*s45+95*s51)+4*s34^2*s45*(26*s45^2+21*s45*s51+90*s51^2)+s45*s51*(-13*s45^3-29*s45^2*s51+238*s45*s51^2+38*s51^3)+s34*s45*(16*s45^3-17*s45^2*s51+217*s45*s51^2+314*s51^3)))+s12^2*(-9*s34^2*s45*(s34+s45)*(s34-s51)*(s45-s51)*(s34+s51)^2+57*s23^6*s45*(2*s34+s51)+3*s23^5*s45*(9*s34^2+s34*(104*s45-133*s51)+19*(s45-4*s51)*s51)-s23^4*(9*s34^4+s34^3*(275*s45+9*s51)+s34^2*s45*(218*s45+487*s51)+s34*s45*(-219*s45^2+1084*s45*s51-381*s51^2)+3*s45*s51*(31*s45^2+82*s45*s51-114*s51^2))+s23^3*(9*s34^4*(13*s45+2*s51)+s34^3*(-168*s45^2+813*s45*s51+18*s51^2)+2*s34^2*s45*(-90*s45^2+235*s45*s51+553*s51^2)+3*s45*s51*(-13*s45^3+111*s45^2*s51+151*s45*s51^2-76*s51^3)+s34*s45*(48*s45^3-307*s45^2*s51+1592*s45*s51^2+54*s51^3))-s23*(s34+s51)*(9*s34^5*s51+s34^3*s45*(292*s45^2-26*s45*s51-53*s51^2)+12*s45^2*s51^2*(5*s45^2-9*s45*s51-11*s51^2)+s34^4*(168*s45^2+s45*s51+9*s51^2)+4*s34^2*s45*(31*s45^3-9*s45^2*s51-55*s45*s51^2-30*s51^3)-s34*s45*s51*(18*s45^3+41*s45^2*s51+342*s45*s51^2+75*s51^3))+s23^2*(9*s34^6+s34^5*(-221*s45+18*s51)-s34^4*s45*(344*s45+453*s51)-s34^3*(214*s45^3+414*s45^2*s51+782*s45*s51^2+9*s51^3)+3*s45*s51^2*(33*s45^3-116*s45^2*s51-132*s45*s51^2+19*s51^3)-s34*s45*s51*(27*s45^3+100*s45^2*s51+1294*s45*s51^2+225*s51^3)-s34^2*s45*(43*s45^3+141*s45^2*s51+867*s45*s51^2+841*s51^3)))))/(9*s23*s34^2*s45*(s34+s45)*(-s12+s23+s34+s45)*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)),
p[107]->((-9*(2*s12+s23+2*s34))/(-s12+s23+s34+s45)+(36*s45)/(-s12+s23+s34+s45)-(18*s12*s45)/(s23*(-s12+s23+s34+s45))+(18*(2*s12+s23-3*s34)*s45)/(s34*(-s12+s23+s34+s45))+(396*s45^2)/(s34*(-s12+s23+s34+s45))-(18*s23*s45*(s23+s45))/(s12*s34*(-s12+s23+s34+s45))+(36*s23*(s23-s34))/((s34+s45)*(-s12+s23+s34+s45))+(3*s12*(65*s12+77*s23-173*s45))/((s34+s45)*(-s12+s23+s34+s45))+(456*s12*s23^2*s45)/(s34^2*(s34+s45)*(-s12+s23+s34+s45))+(36*s23^2*s45)/(s34*(s34+s45)*(-s12+s23+s34+s45))-(9*s23*(2*s12+2*s23-3*s34)*s45)/(s34*(s34+s45)*(-s12+s23+s34+s45))-(12*(71*s12+11*s23)*s45^2)/(s34*(s34+s45)*(-s12+s23+s34+s45))-(18*s23*(s34-2*s45)*s45*(s34+s45))/(s12*s34^2*(-s12+s23+s34+s45))-(3*s45^2*(-74*s12-37*s23+111*s34+s45))/(s34^2*(-s12+s23+s34+s45))+(9*s23*(s34+3*s45))/(s12*(-s12+s23+s34+s45))+(3*s12*(50*s12^2-3*s12*(23*s23+25*s34-51*s45)+59*(-2*s23+3*s34)*s45))/(s34*(s34+s45)*(-s12+s23+s34+s45))+(6*s12*(19*s12^3-145*s12*s23*s45+19*s23*(-2*s23+3*s34)*s45))/(s34^2*(s34+s45)*(-s12+s23+s34+s45))+(9*(2*s12+2*s23-3*s34)*s45*(s34^2-s34*s45-2*s45^2))/(s12*s34^2*(-s12+s23+s34+s45))+(9*(s12^2+s45^2))/(s23*(-s12+s23+s34+s45))-(36*s45*(-s34^2+s34*s45+2*s45^2))/(s12*s34*(-s12+s23+s34+s45))+(9*s23*((2*s12-3*s34)*s45+s23*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45))-(9*(2*s12^2+s12*(4*s23-3*s34)+s23*(2*s23-3*s34+15*s45)))/((s34+s45)*(-s12+s23+s34+s45))+(9*(s12^2*(42*s23-63*s34-13*s45)*s45+25*s12*(-2*s23+3*s34)*s45^2-s23*s45^2*(19*s23+29*s45)+s12^3*(19*s23+42*s45)))/(s34^2*(s34+s45)*(-s12+s23+s34+s45))+(6*(-47*s12^3+s12*s23*(19*s23+97*s45)))/(s34*(s34+s45)*(-s12+s23+s34+s45))-(3*(38*s12^4+57*s12^2*s23*(s23+s34)+19*s23*(-2*s23+3*s34)*s45^2+s12*s45^2*(-307*s23+35*s45)+s12^3*(-57*s34+113*s45)))/(s34^2*(s34+s45)*(-s12+s23+s34+s45))-(9*(-s12^7+s23^5*s34^2+3*s12^6*(s23+s34+s45)-s12*s23^4*s34*(s23+3*s34+s45)+s12^2*s23^3*s34*(3*s23+3*s34+2*s45)-s12^3*s23*s34*(4*s23^2+3*s23*(s34+s45)+(s34+s45)^2)-s12^5*(3*s23^2+3*(s34+s45)^2+s23*(7*s34+6*s45))+s12^4*(s23^3+(s34+s45)^3+3*s23^2*(2*s34+s45)+s23*(5*s34^2+8*s34*s45+3*s45^2))))/(s12*(s12-s23)*s23*(s12-s34)^2*(-s12+s23+s34+s45)*(s12-s34-s51))+((s12-s23-s45)*(s12^2*s34*(9*s34-110*s45)-119*s23^2*s45*(s34+s45)+s12*s23*(-9*s34^2+220*s34*s45+110*s45^2)))/((s12-s23)*(s23-s34)^2*s45*(s23-s34-s51))+(27*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(-(s12^5*s23^3*(-9*s34^3+62*s34^2*s45+3*s23*s45*(19*s23+13*s45)+s34*s45*(-18*s23+71*s45)))-(s23-s34)*s34^3*s45*(s23+s45)^2*(57*s23^4-9*s34^2*s45*(s34+s45)+53*s23*s34*(s34+s45)^2+3*s23^3*(25*s34+44*s45)+s23^2*(-s34^2+47*s34*s45+48*s45^2))+s12^4*s23*(9*s34^3*s45^2*(s34+s45)+3*s23^4*s45*(101*s34+25*s45)+3*s23^3*s45*(-33*s34^2+94*s34*s45+13*s45^2)+s23*s34^2*s45*(-9*s34^2+115*s34*s45+124*s45^2)+s23^2*s34*(-36*s34^3+301*s34^2*s45+381*s34*s45^2+158*s45^3))+s12^3*(57*s23^7*s45+114*s23^6*s45^2-9*s34^4*s45^3*(s34+s45)+s23^4*s34*s45*(207*s34^2-730*s34*s45-253*s45^2)-s23*s34^3*s45^2*(27*s34^2+89*s34*s45+62*s45^2)+s23^2*s34^2*s45*(27*s34^3-469*s34^2*s45-611*s34*s45^2-172*s45^3)-s23^5*(9*s34^3+616*s34^2*s45+283*s34*s45^2-39*s45^3)+s23^3*s34*(54*s34^4-584*s34^3*s45-769*s34^2*s45^2-617*s34*s45^3-87*s45^4))+s12*s34^2*(s23+s45)*(171*s23^6*s45-9*s34^4*s45^2*(s34+s45)+3*s23^5*s45*(15*s34+148*s45)-s23*s34^2*s45^2*(159*s34^2+283*s34*s45+124*s45^2)-3*s23^4*(3*s34^3+117*s34^2*s45+101*s34*s45^2-89*s45^3)+s23^3*s45*(171*s34^3-109*s34^2*s45-175*s34*s45^2+48*s45^3)+s23^2*s34*(9*s34^4-274*s34^3*s45-459*s34^2*s45^2-276*s34*s45^3-43*s45^4))+s12^2*s34*(-171*s23^7*s45-3*s23^6*s45*(9*s34+161*s45)+9*s34^3*s45^3*(2*s34^2+3*s34*s45+s45^2)+3*s23^5*(6*s34^3+215*s34^2*s45+142*s34*s45^2-124*s45^3)+s23^4*s45*(-234*s34^3+836*s34^2*s45+527*s34*s45^2-87*s45^3)+s23*s34^2*s45^2*(27*s34^3+213*s34^2*s45+239*s34*s45^2+53*s45^3)+3*s23^2*s34*s45*(-9*s34^4+230*s34^3*s45+348*s34^2*s45^2+163*s34*s45^3+16*s45^4)+s23^3*(-36*s34^5+566*s34^4*s45+740*s34^3*s45^2+824*s34^2*s45^3+230*s34*s45^4)))/(s23*(s23-s34)*(s12+s23-s34)*s34^2*(-s12+s34)*s45*(s34+s45)*(-s12+s23+s34+s45)*s51^2)+(s12^7*s23^2*(-171*s23^3*s45+6*s23^2*(44*s34-13*s45)*s45+s23*s34*(9*s34^2-116*s34*s45+46*s45^2)+2*s34^2*(-9*s34^2+62*s34*s45+71*s45^2))+s12^6*(-171*s23^6*s45-9*s23*s34^3*s45^2*(s34+s45)+9*s34^4*s45^2*(s34+s45)+3*s23^5*s45*(467*s34+87*s45)+s23^2*s34^2*(99*s34^3-699*s34^2*s45-1144*s34*s45^2-403*s45^3)-s23^3*s34*(63*s34^3-776*s34^2*s45+156*s34*s45^2+83*s45^3)+s23^4*(9*s34^3-1904*s34^2*s45+67*s34*s45^2+156*s45^3))+(s23-s34)^2*s34^3*s45*(57*s23^6*s34+9*s34^3*s45^2*(s34^2-s45^2)+3*s23^5*(8*s34^2+77*s34*s45+12*s45^2)+9*s23*s34^2*s45*(4*s34^3+4*s34^2*s45+3*s34*s45^2+3*s45^3)+s23^4*(-284*s34^3-454*s34^2*s45+46*s34*s45^2+45*s45^3)+s23^2*s34*(27*s34^4+28*s34^3*s45-165*s34^2*s45^2-285*s34*s45^3-119*s45^4)-s23^3*(8*s34^4+485*s34^3*s45+790*s34^2*s45^2+247*s34*s45^3-9*s45^4))+s12^5*(171*s23^7*s45+6*s23^6*s45*(126*s34+107*s45)-9*s23*s34^3*s45^2*(3*s34^2+s34*s45-2*s45^2)-9*s34^4*s45^2*(3*s34^2+5*s34*s45+2*s45^2)-s23^5*(9*s34^3+4756*s34^2*s45+2344*s34*s45^2-66*s45^3)+s23^4*(-18*s34^4+5632*s34^3*s45+1033*s34^2*s45^2-762*s34*s45^3-78*s45^4)+s23^3*s34*(171*s34^4-1997*s34^3*s45+115*s34^2*s45^2+145*s34*s45^3+28*s45^4)+s23^2*s34^2*(-225*s34^4+1599*s34^3*s45+3634*s34^2*s45^2+2475*s34*s45^3+380*s45^4))+s12^4*(171*s23^8*s45+9*s34^4*s45^2*(s34+s45)^2*(2*s34+s45)+3*s23^7*s45*(-317*s34+63*s45)+9*s23*s34^3*s45^2*(22*s34^3+28*s34^2*s45+5*s34*s45^2-s45^3)-s23^6*(9*s34^3+1402*s34^2*s45+3268*s34*s45^2+336*s45^3)+s23^5*(45*s34^4+8921*s34^3*s45+7673*s34^2*s45^2+66*s34*s45^3-156*s45^4)+s23^4*s34*(-9*s34^4-9027*s34^3*s45-2914*s34^2*s45^2+2185*s34*s45^3+413*s45^4)+s23^2*s34^2*(270*s34^5-1859*s34^4*s45-5926*s34^3*s45^2-6215*s34^2*s45^3-1967*s34*s45^4-119*s45^5)+s23^3*s34*(-234*s34^5+2486*s34^4*s45-370*s34^3*s45^2+209*s34^2*s45^3+401*s34*s45^4+9*s45^5))+s12^3*(18*s34^6*s45^2*(s34+s45)^2-114*s23^8*s45*(5*s34+s45)-3*s23^7*s45*(-633*s34^2+228*s34*s45+82*s45^2)-27*s23*s34^4*s45^2*(14*s34^3+23*s34^2*s45+10*s34*s45^2+s45^3)-2*s23^5*s34*(36*s34^4+5164*s34^3*s45+6142*s34^2*s45^2+37*s34*s45^3-293*s45^4)+s23^6*(18*s34^4+1700*s34^3*s45+6861*s34^2*s45^2+1282*s34*s45^3-78*s45^4)+s23^3*s34^2*(171*s34^5-1434*s34^4*s45+1921*s34^3*s45^2-306*s34^2*s45^3-1883*s34*s45^4-274*s45^5)+s23^4*s34*(45*s34^5+8637*s34^4*s45+2419*s34^3*s45^2-4898*s34^2*s45^3-930*s34*s45^4+18*s45^5)+2*s23^2*s34^3*(-90*s34^5+543*s34^4*s45+2655*s34^3*s45^2+4076*s34^2*s45^3+2025*s34*s45^4+256*s45^5))-s12*(s23-s34)*s34^2*(3*s23^7*s45*(111*s34+35*s45)+9*s34^4*s45^2*(s34^3+s34^2*s45+4*s34*s45^2+4*s45^3)-9*s23*s34^3*s45^2*(18*s34^3+23*s34^2*s45+14*s34*s45^2+9*s45^3)+s23^5*s45*(-1396*s34^3-3264*s34^2*s45-389*s34*s45^2+168*s45^3)+s23^6*(-321*s34^2*s45+927*s34*s45^2+336*s45^3)+s23^3*s34*s45*(130*s34^4+2526*s34^3*s45+2820*s34^2*s45^2+93*s34*s45^3-274*s45^4)+s23^4*(9*s34^5+1795*s34^4*s45+1105*s34^3*s45^2-2220*s34^2*s45^3-780*s34*s45^4+18*s45^5)+s23^2*s34^2*(-9*s34^5-65*s34^4*s45+420*s34^3*s45^2+1793*s34^2*s45^3+1799*s34*s45^4+539*s45^5))+s12^2*s34*(3*s23^8*s45*(225*s34+73*s45)+3*s23^7*s45*(-561*s34^2+359*s34*s45+179*s45^2)-9*s34^5*s45^2*(3*s34^3+7*s34^2*s45+8*s34*s45^2+4*s45^3)+9*s23*s34^4*s45^2*(39*s34^3+65*s34^2*s45+38*s34*s45^2+12*s45^3)-s23^6*(9*s34^4+1683*s34^3*s45+7483*s34^2*s45^2+1618*s34*s45^3-201*s45^4)+s23^2*s34^3*(63*s34^5-213*s34^4*s45-2554*s34^3*s45^2-5781*s34^2*s45^3-4058*s34*s45^4-840*s45^5)+s23^4*s34*(-36*s34^5-5026*s34^4*s45+350*s34^3*s45^2+6916*s34^2*s45^3+1232*s34*s45^4-173*s45^5)+s23^5*(45*s34^5+7540*s34^4*s45+10391*s34^3*s45^2-1061*s34^2*s45^3-1041*s34*s45^4+9*s45^5)+s23^3*s34^2*(-63*s34^5+152*s34^4*s45-3157*s34^3*s45^2-586*s34^2*s45^3+2801*s34*s45^4+813*s45^5)))/(s23*(s12-s34)^2*(s23-s34)^2*(s12+s23-s34)^2*s34^2*s45*(s34+s45)*(-s12+s23+s34+s45)*s51)-(3*(s12-s45)*(19*s12^3-s12^2*(19*s23+25*s34+44*s45)+3*(s34+s45)*(s23*s34+s34^2-s34*s45-2*s45^2)+s12*(3*s34^2+34*s34*s45+s45*(19*s23+31*s45)))*s51)/(s12*s34^2*(s34+s45)*(-s12+s23+s34+s45)))/36,
p[108]->((-242*s12^2)/(-s12+s23+s34+s45)^2-(242*s12^2*s45)/(s34*(-s12+s23+s34+s45)^2)-(156*s12*s23*(-s12+s34+s45))/(s34*(-s12+s23+s34+s45)^2)+(121*s12*(s12^2+(s34+s45)^2))/(s34*(-s12+s23+s34+s45)^2)+(72*(s12+s34)*(s12-s23-s45))/(s34*(s12-s51))+(554*s12^2*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*s45*(s23-s34-s51))-(277*s12*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(277*s12^2*(s12^3*s23^3*(-3*s23+3*s34-2*s45)+s12^2*s23*(4*s23^4-2*s34^2*(s34-s45)^2+s23^3*(11*s34+6*s45)+s23^2*(-21*s34^2+15*s34*s45+2*s45^2)+s23*s34*(8*s34^2-15*s34*s45+6*s45^2))+s34^2*(s23+s45)*(13*s23^4-13*s23^3*(s34-2*s45)-2*s34*(s34-s45)^2*(s34+s45)+s23^2*(-3*s34^2-22*s34*s45+17*s45^2)+s23*(5*s34^3+2*s34^2*s45-11*s34*s45^2+4*s45^3))+s12*s34*(-17*s23^5+s23^4*(5*s34-36*s45)+2*s34^2*(s34-s45)^2*s45+s23^3*(21*s34^2+4*s34*s45-25*s45^2)+2*s23*s34*(2*s34^3-7*s34^2*s45+6*s34*s45^2-s45^3)-s23^2*(13*s34^3-28*s34^2*s45+3*s34*s45^2+6*s45^3))))/(s23*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(-72*s23*(s23-s34)^2*s34*(s23+s45)*(s23-s34+s45)^3*(s23+s34+s45)^2-554*s12^5*s23^2*(s23^2*(3*s34-2*s45)-s23*(6*s34^2-7*s34*s45+s45^2)+s34*(3*s34^2-5*s34*s45+2*s45^2))-72*s12*s23*(s23-s34)^2*(s23-s34+s45)^3*(s23^3-s23^2*(s34-2*s45)+s23*(-3*s34^2-4*s34*s45+s45^2)-s34*(s34^2+4*s34*s45+3*s45^2))+s12^4*(710*s23^6+3*s23^5*(623*s34-450*s45)+554*s23*s34^2*(5*s34-2*s45)*(s34-s45)^2-554*s34^3*(s34-s45)^3+s23^4*(-2665*s34^2+9867*s34*s45-3168*s45^2)-s23^3*(1455*s34^3+10698*s34^2*s45-11876*s34*s45^2+1108*s45^3)+s23^2*s34*(-675*s34^3+7167*s34^2*s45-9262*s34*s45^2+3324*s45^3))-s12^3*(1336*s23^7-554*s34^3*(s34-s45)^3*(s34+2*s45)+s23^6*(953*s34+1792*s45)+s23*s34^2*(s34-s45)^2*(1301*s34^2+5901*s34*s45-2216*s45^2)+s23^5*(-4791*s34^2+7905*s34*s45-978*s45^2)+s23^4*(8952*s34^3-16160*s34^2*s45+17383*s34*s45^2-1988*s45^3)+s23^3*(-13830*s34^4+19140*s34^3*s45-23497*s34^2*s45^2+13755*s34*s45^3-554*s45^4)+s23^2*s34*(6633*s34^4-16530*s34^3*s45+22579*s34^2*s45^2-13790*s34*s45^3+3324*s45^4))+s12^2*(144*s23^8-554*s34^3*(s34-s45)^3*s45*(s34+s45)+s23^7*(3554*s34+576*s45)+s23^6*(-11538*s34^2+10591*s34*s45+864*s45^2)+s23^5*(17138*s34^3-27667*s34^2*s45+13773*s34*s45^2+576*s45^3)-s23*s34^2*(s34-s45)^2*(566*s34^3-2011*s34^2*s45-2987*s34*s45^2+1108*s45^3)+s23^4*(-12672*s34^4+33266*s34^3*s45-27658*s34^2*s45^2+11097*s34*s45^3+144*s45^4)+s23^3*s34*(882*s34^4-20092*s34^3*s45+26668*s34^2*s45^2-17359*s34*s45^3+5469*s45^4)+s23^2*s34*(3058*s34^5+737*s34^4*s45-10938*s34^3*s45^2+15189*s34^2*s45^3-6938*s34*s45^4+1108*s45^5)))/(s23*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)-(s12*(-554*s12^2*(-(s23*(s34-2*s45))+(s34-s45)^2)*(s34-s45)+156*s45^2*(s23-s34+s45)^3+s12*(710*(s34-s45)^3*s45+s23^2*(-554*s34^2+987*s34*s45-1264*s45^2)+s23*(554*s34^3-1697*s34^2*s45+3671*s34*s45^2-1974*s45^3))))/(s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/36,
p[109]->((1760*s12^2*s23)/(s34*(-s12+s23+s34+s45)^2)-(363*s34^2)/(-s12+s23+s34+s45)^2+(3*s34*(266*s12-121*s23+121*s34-601*s45))/(-s12+s23+s34+s45)^2+(2619*s23*s45)/(-s12+s23+s34+s45)^2-(1080*s23^2*s45)/(s34*(-s12+s23+s34+s45)^2)+(1108*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)-(1662*s12*(s12-s45)*s45)/(s23*(-s12+s23+s34+s45)^2)-(2529*s12*s45^2)/(s34*(-s12+s23+s34+s45)^2)+(2198*s23*s45^2)/(s34*(-s12+s23+s34+s45)^2)+(156*s23^2*(-s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(484*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)+(121*s45*(s34+s45)^2*(s12+2*s23-3*s34+2*s45))/(s12*s34*(-s12+s23+s34+s45)^2)-(156*s12*s23*(s12+3*s23-3*s34+2*s45))/(s34*(-s12+s23+s34+s45)^2)-(484*s45*(s12+3*s23-3*s34+2*s45))/(-s12+s23+s34+s45)^2+(363*(s12-s45)*s45*(s12+3*s23-3*s34+2*s45))/(s34*(-s12+s23+s34+s45)^2)+(s23*(121*s34^2-624*s34*s45-745*s45^2))/(s12*(-s12+s23+s34+s45)^2)+(6*(-145*s12^2+199*s23*s34-89*s45^2))/(-s12+s23+s34+s45)^2-(2*s45^2*(s34+s45)*(49*s23+163*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45)^2)-(12*s23*s45*(26*s23*s34-39*s34^2+7*s23*s45-13*s34*s45+26*s45^2+13*s12*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45)^2)+(554*(s12^3-s12^2*s34-s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)+(24*s23*(13*s45*(3*s23-3*s34+2*s45)+s12*(29*s23+13*s45)))/(s34*(-s12+s23+s34+s45)^2)+(12*(13*s23*(3*s23-3*s34+2*s45)+s12*(13*s23+131*s45)))/(-s12+s23+s34+s45)^2+(2*(121*s12^2-823*s23^2+s12*(-404*s23-363*s34+242*s45)))/(-s12+s23+s34+s45)^2+(-638*s12^3-3739*s12*s23*s45+1495*s45^3+s12^2*(-363*s23+363*s34+1635*s45))/(s34*(-s12+s23+s34+s45)^2)-(72*(s12-s23-s45)*(s12^3-2*s12*s34*s45-s34^2*(s23+s45)-s12^2*(s23-s34+s45)))/(s12^2*s34*(s12-s51))-(554*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*s45*(s23-s34-s51))-(277*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)-(277*(s12*s23-s34*(s23+s45))^2*(s12^2*s23^2*(3*s23-3*s34+2*s45)-2*s12*(2*s23^4-s34^2*(s34-s45)^2+s23^3*(4*s34+3*s45)+2*s23*s34*(2*s34^2-3*s34*s45+s45^2)+s23^2*(-9*s34^2+5*s34*s45+s45^2))+s34*(13*s23^4-13*s23^3*(s34-2*s45)-2*s34*(s34-s45)^2*(s34+s45)+s23^2*(-3*s34^2-22*s34*s45+17*s45^2)+s23*(5*s34^3+2*s34^2*s45-11*s34*s45^2+4*s45^3))))/(s23*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(-72*s23*(s23-s34)^2*s34^2*(s23+s45)^2*(s23-s34+s45)^3*(s23+s34+s45)^2+72*s12*s23*(s23-s34)^2*s34^2*(s23+s45)*(s23-s34+s45)^3*(3*s23^2+4*s23*s34+s34^2+6*s23*s45+4*s34*s45+3*s45^2)+277*s12^6*s23^3*(3*s23^3+s23^2*(-15*s34+9*s45)-3*s34*(3*s34^2-5*s34*s45+2*s45^2)+s23*(21*s34^2-24*s34*s45+4*s45^2))+s12^5*s23^2*(-398*s23^5+s23^4*(1038*s34-4951*s45)+s23^3*(9800*s34^2+10144*s34*s45-6769*s45^2)+s23^2*(-21676*s34^3+7030*s34^2*s45+12707*s34*s45^2-2216*s45^3)-277*s34^2*(2*s34^3-9*s34^2*s45+11*s34*s45^2-4*s45^3)+s23*s34*(11790*s34^3-14716*s34^2*s45+433*s34*s45^2+3324*s45^3))+s12^4*(-1336*s23^8+s23^7*(3046*s34-684*s45)-554*s23*s34^3*(11*s34-5*s45)*(s34-s45)^2*s45+1108*s34^4*(s34-s45)^3*s45+s23^6*(-7881*s34^2+4369*s34*s45+3748*s45^2)-s23^5*(4625*s34^3+28539*s34^2*s45+3170*s34*s45^2-4204*s45^3)+s23^2*s34^2*(1746*s34^4+6517*s34^3*s45-22150*s34^2*s45^2+17765*s34*s45^3-4432*s45^4)+s23^3*s34*(-20085*s34^4+569*s34^3*s45+35330*s34^2*s45^2-17476*s34*s45^3-1662*s45^4)+s23^4*(29135*s34^4+22754*s34^3*s45-32594*s34^2*s45^2-6155*s34*s45^3+1108*s45^4))+2*s12^3*(72*s23^9-554*s34^4*(s34-s45)^3*s45*(s34+2*s45)+3*s23^8*(815*s34+96*s45)+s23*s34^3*(s34-s45)^2*s45*(1271*s34^2+6485*s34*s45-2770*s45^2)+s23^7*(-7021*s34^2+5613*s34*s45+432*s45^2)+s23^6*(11215*s34^3-7316*s34^2*s45+3831*s34*s45^2+288*s45^3)+s23^4*s34*(-6917*s34^4+7124*s34^3*s45-31690*s34^2*s45^2+23936*s34*s45^3-60*s45^4)+s23^5*(-6126*s34^4+4241*s34^3*s45+12820*s34^2*s45^2+603*s34*s45^3+72*s45^4)+s23^3*s34^2*(7283*s34^4-17365*s34^3*s45+37971*s34^2*s45^2-39818*s34*s45^3+13591*s45^4)+s23^2*s34^2*(-951*s34^5+6698*s34^4*s45-24537*s34^3*s45^2+35000*s34^2*s45^3-17872*s34*s45^4+2770*s45^5))-2*s12^2*(36*s23^10-36*s23^9*(4*s34-5*s45)-554*s34^4*(s34-s45)^3*s45^2*(s34+s45)+s23^8*(2425*s34^2-684*s34*s45+360*s45^2)+s23^7*(-6921*s34^3+12005*s34^2*s45-1296*s34*s45^2+360*s45^3)-s23*s34^3*(s34-s45)^2*s45*(981*s34^3-2180*s34^2*s45-3510*s34*s45^2+1385*s45^3)+s23^6*(9649*s34^4-30512*s34^3*s45+25360*s34^2*s45^2-1224*s34*s45^3+180*s45^4)+s23^5*(-6552*s34^5+35336*s34^4*s45-56994*s34^3*s45^2+29408*s34^2*s45^3-576*s34*s45^4+36*s45^5)-s23^4*s34*(63*s34^5+18351*s34^4*s45-55238*s34^3*s45^2+58023*s34^2*s45^3-19739*s34*s45^4+108*s45^5)+s23^3*s34^2*(1961*s34^5-2096*s34^4*s45-21392*s34^3*s45^2+48200*s34^2*s45^3-33892*s34*s45^4+7219*s45^5)+s23^2*s34^2*(-391*s34^6+5103*s34^5*s45-3756*s34^4*s45^2-14674*s34^3*s45^3+24375*s34^2*s45^4-10657*s34*s45^5+1108*s45^6)))/(s12^2*s23*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)-((s12-s45)*(s12-s34-s45)*(121*s12+156*s23-121*(s34+s45))*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(-277*s12^3*(s34-s45)^2*(-2*s23*s34+2*s34^2+5*s23*s45-5*s34*s45+3*s45^2)+s45^2*(s23-s34+s45)^3*(433*s45^2+156*s23*(s34+s45))+s12*(-((156*s34-1697*s45)*(s34-s45)^3*s45^2)+s23^3*(554*s34^3-433*s34^2*s45+433*s34*s45^2-1697*s45^3)+s23^2*(-554*s34^4+1143*s34^3*s45-1611*s34^2*s45^2+6113*s34*s45^3-5091*s45^4)+s23*s45*(-710*s34^4+1057*s34^3*s45-6737*s34^2*s45^2+10927*s34*s45^3-5091*s45^4))+s12^2*(5*(142*s34-419*s45)*(s34-s45)^3*s45+s23^2*(-1108*s34^3+2926*s34^2*s45-3913*s34*s45^2+2926*s45^3)+s23*(1108*s34^4-3636*s34^3*s45+9246*s34^2*s45^2-11739*s34*s45^3+5021*s45^4)))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/144,
p[110]->-((s12*(s23*s45*(s34+s45)*(s23-s34-s51)*(2*s23^3*s34^2+s23^2*s34*(6*s34*s45-s34*s51+4*s45*s51)-2*s23*(s34+s51)*(s34^3-s45^2*s51+s34*s45*(-3*s45+s51))-(s34+s45)*(s34+s51)^2*(s45*(-2*s45+s51)+s34*(2*s45+s51)))+s12^5*s34*(s23^2*(s34+2*s45)+s45*(s34+s51)*(s34-s45+s51)-s23*(s34^2+s34*(2*s45+s51)+s45*(-2*s45+3*s51)))+s12^4*(-(s23^4*s45)-s34*s45*(s34+s51)*(3*s34^2-s34*s45-2*s45^2+5*s34*s51+2*s51^2)+s23^3*(-2*s34^2+3*s34*s45+s45*(-2*s45+3*s51))-s23^2*(s34^3+s34^2*(14*s45-s51)+s45*s51*(-4*s45+3*s51)+s34*s45*(2*s45+11*s51))+s23*(3*s34^4+s45*s51^2*(-2*s45+s51)+2*s34^3*(5*s45+2*s51)-s34*s45*(4*s45^2+s45*s51-10*s51^2)+s34^2*(-4*s45^2+21*s45*s51+s51^2)))-s12*(2*s23^5*s34^2*s45-s34*s45^2*(s34+s45)*(s34+s51)^3*(s34-s45+s51)-s23^4*(s34^4+s34^3*s51+2*s45^3*s51+4*s34^2*s45*(-3*s45+s51)-s34*s45^2*(2*s45+3*s51))+s23^3*(8*s45^3*s51^2+s34^4*(-7*s45+s51)+2*s34*s45^2*(2*s45^2+8*s45*s51-s51^2)+s34^3*(-9*s45^2-3*s45*s51+s51^2)+s34^2*s45*(16*s45^2-14*s45*s51+3*s51^2))+s23*s45*(s34+s51)^2*(3*s34^4+2*s34^3*(5*s45+4*s51)+s45^2*(-2*s45^2-5*s45*s51+3*s51^2)+s34^2*(s45^2+19*s45*s51+3*s51^2)+s34*s45*(-10*s45^2+9*s45*s51+5*s51^2))+s23^2*(s34^6+2*s34^5*s51+s45^3*s51*(2*s45^2+5*s45*s51-9*s51^2)+s34^4*(-17*s45^2-6*s45*s51+s51^2)-s34^3*s45*(23*s45^2+38*s45*s51+10*s51^2)+s34*s45^2*(2*s45^3+9*s45^2*s51-34*s45*s51^2-6*s51^3)+s34^2*s45*(4*s45^3-48*s45^2*s51-27*s45*s51^2-4*s51^3)))+s12^2*(-(s23^4*(2*s34^3+s34^2*(-2*s45+s51)+s45^2*(2*s45+3*s51)))-s34*s45*(s34+s51)^2*(s34^3-2*s45^3+2*s45*s51^2+s34^2*(3*s45+2*s51)+s34*(-2*s45^2+5*s45*s51+s51^2))+s23^3*(-2*s34^4-5*s34^3*s45+s34^2*(12*s45^2-2*s45*s51+s51^2)+s34*s45*(8*s45^2+16*s45*s51+s51^2)+s45^2*(-2*s45^2+4*s45*s51+9*s51^2))+s23^2*(3*s34^5+s34^4*(-15*s45+6*s51)+s45^2*s51*(8*s45^2+s45*s51-9*s51^2)+s34^3*(-39*s45^2-29*s45*s51+3*s51^2)-s34^2*s45*(7*s45^2+69*s45*s51+17*s51^2)+s34*s45*(8*s45^3-6*s45^2*s51-39*s45*s51^2-3*s51^3))+s23*(s34+s51)*(s34^5+s34^4*(12*s45+s51)+s34^3*s45*(15*s45+28*s51)+3*s45^2*s51*(-2*s45^2-s45*s51+s51^2)+s34^2*s45*(-11*s45^2+39*s45*s51+16*s51^2)+s34*s45*(-10*s45^3-6*s45^2*s51+21*s45*s51^2+2*s51^3)))+s12^3*(s23^4*(s34^2+s34*s45+s45*(3*s45+s51))+s23^3*(4*s34^3+s34^2*(-3*s45+s51)-7*s34*s45*(s45+s51)+s45*(4*s45^2-7*s45*s51-3*s51^2))+s34*s45*(s34+s51)*(3*s34^3-s45^3-3*s45^2*s51+3*s45*s51^2+s51^3+s34^2*(2*s45+7*s51)+s34*(-4*s45^2+5*s45*s51+5*s51^2))+s23^2*(-2*s34^4+5*s34^3*(5*s45-s51)+s34^2*(23*s45^2+33*s45*s51-2*s51^2)+s45*s51*(-10*s45^2+5*s45*s51+3*s51^2)+s34*s45*(-6*s45^2+22*s45*s51+15*s51^2))-s23*(3*s34^5+s34^4*(17*s45+5*s51)+s45*s51^2*(-6*s45^2+s45*s51+s51^2)+s34^3*(5*s45^2+45*s45*s51+2*s51^2)+2*s34^2*s45*(-7*s45^2+11*s45*s51+18*s51^2)+s34*s45*(-2*s45^3-16*s45^2*s51+15*s45*s51^2+10*s51^3)))))/(s23*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)*(s23-s34-s51)*(s23-s34+s45-s51)*s51^2*(-s12+s34+s51))),
p[111]->-(s12^6*s34*(s23-s51)*(s23^2*s34-s45*(s34+s51)*(s34-s45+s51)-s23*(s34^2-s45*s51+s34*(-2*s45+s51)))+s23*s45*(s34+s45)*(s23-s34-s51)*(2*s23^4*s34^3+s23^3*s34^2*(8*s34*s45-s34*s51+6*s45*s51)-s23^2*s34*(s34+s51)*(2*s34^3-6*s45^2*s51+3*s34*s45*(-4*s45+s51))-s45*(s34+s45)*(s34+s51)^3*(s45*(-2*s45+s51)+s34*(2*s45+s51))-s23*(s34+s51)^2*(2*s34^2*s45*s51-2*s45^3*s51+s34^3*(4*s45+s51)+s34*s45^2*(-8*s45+3*s51)))-s12^5*(s23^5*s45+s23^4*(2*s34^2-5*s34*s45+2*s45*(s45-2*s51))+s23^3*(2*s34^3+s34^2*(14*s45-3*s51)+6*s45*s51*(-s45+s51)+2*s34*s45*(-2*s45+9*s51))-s23^2*(4*s34^4+2*s45*s51^2*(-3*s45+2*s51)+s34^3*(s45+6*s51)+s34*s45*s51*(-15*s45+19*s51)+s34^2*s45*(-12*s45+23*s51))+s34*s45*(s34+s51)*(s34^2*(s45+3*s51)+s51*(-3*s45^2+s45*s51+2*s51^2)+s34*(-s45^2+s45*s51+5*s51^2))+s23*(-3*s34^4*(s45-s51)+s45*s51^3*(-2*s45+s51)-2*s34^3*(s45^2+3*s45*s51-2*s51^2)+4*s34*s45*s51*(s45^2-3*s45*s51+s51^2)+s34^2*(4*s45^3-15*s45^2*s51+2*s45*s51^2+s51^3)))+s12^4*(s23^5*(s34^2+2*s34*s45+s45*(3*s45+s51))+s23^4*(6*s34^3-6*s34^2*s45-s34*s45*(6*s45+13*s51)+s45*(4*s45^2-11*s45*s51-4*s51^2))+s23^3*(-s34^4+5*s34^3*(7*s45-2*s51)+s34^2*(22*s45^2+55*s45*s51-3*s51^2)+s45*s51*(-16*s45^2+15*s45*s51+6*s51^2)+s34*s45*(-8*s45^2+31*s45*s51+35*s51^2))-s23^2*(6*s34^5+7*s34^4*(2*s45+s51)+s34^3*(-13*s45^2+79*s45*s51-2*s51^2)+s45*s51^2*(-20*s45^2+9*s45*s51+4*s51^2)+s34*s45*s51*(-38*s45^2+27*s45*s51+38*s51^2)+s34^2*(-22*s45^3+15*s45^2*s51+92*s45*s51^2-2*s51^3))+s34*s45*(s34+s51)*(3*s34^3*(s45+s51)+s34^2*(-s45^2+10*s45*s51+7*s51^2)+s51*(-3*s45^3-3*s45^2*s51+5*s45*s51^2+s51^3)+s34*(-2*s45^3-5*s45^2*s51+12*s45*s51^2+5*s51^3))+s23*(-3*s34^5*(s45-s51)+s45*s51^3*(-8*s45^2+2*s45*s51+s51^2)+s34^3*s51*(-32*s45^2+35*s45*s51+2*s51^2)+s34^4*(-7*s45^2+6*s45*s51+5*s51^2)+s34*s45*s51*(5*s45^3-24*s45^2*s51-3*s45*s51^2+13*s51^3)+s34^2*s45*(5*s45^3-18*s45^2*s51-27*s45*s51^2+37*s51^3)))+s12^2*(2*s23^6*s34^2*s45+s23^5*(3*s34^4+2*s34^2*s45*(6*s45-s51)+2*s45^3*s51+2*s34^3*(5*s45+s51))+s34*s45^2*(s34+s51)^3*(s34^3+3*s34^2*(s45+s51)-s45*(2*s45^2+s45*s51-3*s51^2)+s34*(-2*s45^2+5*s45*s51+2*s51^2))+s23^3*(-4*s34^6+s34^5*(13*s45-8*s51)-s45^3*s51*(4*s45^2+s45*s51-26*s51^2)+s34^4*(-11*s45^2+40*s45*s51-3*s51^2)+s34*s45*s51*(9*s45^3+70*s45^2*s51+18*s45*s51^2-4*s51^3)+s34^2*s45*(20*s45^3+52*s45^2*s51+61*s45*s51^2-3*s51^3)+s34^3*(18*s45^3+27*s45^2*s51+29*s45*s51^2+s51^3))+s23*s45*(s34+s51)^2*(2*s34^4*(2*s45+5*s51)-2*s45^2*s51*(4*s45^2+4*s45*s51-3*s51^2)+s34^3*(-s45^2+27*s45*s51+19*s51^2)+s34^2*(-8*s45^3-s45^2*s51+44*s45*s51^2+7*s51^3)+s34*s45*(-2*s45^3-25*s45^2*s51+13*s45*s51^2+15*s51^3))+s23^4*(2*s34^5-2*s34^4*(5*s45+s51)-s45^3*s51*(2*s45+13*s51)+s34^3*(19*s45^2-18*s45*s51-3*s51^2)+s34^2*s45*(24*s45^2-8*s45*s51+3*s51^2)+s34*(-9*s45^3*s51+2*s45*s51^3))-s23^2*(s34+s51)*(s34^6+6*s34^5*s45-s34^4*(2*s45^2-39*s45*s51+s51^2)+s45^3*s51*(-12*s45^2-11*s45*s51+21*s51^2)+s34^3*s45*(15*s45^2+74*s45*s51+44*s51^2)+s34^2*s45*(-3*s45^3+58*s45^2*s51+109*s45*s51^2+9*s51^3)+s34*s45*(-6*s45^4-23*s45^3*s51+67*s45^2*s51^2+33*s45*s51^3-2*s51^4)))-s12*(2*s23^6*s34^2*s45*(2*s34+s45)+s34*s45^3*(s34+s45)*(s34+s51)^4*(s34-s45+s51)+s23^5*s34*(s34^4+8*s34*s45^3+s34^2*s45*(18*s45-5*s51)-2*s45^3*s51+s34^3*(2*s45+s51))+s23*s45*(s34+s51)^3*(2*s34^4*(s45+s51)-2*s34^2*s45*(s45^2-8*s45*s51-5*s51^2)-3*s34*s45^2*(2*s45^2+s45*s51-4*s51^2)+s34^3*(6*s45^2+11*s45*s51+3*s51^2)+s45^3*(-2*s45^2-7*s45*s51+4*s51^2))-s23^2*s45*(s34+s51)^2*(6*s34^4*(-2*s45+s51)+s34*s45*s51*(17*s45^2+23*s45*s51-2*s51^2)+s34^3*(10*s45^2+8*s45*s51+5*s51^2)+s45^3*(-2*s45^2-9*s45*s51+13*s51^2)+s34^2*(21*s45^3+31*s45^2*s51+15*s45*s51^2-2*s51^3))+s23^4*(-4*s45^4*s51^2-s34^5*(10*s45+s51)+s34*s45^2*s51^2*(9*s45+2*s51)-s34^4*(7*s45^2+10*s45*s51+s51^2)+s34^3*s45*(28*s45^2-13*s45*s51+2*s51^2)+s34^2*s45*(12*s45^3+21*s45^2*s51+4*s45*s51^2+2*s51^3))-s23^3*(s34^7+s45^4*(2*s45-13*s51)*s51^2+s34^6*(-6*s45+2*s51)+s34^4*s45*(24*s45^2+29*s45*s51-11*s51^2)+s34^5*(20*s45^2-16*s45*s51+s51^2)-s34*s45^2*s51*(6*s45^3+33*s45^2*s51+4*s45*s51^2-4*s51^3)+s34^3*s45*(-16*s45^3+34*s45^2*s51+10*s45*s51^2+3*s51^3)+s34^2*s45*(-8*s45^4-36*s45^3*s51+6*s45^2*s51^2+5*s45*s51^3+4*s51^4)))-s12^3*(s23^5*(3*s34^3+s34*s45*(3*s45+s51)+s34^2*(7*s45+s51)+s45^2*(2*s45+3*s51))+s23^4*(6*s34^4-s34^3*(3*s45+s51)+s45^2*(2*s45^2-9*s45*s51-13*s51^2)+2*s34^2*(4*s45^2-9*s45*s51-s51^2)-s34*s45*(s45^2+23*s45*s51+2*s51^2))+s34*s45*(s34+s51)^2*(s34^3*(3*s45+s51)+2*s34^2*(s45^2+5*s45*s51+s51^2)-s45*(s45^3+5*s45^2*s51-3*s45*s51^2-3*s51^3)+s34*(-4*s45^3+3*s45^2*s51+10*s45*s51^2+s51^3))+s23^3*(-5*s34^5+s34^4*(30*s45-13*s51)+s34^3*(33*s45^2+64*s45*s51-5*s51^2)+s45^2*s51*(-14*s45^2+10*s45*s51+21*s51^2)+s34^2*(22*s45^3+87*s45^2*s51+47*s45*s51^2+s51^3)+s34*s45*(-4*s45^3+16*s45^2*s51+84*s45*s51^2+7*s51^3))-s23^2*(4*s34^6+s34^5*(17*s45+4*s51)+s34^4*(5*s45^2+93*s45*s51-3*s51^2)+s45^2*s51^2*(-24*s45^2+s45*s51+15*s51^2)-2*s34*s45*s51*(19*s45^3+7*s45^2*s51-49*s45*s51^2-6*s51^3)+s34^3*(-18*s45^3+103*s45^2*s51+136*s45*s51^2-3*s51^3)+s34^2*s45*(-16*s45^3-29*s45^2*s51+178*s45*s51^2+73*s51^3))+s23*(s34+s51)*(s34^5*(-s45+s51)-2*s45^2*s51^2*(6*s45^2+s45*s51-2*s51^2)+s34^4*(-2*s45^2+17*s45*s51+s51^2)+s34^3*s45*(-9*s45^2+5*s45*s51+44*s51^2)+s34^2*s45*(s45^3-40*s45^2*s51+37*s45*s51^2+30*s51^3)+s34*s45*(2*s45^4-14*s45^3*s51-27*s45^2*s51^2+27*s45*s51^3+6*s51^4))))/(4*s12*s23*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)*(s12-s34-s51)*(s23-s34-s51)*(s23-s34+s45-s51)*s51^2),
p[112]->(s12*(39/s34+(s12*(s12^2*(-536*s23+18*s34)+s12*(873*s23^2+121*s23*s34+42*s34^2+518*s23*s45)-s23*(337*s23^2+6*s34*(7*s34-3*s45)+s23*(139*s34+536*s45))))/((s12-s23)*(s23-s34)^3*(s23-s34-s51))+(36*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12*(s12^3*s23*(-241*s23^3+s23^2*(500*s34-554*s45)+18*s34*(s34-s45)^2+s23*(-277*s34^2+590*s34*s45-277*s45^2))+s12^2*s23*(241*s23^4+795*s23^3*s45+s23^2*(-777*s34^2+277*s34*s45+831*s45^2)+s34*(-54*s34^3+313*s34^2*s45-536*s34*s45^2+241*s45^3)+s23*(590*s34^3-1385*s34^2*s45+482*s34*s45^2+277*s45^3))+s12*(36*s34^3*(s34-s45)^2*s45-241*s23^5*(2*s34+s45)+s23^4*(723*s34^2-1072*s34*s45-554*s45^2)+s23^2*s34*(-349*s34^3+734*s34^2*s45+651*s34*s45^2-1036*s45^3)+s23^3*(54*s34^3+964*s34^2*s45-1259*s34*s45^2-277*s45^3)+s23*s34*(54*s34^4-421*s34^3*s45+457*s34^2*s45^2+241*s34*s45^3-259*s45^4))+s34*(-18*s34^2*(s34-s45)^2*s45*(s34+s45)+s23^5*(241*s34+223*s45)+s23^4*(-482*s34^2+367*s34*s45+741*s45^2)+s23^3*(223*s34^3-867*s34^2*s45-79*s34*s45^2+777*s45^3)-18*s23*s34*(s34^4-3*s34^3*s45-2*s34^2*s45^2+5*s34*s45^3-s45^4)+s23^2*(36*s34^4+241*s34^3*s45-457*s34^2*s45^2-187*s34*s45^3+259*s45^4))))/((s12-s23)*(s23-s34)^2*s34*(s12-s34-s45)*(s23-s34+s45)^2*s51^2)+(s12*(-78*s23^7+s23^6*(167*s34-324*s45)-18*s34^4*(s34-s45)^3+s23^5*(-352*s34^2+19*s34*s45-342*s45^2)+18*s23*s34^2*(s34-s45)^2*(3*s34^2-s34*s45+s45^2)+s23^3*s34*(-872*s34^3+627*s34^2*s45+2190*s34*s45^2-1675*s45^3)+3*s23^4*(278*s34^3+99*s34^2*s45-453*s34*s45^2-32*s45^3)+s23^2*s34*(265*s34^4-547*s34^3*s45-543*s34^2*s45^2+1289*s34*s45^3-536*s45^4)-2*s12^2*(9*s34^2*(s34-s45)^3+4*s23^4*(58*s34+9*s45)+s23^3*(-705*s34^2+696*s34*s45)+3*s23^2*s34*(241*s34^2-509*s34*s45+268*s45^2)+s23*s34*(-259*s34^3+822*s34^2*s45-831*s34*s45^2+268*s45^3))+s12*(78*s23^6+54*s34^3*(s34-s45)^3+9*s23^5*(31*s34+44*s45)+s23^4*(-950*s34^2+1301*s34*s45+342*s45^2)+3*s23^3*(114*s34^3-1003*s34^2*s45+953*s34*s45^2+32*s45^3)+3*s23^2*s34*(238*s34^3+123*s34^2*s45-1158*s34*s45^2+713*s45^3)+s23*s34*(-517*s34^4+1105*s34^3*s45+111*s34^2*s45^2-1145*s34*s45^3+518*s45^4))))/((s12-s23)*(s23-s34)^3*s34*(s23-s34+s45)^3*s51)+(259*s12*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)-(18*(4*s12^2*s23*(s34-s45)-s45*(s23-s34+s45)^3+s12*(-(s34-s45)^3+2*s23*s45*(-5*s34+3*s45)+s23^2*(-3*s34+5*s45))))/(s34*(s23-s34+s45)^3*(-s23+s34-s45+s51))))/18,
p[113]->((12*(-5*s12^2+13*s23^2))/((s12-s23)*(s12-s34-s45))+(6*s12*(-13*s23+23*s34))/((s12-s23)*(s12-s34-s45))-(96*s23*s45)/((s12-s23)*(s12-s34-s45))+(216*s12^2*s45)/((s12-s23)*s34*(s12-s34-s45))+(27*s23*(-21*s12+13*s23)*s45)/((s12-s23)*s34*(s12-s34-s45))-(153*s45^2)/((s12-s23)*(s12-s34-s45))-(198*s12*s45^2)/((s12-s23)*s34*(s12-s34-s45))+(60*s45^3)/((s12-s23)*s34*(s12-s34-s45))+(78*s23*s45*(2*s23-2*s34+s45)*(s34+s45))/(s12*(s12-s23)*s34*(s12-s34-s45))+(39*s23*(s34+s45)*(s23+5*s45))/(s12*(s12-s23)*(s12-s34-s45))-(12*s23*s45*(s34+s45)*(13*s23+5*s45))/(s12*(s12-s23)*s34*(s12-s34-s45))+(39*(-(s12*s23*(s23+4*s34-2*s45))+s12^2*(3*s23+4*s34-2*s45)-2*s45^2*(2*s23-2*s34+s45)))/((s12-s23)*s34*(s12-s34-s45))-(3*(52*s23^2+s12*(-52*s23+52*s34-97*s45)+13*s23*(s34+6*s45)+s45*(19*s34+26*s45)))/((s12-s23)*(s12-s34-s45))+(6*(-13*s12^3+26*s12*s45*(2*s23-2*s34+s45)+s23*s45*(-52*s23+52*s34+33*s45)))/((s12-s23)*s34*(s12-s34-s45))+(s12^3*s34*(-795*s23+277*s34)+s23^2*(s34+s45)*(337*s23^2+139*s23*s34+42*s34^2+277*s23*s45+241*s34*s45)+s12^2*(7*s34^2*(6*s34-37*s45)+s23^2*(1927*s34+277*s45)+s23*s34*(-415*s34+1018*s45))-s12*s23*(s23^2*(1469*s34+614*s45)+s34*(84*s34^2+24*s34*s45+259*s45^2)+s23*(s34^2+1434*s34*s45+259*s45^2)))/((s12-s23)*(s23-s34)^3*(s23-s34-s51))+(36*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^4*s23^2*(-241*s23^3+s23^2*(500*s34-554*s45)+18*s34*(s34-s45)^2+s23*(-277*s34^2+590*s34*s45-277*s45^2))-s34^2*(s23+s45)^2*(-18*s34^2*(s34-s45)^2*(s34+s45)+s23^4*(241*s34+223*s45)+s23^3*(-482*s34^2+126*s34*s45+518*s45^2)+18*s23*s34*(2*s34^3+s34^2*s45-4*s34*s45^2+s45^3)+s23^2*(223*s34^3-385*s34^2*s45-205*s34*s45^2+259*s45^3))+s12^3*s23*(241*s23^5-18*s34^2*(s34-s45)^2*s45+s23^4*(241*s34+795*s45)+s23^3*(-1277*s34^2+1072*s34*s45+831*s45^2)+2*s23*s34*(-36*s34^3+313*s34^2*s45-572*s34*s45^2+259*s45^3)+s23^2*(867*s34^3-2475*s34^2*s45+1313*s34*s45^2+277*s45^3))+s12*s34*(s23+s45)*(-36*s34^3*(s34-s45)^2*s45+s23^5*(723*s34+464*s45)+s23^4*(-1205*s34^2+1198*s34*s45+1072*s45^2)+s23^3*(169*s34^3-1349*s34^2*s45+1054*s34*s45^2+536*s45^3)+s23^2*s34*(385*s34^3-716*s34^2*s45-723*s34*s45^2+1054*s45^3)+s23*s34*(-72*s34^4+439*s34^3*s45-439*s34^2*s45^2-259*s34*s45^3+259*s45^4))-s12^2*s23*(241*s23^5*(3*s34+s45)+s23^4*(-723*s34^2+2108*s34*s45+554*s45^2)+s34^2*s45*(-90*s34^3+385*s34^2*s45-572*s34*s45^2+241*s45^3)+s23^3*(-831*s34^3-687*s34^2*s45+2885*s34*s45^2+277*s45^3)+s23^2*s34*(939*s34^3-2896*s34^2*s45+108*s34*s45^2+2144*s45^3)+2*s23*s34*(-54*s34^4+662*s34^3*s45-1189*s34^2*s45^2+241*s34*s45^3+268*s45^4)))/((s12-s23)*(s23-s34)^2*s34*(s12-s34-s45)*(s23-s34+s45)^2*s51^2)-(-(s12^4*s23*(241*s23^5-36*s34^2*(s34-s45)^3-723*s23^4*(2*s34-s45)+3*s23^3*(976*s34^2-1277*s34*s45+277*s45^2)+3*s23*s34*(277*s34^3-867*s34^2*s45+867*s34*s45^2-277*s45^3)+s23^2*(-2518*s34^3+5601*s34^2*s45-3324*s34*s45^2+277*s45^3)))+s12^3*(163*s23^7+18*s34^3*(s34-s45)^3*s45+s23^6*(-761*s34+881*s45)+s23^5*(-514*s34^2-4927*s34*s45+2007*s45^2)+s23^4*(4622*s34^3+2732*s34^2*s45-10050*s34*s45^2+1843*s45^3)+s23^2*s34*(2251*s34^4-5519*s34^3*s45+1824*s34^2*s45^2+3275*s34*s45^3-1939*s45^4)+s23*s34^2*(-144*s34^4+493*s34^3*s45-741*s34^2*s45^2+543*s34*s45^3-151*s45^4)+s23^3*(-5617*s34^4+6322*s34^3*s45+7014*s34^2*s45^2-7787*s34*s45^3+554*s45^4))+s12^2*(78*s23^8-18*s34^3*(s34-s45)^3*s45*(2*s34+s45)-s23^7*(529*s34+80*s45)+s23^6*(2813*s34^2+1324*s34*s45-1093*s45^2)+s23^5*(-4684*s34^3+4340*s34^2*s45+8168*s34*s45^2-2019*s45^3)+s23^4*(1132*s34^4-10118*s34^3*s45+26*s34^2*s45^2+11795*s34*s45^3-1289*s45^4)+s23^3*(2875*s34^5+1634*s34^4*s45-9788*s34^3*s45^2-1795*s34^2*s45^3+6667*s34*s45^4-277*s45^5)+2*s23*s34^2*(81*s34^5-307*s34^4*s45+446*s34^3*s45^2+72*s34^2*s45^3-479*s34*s45^4+223*s45^5)+s23^2*s34*(-1847*s34^5+3550*s34^4*s45+1705*s34^3*s45^2-4963*s34^2*s45^3+260*s34*s45^4+1367*s45^5))-s12*(18*s34^4*(s34-2*s45)*(s34-s45)^3*s45+6*s23^8*(20*s34+13*s45)+s23^7*(-317*s34^2+198*s34*s45+83*s45^2)+3*s23^6*(541*s34^3+835*s34^2*s45+641*s34*s45^2-151*s45^3)+s23^5*(-3866*s34^4-3199*s34^3*s45+5693*s34^2*s45^2+6325*s34*s45^3-735*s45^4)-3*s23^3*s34*(91*s34^5-464*s34^4*s45-375*s34^3*s45^2+1867*s34^2*s45^3-340*s34*s45^4-821*s45^5)+s23^4*(3158*s34^5-1886*s34^4*s45-9624*s34^3*s45^2+2381*s34^2*s45^3+6576*s34*s45^4-277*s45^5)+s23*s34^2*(72*s34^6-535*s34^5*s45+1027*s34^4*s45^2-184*s34^3*s45^3-170*s34^2*s45^4-325*s34*s45^5+259*s45^6)+s23^2*s34*(-517*s34^6+1429*s34^5*s45-137*s34^4*s45^2-558*s34^3*s45^3-1903*s34^2*s45^4+1211*s34*s45^5+259*s45^6))+s34*(42*s23^8*(s34+s45)+18*s34^3*(s34-s45)^4*s45*(s34+s45)+s23^7*(49*s34^2+548*s34*s45+481*s45^2)-2*s23^6*(94*s34^3+291*s34^2*s45-591*s34*s45^2-707*s45^3)+18*s23*s34^2*(s34-s45)^3*(s34^3-5*s34^2*s45-4*s34*s45^2+3*s45^3)+s23^5*(-114*s34^4-251*s34^3*s45-1354*s34^2*s45^2+1189*s34*s45^3+1812*s45^4)+s23^4*(332*s34^5-221*s34^4*s45-829*s34^3*s45^2-1433*s34^2*s45^3+1073*s34*s45^4+1096*s45^5)+s23^3*(-49*s34^6+423*s34^5*s45+285*s34^4*s45^2-828*s34^3*s45^3-1233*s34^2*s45^4+855*s34*s45^5+259*s45^6)+s23^2*s34*(-90*s34^6+167*s34^5*s45+37*s34^4*s45^2+158*s34^3*s45^3+154*s34^2*s45^4-577*s34*s45^5+295*s45^6)))/((s12-s23)*(s23-s34)^3*s34*(s12-s34-s45)*(s23-s34+s45)^3*s51)-(39*(s12-s45)*s51)/(s12*s34)-(259*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2)-(18*(2*s12^3*(s34-s45)^2*(3*s23-s34+s45)-s45*(s23-s34+s45)^3*(3*s45^2+s23*(s34+s45))-s12^2*((s34-7*s45)*(s34-s45)^3+s23^2*(9*s34^2-16*s34*s45+13*s45^2)-2*s23*(s34^3-13*s34^2*s45+22*s34*s45^2-10*s45^3))+s12*((s34-8*s45)*(s34-s45)^3*s45+s23^3*(3*s34^2-3*s34*s45+8*s45^2)+s23^2*s45*(11*s34^2-31*s34*s45+24*s45^2)+s23*(s34^4-3*s34^3*s45+35*s34^2*s45^2-53*s34*s45^3+24*s45^4))))/(s12*s34*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/72,
p[114]->(s12*((117*s12^2*(s12-s34))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(234*s12^2*s45)/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(42*s23^2*(s34+s45)^2)/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(9*s12^2*(9*s12*s23-9*s23^2+13*s12*s45-13*s45^2))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*s12*s23*(-67*s12+41*s23+53*(s34+s45)))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*(-13*s12^4-67*s12^2*s23*s45-13*s23*(s34+s45)*(s23^2+(s34+s45)^2)+s12*(13*s23^3+41*s23^2*s45+53*s23*s45*(s34+s45)+13*(s34+s45)^3)))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(s12*(2*s12^2*(-9*s34*(s34+s45)+s23*(9*s34+268*s45))-s12*(42*s34^2*s45+9*s23^2*(4*s34+99*s45)+s23*(-36*s34^2+103*s34*s45+518*s45^2))+s23*(6*s34*(7*s34-3*s45)*s45+s23^2*(18*s34+355*s45)+s23*(-18*s34^2+121*s34*s45+536*s45^2))))/((s12-s23)*(s23-s34)^3*s45*(s23-s34-s51))-(36*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12*(s12^5*s23*(259*s23^3-18*s34*(s34-s45)^2+s23^2*(-536*s34+572*s45)+s23*(295*s34^2-608*s34*s45+277*s45^2))+s12^4*s23*(-759*s23^4+s23^3*(482*s34-2457*s45)+s23^2*(1421*s34^2+759*s34*s45-2529*s45^2)+s23*(-1252*s34^3+2101*s34^2*s45+180*s34*s45^2-831*s45^3)+s34*(108*s34^3-403*s34^2*s45+536*s34*s45^2-205*s45^3))+s12^3*(705*s23^6-54*s34^3*(s34-s45)^2*s45+s23^5*(1270*s34+3349*s45)+s23^4*(-3245*s34^2+3792*s34*s45+5468*s45^2)+s23^3*(-356*s34^3-6454*s34^2*s45+4727*s34*s45^2+3619*s45^3)-3*s23*s34*(72*s34^4-367*s34^3*s45+313*s34^2*s45^2+295*s34*s45^3-241*s45^4)+3*s23^2*(614*s34^4-578*s34^3*s45-1481*s34^2*s45^2+1006*s34*s45^3+277*s45^4))-s12^2*(205*s23^7-18*s34^3*(s34-s45)^2*s45*(6*s34+7*s45)+s23^6*(1608*s34+1669*s45)+s23^5*(-525*s34^2+6702*s34*s45+4180*s45^2)+s23^4*(-3900*s34^3-2165*s34^2*s45+11393*s34*s45^2+4378*s45^3)+s23^3*(1720*s34^4-8311*s34^3*s45-2399*s34^2*s45^2+9871*s34*s45^3+1939*s45^4)+s23^2*(1090*s34^5+1256*s34^4*s45-7239*s34^3*s45^2-597*s34^2*s45^3+4403*s34*s45^4+277*s45^5)+s23*(-198*s34^6+957*s34^5*s45+450*s34^4*s45^2-2400*s34^3*s45^3+759*s34*s45^5))+s34*(-187*s23^7*(s34+s45)+18*s34^2*(s34-s45)^2*s45*(s34+s45)^3-s23^6*(288*s34^2+1349*s34*s45+1079*s45^2)+s23^5*(968*s34^3-22*s34^2*s45-3256*s34*s45^2-2374*s45^3)-2*s23^4*(144*s34^4-1245*s34^3*s45-750*s34^2*s45^2+1781*s34*s45^3+1259*s45^4)-s23^2*s45*(295*s34^5+475*s34^4*s45-932*s34^3*s45^2-914*s34^2*s45^3+385*s34*s45^4+259*s45^5)-s23^3*(223*s34^5+673*s34^4*s45-2364*s34^3*s45^2-2058*s34^2*s45^3+1835*s34*s45^4+1295*s45^5)+18*s23*s34*(s34^6+s34^5*s45-6*s34^4*s45^2-7*s34^3*s45^3+6*s34^2*s45^4+6*s34*s45^5-s45^6))+s12*(s23^7*(392*s34+205*s45)-18*s34^3*(s34-s45)^2*s45*(4*s34^2+9*s34*s45+5*s45^2)+s23^6*(1191*s34^2+2946*s34*s45+964*s45^2)+s23^5*(-2004*s34^3+3465*s34^2*s45+7565*s34*s45^2+1590*s45^3)+s23^4*(-1108*s34^4-5990*s34^3*s45+4818*s34^2*s45^2+9414*s34*s45^3+1108*s45^4)+s23^3*(1414*s34^5-2605*s34^4*s45-7782*s34^3*s45^2+3976*s34^2*s45^3+6216*s34*s45^4+277*s45^5)+s23^2*s34*(205*s34^5+1864*s34^4*s45-2238*s34^3*s45^2-4638*s34^2*s45^3+1835*s34*s45^4+2072*s45^5)+s23*s34*(-90*s34^6+187*s34^5*s45+835*s34^4*s45^2-662*s34^3*s45^3-1148*s34^2*s45^4+331*s34*s45^5+259*s45^6))))/((s12-s23)*(s23-s34)^2*s34*(s12-s34-s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12*(-42*s23^9*(s34+s45)-18*s34^4*(s34^2-s45^2)^3-s23^8*(403*s34^2+793*s34*s45+408*s45^2)+s23^7*(1452*s34^3-79*s34^2*s45-2437*s34*s45^2-1068*s45^3)-s23^6*(2709*s34^4-442*s34^3*s45+541*s34^2*s45^2+4274*s34*s45^3+1176*s45^4)+2*s23^5*(1932*s34^5+217*s34^4*s45-534*s34^3*s45^2-2047*s34^2*s45^3-2946*s34*s45^4-285*s45^5)+s23^3*s34*(468*s34^6-3823*s34^5*s45-1487*s34^4*s45^2+6584*s34^3*s45^3+4828*s34^2*s45^4-2365*s34*s45^5-2765*s45^6)+s23^4*(-2895*s34^6+3127*s34^5*s45+7654*s34^4*s45^2+2946*s34^3*s45^3-5311*s34^2*s45^4-5533*s34*s45^5-96*s45^6)+s23^2*s34*(265*s34^7+680*s34^6*s45-1767*s34^5*s45^2-2040*s34^4*s45^3+1407*s34^3*s45^4+1680*s34^2*s45^5-265*s34*s45^6-536*s45^7)+18*s23*(s34^9+3*s34^8*s45-7*s34^6*s45^3-s34^5*s45^4+3*s34^4*s45^5+s34^2*s45^7)+2*s12^5*(9*s34^2*(s34-s45)^3+s23^4*(250*s34+27*s45)+s23^3*(-759*s34^2+750*s34*s45-9*s45^2)+3*s23^2*s34*(259*s34^2-536*s34*s45+277*s45^2)+s23*s34*(-277*s34^3+858*s34^2*s45-849*s34*s45^2+268*s45^3))-s12^4*(96*s23^6+54*s34^2*(s34-s45)^3*(2*s34+s45)+s23^5*(1243*s34+522*s45)+s23^4*(-2450*s34^2+5981*s34*s45+468*s45^2)-3*s23^3*(392*s34^3+3183*s34^2*s45-3561*s34*s45^2-14*s45^3)+s23^2*s34*(4358*s34^3-1203*s34^2*s45-11604*s34*s45^2+8215*s45^3)+s23*s34*(-2179*s34^4+4519*s34^3*s45+291*s34^2*s45^2-4685*s34*s45^3+2126*s45^4))+s12^3*(306*s23^7+9*s23^6*(105*s34+176*s45)+18*s34^2*(s34-s45)^3*(14*s34^2+15*s34*s45+3*s45^2)+s23^5*(41*s34^2+8000*s34*s45+2538*s45^2)-6*s23^4*(1054*s34^3+826*s34^2*s45-3570*s34*s45^2-237*s45^3)+6*s23^3*(739*s34^4-2989*s34^3*s45-2197*s34^2*s45^2+4429*s34*s45^3+39*s45^4)+s23^2*s34*(3631*s34^4+10330*s34^3*s45-18180*s34^2*s45^2-12142*s34*s45^3+15173*s45^4)+s23*(-3285*s34^6+3462*s34^5*s45+7404*s34^4*s45^2-6408*s34^3*s45^3-3903*s34^2*s45^4+3162*s34*s45^5))-s12^2*(252*s23^8+s23^7*(797*s34+1734*s45)+s23^6*(-265*s34^2+6014*s34*s45+4140*s45^2)+18*s34^2*(s34-s45)^3*(14*s34^3+26*s34^2*s45+12*s34*s45^2+s45^3)+s23^5*(-943*s34^3+1268*s34^2*s45+19371*s34*s45^2+4140*s45^3)+s23^4*(-6036*s34^4-15621*s34^3*s45+2364*s34^2*s45^2+33133*s34*s45^3+1752*s45^4)-s23^2*s34*(923*s34^5-13843*s34^4*s45+678*s34^3*s45^2+24802*s34^2*s45^3+2125*s34*s45^4-12885*s45^5)+s23^3*(8917*s34^5-6407*s34^4*s45-32865*s34^3*s45^2-679*s34^2*s45^3+29846*s34*s45^4+270*s45^5)+s23*s34*(-2051*s34^6-543*s34^5*s45+8100*s34^4*s45^2+636*s34^3*s45^3-6807*s34^2*s45^4-561*s34*s45^5+2090*s45^6))+s12*(42*s23^9+s23^8*(637*s34+660*s45)+s23^7*(-835*s34^2+3288*s34*s45+2496*s45^2)+18*s34^3*(s34-s45)^3*(6*s34^3+16*s34^2*s45+13*s34*s45^2+3*s45^3)+s23^6*(1217*s34^3+6*s34^2*s45+9427*s34*s45^2+3828*s45^3)+s23^5*(-2975*s34^4-1246*s34^3*s45+6163*s34^2*s45^2+18566*s34*s45^3+2694*s45^4)+s23^4*(-397*s34^5-12148*s34^4*s45-13578*s34^3*s45^2+10656*s34^2*s45^3+22727*s34*s45^4+840*s45^5)+s23^3*(4735*s34^6+6444*s34^5*s45-14908*s34^4*s45^2-20890*s34^3*s45^3+6819*s34^2*s45^4+15220*s34*s45^5+96*s45^6)+s23^2*s34*(-2141*s34^6+4126*s34^5*s45+8633*s34^4*s45^2-6668*s34^3*s45^3-11077*s34^2*s45^4+1894*s34*s45^5+4801*s45^6)+s23*s34*(-391*s34^7-1094*s34^6*s45+2073*s34^5*s45^2+2688*s34^4*s45^3-1731*s34^3*s45^4-1824*s34^2*s45^5+337*s34*s45^6+518*s45^7))))/((s12-s23)*(s23-s34)^3*s34*(s12-s34-s45)*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)+(259*s12*(s12*s34-s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)-(18*(s45^2*(s23-s34+s45)^3+s12^2*(s34-s45)*((s34-s45)^2-s23*(s34+3*s45))+s12*s23*(-s34^3+3*s34^2*s45+6*s34*s45^2-4*s45^3+s23*(s34^2+2*s34*s45-4*s45^2))))/(s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))))/18,
p[115]->((-324*s12^2*s23*s34)/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(12*s23*(47*s12^2+13*s23^2)*s45*(2*s23-2*s34+s45))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(42*s23^3*s34*(s34+s45))/(s12*(s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(144*s23^3*s45^2*(s34+s45))/(s12*(s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(540*s23*s45^3*(s34+s45))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(126*s23^2*s45^2*(s34+s45)^2)/(s12*(s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s23^2*s45*(28*s23-41*s34+s45)*(s34+s45)^2)/(s12*(s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(144*(s12^3*s34+3*s23^3*s45))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(12*(11*s12^4+13*s23^4+25*s23^2*s34*s45))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(9*s23^2*s45*(s34+s45)*(17*s23+19*(s34+s45)))/(s12*(s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(36*s45^2*(2*s23-2*s34+s45)*(13*s12^2+11*s23*(s34+s45)))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(18*s12*s23*(55*s12*s23+3*s45*(s34+s45)))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(24*s23*(13*s12*s23^2+s23*s34^2+8*s45^2*(s34+s45)))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(24*s12*(4*s12^4+34*s12^2*s45^2-31*s12*s45^3+14*s45^3*(s34+s45)))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(144*s23*s45*(6*s23^2*s45+5*s12*(2*s23-2*s34+s45)*(s34+s45)))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(78*s23*s45*(2*s23-2*s34+s45)*(s34+s45)*(s23^2+(s34+s45)^2))/(s12*(s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(12*s23*s45*(s34+s45)*(13*s23^3+7*s23^2*(s34+s45)+5*s45*(s34+s45)^2))/(s12*(s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(39*s23*(s34+s45)*(s23^3+s23*s34*(s34+s45)+5*s45*(s34+s45)^2))/(s12*(s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(9*s23*(s12^2*s23*(36*s23-36*s34-221*s45)-39*s23^3*s45+s12^3*(37*s23+36*s34+189*s45)))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(9*(-26*s12^3*(2*s23-2*s34+s45)+s23*s45*(92*s23^2+46*s23*(-2*s34+s45)+101*s34*(s34+s45))+s12^2*(-52*s34^2-47*s34*s45+45*s45^2+52*s23*(s34+3*s45))))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*(-(s12^2*(149*s23^3+881*s23*s45^2))+s12^4*(-115*s23+26*(-2*s34+s45))+s45*(220*s23^3*s45+52*s23*(s34+s45)^3-26*(2*s34-s45)*(s34+s45)^3-5*s23^2*s45*(44*s34+61*s45))+s12*s23*(13*s23^3+845*s23*s45^2+587*s45^2*(s34+s45)+s23^2*(52*s34+335*s45))))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(6*(161*s12^3*s23+14*s23^2*s34*(2*s23-2*s34+s45)+s12^2*(53*s34^2-385*s23*s45)+s12*(-53*s23*s34*(s34+s45)-23*s34^2*(s34+s45)+s23^2*(55*s34+377*s45))))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(12*s45*(37*s12^4+26*s12^3*(2*s23-2*s34+s45)+5*s45*(s34+s45)^3+s12*(68*s23^3+34*s23^2*(-2*s34+s45)+52*s23*s45*(s34+s45)+26*s45*(-2*s34^2-s34*s45+s45^2))))/((s12-s23)*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*(52*s23^4+121*s12^3*s45+134*s12^2*s23*(2*s23-2*s34+s45)+71*s45*(s34+s45)^3+s23^3*(7*s34+26*s45)+s23^2*(52*s34^2+368*s34*s45-213*s45^2)+s23*(13*s34^3-277*s34^2*s45-132*s34*s45^2+158*s45^3)-s12*(164*s23^3-52*s34^3-33*s34^2*s45+250*s34*s45^2+231*s45^3+6*s23^2*(8*s34+49*s45)+s23*(-160*s34^2+206*s34*s45+366*s45^2))))/((s12-s23)*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(s12^3*s34*(18*s23*s34-18*s34^2+795*s23*s45-277*s34*s45)-s23^2*(s34+s45)*(s34*s45*(42*s34+241*s45)+s23^2*(18*s34+355*s45)+s23*(-18*s34^2+121*s34*s45+277*s45^2))-s12^2*(7*s34^2*(6*s34-37*s45)*s45+s23^2*(54*s34^2+1963*s34*s45+277*s45^2)+s23*s34*(-54*s34^2-451*s34*s45+1018*s45^2))+s12*s23*(s34*s45*(84*s34^2+24*s34*s45+259*s45^2)+s23^2*(54*s34^2+1541*s34*s45+632*s45^2)+s23*(-54*s34^3-71*s34^2*s45+1416*s34*s45^2+259*s45^3)))/((s12-s23)*(s23-s34)^3*s45*(s23-s34-s51))-(36*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^6*s23^2*(259*s23^3-18*s34*(s34-s45)^2+s23^2*(-536*s34+572*s45)+s23*(295*s34^2-608*s34*s45+277*s45^2))-s12^5*s23*(759*s23^5-18*s34^2*(s34-s45)^2*s45+s23^4*(-223*s34+2457*s45)+s23^3*(-1957*s34^2+72*s34*s45+2529*s45^2)-2*s23*s34*(63*s34^3-367*s34^2*s45+581*s34*s45^2-241*s45^3)+s23^2*(1547*s34^3-3245*s34^2*s45+669*s34*s45^2+831*s45^3))+s12^4*s23*(705*s23^6+s23^5*(2029*s34+3349*s45)+s23^4*(-3727*s34^2+7008*s34*s45+5468*s45^2)+s34^2*s45*(-162*s34^3+511*s34^2*s45-590*s34*s45^2+205*s45^3)+s23^3*(-1777*s34^3-7695*s34^2*s45+9713*s34*s45^2+3619*s45^3)-2*s23*s34*(162*s34^4-1378*s34^3*s45+1788*s34^2*s45^2+430*s34*s45^3-777*s45^4)+s23^2*(3094*s34^4-5256*s34^3*s45-5382*s34^2*s45^2+6378*s34*s45^3+831*s45^4))+s34^2*(s23+s45)^2*(187*s23^6*(s34+s45)-18*s34^2*(s34-s45)^2*(s34+s45)^3+2*s23^5*(144*s34^2+581*s34*s45+446*s45^2)+s23^4*(-968*s34^3-266*s34^2*s45+2094*s34*s45^2+1482*s45^3)+18*s23*s34*s45*(4*s34^4+5*s34^3*s45-5*s34^2*s45^2-5*s34*s45^3+s45^4)+2*s23^3*(144*s34^4-761*s34^3*s45-617*s34^2*s45^2+734*s34*s45^3+518*s45^4)+s23^2*(223*s34^5+385*s34^4*s45-842*s34^3*s45^2-824*s34^2*s45^3+367*s34*s45^4+259*s45^5))-s12^3*(205*s23^8-54*s34^4*(s34-s45)^2*s45^2+s23^7*(2313*s34+1669*s45)+s23^6*(745*s34^2+10756*s34*s45+4180*s45^2)+s23^5*(-7145*s34^3+2897*s34^2*s45+20210*s34*s45^2+4378*s45^3)-3*s23*s34^2*s45*(126*s34^4-433*s34^3*s45+283*s34^2*s45^2+337*s34*s45^3-241*s45^4)+s23^4*(1364*s34^4-18010*s34^3*s45+6120*s34^2*s45^2+18958*s34*s45^3+1939*s45^4)-3*s23^2*s34*(138*s34^5-1300*s34^4*s45+741*s34^3*s45^2+2576*s34^2*s45^3-1247*s34*s45^4-530*s45^5)+s23^3*(2932*s34^5-834*s34^4*s45-18136*s34^3*s45^2+7148*s34^2*s45^3+8853*s34*s45^4+277*s45^5))-s12*s34*(s23+s45)*(s23^7*(579*s34+392*s45)-18*s34^3*(s34-s45)^2*s45*(4*s34^2+9*s34*s45+5*s45^2)+s23^6*(1479*s34^2+4108*s34*s45+1856*s45^2)+s23^5*(-2972*s34^3+3199*s34^2*s45+9659*s34*s45^2+3072*s45^3)+s23^4*(-820*s34^4-7512*s34^3*s45+3584*s34^2*s45^2+10882*s34*s45^3+2144*s45^4)+s23^3*(1637*s34^5-2220*s34^4*s45-8624*s34^3*s45^2+3152*s34^2*s45^3+6583*s34*s45^4+536*s45^5)+s23^2*s34*(205*s34^5+1936*s34^4*s45-2148*s34^3*s45^2-4728*s34^2*s45^3+1745*s34*s45^4+2090*s45^5)+s23*s34*(-108*s34^6+169*s34^5*s45+871*s34^4*s45^2-626*s34^3*s45^3-1166*s34^2*s45^4+313*s34*s45^5+259*s45^6))+s12^2*(-18*s34^4*(s34-s45)^2*s45^2*(6*s34+7*s45)+s23^8*(597*s34+205*s45)+s23^7*(2799*s34^2+4820*s34*s45+964*s45^2)+s23^6*(-2529*s34^3+11775*s34^2*s45+13414*s34*s45^2+1590*s45^3)+s23^5*(-5008*s34^4-8680*s34^3*s45+22913*s34^2*s45^2+17972*s34*s45^3+1108*s45^4)-3*s23*s34^2*s45*(126*s34^5-343*s34^4*s45-252*s34^3*s45^2+836*s34^2*s45^3+30*s34*s45^4-253*s45^5)+s23^4*(3134*s34^5-14816*s34^4*s45-12346*s34^3*s45^2+25240*s34^2*s45^3+12533*s34*s45^4+277*s45^5)+s23^3*s34*(1295*s34^5+4840*s34^4*s45-17788*s34^3*s45^2-7634*s34^2*s45^3+16109*s34*s45^4+4288*s45^5)+s23^2*s34*(-288*s34^6+2234*s34^5*s45+2541*s34^4*s45^2-10301*s34^3*s45^3-1745*s34^2*s45^4+5493*s34*s45^5+536*s45^6)))/((s12-s23)*(s23-s34)^2*s34*(s12-s34-s45)*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(-(s12^6*s23*(259*s23^5-36*s34^2*(s34-s45)^3-777*s23^4*(2*s34-s45)+s23^3*(3144*s34^2-4047*s34*s45+867*s45^2)+3*s23*s34*(295*s34^3-903*s34^2*s45+885*s34*s45^2-277*s45^3)+s23^2*(-2698*s34^3+5871*s34^2*s45-3414*s34*s45^2+277*s45^3)))+s12^5*(663*s23^7+18*s34^3*(s34-s45)^3*s45+s23^6*(-3243*s34+2953*s45)+s23^5*(2252*s34^2-14521*s34*s45+5349*s45^2)+s23^4*(6306*s34^3+12218*s34^2*s45-23382*s34*s45^2+4167*s45^3)+s23^2*s34*(4201*s34^4-9437*s34^3*s45+1716*s34^2*s45^2+7013*s34*s45^3-3601*s45^4)+s23*s34^2*(-234*s34^4+709*s34^3*s45-831*s34^2*s45^2+435*s34*s45^3-79*s45^4)+s23^3*(-9945*s34^4+8060*s34^3*s45+17202*s34^2*s45^2-15813*s34*s45^3+1108*s45^4))+s12^4*(-399*s23^8+s23^7*(1145*s34-3229*s45)-18*s34^3*(s34-s45)^3*s45*(5*s34+3*s45)+5*s23^6*(1316*s34^2+2963*s34*s45-1899*s45^2)+s23^5*(-16718*s34^3+11516*s34^2*s45+43342*s34*s45^2-12651*s45^3)+s23^4*(4669*s34^4-47596*s34^3*s45-260*s34^2*s45^2+53471*s34*s45^3-7576*s45^4)+s23^3*(11705*s34^5+15875*s34^4*s45-48960*s34^3*s45^2-9137*s34^2*s45^3+29713*s34*s45^4-1662*s45^5)+2*s23*s34^2*(270*s34^5-737*s34^4*s45+631*s34^3*s45^2+432*s34^2*s45^3-916*s34*s45^4+356*s45^5)+s23^2*s34*(-7522*s34^5+10183*s34^4*s45+13895*s34^3*s45^2-18971*s34^2*s45^3-3139*s34*s45^4+6076*s45^5))-s12^3*(47*s23^9-s23^8*(203*s34+845*s45)+s23^7*(4756*s34^2+5557*s34*s45-5763*s45^2)-18*s34^3*(s34-s45)^3*s45*(4*s34^2+13*s34*s45+3*s45^2)+s23^6*(-632*s34^3+28070*s34^2*s45+32206*s34*s45^2-13235*s45^3)+s23^5*(-20815*s34^4-35616*s34^3*s45+50902*s34^2*s45^2+66409*s34*s45^3-13652*s45^4)+s23^4*(20141*s34^5-31459*s34^4*s45-82074*s34^3*s45^2+40531*s34^2*s45^3+63691*s34*s45^4-6396*s45^5)+s23^3*(2394*s34^6+32587*s34^5*s45-17215*s34^4*s45^2-67415*s34^3*s45^3+18263*s34^2*s45^4+28624*s34*s45^5-1108*s45^6)+6*s23*s34^2*(99*s34^6-340*s34^5*s45+370*s34^4*s45^2+254*s34^3*s45^3-230*s34^2*s45^4-298*s34*s45^5+217*s45^6)+2*s23^2*s34*(-3141*s34^6+1909*s34^5*s45+9871*s34^4*s45^2-2727*s34^3*s45^3-11212*s34^2*s45^4+3212*s34*s45^5+2466*s45^6))+s12^2*(42*s23^10+s23^9*(389*s34+250*s45)+s23^8*(-49*s34^2+2176*s34*s45-547*s45^2)+s23^7*(4730*s34^3+14024*s34^2*s45+12974*s34*s45^2-4575*s45^3)+18*s34^3*(s34-s45)^3*s45*(2*s34^3-7*s34^2*s45-12*s34*s45^2-s45^3)+s23^6*(-8981*s34^4-24*s34^3*s45+51680*s34^2*s45^2+39245*s34*s45^3-8562*s45^4)-s23^5*(6259*s34^5+37845*s34^4*s45+36320*s34^3*s45^2-75351*s34^2*s45^3-57251*s34*s45^4+6862*s45^5)+s23^4*(16411*s34^6+2945*s34^5*s45-51122*s34^4*s45^2-61423*s34^3*s45^3+57228*s34^2*s45^4+41858*s34*s45^5-2397*s45^6)-s23^2*s34*(2431*s34^7+1297*s34^6*s45-15069*s34^5*s45^2+771*s34^4*s45^3+11457*s34^3*s45^4+8421*s34^2*s45^5-7783*s34*s45^6-1885*s45^7)+s23^3*(-4194*s34^7+21311*s34^6*s45+7690*s34^5*s45^2-31191*s34^4*s45^3-36928*s34^3*s45^4+26447*s34^2*s45^5+14550*s34*s45^6-277*s45^7)+2*s23*s34^2*(171*s34^7-788*s34^6*s45+405*s34^5*s45^2+2166*s34^4*s45^3-1161*s34^3*s45^4-636*s34^2*s45^5-207*s34*s45^6+482*s45^7))+s34*(6*s23^10*(s34+s45)+18*s34^3*(s34-s45)^4*s45*(s34+s45)^3+s23^9*(547*s34^2+950*s34*s45+421*s45^2)-6*s23^8*(266*s34^3-180*s34^2*s45-780*s34*s45^2-367*s45^3)+s23^7*(2565*s34^4-4295*s34^3*s45-688*s34^2*s45^2+10231*s34*s45^3+4977*s45^4)+18*s23*s34^2*(s34-s45)^3*(s34^5-s34^4*s45-10*s34^3*s45^2-12*s34^2*s45^3-s34*s45^4+3*s45^5)+s23^6*(-3504*s34^5+4823*s34^4*s45-4407*s34^3*s45^2-3373*s34^2*s45^3+13137*s34*s45^4+6098*s45^5)+s23^5*(2751*s34^6-7196*s34^5*s45+211*s34^4*s45^2-3342*s34^3*s45^3-3311*s34^2*s45^4+10996*s34*s45^5+4263*s45^6)-2*s23^4*(306*s34^7-2866*s34^6*s45+2191*s34^5*s45^2+2480*s34^4*s45^3+1558*s34^3*s45^4+707*s34^2*s45^5-3029*s34*s45^6-807*s45^7)-s23^2*s34*(54*s34^8+139*s34^7*s45+97*s34^6*s45^2-1425*s34^5*s45^3-75*s34^4*s45^4+705*s34^3*s45^5+75*s34^2*s45^6+149*s34*s45^7-295*s45^8)-s23^3*(121*s34^8+907*s34^7*s45-4352*s34^6*s45^2+309*s34^5*s45^3+3636*s34^4*s45^4+1719*s34^3*s45^5+350*s34^2*s45^6-1999*s34*s45^7-259*s45^8))-s12*(6*s23^10*(8*s34+7*s45)+7*s23^9*(127*s34^2+138*s34*s45+29*s45^2)+s23^8*(-1841*s34^3+4695*s34^2*s45+4527*s34*s45^2-101*s45^3)+18*s34^4*(s34-s45)^3*s45*(3*s34^3+3*s34^2*s45-5*s34*s45^2-5*s45^3)+s23^7*(4347*s34^4+313*s34^3*s45+19871*s34^2*s45^2+13455*s34*s45^3-1378*s45^4)-s23^6*(8775*s34^5+5629*s34^4*s45+1980*s34^3*s45^2-43377*s34^2*s45^3-24649*s34*s45^4+2128*s45^5)+s23^5*(4395*s34^6-12073*s34^5*s45-26384*s34^4*s45^2-17123*s34^3*s45^3+49100*s34^2*s45^4+25480*s34*s45^5-1289*s45^6)+s23^4*(3489*s34^7+7419*s34^6*s45-8221*s34^5*s45^2-26883*s34^4*s45^3-20547*s34^3*s45^4+31551*s34^2*s45^5+13917*s34*s45^6-277*s45^7)+s23^3*s34*(-2251*s34^7+6727*s34^6*s45+6199*s34^5*s45^2-7561*s34^4*s45^3-11933*s34^3*s45^4-8065*s34^2*s45^5+12377*s34*s45^6+3499*s45^7)+s23*s34^2*(108*s34^8-445*s34^7*s45-601*s34^6*s45^2+2541*s34^5*s45^3+309*s34^4*s45^4-1839*s34^3*s45^5+213*s34^2*s45^6+31*s34*s45^7+259*s45^8)+s23^2*s34*(-409*s34^8-2069*s34^7*s45+6494*s34^6*s45^2+2745*s34^5*s45^3-6300*s34^4*s45^4-2469*s34^3*s45^5-692*s34^2*s45^6+2873*s34*s45^7+259*s45^8)))/((s12-s23)*(s23-s34)^3*s34*(s12-s34-s45)*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)+(3*(s12-s45)*(13*s12^2+13*s23^2+14*s23*(s34+s45)+13*(s34+s45)^2-2*s12*(7*s23+13*(s34+s45)))*s51)/(s12*s34*(-s12+s23+s34+s45)^2)+(259*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2)+(18*(-(s45^2*(s23-s34+s45)^3*(3*s45^2+s23*(s34+s45)))+s12^3*(s34-s45)^2*(-s34^2+s45^2+s23*(s34+5*s45))-s12^2*(-5*(s34-s45)^3*s45^2+s23^2*(2*s34^3+6*s34^2*s45-13*s34*s45^2+11*s45^3)-2*s23*(s34^4-2*s34^3*s45-8*s34^2*s45^2+17*s34*s45^3-8*s45^4))+s12*((s34-7*s45)*(s34-s45)^3*s45^2+s23^3*(s34^3+3*s34^2*s45-3*s34*s45^2+7*s45^3)+s23*s45^2*(-2*s34^3+32*s34^2*s45-47*s34*s45^2+21*s45^3)+s23^2*(-s34^4+2*s34^3*s45+11*s34^2*s45^2-28*s34*s45^3+21*s45^4))))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/72,
p[116]->-(s12*(3*s23^2*s45*(13*s23^2+20*s23*(s34+s45)+19*(s34+s45)^2)*(s23-s34-s51)*s51^2+s12^5*(s23^2*(18*s34-277*s45)+277*s23*s34*s45+259*s34*s45*s51)-s12^4*(s23^3*(18*s34-277*s45)+s23*s34*s45*(1108*s34+295*s45+855*s51)+s23^2*(72*s34^2-795*s34*s45-554*s45^2+18*s34*s51-373*s45*s51)+259*s34*s45*(s34*s45+3*s34*s51+3*s45*s51+s51^2))+s12^3*(s23^4*(-18*s34+313*s45)+2*s23^3*(27*s34^2-581*s34*s45+18*s34*s51-352*s45*s51)+s23*s34*s45*(1662*s34^2+1126*s34*s45-241*s45^2+2324*s34*s51+1174*s45*s51+855*s51^2)+259*s34*s45*(3*s34^2*(s45+s51)+3*s45*s51*(s45+s51)+2*s34*(s45^2+4*s45*s51+s51^2))+s23^2*(108*s34^3+s34^2*(-723*s45+54*s51)-s34*s45*(1903*s45+469*s51)-s45*(277*s45^2+746*s45*s51+39*s51^2)))+s12^2*(s23^5*(18*s34-241*s45)+s23^4*(36*s34^2-313*s34*s45-554*s45^2-18*s34*s51+73*s45*s51)+s23^2*(-72*s34^4+s34^2*s45*(2475*s45-512*s51)+s34^3*(169*s45-54*s51)+s34*s45*(831*s45^2+2269*s45*s51-930*s51^2)+s45*s51*(373*s45^2+78*s45*s51-57*s51^2))-259*s34*s45*(s34+s45)*(s34^2*(3*s45+s51)+s45*s51*(s45+3*s51)+s34*(s45^2+6*s45*s51+s51^2))+s23^3*(-54*s34^3+s34^2*(1493*s45-72*s51)+s34*s45*(313*s45+1817*s51)+s45*(-277*s45^2+608*s45*s51+243*s51^2))-s23*s34*s45*(1108*s34^3+s34^2*(1367*s45+2083*s51)+s34*(-518*s45^2+2902*s45*s51+1192*s51^2)+s45*(-259*s45^2-217*s45*s51+1710*s51^2)))+s12*(259*s34*s45^2*(s34+s45)^2*(s34+s51)^2+s23^5*(-18*s34^2+223*s34*s45+78*s45*s51)+s23*s34*s45*(s34+s45)*(s34+s51)*(277*s34^2+259*s34*s45-536*s45^2+337*s34*s51+855*s45*s51)+s23^4*(-18*s34^3+s34*s45*(741*s45-356*s51)+18*s34^2*s51+3*s45*(82*s45-33*s51)*s51)+s23^3*(18*s34^4+s34^3*(-608*s45+36*s51)-2*s34^2*s45*(277*s45+436*s51)+12*s45*s51*(8*s45^2-25*s45*s51+5*s51^2)+s34*s45*(777*s45^2-1800*s45*s51+43*s51^2))+s23^2*(18*s34^5+18*s34^4*(2*s45+s51)+3*s45^2*s51^2*(-13*s45+38*s51)+2*s34^3*s45*(-563*s45+304*s51)+s34^2*s45*(-1108*s45^2-746*s45*s51+803*s51^2)+s34*s45*(259*s45^3-1782*s45^2*s51+987*s45*s51^2+114*s51^3)))))/(18*s23^2*s34*s45*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[117]->(-3*s23^2*s45*(13*s23^2+20*s23*(s34+s45)+19*(s34+s45)^2)*(s23-s34-s51)*s51^2*(s23*s34+s45*(s34+s51))-s12^6*(s23^3*(18*s34-277*s45)+18*s23*s34*s45*s51+259*s34*s45*s51^2+s23^2*(277*s34*s45-18*s34*s51+277*s45*s51))+s12^5*(s23^4*(18*s34-277*s45)+259*s34*s45*s51*(2*s34*s45+3*s34*s51+4*s45*s51+s51^2)+2*s23^3*(45*s34^2-536*s34*s45-s45*(277*s45+48*s51))+s23*s34*s45*(8*s34*(67*s45+9*s51)+s51*(-205*s45+596*s51))+s23^2*(s34^2*(1403*s45-72*s51)+s45*s51*(831*s45+373*s51)+6*s34*(3*s45^2+290*s45*s51-3*s51^2)))+s12^4*(s23^5*(18*s34-313*s45)+s23^4*(-72*s34^2+1439*s34*s45-54*s34*s51+1017*s45*s51)-259*s34*s45*(2*s45*s51^2*(3*s45+2*s51)+2*s34*s51*(3*s45^2+6*s45*s51+s51^2)+s34^2*(s45^2+6*s45*s51+3*s51^2))+s23^3*(-180*s34^3+6*s34^2*(250*s45-3*s51)+s45*(277*s45^2+469*s45*s51-665*s51^2)+s34*(2734*s45^2-374*s45*s51+36*s51^2))-s23*s34*s45*(4*s34^2*(536*s45+27*s51)+s51*(-723*s45^2+1252*s45*s51+855*s51^2)+s34*(813*s45^2+1276*s45*s51+1547*s51^2))-s23^2*(2*s34^3*(1421*s45-54*s51)+s34^2*(626*s45^2+4208*s45*s51-54*s51^2)+3*s45*s51*(277*s45^2+373*s45*s51+13*s51^2)+s34*s45*(-795*s45^2+2679*s45*s51+1576*s51^2)))+s12*(259*s34*s45^3*(s34+s45)^2*(s34+s51)^3+s23*s34*s45^2*(s34+s45)*(s34+s51)^2*(536*s34^2+518*s34*s45-536*s45^2+337*s34*s51+855*s45*s51)+s23^6*(-18*s34^3+223*s34^2*s45+42*s34*s45*s51-39*s45*s51^2)+s23^5*(-18*s34^4+2*s34^2*s45*(482*s45-205*s51)-18*s34^3*(s45-s51)+s34*s45*(439*s45-84*s51)*s51+6*s45*s51^2*(-23*s45+13*s51))+s23^4*(18*s34^5+s34^4*(-626*s45+36*s51)-2*s34^3*s45*(277*s45+418*s51)+2*s34^2*s45*(759*s45^2-1096*s45*s51-67*s51^2)-3*s45*s51^2*(101*s45^2-73*s45*s51+13*s51^2)+s34*s45*s51*(975*s45^2-1187*s45*s51+63*s51^2))+s23^2*s45*(s34+s51)*(295*s34^5+3*s45^2*(13*s45-57*s51)*s51^2+s34^4*(572*s45+355*s51)+s34^3*(-1403*s45^2+1836*s45*s51+42*s51^2)+s34*s45*(259*s45^3-1746*s45^2*s51+957*s45*s51^2-228*s51^3)+s34^2*(-1644*s45^3+181*s45^2*s51+737*s45*s51^2-57*s51^3))+s23^3*(18*s34^6+18*s34^5*(3*s45+s51)+2*s34^4*s45*(-867*s45+349*s51)-2*s34^3*s45*(831*s45^2+1059*s45*s51-424*s51^2)-6*s45^2*s51^2*(16*s45^2-69*s45*s51+20*s51^2)+s34*s45*s51*(837*s45^3-1914*s45^2*s51+817*s45*s51^2-60*s51^3)+4*s34^2*s45*(259*s45^3-1025*s45^2*s51+116*s45*s51^2+60*s51^3)))+s12^3*(s23^6*(-18*s34+241*s45)+s23^5*(-54*s34^2+626*s34*s45+554*s45^2+36*s34*s51-314*s45*s51)+s23^4*(108*s34^3-9*s34^2*(297*s45-16*s51)-2*s34*s51*(1444*s45+9*s51)+s45*(277*s45^2-1475*s45*s51-170*s51^2))+259*s34*s45*(s34+s51)*(2*s45^2*s51*(2*s45+3*s51)+s34^2*(3*s45^2+6*s45*s51+s51^2)+2*s34*s45*(s45^2+6*s45*s51+3*s51^2))+2*s23^3*(90*s34^4+s34^3*(-419*s45+27*s51)-2*s34*s45*(277*s45^2+543*s45*s51-397*s51^2)+s34^2*(-2770*s45^2+867*s45*s51-36*s51^2)+s45*s51*(-325*s45^2+617*s45*s51+150*s51^2))+s23*s34*s45*(24*s34^3*(134*s45+3*s51)+2*s34^2*(1340*s45^2+2288*s45*s51+653*s51^2)+3*s45*s51*(-253*s45^2+60*s45*s51+855*s51^2)+2*s34*(9*s45^3+632*s45^2*s51+2393*s45*s51^2+596*s51^3))+s23^2*(s34^4*(2878*s45-72*s51)+2*s34^3*(885*s45^2+2477*s45*s51-27*s51^2)+s34^2*s45*(-2662*s45^2+4611*s45*s51+2761*s51^2)+s45*s51*(277*s45^3+1119*s45^2*s51+117*s45*s51^2-57*s51^3)+s34*s45*(-536*s45^3+325*s45^2*s51+1499*s45*s51^2+1014*s51^3)))+s12^2*(s23^6*(36*s34^2-464*s34*s45-78*s45*s51)-259*s34*s45^2*(s34+s45)*(s34+s51)^2*(3*s34*s45+s45^2+2*s34*s51+4*s45*s51)+s23^5*(54*s34^3-s34^2*(295*s45+54*s51)+s45*s51*(-5*s45+177*s51)+2*s34*s45*(-768*s45+371*s51))+s23^4*(-72*s34^4+s34^3*(2137*s45-126*s51)+s45*s51*(458*s45^2+473*s45*s51-159*s51^2)+s34^2*(554*s45^2+2707*s45*s51+18*s51^2)+s34*s45*(-1608*s45^2+2715*s45*s51+584*s51^2))+s23^3*(-90*s34^5+s34^4*(79*s45-54*s51)+s34^2*s45*(2252*s45^2+4303*s45*s51-2069*s51^2)+18*s34^3*(283*s45^2-109*s45*s51+2*s51^2)+s34*s45*(-536*s45^3+1709*s45^2*s51+347*s45*s51^2-880*s51^3)+s45*s51*(277*s45^3-473*s45^2*s51-657*s45*s51^2+60*s51^3))+s23^2*(s34^5*(-1457*s45+18*s51)+s34^3*s45*(3270*s45^2-5171*s45*s51-1955*s51^2)-3*s34^4*(578*s45^2+953*s45*s51-6*s51^2)+s45^2*s51^2*(-373*s45^2-117*s45*s51+171*s51^2)+s34^2*s45*(1626*s45^3+3059*s45^2*s51-4010*s45*s51^2-737*s51^3)+s34*s45*s51*(337*s45^3+1802*s45^2*s51-1914*s45*s51^2+114*s51^3))-s23*s34*s45*(2*s34^4*(1072*s45+9*s51)+s34^2*s51*(5287*s45^2+4744*s45*s51+337*s51^2)+s34^3*(2921*s45^2+4504*s45*s51+355*s51^2)+s45^2*s51*(-259*s45^2-1012*s45*s51+2565*s51^2)+s34*s45*(-259*s45^3-1012*s45^2*s51+4931*s45*s51^2+2384*s51^3))))/(72*s12*s23^2*s34*s45*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[118]->-(s12*(-3*s23^2*s45*s51^2*(13*s23^5+s23^4*(-19*s34+34*s45-39*s51)-(s34+s45)^2*(s34+s51)*(19*s34^2-26*s34*s45+19*s45^2+38*s34*s51-26*s45*s51+19*s51^2)+s23^3*(-2*s34^2-34*s34*s45+48*s45^2+18*s34*s51-88*s45*s51+39*s51^2)+s23*(s34+s45)*(37*s34^3+19*s45^3-72*s45^2*s51+73*s45*s51^2-20*s51^3+3*s34^2*(7*s45+18*s51)+s34*(-53*s45^2+94*s45*s51-3*s51^2))+s23^2*(-10*s34^3+46*s45^3-102*s45^2*s51+74*s45*s51^2-13*s51^3+s34^2*(-46*s45+24*s51)+s34*(-30*s45^2+2*s45*s51+21*s51^2)))+s12^5*(223*s23^4*s45-259*s34*s45*s51*(s34-s45+s51)^2+s23^3*(18*s34^2-831*s34*s45+536*s45^2-446*s45*s51)+s23*s34*s45*(-277*s34^2+554*s34*s45-277*s45^2-36*s34*s51+36*s45*s51+241*s51^2)+s23^2*(-18*s34^3+3*s34^2*(289*s45-6*s51)+s34*s45*(-1126*s45+849*s51)+s45*(277*s45^2-536*s45*s51+223*s51^2)))+s12^4*(-241*s23^5*s45-s23^4*(18*s34^2+7*s34*s45+s45*(1018*s45-217*s51))+259*s34*s45*(s34-s45+s51)^2*(s51*(3*s45+s51)+s34*(s45+3*s51))+s23^3*(-54*s34^3+9*s34^2*(261*s45-2*s51)+7*s34*s45*(73*s45+315*s51)+s45*(-1367*s45^2+718*s45*s51+289*s51^2))+s23*s34*s45*(1108*s34^3+295*s45^3+1837*s45^2*s51-2487*s45*s51^2+355*s51^3+s34^2*(-2439*s45+1535*s51)+2*s34*(518*s45^2-1945*s45*s51+391*s51^2))+s23^2*(72*s34^4+s34^3*(-3119*s45+108*s51)+s34*s45*(939*s45^2+3125*s45*s51-2812*s51^2)+s34^2*(2921*s45^2-5184*s45*s51+36*s51^2)+s45*(-554*s45^3+699*s45^2*s51+300*s45*s51^2-265*s51^3)))-s12^3*(259*s23^6*s45+2*s23^5*(9*s34^2-840*s34*s45+s45*(295*s45-548*s51))+259*s34*s45*(s34-s45+s51)^2*(3*s34^2*(s45+s51)+3*s45*s51*(s45+s51)+2*s34*(s45^2+4*s45*s51+s51^2))+s23^4*(-72*s34^3+6*s34^2*(385*s45-12*s51)+s34*s45*(-4529*s45+4069*s51)+2*s45*(27*s45^2-1282*s45*s51+715*s51^2))+s23^3*(-54*s34^4+1748*s34^3*s45+s34*s45*(-4475*s45^2+8852*s45*s51-1329*s51^2)+4*s34^2*(1520*s45^2+195*s45*s51+9*s51^2)-2*s45*(277*s45^3+875*s45^2*s51-1186*s45*s51^2+304*s51^3))+s23*s34*s45*(1662*s34^4-241*s45^4+3246*s45^3*s51-1788*s45^2*s51^2-2090*s45*s51^3+873*s51^4+s34^3*(-3734*s45+4130*s51)+s34^2*(-349*s45^2-8690*s45*s51+4665*s51^2)+2*s34*(1331*s45^3-638*s45^2*s51-3782*s45*s51^2+1535*s51^3))+s23^2*(108*s34^5+s34^4*(-4155*s45+216*s51)+2*s34^3*(642*s45^2-4591*s45*s51+63*s51^2)+2*s34^2*(3065*s45^3-123*s45^2*s51-3608*s45*s51^2+9*s51^3)-s34*s45*(1795*s45^3-7918*s45^2*s51+1952*s45*s51^2+1933*s51^3)+s45*(-277*s45^4-210*s45^3*s51+1230*s45^2*s51^2-398*s45*s51^3+15*s51^4)))+s12^2*(205*s23^7*s45+s23^6*(18*s34^2-295*s34*s45+s45*(964*s45-501*s51))+259*s34*s45*(s34+s45)*(s34-s45+s51)^2*(s34^2*(3*s45+s51)+s45*s51*(s45+3*s51)+s34*(s45^2+6*s45*s51+s51^2))+s23^5*(18*s34^3-6*s34^2*(283*s45+3*s51)-s34*s45*(1457*s45+1329*s51)+2*s45*(795*s45^2-1055*s45*s51+117*s51^2))+s23^4*(-90*s34^4+8*s34^3*(425*s45-18*s51)+s34^2*(-4421*s45^2+7883*s45*s51-36*s51^2)+s34*s45*(-2860*s45^2-2821*s45*s51+4803*s51^2)+2*s45*(554*s45^3-1581*s45^2*s51+559*s45*s51^2+136*s51^3))+s23^3*(-18*s34^5+s34^4*(-227*s45+54*s51)+2*s34^3*(4407*s45^2-2153*s45*s51+54*s51^2)+s34^2*(-4018*s45^3+18368*s45^2*s51-7998*s45*s51^2+36*s51^3)-s34*s45*(2788*s45^3+1732*s45^2*s51-10063*s45*s51^2+4385*s51^3)+s45*(277*s45^4-1926*s45^3*s51+1480*s45^2*s51^2+76*s45*s51^3-267*s51^4))+s23^2*(72*s34^6-9*s34^5*(269*s45-20*s51)-3*s34^4*(674*s45^2+1959*s45*s51-48*s51^2)+4*s34^3*(2189*s45^3-2715*s45^2*s51-1014*s45*s51^2+9*s51^3)+s34^2*s45*(-964*s45^3+17016*s45^2*s51-15671*s45*s51^2+549*s51^3)+s45*s51*(-373*s45^4+668*s45^3*s51+56*s45^2*s51^2-48*s45*s51^3+57*s51^4)+s34*s45*(-1349*s45^4+554*s45^3*s51+8912*s45^2*s51^2-7351*s45*s51^3+1206*s51^4))+s23*s34*s45*(1108*s34^5+s34^4*(-2367*s45+3799*s51)-4*s34^3*(679*s45^2+1325*s45*s51-1371*s51^2)+s34^2*(3698*s45^3-9924*s45^2*s51-2705*s45*s51^2+4003*s51^3)+2*s34*(268*s45^4+3222*s45^3*s51-6118*s45^2*s51^2+987*s45*s51^3+605*s51^4)+s45*(-259*s45^4+837*s45^3*s51+2921*s45^2*s51^2-5245*s45*s51^3+1746*s51^4)))-s12*(259*s34*s45^2*(s34+s45)^2*(s34+s51)^2*(s34-s45+s51)^2+s23^7*s45*(187*s34+42*s51)+s23^6*(18*s34^3+s34*s45*(1079*s45-958*s51)+3*s45*(122*s45-49*s51)*s51+s34^2*(-500*s45+18*s51))+s23^5*(-(s34^3*(295*s45+36*s51))+s34^2*(-2608*s45^2+742*s45*s51-36*s51^2)+6*s45*s51*(117*s45^2-158*s45*s51+38*s51^2)+2*s34*s45*(1187*s45^2-2499*s45*s51+783*s51^2))+s23^4*(-36*s34^5+2*s34^4*(653*s45-36*s51)+s34^3*(-223*s45^2+3176*s45*s51-18*s51^2)+2*s34*s45*(1259*s45^3-4720*s45^2*s51+3744*s45*s51^2-485*s51^3)+3*s45*s51*(158*s45^3-474*s45^2*s51+318*s45*s51^2-61*s51^3)+s34^2*(-5360*s45^3+5378*s45^2*s51+1200*s45*s51^2+18*s51^3))+s23*s34*s45*(s34+s45)*(s34+s51)*(277*s34^4+s34^3*(-795*s45+891*s51)+s34^2*(-813*s45^2-837*s45*s51+951*s51^2)+s34*(1867*s45^3-3553*s45^2*s51+831*s45*s51^2+337*s51^3)+s45*(-536*s45^3+2463*s45^2*s51-2800*s45*s51^2+873*s51^3))+s23^3*(s34^5*(-457*s45+36*s51)+s34^4*(3522*s45^2-3068*s45*s51+72*s51^2)+2*s34^3*(626*s45^3+3163*s45^2*s51-2568*s45*s51^2+18*s51^3)-2*s34^2*s45*(2716*s45^3-5419*s45^2*s51+690*s45*s51^2+1262*s51^3)+6*s45*s51*(16*s45^4-110*s45^3*s51+150*s45^2*s51^2-81*s45*s51^3+10*s51^4)+s34*s45*(1295*s45^4-8254*s45^3*s51+11611*s45^2*s51^2-4832*s45*s51^3+61*s51^4))+s23^2*(18*s34^7+s34^6*(-518*s45+54*s51)+s34^5*(-1511*s45^2-1030*s45*s51+54*s51^2)+3*s34^4*(1090*s45^3-2404*s45^2*s51+129*s45*s51^2+6*s51^3)+3*s45^2*s51^2*(-13*s45^3+82*s45^2*s51-47*s45*s51^2+38*s51^3)+2*s34^3*s45*(1117*s45^3+1987*s45^2*s51-4590*s45*s51^2+953*s51^3)+s34^2*s45*(-2716*s45^4+9604*s45^3*s51-4498*s45^2*s51^2-2372*s45*s51^3+1121*s51^4)+s34*s45*(259*s45^5-3390*s45^4*s51+8109*s45^3*s51^2-5460*s45^2*s51^3+1221*s45*s51^4+114*s51^5)))))/(18*s23^2*s34*s45*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2),
p[119]->((-970*s12*s23)/(-s12+s23+s34+s45)^2+(324*s12^2*s23)/(s34*(-s12+s23+s34+s45)^2)+(1210*s12^2*s34)/(s23*(-s12+s23+s34+s45)^2)+(3*(47*s23^2-57*s23*s34+s34*(-19*s12+14*s34-38*s45)))/(-s12+s23+s34+s45)^2-(1620*s12*s45)/(-s12+s23+s34+s45)^2+(36*s23^2*s45)/(s12*(-s12+s23+s34+s45)^2)-(117*s23^3*s45)/(s12*s34*(-s12+s23+s34+s45)^2)-(2420*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(762*s23*s45^2)/(s34*(-s12+s23+s34+s45)^2)+(1554*s12^2*s45*(s34+s45))/(s23^2*(-s12+s23+s34+s45)^2)+(126*s23*s45*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(114*s12*(s12+3*s23-3*s34+2*s45))/(-s12+s23+s34+s45)^2-(120*s23*s45*(s12+3*s23-3*s34+2*s45))/(s34*(-s12+s23+s34+s45)^2)+(60*s23*s45*(s34+s45)*(s12+3*s23-3*s34+2*s45))/(s12*s34*(-s12+s23+s34+s45)^2)-(12*(s12+3*s23-3*s34+2*s45)*(5*s23+19*s45))/(-s12+s23+s34+s45)^2+(-491*s12*s34+1063*s23*s45+113*s34*s45)/(-s12+s23+s34+s45)^2+(18*(47*s12^2+15*s23*s34+39*s45^2))/(-s12+s23+s34+s45)^2+(39*s23^3+57*s23*s34*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)-(337*s34*(s12*s34-s45*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)-(518*s12*s34*(s12^2+s45*(s34+s45)))/(s23^2*(-s12+s23+s34+s45)^2)-(1036*s12*s45*(s12^2+s45*(s34+s45)))/(s23^2*(-s12+s23+s34+s45)^2)-(873*(s12^3-3*s12^2*s45+3*s12*s45^2-s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)-(6*s45^2*(37*s23^2+13*(s34+s45)^2))/(s12*s34*(-s12+s23+s34+s45)^2)+(12*(5*s23^2*s34+19*s45*(s34+s45)^2))/(s12*(-s12+s23+s34+s45)^2)+(259*(s12^4+s12^2*s34^2+s45^2*(s34+s45)^2))/(s23^2*(-s12+s23+s34+s45)^2)+(12*s23*(5*s12^2+13*s23^2+5*s12*(3*s23-3*s34+2*s45)))/(s34*(-s12+s23+s34+s45)^2)-(3*(14*s12^3+39*s23^3-73*s45^3+3*s12^2*(19*s23-19*s34+9*s45)-3*s23^2*(13*s34+43*s45)+s12*s23*(13*s23+289*s45)))/(s34*(-s12+s23+s34+s45)^2)+(3*s45*(39*s23^3-19*(3*s34-2*s45)*(s34+s45)^2+s23^2*(-39*s34+26*s45)+s23*(57*s34^2+41*s34*s45-16*s45^2)+s12*(13*s23^2+19*(s34+s45)^2)))/(s12*s34*(-s12+s23+s34+s45)^2)-(9*(-19*s12^2*s45+19*s45^2*(3*s23-3*s34+2*s45)+s12*(27*s23^2-57*s23*s45+s45*(57*s34+2*s45))))/(s34*(-s12+s23+s34+s45)^2)+(18*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(36*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12^5*s23^2*(-223*s23^3*s45+277*s34*(s34-s45)^2*s45+s23^2*(-18*s34^2+831*s34*s45-536*s45^2)+s23*(18*s34^3-867*s34^2*s45+1126*s34*s45^2-277*s45^3))+s12^4*s23*(241*s23^5*s45-536*s34^2*(s34-s45)^2*s45^2+2*s23^4*(9*s34^2+115*s34*s45+509*s45^2)-s23*s34*s45*(1403*s34^3-3860*s34^2*s45+2439*s34*s45^2+18*s45^3)+s23^3*(72*s34^3-3180*s34^2*s45+248*s34*s45^2+1367*s45^3)-2*s23^2*(45*s34^4-2002*s34^3*s45+2439*s34^2*s45^2+63*s34*s45^3-277*s45^4))+s12^3*(259*s23^7*s45+259*s34^3*(s34-s45)^2*s45^3+s23^6*(18*s34^2-1921*s34*s45+590*s45^2)+s23^5*(-90*s34^3+2303*s34^2*s45-5788*s34*s45^2+54*s45^3)+s23*s34^2*s45^2*(2144*s34^3-3993*s34^2*s45+1036*s34*s45^2+813*s45^3)+s23^2*s34*s45*(2842*s34^4-9292*s34^3*s45+3608*s34^2*s45^2+3896*s34*s45^3-795*s45^4)+s23^4*(-108*s34^4+4079*s34^3*s45+6584*s34^2*s45^2-6860*s34*s45^3-554*s45^4)+s23^3*(180*s34^5-7328*s34^4*s45+6554*s34^3*s45^2+7580*s34^2*s45^3-3716*s34*s45^4-277*s45^5))-s34^2*(s23+s45)^2*(187*s23^6*s45+2*s23^5*(9*s34^2-250*s34*s45+446*s45^2)+s23^4*s45*(-313*s34^2-2108*s34*s45+1482*s45^2)+259*s45*(s34^3-s34*s45^2)^2+s23^2*s45*(-421*s34^4+2216*s34^3*s45+1162*s34^2*s45^2-2180*s34*s45^3+259*s45^4)+s23^3*(-36*s34^4+1306*s34^3*s45+90*s34^2*s45^2-3252*s34*s45^3+1036*s45^4)+2*s23*s34*(9*s34^5-259*s34^4*s45-545*s34^3*s45^2+527*s34^2*s45^3+536*s34*s45^4-268*s45^5))+s12*s34*(s23+s45)*(392*s23^7*s45+259*s34^2*(s34-s45)^2*s45^2*(3*s34^2+4*s34*s45+s45^2)+s23^6*(36*s34^2-795*s34*s45+1856*s45^2)+s23^5*(18*s34^3-2011*s34^2*s45-3565*s34*s45^2+3072*s45^3)+s23^4*(-126*s34^4+4706*s34^3*s45-4331*s34^2*s45^2-6112*s34*s45^3+2144*s45^4)+s23^2*s34*(90*s34^5-2939*s34^4*s45-3112*s34^3*s45^2+9810*s34^2*s45^3+108*s34*s45^4-1885*s45^5)-2*s23^3*(9*s34^5+324*s34^4*s45-5515*s34^3*s45^2+1428*s34^2*s45^3+2484*s34*s45^4-268*s45^5)+s23*s34*s45*(1367*s34^5-2367*s34^4*s45-3234*s34^3*s45^2+3698*s34^2*s45^3+795*s34*s45^4-259*s45^5))+s12^2*(-205*s23^8*s45-259*s34^3*(s34-s45)^2*s45^3*(3*s34+2*s45)-2*s23^7*(9*s34^2-18*s34*s45+482*s45^2)+s23^6*(-36*s34^3+3378*s34^2*s45+608*s34*s45^2-1590*s45^3)+2*s23^5*(81*s34^4-2864*s34^3*s45+5315*s34^2*s45^2+1108*s34*s45^3-554*s45^4)-2*s23*s34^2*s45^2*(1608*s34^4-2644*s34^3*s45-822*s34^2*s45^2+1849*s34*s45^3+9*s45^4)-2*s23^3*s34*(90*s34^5-3315*s34^4*s45+505*s34^3*s45^2+10483*s34^2*s45^3-3617*s34*s45^4-1090*s45^5)+s23^4*(72*s34^5-1449*s34^4*s45-17204*s34^3*s45^2+13022*s34^2*s45^3+3288*s34*s45^4-277*s45^5)+s23^2*s34*s45*(-2878*s34^5+10256*s34^4*s45+1781*s34^3*s45^2-12490*s34^2*s45^3+1500*s34*s45^4+536*s45^5)))/(s23^2*(s12+s23-s34)*s34*s45*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12^6*s23*(223*s23^4*s45-18*s34*(s34-s45)^3*s45+s23*(s34-s45)^2*(18*s34^2-241*s34*s45+277*s45^2)+s23^3*(-651*s34*s45+669*s45^2)-3*s23^2*(6*s34^3-259*s34^2*s45+518*s34*s45^2-265*s45^3))+s12^5*(24*s23^6*s45+518*s34^2*(s34-s45)^3*s45^2+3*s23^5*(6*s34^2-556*s34*s45-157*s45^2)+s23*s34*(s34-s45)^2*s45*(90*s34^2-1849*s34*s45+205*s45^2)-s23^4*(18*s34^3-4590*s34^2*s45+2720*s34*s45^2+1845*s45^3)+s23^3*(90*s34^4-5082*s34^3*s45+6670*s34^2*s45^2+129*s34*s45^3-2325*s45^4)-3*s23^2*(30*s34^5-574*s34^4*s45+632*s34^3*s45^2+97*s34^2*s45^3-462*s34*s45^4+277*s45^5))-s12^4*(572*s23^7*s45+518*s34^2*(s34-s45)^3*s45^2*(4*s34+3*s45)+2*s23^6*s45*(-834*s34+1105*s45)+s23*s34*(s34-s45)^2*s45*(180*s34^3-6343*s34^2*s45-5438*s34*s45^2+723*s45^3)+s23^5*(54*s34^3-2649*s34^2*s45-8053*s34*s45^2+3033*s45^3)+s23^4*(-54*s34^4+11983*s34^3*s45-605*s34^2*s45^2-12123*s34*s45^3+587*s45^4)+s23^3*(180*s34^5-13593*s34^4*s45+13754*s34^3*s45^2+3294*s34^2*s45^3-5622*s34*s45^4-1711*s45^5)+s23^2*(-180*s34^6+4473*s34^5*s45-3125*s34^4*s45^2+3732*s34^3*s45^3-5034*s34^2*s45^4+965*s34*s45^5-831*s45^6))-s34*(s23+s45)*(6*s23^9*s45+518*s34^3*(s34-s45)^3*s45^2*(s34+s45)^2+s23^8*(18*s34^2-373*s34*s45+415*s45^2)+s23^7*(-18*s34^3+639*s34^2*s45-3676*s34*s45^2+1787*s45^3)+s23*s34^2*(s34-s45)^2*s45*(355*s34^4-1440*s34^3*s45-4776*s34^2*s45^2-1668*s34*s45^3+1313*s45^4)+s23^6*(-36*s34^4+1097*s34^3*s45+6519*s34^2*s45^2-11650*s34*s45^3+3190*s45^4)+s23^5*(36*s34^5-3749*s34^4*s45+848*s34^3*s45^2+19795*s34^2*s45^3-17768*s34*s45^4+2908*s45^5)+s23^2*s34*s45*(-1017*s34^6+267*s34^5*s45+11318*s34^4*s45^2-6818*s34^3*s45^3-11157*s34^2*s45^4+8479*s34*s45^5-1072*s45^6)+s23^4*(18*s34^6+3173*s34^5*s45-11103*s34^4*s45^2-5322*s34^3*s45^3+28424*s34^2*s45^4-14497*s34*s45^5+1355*s45^6)-s23^3*(18*s34^7+131*s34^6*s45-8362*s34^5*s45^2+13869*s34^4*s45^3+12508*s34^3*s45^4-21693*s34^2*s45^5+6148*s34*s45^6-259*s45^7))-s12^3*(282*s23^8*s45-518*s34^2*(s34-s45)^3*s45^2*(6*s34^2+10*s34*s45+3*s45^2)+4*s23^7*(9*s34^2-944*s34*s45+32*s45^2)-4*s23^6*(9*s34^3-2349*s34^2*s45+2382*s34*s45^2+637*s45^3)-s23*s34*(s34-s45)^2*s45*(180*s34^4-7242*s34^3*s45-19556*s34^2*s45^2-3667*s34*s45^3+759*s45^4)-s23^5*(72*s34^4+3148*s34^3*s45-25782*s34^2*s45^2+4784*s34*s45^3+5531*s45^4)+s23^4*(72*s34^5-14806*s34^4*s45-6956*s34^3*s45^2+21490*s34^2*s45^3+5644*s34*s45^4-3787*s45^5)+s23^3*(-180*s34^6+19092*s34^5*s45-22992*s34^4*s45^2+6624*s34^3*s45^3+3066*s34^2*s45^4+5037*s34*s45^5-373*s45^6)+s23^2*(180*s34^7-6212*s34^6*s45+10116*s34^5*s45^2-29674*s34^4*s45^3+23542*s34^3*s45^4+2205*s34^2*s45^5-434*s34*s45^6+277*s45^7))+s12^2*(133*s23^9*s45+s23^8*s45*(501*s34+1145*s45)-518*s34^2*(s34-s45)^3*s45^2*(4*s34^3+12*s34^2*s45+8*s34*s45^2+s45^3)+s23^7*(90*s34^3-7353*s34^2*s45-2354*s34*s45^2+2840*s45^3)+s23^6*(-90*s34^4+17537*s34^3*s45-16439*s34^2*s45^2-9442*s34*s45^3+2138*s45^4)-s23*s34*(s34-s45)^2*s45*(90*s34^5-1888*s34^4*s45-22900*s34^3*s45^2-15905*s34^2*s45^3+1494*s34*s45^4+259*s45^5)-s23^5*(72*s34^5+11877*s34^4*s45-43316*s34^3*s45^2+15877*s34^2*s45^3+8641*s34*s45^4+883*s45^5)+s23^4*(72*s34^6-8655*s34^5*s45-18899*s34^4*s45^2+50903*s34^3*s45^3-18955*s34^2*s45^4+243*s34*s45^5-1747*s45^6)+s23^2*s34*(90*s34^7-4863*s34^6*s45+17723*s34^5*s45^2-40595*s34^4*s45^3-2783*s34^3*s45^4+41842*s34^2*s45^5-11872*s34*s45^6+458*s45^7)-s23^3*(90*s34^7-14883*s34^6*s45+23912*s34^5*s45^2+6305*s34^4*s45^3-49536*s34^3*s45^4+22686*s34^2*s45^5-3014*s34*s45^6+554*s45^7))+s12*(42*s23^10*s45+s23^9*(18*s34^2-668*s34*s45+203*s45^2)+518*s34^3*(s34-s45)^3*s45^2*(s34^3+6*s34^2*s45+7*s34*s45^2+2*s45^3)-s23^8*(18*s34^3-672*s34^2*s45+3372*s34*s45^2+101*s45^3)+s23^7*(-90*s34^4+5102*s34^3*s45+5054*s34^2*s45^2-5679*s34*s45^3-1378*s45^4)+s23^6*(90*s34^5-13600*s34^4*s45+16144*s34^3*s45^2+9861*s34^2*s45^3-4062*s34*s45^4-2128*s45^5)+s23*s34^2*(s34-s45)^2*s45*(18*s34^5+1715*s34^4*s45-9909*s34^3*s45^2-16809*s34^2*s45^3-1469*s34*s45^4+1590*s45^5)+s23^5*(54*s34^6+10734*s34^5*s45-42582*s34^4*s45^2+29691*s34^3*s45^3+10296*s34^2*s45^4-2114*s34*s45^5-1289*s45^6)+s23^3*s34*(18*s34^7-6114*s34^6*s45+9694*s34^5*s45^2+36105*s34^4*s45^3-77698*s34^3*s45^4+17636*s34^2*s45^5+13122*s34*s45^6-1915*s45^7)+s23^4*(-54*s34^7+1780*s34^6*s45+25442*s34^5*s45^2-72575*s34^4*s45^3+34210*s34^3*s45^4+12062*s34^2*s45^5-2424*s34*s45^6-277*s45^7)+s23^2*s34*(-18*s34^8+2034*s34^7*s45-12780*s34^6*s45^2+14465*s34^5*s45^3+37908*s34^4*s45^4-46840*s34^3*s45^5-1736*s34^2*s45^6+7485*s34*s45^7-518*s45^8)))/(s23^2*(s12+s23-s34)^2*s34*s45*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)-(3*(s12-s45)*(19*s12^2-20*s12*s23+13*s23^2-38*s12*(s34+s45)+20*s23*(s34+s45)+19*(s34+s45)^2)*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(18*(s12^3*(s34-s45)^2*(-(s23*s34)+s34^2+7*s23*s45-4*s34*s45+3*s45^2)-2*s45^2*(s23-s34+s45)^3*(2*s45^2+s23*(s34+s45))+s12^2*(-((3*s34-10*s45)*(s34-s45)^3*s45)+s23^2*(2*s34^3-13*s34^2*s45+21*s34*s45^2-16*s45^3)-2*s23*(s34^4-5*s34^3*s45+21*s34^2*s45^2-30*s34*s45^3+13*s45^4))+s12*((2*s34-11*s45)*(s34-s45)^3*s45^2-s23^3*(s34^3-4*s34^2*s45+4*s34*s45^2-11*s45^3)+s23*s45*(3*s34^4-9*s34^3*s45+51*s34^2*s45^2-74*s34*s45^3+33*s45^4)+s23^2*(s34^4-4*s34^3*s45+16*s34^2*s45^2-43*s34*s45^3+33*s45^4))))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/72,
p[120]->(s12*(s12^4*s23*(33*s23-33*s34+20*s45-33*s51)*(s23-s51)^2-13*s23*s51^2*(s23^3*s34*(s34+2*s45)-(s34+s45)^2*(s34+s51)^2*(s34-2*s45+s51)+s23*(s34+s45)*(s34+s51)*(3*s34^2-s34*s45-2*s45^2+3*s34*s51+3*s45*s51)-s23^2*(3*s34^3+6*s34*s45*s51+2*s45^2*s51+s34^2*(4*s45+3*s51)))+s12^3*(-46*s23^5+20*s34*s51*(s34+s51)*(s34-s45+s51)^2+s23^4*(-113*s34-66*s45+118*s51)+s23^3*(219*s34^2-147*s34*s45-20*s45^2+332*s34*s51+204*s45*s51-78*s51^2)+s23*(20*s34^4-40*s34^3*s45+6*s34*s51^2*(12*s45+11*s51)+4*s51^2*(-10*s45^2+18*s45*s51+5*s51^2)+s34^2*(20*s45^2+26*s51^2))-s23^2*(80*s34^3+s34^2*(-153*s45+305*s51)+2*s51*(-30*s45^2+105*s45*s51+7*s51^2)+5*s34*(12*s45^2-23*s45*s51+61*s51^2)))+s12^2*(s23^5*(191*s34+46*s51)-s23^4*(71*s34^2-390*s34*s45+452*s34*s51+6*s45*s51+151*s51^2)-20*s34*(s34+s51)*(s34-s45+s51)^2*(2*s45*s51+s34*(s45+s51))-s23^3*(207*s34^3+s34^2*(70*s45+239*s51)+s34*(-259*s45^2+578*s45*s51-283*s51^2)+3*s51*(24*s45^2+18*s45*s51-59*s51^2))+s23^2*(127*s34^4+s34^3*(-280*s45+508*s51)+s34^2*(21*s45^2-340*s45*s51+525*s51^2)+s51*(-20*s45^3+117*s45^2*s51+126*s45*s51^2-85*s51^3)+s34*(60*s45^3-60*s45^2*s51+224*s45*s51^2+26*s51^3))-s23*(40*s34^5+s34^4*(-140*s45+107*s51)+3*s34^3*(40*s45^2-138*s45*s51+67*s51^2)+s51^2*(-20*s45^3+45*s45^2*s51+66*s45*s51^2-13*s51^3)+4*s34*s51*(-10*s45^3+53*s45^2*s51-s45*s51^2+12*s51^3)+s34^2*(-20*s45^3+307*s45^2*s51-364*s45*s51^2+195*s51^3)))+s12*(20*s34*s45*(s34+s45)*(s34+s51)^2*(s34-s45+s51)^2-s23^5*s34*(145*s34+152*s51)+s23^4*(151*s34^3+72*s45*s51^2+s34*s51*(-287*s45+429*s51)+s34^2*(-423*s45+599*s51))+s23^3*(21*s34^4+s34^3*(395*s45-272*s51)+2*s45*(33*s45-85*s51)*s51^2+s34^2*(-451*s45^2+1158*s45*s51-734*s51^2)-2*s34*s51*(131*s45^2-248*s45*s51+214*s51^2))-s23^2*(47*s34^5+s34^4*(5*s45+117*s51)+s34^3*(-357*s45^2+465*s45*s51-77*s51^2)+2*s45*s51^2*(3*s45^2+69*s45*s51-62*s51^2)+s34^2*(213*s45^3-819*s45^2*s51+880*s45*s51^2-324*s51^3)+s34*s51*(167*s45^3-246*s45^2*s51+270*s45*s51^2-177*s51^3))+s23*(s34+s51)*(20*s34^5+s34^4*(-67*s45+54*s51)+2*s45*s51^2*(3*s45^2+36*s45*s51-13*s51^2)+s34^3*(-46*s45^2-75*s45*s51+42*s51^2)+s34^2*(133*s45^3-226*s45^2*s51+111*s45*s51^2-18*s51^3)+s34*(-40*s45^4+167*s45^3*s51-90*s45^2*s51^2+87*s45*s51^3-26*s51^4)))))/(12*s23*s34*(-s12+s23+s34+s45)^2*(s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2),
p[121]->((20*s12^3)/(s34*(-s12+s23+s34+s45)^2)-(72*s12*s34)/(-s12+s23+s34+s45)^2-(13*s34*(-3*s23+3*s34-2*s45))/(-s12+s23+s34+s45)^2-(40*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(60*s12*(s12-s45)*s45)/(s23*(-s12+s23+s34+s45)^2)+(138*s12*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(176*s23*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(13*s23*s34*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(26*s23*s45*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(39*s23*s45^2*(s34+s45))/(s12*s34*(-s12+s23+s34+s45)^2)-(52*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)+(26*s45^2*(s34+s45)^2)/(s12*s34*(-s12+s23+s34+s45)^2)+(39*s45*(-s12+s45)*(3*s23-3*s34+2*s45))/(s34*(-s12+s23+s34+s45)^2)-(13*s45*(s34+s45)^2*(3*s23-3*s34+2*s45))/(s12*s34*(-s12+s23+s34+s45)^2)+(30*s34*(-3*s23+5*s45))/(-s12+s23+s34+s45)^2+(3*(13*s34^2-71*s23*s45))/(-s12+s23+s34+s45)^2+(20*(-s12^3+s12^2*s34+s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)+(2*(23*s12^2+7*s23^2+23*s45^2-13*s12*(3*s23-3*s34+2*s45)))/(-s12+s23+s34+s45)^2+(s12*(235*s23*s45+13*s12*(3*s23-3*s34+2*s45)))/(s34*(-s12+s23+s34+s45)^2)+(4*(s12*(37*s23-23*s45)+13*s45*(3*s23-3*s34+2*s45)))/(-s12+s23+s34+s45)^2-(2*(49*s45^3+s12^2*(49*s23+43*s45)))/(s34*(-s12+s23+s34+s45)^2)+(20*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*s45*(s23-s34-s51))+(13*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+((s12*s23-s34*(s23+s45))^2*(s12^2*s23^2*(33*s23-33*s34+20*s45)-2*s12*(23*s23^4-10*s34^2*(s34-s45)^2+s23^3*(40*s34+33*s45)+20*s23*s34*(2*s34^2-3*s34*s45+s45^2)+s23^2*(-93*s34^2+47*s34*s45+10*s45^2))+s34*(145*s23^4-20*s34*(s34-s45)^2*(s34+s45)+s23^3*(-151*s34+278*s45)+s23^2*(-21*s34^2-244*s34*s45+173*s45^2)+s23*(47*s34^3+26*s34^2*s45-113*s34*s45^2+40*s45^3))))/(s23*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12^4*s23^3*(-33*s23^3+33*s23^2*(5*s34-3*s45)+s23*(-231*s34^2+258*s34*s45-40*s45^2)+3*s34*(33*s34^2-53*s34*s45+20*s45^2))+s12^3*s23*(26*s23^6+12*s34^3*(s34-s45)^3+s23^5*(-96*s34+223*s45)+s23^4*(-260*s34^2-508*s34*s45+277*s45^2)+s23^2*s34*(-330*s34^3+304*s34^2*s45+119*s34*s45^2-132*s45^3)+s23*s34^2*(-40*s34^3+51*s34^2*s45+5*s34*s45^2-16*s45^3)+s23^3*(688*s34^3-34*s34^2*s45-557*s34*s45^2+80*s45^3))+s12^2*(46*s23^8-40*s34^4*(s34-s45)^3*s45-2*s23^7*(59*s34+3*s45)+s23^6*(387*s34^2-109*s34*s45-190*s45^2)-4*s23*s34^3*(s34-s45)^2*(6*s34^2-55*s34*s45+19*s45^2)+s23^5*(-25*s34^3+1065*s34^2*s45+272*s34*s45^2-178*s45^3)+s23^4*(-875*s34^4-938*s34^3*s45+926*s34^2*s45^2+347*s34*s45^3-40*s45^4)+s23^3*s34*(567*s34^4+115*s34^3*s45-1028*s34^2*s45^2+412*s34*s45^3+84*s45^4)+s23^2*s34^2*(42*s34^4-355*s34^3*s45+700*s34^2*s45^2-473*s34*s45^3+112*s45^4))+2*s34^2*(s23+s45)*(76*s23^7-20*s34^2*(s34-s45)^3*s45*(s34+s45)+s23^6*(-234*s34+292*s45)+s23^5*(367*s34^2-755*s34*s45+486*s45^2)-s23*s34*(s34-s45)^2*(7*s34^3-77*s34^2*s45-100*s34*s45^2+50*s45^3)+s23^4*(-318*s34^3+880*s34^2*s45-1054*s34*s45^2+440*s45^3)+s23^3*(84*s34^4-492*s34^3*s45+949*s34^2*s45^2-803*s34*s45^3+210*s45^4)+4*s23^2*(8*s34^5+s34^4*s45-80*s34^3*s45^2+154*s34^2*s45^3-80*s34*s45^4+10*s45^5))-2*s12*s34*(105*s23^8-20*s34^3*(s34-s45)^3*s45*(s34+2*s45)+s23^7*(-310*s34+243*s45)+s23^6*(556*s34^2-380*s34*s45+183*s45^2)-2*s23*s34^2*(s34-s45)^2*(3*s34^3-22*s34^2*s45-118*s34*s45^2+47*s45^3)+s23^5*(-438*s34^3+422*s34^2*s45+352*s34*s45^2+63*s45^3)+s23^4*(-95*s34^4-64*s34^3*s45-955*s34^2*s45^2+770*s34*s45^3+24*s45^4)+s23^3*(194*s34^5-457*s34^4*s45+1224*s34^3*s45^2-1331*s34^2*s45^3+436*s34*s45^4+6*s45^5)+2*s23^2*s34*(-3*s34^5+100*s34^4*s45-423*s34^3*s45^2+610*s34^2*s45^3-302*s34*s45^4+44*s45^5)))/(s23*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)+(13*(s12-s45)*(-s12+s34+s45)^2*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(-13*s45^4*(s23-s34+s45)^3+s12^3*(s34-s45)^2*(-20*s23*s34+20*s34^2+59*s23*s45-53*s34*s45+33*s45^2)+s12^2*(-((20*s34-79*s45)*(s34-s45)^3*s45)+s23^2*(40*s34^3-112*s34^2*s45+151*s34*s45^2-118*s45^3)+s23*(-40*s34^4+120*s34^3*s45-330*s34^2*s45^2+447*s34*s45^3-197*s45^4))+s12*(-59*(s34-s45)^3*s45^3+s23^3*(-20*s34^3+13*s34^2*s45-13*s34*s45^2+59*s45^3)+s23*s45*(20*s34^4-7*s34^3*s45+203*s34^2*s45^2-367*s34*s45^3+177*s45^4)+s23^2*(20*s34^4-27*s34^3*s45+39*s34^2*s45^2-203*s34*s45^3+177*s45^4)))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/48,
p[122]->(s12*((-151*s12*s34)/((s12-s23-s45)*(-s12+s34+s45)^2)-(1140*s12*s23*s45)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2)-(660*s12*s23*s45^2)/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2)-(1683*s12*s45^2)/(s34*(s12-s23-s45)*(-s12+s34+s45)^2)+(18*s12^4*(-s12+s23))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(s12^3*(232*s12-232*s23-1471*s45))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(2*s12^3*(143*s12-134*s23-482*s45)*s45)/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(12*s12*(43*s23+83*s45))/((s12-s23-s45)*(-s12+s34+s45)^2)+(12*s12^2*s45^2*(58*s23+113*s45))/(s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(3*s12^2*(-187*s12+190*s23+166*s34+727*s45))/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(3*s12^2*s45*(416*s23+1007*s45))/(s34*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+(2*s23*(80*s34^3+258*s34^2*s45+285*s34*s45^2+107*s45^3)+s45*(151*s34^3+498*s34^2*s45-874*s12*s45^2+561*s34*s45^2+214*s45^3))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)^2)+(9*s12^2*(-s12+s45))/(s23*(s12-s34)^2*(s12-s34-s51))+(9*s12*(-s12+s45))/((s23-s34)^2*(s23-s34-s51))+(s12*(s12^5*s23*(18*s23^3-193*s23*s34*(s34+s45)+110*s34^2*(s34+s45)+s23^2*(74*s34+92*s45))-s12^4*(18*s23^5+110*s34^3*s45*(s34+s45)+s23^4*(191*s34+209*s45)+2*s23*s34^2*(229*s34^2+293*s34*s45+64*s45^2)+s23^3*(22*s34^2+316*s34*s45+276*s45^2)-s23^2*s34*(653*s34^2+1149*s34*s45+478*s45^2))-s34^2*(s23+s45)*(s34+s45)*(119*s34^2*s45*(s34+s45)^2+9*s23^4*(6*s34+7*s45)+2*s23^3*(10*s34^2+92*s34*s45+91*s45^2)+s23*s34*(128*s34^3+81*s34^2*s45-258*s34*s45^2-211*s45^3)-s23^2*(202*s34^3+438*s34^2*s45+144*s34*s45^2-101*s45^3))+s12^3*(9*s23^5*(11*s34+9*s45)+6*s34^3*s45*(58*s34^2+113*s34*s45+55*s45^2)+4*s23^4*(128*s34^2+237*s34*s45+91*s45^2)+s23*s34^2*(705*s34^3+1381*s34^2*s45+400*s34*s45^2-276*s45^3)-2*s23^2*s34*(323*s34^3+1204*s34^2*s45+1028*s34*s45^2+138*s45^3)+s23^3*(-616*s34^3-179*s34^2*s45+785*s34*s45^2+276*s45^3))-s12^2*(9*s23^5*(22*s34^2+31*s34*s45+7*s45^2)+s23^4*(543*s34^3+1527*s34^2*s45+1175*s34*s45^2+173*s45^3)+s34^3*s45*(357*s34^3+1172*s34^2*s45+1145*s34*s45^2+330*s45^3)+s23*s34^2*(476*s34^4+1700*s34^3*s45+991*s34^2*s45^2-729*s34*s45^3-496*s45^4)+s23^3*(-1204*s34^4-1567*s34^3*s45+481*s34^2*s45^2+918*s34*s45^3+92*s45^4)+s23^2*s34*(23*s34^4-2125*s34^3*s45-3612*s34^2*s45^2-1336*s34*s45^3+110*s45^4))+s12*s34*(9*s23^5*(19*s34^2+35*s34*s45+14*s45^2)+s34^2*s45*(s34+s45)^2*(119*s34^2+476*s34*s45+110*s45^2)+2*s23^4*(112*s34^3+523*s34^2*s45+647*s34*s45^2+209*s45^3)+s23^3*(-842*s34^4-1784*s34^3*s45-406*s34^2*s45^2+965*s34*s45^3+375*s45^4)+s23*s34*(119*s34^5+1042*s34^4*s45+1303*s34^3*s45^2-282*s34^2*s45^3-864*s34*s45^4-202*s45^5)+s23^2*(337*s34^5-666*s34^4*s45-2860*s34^3*s45^2-2111*s34^2*s45^3-135*s34*s45^4+101*s45^5))))/(s23*(s12-s34)*(s23-s34)*s34^2*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*s51^2)-(s12*(s12^6*s23*(36*s23^3+83*s34^2*(s34+s45)+4*s23^2*(5*s34+23*s45)-4*s23*s34*(37*s34+46*s45))+s12^5*(-36*s23^5+110*s34^4*(s34+s45)-9*s23^4*(47*s34+55*s45)+s23^3*(562*s34^2+230*s34*s45-368*s45^2)-4*s23*s34^2*(144*s34^2+227*s34*s45+83*s45^2)+8*s23^2*s34*(51*s34^2+143*s34*s45+92*s45^2))+s12^4*(s23^5*(385*s34+349*s45)-s34^4*(458*s34^2+779*s34*s45+321*s45^2)+s23^4*(910*s34^2+2323*s34*s45+1269*s45^2)+s23^2*s34*(128*s34^3-1599*s34^2*s45-2903*s34*s45^2-1104*s45^3)-2*s23^3*(1223*s34^3+1902*s34^2*s45+313*s34*s45^2-276*s45^3)+s23*s34^2*(1391*s34^3+3267*s34^2*s45+2374*s34*s45^2+498*s45^3))+s34^2*(s34+s45)*(-119*s34^4*s45*(s34+s45)^2-s23*s34^2*(s34+s45)^2*(128*s34^2-262*s34*s45-83*s45^2)+s23^5*(268*s34^2+536*s34*s45+277*s45^2)+s23^4*(-494*s34^3-610*s34^2*s45+244*s34*s45^2+387*s45^3)+s23^2*s34*(298*s34^4+798*s34^3*s45+518*s34^2*s45^2-157*s34*s45^3-184*s45^4)+s23^3*(56*s34^4-620*s34^3*s45-1307*s34^2*s45^2-566*s34*s45^3+92*s45^4))-s12^3*(2*s23^5*(599*s34^2+912*s34*s45+295*s45^2)-s34^4*(705*s34^3+1841*s34^2*s45+1439*s34*s45^2+303*s45^3)+s23^4*(85*s34^3+2967*s34^2*s45+4151*s34*s45^2+1197*s45^3)+s23^2*s34*(1686*s34^4+1260*s34^3*s45-3015*s34^2*s45^2-3325*s34*s45^3-736*s45^4)-s23^3*(3746*s34^4+9721*s34^3*s45+6677*s34^2*s45^2+298*s34*s45^3-368*s45^4)+s23*s34^2*(1392*s34^4+5169*s34^3*s45+5949*s34^2*s45^2+2504*s34*s45^3+332*s45^4))+s12*s34*(s34+s45)*(-2*s23^5*(536*s34^2+831*s34*s45+277*s45^2)+s23^4*(1598*s34^3+804*s34^2*s45-1685*s34*s45^2-774*s45^3)+s23^3*(508*s34^4+3809*s34^3*s45+4366*s34^2*s45^2+755*s34*s45^3-184*s45^4)+s23*s34^2*(250*s34^4-979*s34^3*s45-2242*s34^2*s45^2-1161*s34*s45^3-148*s45^4)+s34^3*(119*s34^4+714*s34^3*s45+824*s34^2*s45^2+220*s34*s45^3-9*s45^4)+s23^2*s34*(-1394*s34^4-2614*s34^3*s45-574*s34^2*s45^2+1050*s34*s45^3+359*s45^4))+s12^2*(s23^5*(1653*s34^3+3405*s34^2*s45+1993*s34*s45^2+277*s45^3)-s34^4*(476*s34^4+1886*s34^3*s45+2308*s34^2*s45^2+981*s34*s45^3+83*s45^4)+s23^4*(-1542*s34^4-159*s34^3*s45+4129*s34^2*s45^2+3025*s34*s45^3+387*s45^4)+s23^2*s34*(2394*s34^5+4811*s34^4*s45+997*s34^3*s45^2-3049*s34^2*s45^3-1777*s34*s45^4-184*s45^5)-2*s23^3*(1223*s34^5+4996*s34^4*s45+5961*s34^3*s45^2+2049*s34^2*s45^3-131*s34*s45^4-46*s45^5)+s23*s34^2*(372*s34^5+3578*s34^4*s45+6670*s34^3*s45^2+4484*s34^2*s45^3+1103*s34*s45^4+83*s45^5))))/(s23*(s12-s34)^2*(s23-s34)^2*s34^2*(-s12+s23+s45)*(s34+s45)*(-s12+s34+s45)^2*s51)))/9,
p[123]->(s23*(s34+s45)^2*(2*s23*(80*s34^2+178*s34*s45+107*s45^2)+s45*(151*s34^2+347*s34*s45+214*s45^2))*s51^2*(s34+s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-s12^7*s23*(s23-s51)*(18*s23^3+110*s34^3+s23^2*(74*s34+92*s45-54*s51)+2*(46*s45-9*s51)*s51^2+s34*s51*(193*s45+74*s51)+s34^2*(110*s45+193*s51)-s23*(193*s34^2+193*s34*s45+148*s34*s51+184*s45*s51-54*s51^2))+s12^6*(18*s23^6+s23^5*(209*s34+209*s45-54*s51)+110*s34^2*(s34+s45)*(s45-s51)*s51*(s34+s51)+s23^4*(96*s34^2+426*s34*s45+276*s45^2-803*s34*s51-839*s45*s51+36*s51^2)-s23^3*(846*s34^3+s34^2*(1268*s45+435*s51)+s34*(386*s45^2+1483*s45*s51-1155*s51^2)+s51*(1012*s45^2-1263*s45*s51-36*s51^2))+s23*(4*s34^4*(55*s45-142*s51)+s34^3*(220*s45^2-889*s45*s51-841*s51^2)+2*s51^3*(-230*s45^2+106*s45*s51+9*s51^2)+s34*s51^2*(-855*s45^2-631*s45*s51+176*s51^2)-s34^2*s51*(321*s45^2+1678*s45*s51+243*s51^2))+s23^2*(568*s34^4+s34^3*(503*s45+1797*s51)+s34*s51*(1241*s45^2+1688*s45*s51-737*s51^2)+s51^2*(1196*s45^2-845*s45*s51-54*s51^2)+s34^2*(-65*s45^2+3056*s45*s51+582*s51^2)))-s12^5*(9*s23^6*(13*s34+9*s45+2*s51)+s23^5*(703*s34^2+1175*s34*s45+364*s45^2-410*s34*s51-320*s45*s51-72*s51^2)+s34^2*(s45-s51)*(s34+s51)*(s45*s51*(440*s45+119*s51)+2*s34^2*(55*s45+174*s51)+s34*(110*s45^2+788*s45*s51+119*s51^2))+s23^2*(1163*s34^5+2*s34^4*(657*s45+1609*s51)+s34^3*(-621*s45^2+7787*s45*s51-27*s51^2)+s34^2*(-754*s45^3+5949*s45^2*s51+1903*s45*s51^2-2833*s51^3)+s34*s51*(1398*s45^3+3882*s45^2*s51-5669*s45*s51^2-637*s51^3)+s51^2*(2024*s45^3-2782*s45^2*s51-835*s45*s51^2+18*s51^3))+s23^4*(-594*s34^3+s34^2*(328*s45-2605*s51)+s34*(1270*s45^2-4697*s45*s51+296*s51^2)+2*(138*s45^3-965*s45^2*s51+85*s45*s51^2+54*s51^3))+s23^3*(-1299*s34^4+s34^3*(-3535*s45+870*s51)+s34^2*(-2218*s45^2-1317*s45*s51+3918*s51^2)+6*s51*(-230*s45^3+593*s45^2*s51+100*s45*s51^2-12*s51^3)+s34*(-3621*s45^2*s51+7530*s45*s51^2+402*s51^3))+s23*(s34^5*(916*s45-1163*s51)+s34^4*(1374*s45^2-1763*s45*s51-1640*s51^2)+2*s45*s51^3*(-460*s45^2+395*s45*s51+152*s51^2)+2*s34^3*(229*s45^3-548*s45^2*s51-1990*s45*s51^2-65*s51^3)+s34*s51^2*(-1490*s45^3-1531*s45^2*s51+1661*s45*s51^2+232*s51^3)+s34^2*s51*(-496*s45^3-3794*s45^2*s51-795*s45*s51^2+817*s51^3)))-s12*(s34+s45)*(9*s23^6*s34^2*(6*s34+7*s45)*(s34+s51)+119*s34^2*s45^2*(s34+s45)^2*(s45-s51)*(s34+s51)^3+s23^5*s34*(s34+s51)*(20*s34^3+s34*s45*(308*s45-545*s51)+s34^2*(292*s45-322*s51)-214*s45^2*s51)+s23^4*(-202*s34^6-32*s34*s45^2*(5*s45-34*s51)*s51^2+491*s45^3*s51^3-2*s34^5*(199*s45+25*s51)+s34^4*(278*s45^2-945*s45*s51+332*s51^2)+s34^2*s45*s51*(91*s45^2-645*s45*s51+964*s51^2)+s34^3*(528*s45^3-885*s45^2*s51-99*s45*s51^2+340*s51^3))+s23*s45*(s34+s51)^2*(s34^5*(366*s45-247*s51)+2*s45^3*s51^2*(61*s45+544*s51)+s34^4*(557*s45^2-104*s45*s51+87*s51^2)+3*s34*s45^2*s51*(3*s45^2+409*s45*s51+748*s51^2)+s34^3*(-20*s45^3+578*s45^2*s51+995*s45*s51^2+302*s51^3)+s34^2*s45*(-211*s45^3+444*s45^2*s51+1977*s45*s51^2+1494*s51^3))+s23^3*(128*s34^7+3*s45^3*(129*s45-455*s51)*s51^3+s34^6*(-323*s45+426*s51)+s34^5*(-1114*s45^2+456*s45*s51+213*s51^2)-s34*s45^2*s51^2*(59*s45^2+1522*s45*s51+2584*s51^2)+2*s34^2*s45*s51*(76*s45^3-801*s45^2*s51-1712*s45*s51^2-757*s51^3)-s34^4*(315*s45^3+1258*s45^2*s51-157*s45*s51^2+317*s51^3)+s34^3*(384*s45^4-1199*s45^3*s51-1482*s45^2*s51^2-1985*s45*s51^3-232*s51^4))+s23^2*(s34+s51)*(s34^6*(375*s45-128*s51)+s34^5*(198*s45^2+560*s45*s51+87*s51^2)+s45^3*s51^2*(-122*s45^2-1475*s45*s51+874*s51^2)-s34*s45^2*s51*(9*s45^3+1168*s45^2*s51+1053*s45*s51^2-1710*s51^3)+s34^4*(-835*s45^3+1405*s45^2*s51+1181*s45*s51^2+375*s51^3)+s34^3*(-566*s45^4+267*s45^3*s51+1735*s45^2*s51^2+1909*s45*s51^3+160*s51^4)+s34^2*s45*(101*s45^4-468*s45^3*s51-306*s45^2*s51^2+1821*s45*s51^3+1032*s51^4)))+s12^4*(9*s23^6*(33*s34^2+40*s34*s45+7*s45^2+11*s34*s51+9*s45*s51)+s23^5*(1055*s34^3+s34^2*(2574*s45-1181*s51)+s34*(1620*s45^2-1560*s45*s51-529*s51^2)+s45*(173*s45^2-433*s45*s51-529*s51^2))+s34^2*(s34+s45)*(s45-s51)*(s34+s51)*(4*s45*s51*(165*s45+119*s51)+s34^2*(348*s45+357*s51)+2*s34*(165*s45^2+641*s45*s51+119*s51^2))+s23^4*(-1820*s34^4-2*s34^3*(617*s45+1906*s51)+s34^2*(2214*s45^2-9629*s45*s51+1475*s51^2)+s34*(1558*s45^3-7286*s45^2*s51+1638*s45*s51^2+993*s51^3)+s45*(92*s45^3-1631*s45^2*s51+163*s45*s51^2+1101*s51^3))+s23^3*(-623*s34^5+s34^4*(-5149*s45+3471*s51)+s34^3*(-5847*s45^2+2529*s45*s51+5637*s51^2)+3*s45*s51*(-276*s45^3+1392*s45^2*s51+657*s45*s51^2-313*s51^3)-s34^2*(827*s45^3+4180*s45^2*s51-15667*s45*s51^2+34*s51^3)+s34*(386*s45^4-3904*s45^3*s51+14206*s45^2*s51^2+1667*s45*s51^3-795*s51^4))+s23^2*(1181*s34^6+s34^5*(2435*s45+2586*s51)+s34^4*(-1017*s45^2+9845*s45*s51-1367*s51^2)+2*s45*s51^2*(828*s45^3-2059*s45^2*s51-1507*s45*s51^2+143*s51^3)-s34^3*(3061*s45^3-10282*s45^2*s51+1695*s45*s51^2+4296*s51^3)+s34^2*(-772*s45^4+3595*s45^3*s51+1605*s45^2*s51^2-13956*s45*s51^3-1118*s51^4)+s34*s51*(608*s45^4+3607*s45^3*s51-14066*s45^2*s51^2-3808*s45*s51^3+232*s51^4))+s23*(s34^6*(1410*s45-1181*s51)+s34^5*(3231*s45^2-1212*s45*s51-1858*s51^2)+10*s45^2*s51^3*(-92*s45^2+140*s45*s51+125*s51^2)+s34^4*(1875*s45^3+677*s45^2*s51-3820*s45*s51^2+59*s51^3)+s34*s45*s51^2*(-1270*s45^3-1294*s45^2*s51+5526*s45*s51^2+1703*s51^3)+s34^2*s51*(-662*s45^4-3315*s45^3*s51+1386*s45^2*s51^2+5344*s45*s51^3+561*s51^4)+s34^3*(54*s45^4+46*s45^3*s51-4007*s45^2*s51^2+1729*s45*s51^3+1416*s51^4)))-s12^3*(9*s23^6*(41*s34^3+7*s45^2*s51+22*s34^2*(3*s45+s51)+s34*s45*(21*s45+31*s51))+s23^5*(767*s34^4+s34^3*(2771*s45-1650*s51)-s45^2*s51*(167*s45+797*s51)+s34*s45*(654*s45^2-1169*s45*s51-1997*s51^2)+6*s34^2*(458*s45^2-457*s45*s51-194*s51^2))+s34^2*(s34+s45)*(s45-s51)*(s34+s51)*(119*s34^3*(3*s45+s51)+2*s45^2*s51*(220*s45+357*s51)+6*s34*s45*(55*s45^2+293*s45*s51+119*s51^2)+s34^2*(815*s45^2+1190*s45*s51+119*s51^2))+s23^4*(-2046*s34^5-s34^4*(2808*s45+2711*s51)+s45^2*s51*(-468*s45^2-40*s45*s51+2369*s51^2)+s34^3*(1602*s45^2-9455*s45*s51+2840*s51^2)+s34^2*(3058*s45^3-10189*s45^2*s51+4630*s45*s51^2+2304*s51^3)+s34*s45*(640*s45^3-3841*s45^2*s51+1732*s45*s51^2+4637*s51^3))+s23^3*(360*s34^6+s34^5*(-3995*s45+4128*s51)+s34^4*(-8039*s45^2+5267*s45*s51+3538*s51^2)+s45^2*s51*(-184*s45^3+2190*s45^2*s51+2673*s45*s51^2-2599*s51^3)-s34^3*(2966*s45^3+2707*s45^2*s51-13076*s45*s51^2+2042*s51^3)+s34*s45*(193*s45^4-1767*s45^3*s51+10383*s45^2*s51^2+2277*s45*s51^3-4399*s51^4)+s34^2*(893*s45^4-5375*s45^3*s51+17587*s45^2*s51^2-2204*s45*s51^3-1908*s51^4))+s23^2*(595*s34^7+s34^6*(2765*s45+648*s51)+s34^5*(169*s45^2+7511*s45*s51-1521*s51^2)+2*s45^2*s51^2*(322*s45^3-1516*s45^2*s51-2393*s45*s51^2+482*s51^3)-s34^4*(4623*s45^3-10192*s45^2*s51+2397*s45*s51^2+2255*s51^3)-s34^3*(2696*s45^4-2948*s45^3*s51+2659*s45^2*s51^2+12102*s45*s51^3+15*s51^4)+s34*s45*s51*(56*s45^4+1079*s45^3*s51-15982*s45^2*s51^2-7521*s45*s51^3+1480*s51^4)-s34^2*(92*s45^5+271*s45^4*s51+1510*s45^3*s51^2+22455*s45^2*s51^3+3020*s45*s51^4-570*s51^5))+s23*(119*s34^7*(8*s45-5*s51)+s34^6*(3586*s45^2-451*s45*s51-1168*s51^2)+10*s45^3*s51^3*(-46*s45^2+131*s45*s51+232*s51^2)+s34^5*(3317*s45^3+3928*s45^2*s51-2016*s45*s51^2-76*s51^3)+s34*s45^2*s51^2*(-525*s45^3+104*s45^2*s51+9014*s45*s51^2+4492*s51^3)+s34^4*(297*s45^4+4315*s45^3*s51+1815*s45^2*s51^2+3452*s45*s51^3+995*s51^4)+s34^2*s45*s51*(-570*s45^4-1066*s45^3*s51+7140*s45^2*s51^2+13455*s45*s51^3+2742*s51^4)+s34^3*(-386*s45^5-39*s45^4*s51+2158*s45^3*s51^2+9960*s45^2*s51^3+6926*s45*s51^4+498*s51^5)))+s12^2*(9*s23^6*s34*(25*s34^3+14*s45^2*s51+7*s34*s45*(3*s45+5*s51)+s34^2*(48*s45+19*s51))+s34^2*s45*(s34+s45)^2*(s45-s51)*(s34+s51)^2*(119*s34^2+238*s34*(2*s45+s51)+2*s45*(55*s45+238*s51))+s23^5*(244*s34^5+s34^4*(1475*s45-1127*s51)-340*s45^3*s51^2-s34*s45^2*s51*(73*s45+1628*s51)+s34^2*s45*(789*s45^2-895*s45*s51-2353*s51^2)+s34^3*(2092*s45^2-2057*s45*s51-1029*s51^2))+s23^4*(-1044*s34^6-s34^5*(2180*s45+823*s51)+s45^3*s51^2*(-69*s45+1867*s51)+s34^4*(262*s45^2-4679*s45*s51+2117*s51^2)+s34*s45^2*s51*(-449*s45^2+230*s45*s51+5437*s51^2)+s34^3*(2582*s45^3-6663*s45^2*s51+4116*s45*s51^2+1910*s51^3)+2*s34^2*s45*(538*s45^3-1520*s45^2*s51+1077*s45*s51^2+2758*s51^3))+s23^3*(465*s34^7-19*s34^6*(79*s45-114*s51)+3*s45^3*s51^2*(139*s45^2+551*s45*s51-961*s51^2)+s34^5*(-5461*s45^2+3510*s45*s51+825*s51^2)+s34*s45^2*s51*(-223*s45^3+2493*s45^2*s51+519*s45*s51^2-6983*s51^3)-s34^4*(3568*s45^3+1965*s45^2*s51-3654*s45*s51^2+2261*s51^3)+s34^2*s45*(577*s45^4-1925*s45^3*s51+4605*s45^2*s51^2-5201*s45*s51^3-5704*s51^4)+s34^3*(576*s45^4-5191*s45^3*s51+5556*s45^2*s51^2-6454*s45*s51^3-1568*s51^4))+s23*(119*s34^8*(2*s45-s51)+s34^7*(1875*s45^2-470*s45*s51-302*s51^2)+2*s45^4*s51^3*(-46*s45^2+314*s45*s51+1115*s51^2)+s34^6*(2841*s45^3+2794*s45^2*s51-1071*s45*s51^2-96*s51^3)+s34*s45^3*s51^2*(-83*s45^3+677*s45^2*s51+7856*s45*s51^2+5578*s51^3)+s34^5*(771*s45^4+6201*s45^3*s51+3370*s45^2*s51^2+1714*s45*s51^3+238*s51^4)+s34^2*s45^2*s51*(-193*s45^4-131*s45^3*s51+8799*s45^2*s51^2+16471*s45*s51^3+4860*s51^4)+s34^4*(-635*s45^5+2434*s45^4*s51+9005*s45^3*s51^2+10372*s45^2*s51^3+3722*s45*s51^4+151*s51^5)+s34^3*s45*(-202*s45^5-815*s45^4*s51+4836*s45^3*s51^2+16538*s45^2*s51^3+12781*s45*s51^4+1645*s51^5))+s23^2*(119*s34^8+s34^7*(1626*s45-259*s51)+s34^6*(1203*s45^2+3590*s45*s51-582*s51^2)+s34^5*(-2962*s45^3+7228*s45^2*s51+1160*s45*s51^2+326*s51^3)+s45^3*s51^2*(92*s45^3-1045*s45^2*s51-3814*s45*s51^2+1356*s51^3)-s34*s45^2*s51*(9*s45^4+243*s45^3*s51+9185*s45^2*s51^2+6085*s45*s51^3-3048*s51^4)+s34^4*(-3325*s45^4+1633*s45^3*s51+2327*s45^2*s51^2-209*s45*s51^3+1046*s51^4)-s34^3*(548*s45^5+2286*s45^4*s51+2319*s45^3*s51^2+7393*s45^2*s51^3-2789*s45*s51^4-516*s51^5)+s34^2*s45*(101*s45^5-495*s45^4*s51-3347*s45^3*s51^2-14854*s45^2*s51^3-618*s45*s51^4+2226*s51^5))))/(36*s12*s23*s34^2*(s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2*(s12-s34-s51)*(s23-s34-s51)*s51^2),
p[124]->-(s12*(4*s12^6*(s23-s51)*(s23-s34-s51)+s45*(s34+s45)^2*(-19*s23*s34^2-13*s34^2*s45+10*s23*s45^2+4*s45^3)*s51^2-2*s12^5*(s23-s34-s51)*(5*s23^2+12*s23*s34+8*s23*s45+2*s34*s45-5*s23*s51-4*s34*s51-12*s45*s51)+s12^4*(6*s23^3*(6*s34+5*s45)+s23^2*(9*s34^2+8*s45*(3*s45-10*s51)+56*s34*(s45-s51))+60*s45^2*s51^2+40*s34*s45*s51*(s45+s51)+s34^3*(-20*s45+7*s51)+s34^2*(-16*s45^2+32*s45*s51-9*s51^2)-s23*(45*s34^3+10*s45*(8*s45-5*s51)*s51+s34^2*(66*s45+32*s51)+4*s34*(2*s45^2+22*s45*s51-5*s51^2)))+s12^3*(-(s23^3*(45*s34^2+82*s34*s45+30*s45^2))+s34^4*(25*s45-12*s51)-80*s45^3*s51^2-40*s34*s45^2*s51*(s45+2*s51)+12*s34^2*s45*(2*s45^2-4*s45*s51+3*s51^2)+s34^3*(60*s45^2-21*s45*s51+26*s51^2)+2*s23^2*(4*s34^3-8*s45^3-42*s34*s45*(s45-2*s51)+60*s45^2*s51+s34^2*(-27*s45+26*s51))+s23*(37*s34^4+20*s45^2*(4*s45-5*s51)*s51+3*s34^3*(37*s45+14*s51)+s34^2*(54*s45^2+96*s45*s51+9*s51^2)-4*s34*s45*(2*s45^2-33*s45*s51+20*s51^2)))+s12^2*(s23^3*(25*s34^3+71*s34^2*s45+56*s34*s45^2+10*s45^3)+s23^2*(-13*s34^4+s34^2*s45*(81*s45-104*s51)+4*s45^3*(s45-20*s51)+5*s34^3*(2*s45-5*s51)+56*s34*s45^2*(s45-3*s51))-12*s34^5*(s45-s51)+60*s45^4*s51^2+20*s34*s45^3*s51*(s45+4*s51)+s34^4*(-50*s45^2+24*s45*s51-13*s51^2)-3*s34^3*s45*(20*s45^2-7*s45*s51+26*s51^2)-2*s34^2*s45^2*(8*s45^2-16*s45*s51+27*s51^2)-s23*(12*s34^5+20*s45^3*(2*s45-5*s51)*s51+3*s34^4*(23*s45+8*s51)+3*s34^2*s45*(2*s45^2+32*s45*s51+9*s51^2)-4*s34*s45^2*(3*s45^2-22*s45*s51+30*s51^2)+s34^3*(87*s45^2+84*s45*s51+38*s51^2)))+s12*(-(s23^3*s34*(6*s34^3+19*s34^2*s45+26*s34*s45^2+10*s45^3))+s23^2*(6*s34^5-14*s34*s45^3*(s45-4*s51)+20*s45^4*s51+s34^4*(s45+12*s51)+4*s34^2*s45^2*(-9*s45+13*s51)+s34^3*s45*(-18*s45+25*s51))+s23*(6*s34^5*(3*s45-s51)+2*s45^4*(4*s45-25*s51)*s51+s34^4*(32*s45^2+24*s45*s51+19*s51^2)+s34^2*s45^2*(-6*s45^2+32*s45*s51+27*s51^2)-2*s34*s45^3*(2*s45^2-11*s45*s51+40*s51^2)+s34^3*s45*(21*s45^2+42*s45*s51+76*s51^2))+s45*(12*s34^5*(s45-s51)-24*s45^4*s51^2-4*s34*s45^3*s51*(s45+10*s51)+4*s34^2*s45^2*(s45^2-2*s45*s51+9*s51^2)+s34^4*(25*s45^2-12*s45*s51+26*s51^2)+s34^3*s45*(20*s45^2-7*s45*s51+78*s51^2)))))/(3*s34^3*(s12-s45)*(s12-s23-s45)*(-s12+s34+s45)^2*s51^2),
p[125]->(-4*s12^7*(s23-s51)^2*(s23-s34-s51)+s45*(s34+s45)^2*(19*s23*s34^2+13*s34^2*s45-10*s23*s45^2-4*s45^3)*s51^2*(s23*s34+s45*(s34+s51))+2*s12^6*(s23-s34-s51)*(5*s23^3+2*s23^2*(7*s34+4*s45-5*s51)+2*(2*s34+7*s45)*s51^2+s23*(4*s34*s45-18*s34*s51-22*s45*s51+5*s51^2))+s12^5*(-2*s23^4*(23*s34+15*s45)+3*s34^2*(16*s45-3*s51)*s51^2+84*s45^2*s51^3+12*s34*s45*s51^2*(7*s45+4*s51)+s34^3*(4*s45^2+12*s45*s51-25*s51^2)+s23^3*(-23*s34^2-24*s45*(s45-5*s51)+s34*(-82*s45+112*s51))+s23*(12*s34^3*(4*s45-5*s51)+60*s45*s51^2*(-3*s45+s51)+s34^2*(28*s45^2-132*s45*s51-31*s51^2)+4*s34*s51*(-15*s45^2-39*s45*s51+5*s51^2))+s23^2*(69*s34^3+30*s45*(4*s45-5*s51)*s51+s34^2*(64*s45+63*s51)-2*s34*(4*s45^2-95*s45*s51+43*s51^2)))+s12^4*(s23^4*(81*s34^2+112*s34*s45+30*s45^2)+s23^3*(s34^3+2*s34*s45*(69*s45-173*s51)+s34^2*(146*s45-153*s51)+4*s45^2*(4*s45-45*s51))-15*s34^2*s45*(8*s45-3*s51)*s51^2-140*s45^3*s51^3-20*s34*s45^2*s51^2*(7*s45+6*s51)-2*s34^4*(10*s45^2+9*s45*s51-32*s51^2)+s34^3*(-16*s45^3-48*s45^2*s51+109*s45*s51^2+26*s51^3)-s23^2*(82*s34^4+60*s45^2*(2*s45-5*s51)*s51+6*s34^3*(28*s45+11*s51)+3*s34^2*(2*s45^2+77*s45*s51-21*s51^2)-2*s34*s45*(16*s45^2-160*s45*s51+167*s51^2))+s23*(30*s45^2*(8*s45-5*s51)*s51^2+s34^4*(-90*s45+56*s51)+10*s34*s45*s51*(4*s45^2+27*s45*s51-10*s51^2)+s34^3*(-142*s45^2+135*s45*s51+71*s51^2)+s34^2*(-32*s45^3+168*s45^2*s51+96*s45*s51^2+9*s51^3)))+s12^2*(s23^4*s34*(31*s34^3+90*s34^2*s45+82*s34*s45^2+20*s45^3)-s23^3*(19*s34^5-5*s34^3*s45*(34*s45-27*s51)+30*s45^4*s51+s34^4*(-34*s45+43*s51)+2*s34*s45^3*(-14*s45+71*s51)+s34^2*s45^2*(-148*s45+213*s51))+s23^2*(-12*s34^6-4*s34^5*(25*s45+3*s51)+6*s45^4*s51*(-2*s45+25*s51)+s34^3*s45*(54*s45^2-198*s45*s51+29*s51^2)+s34^4*(-109*s45^2-121*s45*s51+31*s51^2)+4*s34*s45^3*(2*s45^2-25*s45*s51+71*s51^2)+s34^2*s45^2*(74*s45^2-189*s45*s51+129*s51^2))-s45*(12*s34^6*(s45-s51)+30*s34^2*s45^2*(4*s45-3*s51)*s51^2+84*s45^4*s51^3+12*s34*s45^3*s51^2*(7*s45+10*s51)+s34^5*(50*s45^2-89*s51^2)+2*s34^3*s45*(8*s45^3+24*s45^2*s51-77*s45*s51^2-78*s51^3)+3*s34^4*(20*s45^3+18*s45^2*s51-90*s45*s51^2-13*s51^3))+s23*(6*s45^4*(12*s45-25*s51)*s51^2+12*s34^6*(-2*s45+s51)+s34^5*(-131*s45^2+6*s45*s51+81*s51^2)-2*s34*s45^3*s51*(6*s45^2-15*s45*s51+100*s51^2)-3*s34^3*s45*(14*s45^3+25*s45^2*s51-89*s45*s51^2-38*s51^3)+s34^4*(-172*s45^3-78*s45^2*s51+338*s45*s51^2+19*s51^3)+2*s34^2*s45^2*(4*s45^3-6*s45^2*s51-22*s45*s51^2+27*s51^3)))+s12*(-(s23^4*s34^2*(6*s34^3+19*s34^2*s45+26*s34*s45^2+10*s45^3))+s23^3*s34*(6*s34^5-6*s34*s45^3*(4*s45-5*s51)+10*s45^4*s51+s34^4*(-5*s45+12*s51)+s34^3*s45*(-37*s45+19*s51)+s34^2*s45^2*(-62*s45+33*s51))+s23^2*(6*s34^6*(4*s45-s51)+2*s34*s45^4*(7*s45-23*s51)*s51-30*s45^5*s51^2+s34^4*s45*(3*s45^2+68*s45*s51-69*s51^2)+s34^5*(33*s45^2+42*s45*s51-31*s51^2)-3*s34^2*s45^3*(6*s45^2-14*s45*s51+s51^2)-2*s34^3*s45^2*(21*s45^2-33*s45*s51+14*s51^2))+s45^2*(12*s34^6*(s45-s51)+3*s34^2*s45^2*(16*s45-15*s51)*s51^2+28*s45^4*s51^3+4*s34*s45^3*s51^2*(7*s45+12*s51)+s34^5*(25*s45^2-64*s51^2)+s34^3*s45*(4*s45^3+12*s45^2*s51-61*s45*s51^2-104*s51^3)+s34^4*(20*s45^3+18*s45^2*s51-142*s45*s51^2-39*s51^3))+s23*s45*(6*s34^6*(5*s45-3*s51)-12*s45^4*(s45-5*s51)*s51^2+s34^5*(57*s45^2+30*s45*s51-113*s51^2)+4*s34*s45^3*s51*(s45^2+9*s45*s51+25*s51^2)+s34^4*(41*s45^3+67*s45^2*s51-265*s45*s51^2-38*s51^3)+s34^2*s45^2*(-4*s45^3+12*s45^2*s51+81*s45*s51^2-36*s51^3)-s34^3*s45*(2*s45^3-45*s45^2*s51+125*s45*s51^2+114*s51^3)))-s12^3*(s23^4*(70*s34^3+153*s34^2*s45+86*s34*s45^2+10*s45^3)+s23^3*(-21*s34^4+s34^2*s45*(247*s45-336*s51)+s34^3*(109*s45-102*s51)+6*s34*s45^2*(17*s45-61*s51)+4*s45^3*(s45-30*s51))-140*s45^4*s51^3-20*s34*s45^3*s51^2*(7*s45+8*s51)+10*s34^2*s45^2*s51^2*(-16*s45+9*s51)+s34^5*(-25*s45^2+38*s51^2)-2*s34^3*s45*(12*s45^3+36*s45^2*s51-93*s45*s51^2-52*s51^3)+s34^4*(-60*s45^3-54*s45^2*s51+218*s45*s51^2+13*s51^3)-s23^2*(49*s34^5+60*s45^3*(s45-5*s51)*s51+s34^4*(188*s45+53*s51)+s34^2*s45*(-86*s45^2+315*s45*s51-169*s51^2)+s34^3*(87*s45^2+198*s45*s51-10*s51^2)-4*s34*s45^2*(7*s45^2-65*s45*s51+119*s51^2))+s23*(20*s45^3*(9*s45-10*s51)*s51^2+200*s34*s45^2*(s45-s51)*s51^2+s34^5*(-74*s45+36*s51)+s34^4*(-221*s45^2+45*s45*s51+137*s51^2)+s34^3*(-138*s45^3+45*s45^2*s51+231*s45*s51^2+38*s51^3)+s34^2*(-8*s45^4+72*s45^3*s51+74*s45^2*s51^2+36*s45*s51^3))))/(12*s12*s34^3*(s12-s45)*(s12-s23-s45)*(-s12+s34+s45)^2*s51^2),
p[126]->-((s12*(s12^2*(s23-3*s51)*(s23-s34-s51)+3*(s34+s45)^2*s51^2-s12*(s23^2*s34-s34^2*(s45-4*s51)+6*s45*s51^2+3*s34*s51*(s45+2*s51)-s23*(s34^2-s34*s45+5*s34*s51+4*s45*s51))))/(s34*(-s12+s34+s45)^2*s51^2)),
p[127]->(-(s12^3*(s23-s34-s51)*(s23^2-4*s23*s51+3*s51^2))-3*(s34+s45)^2*s51^2*(s23*s34+s45*(s34+s51))+s12^2*(2*s23^3*s34-s23^2*(2*s34^2-2*s34*(s45-5*s51)+5*s45*s51)-s51*(-2*s34^2*(s45-4*s51)+9*s45*s51^2+3*s34*s51*(3*s45+2*s51))+s23*(-2*s34^2*(s45-4*s51)+14*s45*s51^2+s34*s51*(s45+14*s51)))+s12*(-(s23^3*s34^2)+9*s45^2*s51^3+3*s34*s45*s51^2*(3*s45+4*s51)+s23^2*s34*(s34^2-2*s34*s45+5*s34*s51+3*s45*s51)+s34^2*s51*(-2*s45^2+14*s45*s51+3*s51^2)+s34^3*(s45^2-4*s45*s51+6*s51^2)+s23*(2*s34^3*(s45-2*s51)+s34*s45*(3*s45-11*s51)*s51-7*s45^2*s51^2-s34^2*(s45^2-3*s45*s51+5*s51^2))))/(4*s12*s34*(-s12+s34+s45)^2*s51^2),
p[128]->(s12*(-3*(-s12+s34+s45)^2+(s12*(3*s23^2-2*s23*s34-s34^2)*(-(s12*s23)+s34*(s23+s45)))/(s23*s51^2)+(s12*(2*s12*s23*(3*s23-s34)+s34^3+2*s23*s34*(2*s34+s45)-3*s23^2*(3*s34+2*s45)))/(s23*s51)))/s34^3,
p[129]->(-(s12*(3*s23^2-2*s23*s34-s34^2)*(s12*s23-s34*(s23+s45))^2)+s12*(s12^2*s23*(9*s23^2-4*s23*s34-s34^2)+s12*(-(s34^3*s45)-9*s23^3*(2*s34+s45)+s23*s34^2*(2*s34+s45)+s23^2*s34*(8*s34+s45))+s34*(s34^2*s45*(-s34+s45)+3*s23^3*(3*s34+s45)-s23*s34^2*(s34+3*s45)+s23^2*(-4*s34^2+9*s34*s45+3*s45^2)))*s51+(s12^3*s23*(-9*s23+2*s34)-3*s23*s34*(s23+s45)*(s34+s45)^2+s12^2*(s34^3+18*s23^2*(s34+s45)-s23*s34*(4*s34+7*s45))-s12*(s34^3*s45+3*s23^2*(3*s34^2+5*s34*s45+3*s45^2)-2*s23*s34*(2*s34^2+5*s34*s45+4*s45^2)))*s51^2+3*s23*(s12-s45)*(-s12+s34+s45)^2*s51^3)/(4*s12*s23*s34^3*s51^2),
p[130]->-((s12*(2*s23*s45*(2*s23*(s34^2+3*s34*s45+2*s45^2)+s45*(2*s34^2+6*s34*s45+5*s45^2))*s51^2+s12^4*s23*(10*s23^2-7*s23*s34-s34^2-20*s23*s51+7*s34*s51+10*s51^2)+s12^3*(-8*s23^4+s34^3*(s45-s51)+s23^3*(-5*s34-20*s45+16*s51)+s23^2*(10*s34^2+4*s34*s45+17*s34*s51+60*s45*s51-8*s51^2)+s23*(s34^3+s34^2*(9*s45-10*s51)-40*s45*s51^2-3*s34*s51*(7*s45+4*s51)))+s12^2*(2*s23^4*(5*s34+4*s45)+2*s34^3*s45*(-s45+s51)+s23^3*(-7*s34^2+23*s34*s45+10*s45^2-22*s34*s51-32*s45*s51)+s23*(60*s45^2*s51^2+s34^3*(-5*s45+3*s51)+3*s34*s45*s51*(7*s45+12*s51)+s34^2*(-15*s45^2+20*s45*s51+4*s51^2))+s23^2*(-3*s34^3+12*s45*s51*(-5*s45+2*s51)+s34^2*(-22*s45+6*s51)+s34*(13*s45^2-34*s45*s51+12*s51^2)))-s12*(2*s23^4*s34*(s34+4*s45)+s34^3*s45^2*(-s45+s51)-s23^3*(2*s34^3+16*s45^2*s51+s34^2*(3*s45+4*s51)+2*s34*s45*(-9*s45+11*s51))+s23*s45*(40*s45^2*s51^2+s34^3*(-4*s45+3*s51)+s34*s45*s51*(7*s45+36*s51)+s34^2*(-7*s45^2+10*s45*s51+8*s51^2))+s23^2*(s34^3*(-5*s45+2*s51)+4*s45^2*s51*(-5*s45+6*s51)+s34^2*(-12*s45^2+6*s45*s51+4*s51^2)+s34*s45*(10*s45^2-17*s45*s51+24*s51^2)))))/(s23*s34^3*(s12-s45)*(-s12+s23+s45)*s51^2)),
p[131]->(s12^5*s23*(s23-s51)*(10*s23^2-7*s23*s34-s34^2-20*s23*s51+7*s34*s51+10*s51^2)+2*s23*s45*(2*s23*(s34^2+3*s34*s45+2*s45^2)+s45*(2*s34^2+6*s34*s45+5*s45^2))*s51^2*(s23*s34+s45*(s34+s51))+s12^4*(-8*s23^5+s34^3*(s45-s51)*s51+s23^4*(-15*s34-20*s45+24*s51)+s23^3*(17*s34^2-6*s34*(s45-7*s51)+6*(15*s45-4*s51)*s51)+s23*(2*s34^3*(s45-s51)+50*s45*s51^3+2*s34*s51^2*(19*s45+6*s51)+s34^2*s51*(-3*s45+10*s51))+s23^2*(2*s34^3+s34^2*(16*s45-27*s51)+8*s51^2*(-15*s45+s51)-s34*s51*(32*s45+39*s51)))+s12^3*(2*s23^5*(9*s34+4*s45)-s34^3*s45*(s45-s51)*(s34+3*s51)+s23^4*(-2*s34^2+51*s34*s45+10*s45^2-48*s34*s51-48*s45*s51)-s23*(s34^4*(2*s45-s51)+100*s45^2*s51^3+2*s34*s45*s51^2*(41*s45+24*s51)+s34^3*(11*s45^2-10*s45*s51+3*s51^2)+s34^2*s51*(-3*s45^2+42*s45*s51+4*s51^2))+s23^2*(-s34^4-8*s34^3*(3*s45-2*s51)+4*s45*(45*s45-8*s51)*s51^2+3*s34*s51*(4*s45^2+33*s45*s51-4*s51^2)+s34^2*(-19*s45^2+32*s45*s51+10*s51^2))-s23^3*(13*s34^3+18*s45*(5*s45-4*s51)*s51+s34^2*(21*s45+4*s51)-3*s34*(11*s45^2-34*s45*s51+14*s51^2)))+s12^2*(-4*s23^5*s34*(3*s34+4*s45)+s34^3*s45^2*(s45-s51)*(2*s34+3*s51)+s23^4*(9*s34^3+24*s45^2*s51+4*s34*s45*(-9*s45+14*s51)+s34^2*(-30*s45+28*s51))+s23*s45*(s34^4*(7*s45-5*s51)+100*s45^2*s51^3+8*s34*s45*s51^2*(11*s45+9*s51)+2*s34^3*(8*s45^2-7*s45*s51+5*s51^2)+s34^2*s51*(-s45^2+66*s45*s51+12*s51^2))+s23^3*(3*s34^4+2*s34^3*(17*s45-5*s51)+6*s45^2*(5*s45-12*s51)*s51+s34^2*(-24*s45^2+46*s45*s51-20*s51^2)-2*s34*s45*(10*s45^2-39*s45*s51+38*s51^2))+s23^2*(s34^4*(8*s45-3*s51)+24*s45^2*s51^2*(-5*s45+2*s51)+s34^3*(41*s45^2-27*s45*s51+4*s51^2)+s34*s45*s51*(16*s45^2-63*s45*s51+36*s51^2)+s34^2*(-6*s45^3+17*s45^2*s51+4*s45*s51^2+4*s51^3)))+s12*(2*s23^5*s34^2*(s34+4*s45)-s34^3*s45^3*(s45-s51)*(s34+s51)-s23^4*s34*(2*s34^3+8*s45^2*s51+s34^2*(s45+4*s51)+s34*(-26*s45^2+20*s45*s51))+s23^3*(-15*s34^3*s45^2+24*s45^3*s51^2+s34^4*(-7*s45+2*s51)+2*s34*s45^2*s51*(-9*s45+13*s51)+2*s34^2*s45*(14*s45^2-21*s45*s51+4*s51^2))-s23*s45^2*(s34^4*(5*s45-4*s51)+50*s45^2*s51^3+2*s34^2*s51^2*(23*s45+6*s51)+s34*s45*s51^2*(47*s45+48*s51)+s34^3*(7*s45^2-6*s45*s51+11*s51^2))-s23^2*s45*(s34^4*(9*s45-5*s51)+2*s45^2*s51^2*(-15*s45+16*s51)+s34^3*(19*s45^2-11*s45*s51+12*s51^2)+s34*s45*s51*(10*s45^2+15*s45*s51+36*s51^2)+s34^2*(-10*s45^3+22*s45^2*s51+38*s45*s51^2+8*s51^3))))/(4*s12*s23*s34^3*(s12-s45)*(s12-s23-s45)*s51^2),
p[132]->(-2*s12*(s12-s45)*(s12^2*(s23-s51)^2+s45^2*s51^2-s12*(s23^2*s34+s23*s34*(s45-s51)-2*s23*s45*s51+2*s45*s51^2)))/(s34^3*(s12-s23-s45)*s51^2),
p[133]->-((s12-s45)*(s12^3*(s23-s51)^3+s45^2*s51^2*(s23*s34+s45*(s34+s51))-s12^2*(s23-s51)*(2*s23^2*s34+2*s23*s34*(s45-s51)-3*s23*s45*s51+s45*s51*(s34+3*s51))+s12*(s23^3*s34^2-s45^2*s51^2*(2*s34+3*s51)+s23^2*s34*(2*s34*s45-s34*s51-s45*s51)+s23*s45*(s34^2*(s45-s51)+3*s45*s51^2+s34*s51*(-s45+s51)))))/(2*s12*s34^3*(s12-s23-s45)*s51^2),
p[134]->((s12-s45)*(s12^3*s23*(3*s23-s34-3*s51)*(s23-s51)-s34*(s23+s45-s51)*(s23^2*s34*(2*s34+3*s45)+s23*s45*(s34+3*s45)*(s34+s51)-s45^2*(s34+s51)^2)-s12^2*(s23^3*(8*s34+3*s45)-s34*(s45-s51)*s51*(s34+s51)-s23^2*(2*s34^2-5*s34*s45+14*s34*s51+9*s45*s51)+s23*(-2*s34^2*(s45-s51)+6*s45*s51^2+s34*s51*(s45+5*s51)))+s12*(s23^3*s34*(7*s34+6*s45)-s34*s45*(s45-s51)*(s34^2+3*s34*s51+2*s51^2)-s23^2*(s34^3+3*s45^2*s51+s34^2*(-8*s45+10*s51)+s34*(-6*s45^2+9*s45*s51))+s23*(3*s45^2*s51^2+s34^3*(-2*s45+s51)+s34*s45*s51*(3*s45+s51)+s34^2*(s45^2-4*s45*s51+3*s51^2)))))/(4*s23*s34*(-s12+s34+s45)^2*(s23-s34-s51)*s51^2),
p[135]->(s12*((6*(s12-s45))/(s34*(s12-s23-s45))+(6*s45*(2*s12-3*(s23+s45)))/(s34*(s23+s45)*(s23+s45-s51))-(6*(s12-s23-s45)*(s23+s45))/s51^3+(-(s34*(s23+s45)^2*(s34+s45)*(25*s23+19*s45))+s12^3*(26*s23^2-20*s23*s34-6*s34^2+26*s23*s45-32*s34*s45)+s12*(s23+s45)*(s34*s45*(-19*s34+6*s45)+s23^2*(69*s34+38*s45)+s23*(-19*s34^2+63*s34*s45+26*s45^2))+s12^2*(-38*s23^3-s23^2*(19*s34+90*s45)+2*s23*(13*s34^2+7*s34*s45-26*s45^2)+s34*(6*s34^2+44*s34*s45+45*s45^2)))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)*s51^2)+(2*((s23+s45)^2*(9*s23*s34+3*s34^2+19*s23*s45+9*s34*s45+13*s45^2)+s12^2*(13*s23^2+26*s23*s45+s45*(6*s34+13*s45))-s12*(s23+s45)*(19*s23^2+6*s34^2+15*s34*s45+26*s45^2+3*s23*(s34+15*s45))))/(s34^2*(s12-s23-s45)*(s23+s45)*s51)))/6,
p[136]->-(-6*s34^2*(s23+s45)^2*(-s12+s23+s45)^2*(-s12+s34+s45)*(-(s12*s23)+s34*(s23+s45))*(s23+s45-s51)-(s23+s45)*(25*s34^2*(s23+s45)^4*(s34+s45)-2*s12^4*(13*s23^3+2*s23*s34*(3*s34-8*s45)+3*s34^2*s45+s23^2*(-10*s34+13*s45))+s12*s34*(s23+s45)^2*(s23^2*(44*s34+63*s45)-s34*s45*(101*s34+120*s45)+s23*(-101*s34^2-94*s34*s45+45*s45^2))+s12^3*(38*s23^4-58*s34^2*s45^2+45*s23^3*(s34+2*s45)+s23*s34*(6*s34^2-124*s34*s45-19*s45^2)+s23^2*(-60*s34^2+38*s34*s45+52*s45^2))+s12^2*(-(s23^4*(107*s34+38*s45))+s23^3*(82*s34^2-260*s34*s45-64*s45^2)+s34^2*s45*(6*s34^2+76*s34*s45+159*s45^2)+2*s23*s34*(3*s34^3+58*s34^2*s45+185*s34*s45^2-29*s45^3)+s23^2*(40*s34^3+293*s34^2*s45-211*s34*s45^2-26*s45^3)))*(s23+s45-s51)*s51+(s34*(s23+s45)^3*(s34+s45)*(18*s23*s34+6*s34^2+13*s23*s45+18*s34*s45+7*s45^2)-2*s12^4*(26*s23^3+s34*(3*s34-16*s45)*s45+s23^2*(-10*s34+52*s45)+s23*(3*s34^2-20*s34*s45+26*s45^2))+s12^3*(76*s23^4+77*s23^3*(s34+4*s45)-s34*s45*(6*s34^2+38*s34*s45+103*s45^2)+s23^2*(-14*s34^2+99*s34*s45+388*s45^2)-s23*(6*s34^3+40*s34^2*s45+69*s34*s45^2-156*s45^3))+s12*(s23+s45)^2*(s23^2*(75*s34^2+150*s34*s45+76*s45^2)+s23*(-54*s34^3-55*s34^2*s45+49*s34*s45^2+52*s45^3)-s34*(12*s34^3+60*s34^2*s45+100*s34*s45^2+53*s45^3))+s12^2*(-(s23^4*(163*s34+152*s45))+s23^3*(11*s34^2-472*s34*s45-460*s45^2)+s23^2*(12*s34^3+87*s34^2*s45-374*s34*s45^2-464*s45^3)+s34*s45*(12*s34^3+42*s34^2*s45+119*s34*s45^2+117*s45^3)+s23*(12*s34^4+54*s34^3*s45+195*s34^2*s45^2+52*s34*s45^3-156*s45^4)))*(s23+s45-s51)*s51^2+6*s34*(s12-s23-s45)*(s12-s34-s45)*s45*(2*s12^2*s45+3*(s23+s45)^2*(s34+s45)-s12*(s23+s45)*(4*s34+5*s45))*s51^3+6*s23*s34^2*(3*s23-s45)*s45*(s23+s45)*(s23+s45-s51)*s51^3+24*s23*s34^2*s45^2*(s23+s45)*(s23+s45-s51)*s51^3+96*s12*s34*(s12-s45)*s45^2*(s23+s45)*(s23+s45-s51)*s51^3+156*s12^2*s45^3*(s23+s45)*(s23+s45-s51)*s51^3+64*s23*s45^4*(s23+s45)*(s23+s45-s51)*s51^3-6*s34*s45^3*(s23+s45)^2*(s23+s45-s51)*s51^3+8*s34*s45^2*(s23+s45)^2*(7*s23+4*s45)*(s23+s45-s51)*s51^3+6*s12*s23*s45*(s23+s45)*(19*s12*s23+45*s12*s45-19*s23*s45)*(s23+s45-s51)*s51^3-6*s12*s34^2*(s23+s45)*(3*s23^2+4*s12*s45+5*s23*s45)*(s23+s45-s51)*s51^3-104*s12*s45^2*(s23+s45)*(s12^2+s45^2)*(s23+s45-s51)*s51^3+6*s12*s34*(s23+s45)^2*(s12^2-3*s12*s45+3*s45^2)*(s23+s45-s51)*s51^3-44*s12*s23*s34*(s23+s45)*(s12^2+5*s45^2)*(s23+s45-s51)*s51^3+2*(s23+s45)*(19*s23^2*s45^3+13*s45^5)*(s23+s45-s51)*s51^3+12*s12*s34^2*(s23+s45)*(s12^2-s12*s34+(s23+s45)*(s34+s45))*(s23+s45-s51)*s51^3-8*s12*s34*(s23+s45)*(4*s12^2*s45+14*s23^2*s45-s12*s23*(7*s23+22*s45))*(s23+s45-s51)*s51^3-2*s12*(s23+s45)*(109*s23*s45^3-13*s12^3*(s23+s45)+s12^2*s23*(19*s23+71*s45))*(s23+s45-s51)*s51^3-6*s34*(s12-s45)^2*(s23+s45)*(-s12+s34+s45)*(s23+s45-s51)*s51^4)/(24*s12*s34^2*(s12-s23-s45)*(s12-s34-s45)*(s23+s45)*(s23+s45-s51)*s51^3),
p[137]->(s12*(s34+s51)*(-2*s12^3*(s23-s51)-(s23-s34-s51)*s51^2*(s34+s51)+s12^2*(5*s23*s34+2*s34*s45+3*s23*s51-3*s34*s51-3*s51^2)-s12*s34*((3*s45-2*s51)*(s34+s51)+s23*(3*s34+5*s51))))/(s34*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[138]->(s12^2*(-2*s12^2*s23+2*s12*(s45-s51)*(s34+s51)-3*(s23+s45-s51)*(s34+s51)^2+s12*s23*(5*s34+4*s51)))/(s23*s51^2*(-s12+s34+s51)^2),
p[139]->(-2*s12^3*s23*(s23-s51)+3*(s23+s45-s51)*(s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^2*(2*(s45-s51)*s51*(s34+s51)+s23^2*(7*s34+4*s51)+s23*(4*s34*s45-7*s34*s51-2*s51^2))-s12*((s34+s51)^2*(2*s45^2+s45*s51-3*s51^2)+s23^2*(8*s34^2+10*s34*s51+s51^2)+s23*(s34+s51)*(2*s34*(5*s45-4*s51)+s51*(s45+2*s51))))/(4*s23*s51^2*(-s12+s34+s51)^2),
p[140]->(s12*((456*s12^2*s45^2)/(s34^2*(s12-s45)*(-s12+s34+s45)^2)-(16*s23*s45*(s34+s45)^2)/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)-(111*s12*(s12^3+3*s12*s45*(s23+s45)-s45^2*(3*s23+s45)-s12^2*(s23+3*s45)))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(38*(2*s12^5+8*s12^3*s23*s45-8*s12^2*s45^3+2*s12*s45^3*(4*s23+s45)-s23*s45^2*(s34+s45)^2-2*s12^4*(s23+4*s45)))/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)-(19*(s12^6-10*s12^3*s45^2*(s23+s45)+5*s12^2*s45^3*(2*s23+s45)-s12*s45^4*(5*s23+s45)+s23*s45^3*(s34+s45)^2+5*s12^4*s45*(s23+2*s45)-s12^5*(s23+5*s45)))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(2*s12*(35*s12^2+8*s23*s34+70*s23*s45+8*s34*s45+35*s45^2-s12*(35*s23+8*s34+70*s45)))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(s12*(-2*s12^2*(6*s23*s34-6*s34^2+13*s23*s45)-s23*(6*s34*s45*(s34+2*s45)+s23^2*(12*s34+25*s45)+s23*(-12*s34^2-5*s34*s45+14*s45^2))+s12*(6*s34*s45*(s34+s45)+3*s23^2*(8*s34+17*s45)+s23*(-24*s34^2-5*s34*s45+20*s45^2))))/((s12-s23)*(s23-s34)^3*s45*(s23-s34-s51))+(6*(s12-s23-s45)*(s34+s45)^2*(s23*(s34+s45)+s45*(-s12+s34+s45)))/(s34^3*(s23+s45)^2*(s23+s45-s51))-(6*(s45^2*(s23-s34+s45)^3*(5*s34+2*s45)+s12^2*(s34-s45)*(-((s34-s45)^2*(3*s34+2*s45))+s23*(3*s34^2-5*s34*s45-2*s45^2))-s12*(-4*(s34-s45)^3*s45*(2*s34+s45)+s23^2*(3*s34^3-8*s34^2*s45+8*s34*s45^2+4*s45^3)+s23*(-3*s34^4+15*s34^3*s45-28*s34^2*s45^2+4*s34*s45^3+8*s45^4))))/(s34^2*(s23-s34+s45)^3*(s23-s34+s45-s51)^2)+(s12*(s12^5*s23*(19*s23^8+13*s34^4*(s34-s45)^3*s45+s23^7*(-95*s34+70*s45)+s23*s34^3*(s34-s45)^2*(19*s34^2-84*s34*s45+26*s45^2)+s23^6*(202*s34^2-293*s34*s45+96*s45^2)+s23^5*(-176*s34^3+502*s34^2*s45-327*s34*s45^2+58*s45^3)+s23^3*s34*(176*s34^4-188*s34^3*s45-75*s34^2*s45^2+142*s34*s45^3-26*s45^4)+s23^4*(-38*s34^4-296*s34^3*s45+429*s34^2*s45^2-155*s34*s45^3+13*s45^4)+s23^2*s34^2*(-107*s34^4+314*s34^3*s45-297*s34^2*s45^2+65*s34*s45^3+13*s45^4))-s12^4*(19*s23^10+16*s34^5*(s34-s45)^3*s45^2+s23^9*(-32*s34+127*s45)+s23*s34^4*(s34-s45)^2*s45*(58*s34^2-105*s34*s45-s45^2)+s23^8*(-119*s34^2-325*s34*s45+306*s45^2)+s23^7*(517*s34^3+8*s34^2*s45-812*s34*s45^2+346*s45^3)+s23^6*(-677*s34^4+1133*s34^3*s45+499*s34^2*s45^2-842*s34*s45^3+187*s45^4)+s23^4*s34*(379*s34^5+348*s34^4*s45-1478*s34^3*s45^2+755*s34^2*s45^3+188*s34*s45^4-65*s45^5)+s23^3*s34^2*(-287*s34^5+651*s34^4*s45+19*s34^3*s45^2-823*s34^2*s45^3+381*s34*s45^4+13*s45^5)+s23^5*(146*s34^5-1600*s34^4*s45+1060*s34^3*s45^2+547*s34^2*s45^3-388*s34*s45^4+39*s45^5)+s23^2*s34^3*(54*s34^5-400*s34^4*s45+611*s34^3*s45^2-150*s34^2*s45^3-209*s34*s45^4+82*s45^5))+s12^3*(2*s34^5*(s34-s45)^3*s45^2*(13*s34+24*s45)+s23^10*(63*s34+57*s45)+s23^9*(-246*s34^2+113*s34*s45+267*s45^2)+s23*s34^4*(s34-s45)^2*s45*(74*s34^3-40*s34^2*s45-331*s34*s45^2+75*s45^3)+s23^8*(306*s34^3-905*s34^2*s45-175*s34*s45^2+498*s45^3)+s23^7*(198*s34^4+1543*s34^3*s45-1352*s34^2*s45^2-612*s34*s45^3+462*s45^4)-s23^6*(825*s34^5+143*s34^4*s45-3013*s34^3*s45^2+1107*s34^2*s45^3+601*s34*s45^4-213*s45^5)+s23^4*s34*(162*s34^6+1689*s34^5*s45-2648*s34^4*s45^2-708*s34^3*s45^3+1891*s34^2*s45^4-212*s34*s45^5-39*s45^6)+s23^3*s34^2*(-252*s34^6+51*s34^5*s45+2115*s34^4*s45^2-2553*s34^3*s45^3+15*s34^2*s45^4+631*s34*s45^5-39*s45^6)+s23^5*(540*s34^6-2105*s34^5*s45-920*s34^4*s45^2+3126*s34^3*s45^3-587*s34^2*s45^4-253*s34*s45^5+39*s45^6)+s23^2*s34^3*(54*s34^6-374*s34^5*s45-138*s34^4*s45^2+1641*s34^3*s45^3-1564*s34^2*s45^4+231*s34*s45^5+90*s45^6))-s12^2*(s34^5*(s34-s45)^3*s45^2*(13*s34^2+52*s34*s45+48*s45^2)+s23^10*(75*s34^2+145*s34*s45+57*s45^2)+s23^9*(-356*s34^3-292*s34^2*s45+411*s34*s45^2+229*s45^3)+s23*s34^4*(s34-s45)^2*s45*(32*s34^4+67*s34^3*s45-234*s34^2*s45^2-305*s34*s45^3+101*s45^4)+s23^8*(676*s34^4-338*s34^3*s45-1399*s34^2*s45^2+411*s34*s45^3+358*s45^4)+s23^7*(-449*s34^5+1840*s34^4*s45+882*s34^3*s45^2-2234*s34^2*s45^3+194*s34*s45^4+270*s45^5)+s23^6*(-278*s34^6-1952*s34^5*s45+2394*s34^4*s45^2+2162*s34^3*s45^3-2094*s34^2*s45^4+87*s34*s45^5+97*s45^6)+s23^3*s34^2*(-53*s34^7-522*s34^6*s45+1610*s34^5*s45^2+989*s34^4*s45^3-3700*s34^3*s45^4+1377*s34^2*s45^5+383*s34*s45^6-65*s45^7)+s23^4*s34*(-148*s34^7+1376*s34^6*s45+348*s34^5*s45^2-4551*s34^4*s45^3+2061*s34^3*s45^4+1344*s34^2*s45^5-446*s34*s45^6+13*s45^7)+s23^5*(514*s34^7-226*s34^6*s45-3666*s34^5*s45^2+2450*s34^4*s45^3+2309*s34^3*s45^4-1273*s34^2*s45^5+51*s34*s45^6+13*s45^7)+s23^2*s34^3*(19*s34^7-63*s34^6*s45-653*s34^5*s45^2+919*s34^4*s45^3+958*s34^3*s45^4-1891*s34^2*s45^5+577*s34*s45^6+38*s45^7))+s12*(s34^5*(s34-s45)^3*s45^3*(13*s34^2+26*s34*s45+16*s45^2)+s23^10*(37*s34^3+119*s34^2*s45+101*s34*s45^2+19*s45^3)+s23*s34^4*(s34-s45)^2*s45^2*(45*s34^4-6*s34^3*s45-140*s34^2*s45^2-102*s34*s45^3+38*s45^4)+s23^9*(-197*s34^4-415*s34^3*s45+67*s34^2*s45^2+355*s34*s45^3+70*s45^4)+s23^8*(436*s34^5+392*s34^4*s45-1091*s34^3*s45^2-609*s34^2*s45^3+522*s34*s45^4+96*s45^5)+s23^7*(-452*s34^6+533*s34^5*s45+2065*s34^4*s45^2-751*s34^3*s45^3-1328*s34^2*s45^4+441*s34*s45^5+58*s45^6)+s23^2*s34^3*s45*(51*s34^7-244*s34^6*s45-131*s34^5*s45^2+655*s34^4*s45^3+114*s34^3*s45^4-802*s34^2*s45^5+305*s34*s45^6+4*s45^7)+s23^6*(136*s34^7-1414*s34^6*s45-752*s34^5*s45^2+3032*s34^4*s45^3+196*s34^3*s45^4-1300*s34^2*s45^5+244*s34*s45^6+13*s45^7)+s23^5*s34*(122*s34^7+868*s34^6*s45-1605*s34^5*s45^2-2040*s34^4*s45^3+2860*s34^3*s45^4+569*s34^2*s45^5-717*s34*s45^6+84*s45^7)+s23^3*s34^2*(19*s34^8-256*s34^7*s45-35*s34^6*s45^2+1307*s34^5*s45^3-289*s34^4*s45^4-1845*s34^3*s45^5+1022*s34^2*s45^6+72*s34*s45^7-26*s45^8)+s23^4*s34*(-101*s34^8+122*s34^7*s45+1449*s34^6*s45^2-1086*s34^5*s45^3-2486*s34^4*s45^4+2023*s34^3*s45^5+323*s34^2*s45^6-214*s34*s45^7+13*s45^8))-s23*s34*(s23^9*(s34+s45)^2*(6*s34+19*s45)-s23^8*(s34+s45)^2*(36*s34^2+65*s34*s45-89*s45^2)+s34^4*(s34-s45)^3*s45^3*(7*s34^2+14*s34*s45+10*s45^2)+s23*s34^3*(s34-s45)^2*s45^2*(26*s34^4-15*s34^3*s45-88*s34^2*s45^2-48*s34*s45^3+32*s45^4)+s23^7*(90*s34^5+220*s34^4*s45-164*s34^3*s45^2-459*s34^2*s45^3+4*s34*s45^4+166*s45^5)+s23^6*(-120*s34^6-62*s34^5*s45+676*s34^4*s45^2+459*s34^3*s45^3-595*s34^2*s45^4-252*s34*s45^5+154*s45^6)+s23^2*s34^2*s45*(25*s34^7-185*s34^6*s45+37*s34^5*s45^2+371*s34^4*s45^3-119*s34^3*s45^4-367*s34^2*s45^5+186*s34*s45^6+4*s45^7)+s23^5*(90*s34^7-254*s34^6*s45-758*s34^5*s45^2+393*s34^4*s45^3+1070*s34^3*s45^4-244*s34^2*s45^5-310*s34*s45^6+71*s45^7)+s23^3*s34*(6*s34^8-161*s34^7*s45+306*s34^6*s45^2+529*s34^5*s45^3-568*s34^4*s45^4-557*s34^3*s45^5+520*s34^2*s45^6+40*s34*s45^7-26*s45^8)+s23^4*(-36*s34^8+338*s34^7*s45+132*s34^6*s45^2-1031*s34^5*s45^3-319*s34^4*s45^4+956*s34^3*s45^5+36*s34^2*s45^6-149*s34*s45^7+13*s45^8))))/(s23*(-s12+s23)*(s23-s34)^2*s34^3*(s12-s45)*(s23+s45)*(s23-s34+s45)^3*(-s12+s34+s45)^2*s51^2)+(s12*(2*s12^5*s23*(19*s23^10+3*s34^5*(s34-s45)^4*s45+s23^9*(-133*s34+111*s45)+s23^8*(399*s34^2-701*s34*s45+267*s45^2)+s23^7*(-702*s34^3+1884*s34^2*s45-1501*s34*s45^2+338*s45^3)+s23^6*(807*s34^4-2910*s34^3*s45+3543*s34^2*s45^2-1666*s34*s45^3+237*s45^4)+s23*s34^3*s45*(-33*s34^5+40*s34^4*s45+62*s34^3*s45^2-150*s34^2*s45^3+107*s34*s45^4-26*s45^5)+s23^5*(-597*s34^5+2832*s34^4*s45-4764*s34^3*s45^2+3372*s34^2*s45^3-1007*s34*s45^4+87*s45^5)+s23^3*s34*(-32*s34^6+462*s34^5*s45-1827*s34^4*s45^2+2642*s34^3*s45^3-1620*s34^2*s45^4+420*s34*s45^5-39*s45^6)+s23^4*(245*s34^6-1668*s34^5*s45+3933*s34^4*s45^2-3872*s34^3*s45^3+1695*s34^2*s45^4-313*s34*s45^5+13*s45^6)+s23^2*s34^2*(-6*s34^6+20*s34^5*s45+321*s34^4*s45^2-894*s34^3*s45^3+844*s34^2*s45^4-330*s34*s45^5+39*s45^6))-s12^4*(38*s23^12+16*s34^6*(s34-s45)^4*s45^2+s23^11*(-127*s34+374*s45)+s23^10*(-181*s34^2-1650*s34*s45+1416*s45^2)+2*s23*s34^4*(s34-s45)^3*s45*(25*s34^3-72*s34^2*s45+12*s34*s45^2+3*s45^3)+s23^9*(1480*s34^3+1780*s34^2*s45-6585*s34*s45^2+2788*s45^3)+s23^8*(-3152*s34^4+2262*s34^3*s45+10799*s34^2*s45^2-12644*s34*s45^3+3142*s45^4)+s23^7*(3631*s34^5-7886*s34^4*s45-6516*s34^3*s45^2+21980*s34^2*s45^3-13329*s34*s45^4+2046*s45^5)+s23^6*(-2327*s34^6+9170*s34^5*s45-2560*s34^4*s45^2-19946*s34^3*s45^3+22045*s34^2*s45^4-7890*s34*s45^5+716*s45^6)+s23^4*s34*(336*s34^7+162*s34^6*s45-3129*s34^5*s45^2-1320*s34^4*s45^3+11230*s34^3*s45^4-10050*s34^2*s45^5+3081*s34*s45^6-312*s45^7)+2*s23^2*s34^3*(11*s34^7-252*s34^6*s45+609*s34^5*s45^2-673*s34^4*s45^3+476*s34^3*s45^4-420*s34^2*s45^5+332*s34*s45^6-101*s45^7)+s23^5*(482*s34^7-4982*s34^6*s45+6577*s34^5*s45^2+9470*s34^4*s45^3-20572*s34^3*s45^4+11672*s34^2*s45^5-2455*s34*s45^6+104*s45^7)+2*s23^3*s34^2*(-101*s34^7+612*s34^6*s45-471*s34^5*s45^2+238*s34^4*s45^3-1560*s34^3*s45^4+2308*s34^2*s45^5-1164*s34*s45^6+156*s45^7))+s12^3*(2*s34^6*(s34-s45)^4*s45^2*(13*s34+24*s45)+s23^12*(139*s34+152*s45)+s23^11*(-803*s34^2+169*s34*s45+1110*s45^2)+s23^10*(1640*s34^3-3887*s34^2*s45-2743*s34*s45^2+3426*s45^3)+2*s23*s34^4*(s34-s45)^3*s45*(35*s34^4-49*s34^3*s45-203*s34^2*s45^2+60*s34*s45^3+9*s45^4)+s23^9*(-1134*s34^4+10130*s34^3*s45-4411*s34^2*s45^2-11697*s34*s45^3+5800*s45^4)+s23^8*(-957*s34^5-10526*s34^4*s45+20986*s34^3*s45^2+7371*s34^2*s45^3-21311*s34*s45^4+5820*s45^5)+s23^7*(2537*s34^6+2461*s34^5*s45-27088*s34^4*s45^2+14424*s34^3*s45^3+24631*s34^2*s45^4-21265*s34*s45^5+3462*s45^6)+s23^6*(-1968*s34^7+5327*s34^6*s45+14027*s34^5*s45^2-27250*s34^4*s45^3-8030*s34^3*s45^4+27467*s34^2*s45^5-12097*s34*s45^6+1130*s45^7)+s23^4*s34*(548*s34^8+1308*s34^7*s45-6590*s34^6*s45^2+235*s34^5*s45^3+5918*s34^4*s45^4+6130*s34^3*s45^5-11486*s34^2*s45^6+4281*s34*s45^7-468*s45^8)+2*s23^2*s34^3*(19*s34^8-299*s34^7*s45+243*s34^6*s45^2+869*s34^5*s45^3-1960*s34^4*s45^4+1320*s34^3*s45^5-489*s34^2*s45^6+354*s34*s45^7-147*s45^8)+s23^5*(264*s34^8-5626*s34^7*s45+2333*s34^6*s45^2+17117*s34^5*s45^3-6916*s34^4*s45^4-18674*s34^3*s45^5+15347*s34^2*s45^6-3687*s34*s45^7+156*s45^8)+2*s23^3*s34^2*(-152*s34^8+510*s34^7*s45+1086*s34^6*s45^2-2703*s34^5*s45^3+1367*s34^4*s45^4-745*s34^3*s45^5+2109*s34^2*s45^6-1532*s34*s45^7+234*s45^8))+s12^2*(-(s34^6*(s34-s45)^4*s45^2*(13*s34^2+52*s34*s45+48*s45^2))-s23^12*(176*s34^2+417*s34*s45+228*s45^2)+s23^11*(1163*s34^3+1547*s34^2*s45-1257*s34*s45^2-1466*s45^3)+s23^10*(-3059*s34^4-40*s34^3*s45+8991*s34^2*s45^2+1025*s34*s45^3-4002*s45^4)+s23^9*(4113*s34^5-7228*s34^4*s45-14651*s34^3*s45^2+14981*s34^2*s45^3+9625*s34*s45^4-6012*s45^5)-s23*s34^4*(s34-s45)^3*s45*(32*s34^5+37*s34^4*s45-323*s34^3*s45^2-360*s34^2*s45^3+144*s34*s45^4+18*s45^5)+s23^8*(-2745*s34^6+13587*s34^5*s45+3231*s34^4*s45^2-34452*s34^3*s45^3+5857*s34^2*s45^4+18065*s34*s45^5-5368*s45^6)+s23^7*(224*s34^7-10731*s34^6*s45+14890*s34^5*s45^2+26054*s34^4*s45^3-31663*s34^3*s45^4-11199*s34^2*s45^5+17105*s34*s45^6-2850*s45^7)+s23^6*(996*s34^8+2116*s34^7*s45-17934*s34^6*s45^2+1545*s34^5*s45^3+31189*s34^4*s45^4-8486*s34^3*s45^5-16619*s34^2*s45^6+9079*s34*s45^7-834*s45^8)+s23^3*s34^2*(119*s34^9+282*s34^8*s45-2889*s34^7*s45^2+1162*s34^6*s45^3+5759*s34^5*s45^4-5672*s34^4*s45^5+495*s34^3*s45^6-1308*s34^2*s45^7+1824*s34*s45^8-312*s45^9)+s23^5*(-547*s34^9+3042*s34^8*s45+6632*s34^7*s45^2-15245*s34^6*s45^3-7482*s34^5*s45^4+14514*s34^4*s45^5+6575*s34^3*s45^6-9721*s34^2*s45^7+2591*s34*s45^8-104*s45^9)+s23^2*s34^3*(-19*s34^9+178*s34^8*s45+595*s34^7*s45^2-1824*s34^6*s45^3+329*s34^5*s45^4+3408*s34^4*s45^5-2937*s34^3*s45^6+636*s34^2*s45^7-268*s34*s45^8+190*s45^9)+s23^4*s34*(-69*s34^9-2304*s34^8*s45+2574*s34^7*s45^2+7882*s34^6*s45^3-8902*s34^5*s45^4-3734*s34^4*s45^5+945*s34^3*s45^6+6036*s34^2*s45^7-2757*s34*s45^8+312*s45^9))+s12*(s34^6*(s34-s45)^4*s45^3*(13*s34^2+26*s34*s45+16*s45^2)+s23^12*(87*s34^3+352*s34^2*s45+417*s34*s45^2+152*s45^3)+s23^11*(-615*s34^4-1897*s34^3*s45-691*s34^2*s45^2+1499*s34*s45^3+908*s45^4)+s23*s34^4*(s34-s45)^3*s45^2*(45*s34^5-32*s34^4*s45-179*s34^3*s45^2-114*s34^2*s45^3+54*s34*s45^4+6*s45^5)+s23^10*(1795*s34^5+3457*s34^4*s45-4039*s34^3*s45^2-7063*s34^2*s45^3+909*s34*s45^4+2280*s45^5)+s23^9*(-2819*s34^6-1471*s34^5*s45+13823*s34^4*s45^2+5339*s34^3*s45^3-13611*s34^2*s45^4-3489*s34*s45^5+3106*s45^6)+s23^8*(2500*s34^7-3549*s34^6*s45-16362*s34^5*s45^2+11239*s34^4*s45^3+21615*s34^3*s45^4-9459*s34^2*s45^5-7763*s34*s45^6+2464*s45^7)+s23^7*(-1038*s34^8+6072*s34^7*s45+6598*s34^6*s45^2-23180*s34^5*s45^3-7227*s34^4*s45^4+22253*s34^3*s45^5+1013*s34^2*s45^6-7071*s34*s45^7+1128*s45^8)+s23^2*s34^3*s45*(51*s34^9-395*s34^8*s45+291*s34^7*s45^2+718*s34^6*s45^3-679*s34^5*s45^4-1165*s34^4*s45^5+1287*s34^3*s45^6-204*s34^2*s45^7-2*s34*s45^8-46*s45^9)+s23^6*(-161*s34^9-3822*s34^8*s45+3642*s34^7*s45^2+15788*s34^6*s45^3-11406*s34^5*s45^4-15159*s34^4*s45^5+8429*s34^3*s45^6+5303*s34^2*s45^7-3357*s34*s45^8+272*s45^9)+s23^4*s34*(-157*s34^10+839*s34^9*s45+1353*s34^8*s45^2-3224*s34^7*s45^3-3137*s34^6*s45^4+7098*s34^5*s45^5+131*s34^4*s45^6-1495*s34^3*s45^7-1614*s34^2*s45^8+795*s34*s45^9-78*s45^10)+s23^5*(389*s34^10+385*s34^9*s45-5028*s34^8*s45^2-1844*s34^7*s45^3+12934*s34^6*s45^4-1034*s34^5*s45^5-7927*s34^4*s45^6-795*s34^3*s45^7+3139*s34^2*s45^8-811*s34*s45^9+26*s45^10)+s23^3*s34^2*(19*s34^10-417*s34^9*s45+637*s34^8*s45^2+1157*s34^7*s45^3-1755*s34^6*s45^4-2317*s34^5*s45^5+3543*s34^4*s45^6-367*s34^3*s45^7-14*s34^2*s45^8-468*s34*s45^9+78*s45^10))-s23*(s34^6*(s34-s45)^4*s45^3*(7*s34^2+14*s34*s45+10*s45^2)+s23^11*(s34+s45)^2*(12*s34^2+63*s34*s45+38*s45^2)-s23^10*(s34+s45)^2*(90*s34^3+375*s34^2*s45-106*s34*s45^2-216*s45^3)+s23*s34^4*(s34-s45)^3*s45^2*(26*s34^5-23*s34^4*s45-109*s34^3*s45^2-72*s34^2*s45^3+42*s34*s45^4+12*s45^5)+s23^9*(294*s34^6+1393*s34^5*s45+506*s34^4*s45^2-2439*s34^3*s45^3-1778*s34^2*s45^4+575*s34*s45^5+510*s45^6)-s23^8*(546*s34^7+1661*s34^6*s45-2024*s34^5*s45^2-5521*s34^4*s45^3+662*s34^3*s45^4+4023*s34^2*s45^5+378*s34*s45^6-640*s45^7)+s23^7*(630*s34^8+634*s34^7*s45-4824*s34^6*s45^2-3942*s34^5*s45^3+7036*s34^4*s45^4+4483*s34^3*s45^5-3262*s34^2*s45^6-1367*s34*s45^7+450*s45^8)+s23^2*s34^3*s45*(25*s34^9-268*s34^8*s45+249*s34^7*s45^2+366*s34^6*s45^3-515*s34^5*s45^4-616*s34^4*s45^5+717*s34^3*s45^6-30*s34^2*s45^7-32*s34*s45^8-40*s45^9)+s23^6*(-462*s34^9+792*s34^8*s45+4442*s34^7*s45^2-1470*s34^6*s45^3-9010*s34^5*s45^4+1131*s34^4*s45^5+5710*s34^3*s45^6-449*s34^2*s45^7-1234*s34*s45^8+168*s45^9)+s23^5*(210*s34^10-1271*s34^9*s45-1536*s34^8*s45^2+4240*s34^7*s45^3+4182*s34^6*s45^4-5628*s34^5*s45^5-3056*s34^4*s45^6+2331*s34^3*s45^7+850*s34^2*s45^8-499*s34*s45^9+26*s45^10)-s23^4*s34*(54*s34^10-791*s34^9*s45+600*s34^8*s45^2+2688*s34^7*s45^3-714*s34^6*s45^4-4264*s34^5*s45^5+1054*s34^4*s45^6+1945*s34^3*s45^7+66*s34^2*s45^8-483*s34*s45^9+78*s45^10)+s23^3*s34^2*(6*s34^10-235*s34^9*s45+788*s34^8*s45^2+431*s34^7*s45^3-1448*s34^6*s45^4-685*s34^5*s45^5+2046*s34^4*s45^6+23*s34^3*s45^7-366*s34^2*s45^8-254*s34*s45^9+78*s45^10))))/((s12-s23)*s23*(s23-s34)^3*s34^3*(s12-s45)*(s23+s45)^2*(s23-s34+s45)^4*(-s12+s34+s45)^2*s51)+(13*s12*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)-(12*s45*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(-s23+s34-s45+s51)^3)+(6*(-2*s45^2*(s23-s34+s45)^4*(s34+s45)^2-2*s12^2*((s34-s45)^4*(s34^2+s34*s45+s45^2)+s23^2*(s34^4-4*s34^3*s45+2*s34^2*s45^2+s34*s45^3+s45^4)-s23*(2*s34^5-7*s34^4*s45+4*s34^3*s45^2+s34^2*s45^3+2*s34*s45^4-2*s45^5))+s12*(2*(s34-s45)^4*s45*(2*s34^2+3*s34*s45+2*s45^2)+s23^3*(2*s34^4-5*s34^3*s45+6*s34^2*s45^2+6*s34*s45^3+4*s45^4)-2*s23^2*(2*s34^5-6*s34^4*s45+12*s34^3*s45^2+4*s34^2*s45^3-s34*s45^4-6*s45^5)+s23*(2*s34^6-11*s34^5*s45+30*s34^4*s45^2-3*s34^3*s45^3-10*s34^2*s45^4-14*s34*s45^5+12*s45^6))))/(s34^3*s45*(s23-s34+s45)^4*(-s23+s34-s45+s51))))/3,
p[141]->((78*s12^2*s34*s45)/((s12-s23)*s23*(-s12+s34+s45)^2)+(2691*s12^2*s45^2)/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(96*s12^3*s45^2)/((s12-s23)*s23*(s12-s45)*(-s12+s34+s45)^2)-(16*s23^2*s45*(s34+s45)^2)/(s12*(s12-s23)*(s12-s45)*(-s12+s34+s45)^2)-(90*s23*s45^2*(s34+s45)^2)/(s12*(s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(2*s23*(29*s23-79*s45)*s45^2*(s34+s45)^2)/(s12*(s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(209*s23^2*s45^3*(s34+s45)^2)/(s12*(s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)+(114*s23^2*s45^4*(s34+s45)^2)/(s12*(s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(32*s23*s45^4*(s34+s45)^2)/(s12*(s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)+(70*s23*s45^5*(s34+s45)^2)/(s12*(s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(666*s12*s45^2*(6*s23-5*s34+4*s45))/(s34*(s12-s45)*(-s12+s34+s45)^2)-(16*s23*s45^2*(s34+s45)^2*(6*s23-5*s34+4*s45))/(s12*(s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)-(38*s23*s45^3*(s34+s45)^2*(6*s23-5*s34+4*s45))/(s12*(s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)-(19*s23*s45^4*(s34+s45)^2*(6*s23-5*s34+4*s45))/(s12*(s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)-(26*s12^2*s34*(s12^2+s34*s45))/((s12-s23)*s23*(s12-s45)*(-s12+s34+s45)^2)+(s12*s23*(-643*s12^3-3677*s12*s23*s45+1111*s45^3))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(16*(s12^5-4*s12^4*s45-4*s12^2*s45^3))/((s12-s23)*s23*(s12-s45)*(-s12+s34+s45)^2)+(4*(392*s12^4*s45+422*s12^2*s45^3))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(3*s12*s45*(-101*s12^4-415*s12*s45^3+255*s45^4))/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)-(2*(193*s12^5+241*s12*s45^4))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(95*s12^6+595*s12^5*s23+3197*s12^3*s23^2*s45+3683*s12*s23*s45^4)/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)-(70*s45*(s12^6+s45^6))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)-(20*s12^2*s45^3*(-19*s23*(6*s23-5*s34+4*s45)+s12*(114*s23-95*s34+6*s45)))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(60*s12*s45^2*(7*s12^4-45*s12^3*s23+7*s45^4+s12^2*s23*(38*s23+65*s45)))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(2*s45*(-1447*s12^4*s23+s12^3*s45*(2899*s23+385*s45)-s23*s45^3*(1219*s23+601*s45)))/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)+(-3395*s12^2*s23*s45^4+19*s12^6*(6*s23-5*s34+4*s45)+19*s45^6*(6*s23-5*s34+4*s45)+s12^5*s23*(-114*s23+95*s34+963*s45))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(533*s12^4+49*s12^2*s34^2+s12^3*(113*s23-1963*s45)+83*s34^2*s45^2+s12*s45*(1645*s23^2-1501*s23*s45-1625*s45^2))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)-(4*(19*s12^5*(6*s23-5*s34+4*s45)+95*s12*s45^3*(2*s23+s45)*(6*s23-5*s34+4*s45)+95*s12^3*s45*(s23+2*s45)*(6*s23-5*s34+4*s45)-19*s12^4*(6*s23-5*s34+4*s45)*(s23+5*s45)+2*s12^2*s45^2*(166*s23^2+s23*(475*s34-181*s45)+95*(5*s34-4*s45)*s45)+s45^4*(-570*s23^2+475*s23*s34-494*s23*s45+95*s34*s45-33*s45^2)))/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)+(6*(897*s12*s23^2*s45^3-5*s12^4*(23*s23^2-3*s45^2)))/((s12-s23)*s34^2*(s12-s45)*(-s12+s34+s45)^2)+(12*s45*(s12^3*(-222*s23+185*s34-349*s45)+37*s12^2*s23*(6*s23-5*s34+4*s45)-37*s12*s45^2*(6*s23-5*s34+4*s45)+s45^2*(222*s23^2-185*s23*s34+139*s23*s45+2*s45^2)))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(13*s12^3*s34^2+s12*s45^2*(13*s34^2+26*s34*s45+16*s45^2))/((s12-s23)*s23*(s12-s45)*(-s12+s34+s45)^2)+(12*(76*s12^2*s34*s45-s12*s34^2*(6*s23+11*s45)+3*s45*(-5*s23^2*s34+38*s23*s45^2+9*s34*s45^2)))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)-(6*s45*(19*s12^5*(6*s23-5*s34+4*s45)+19*s12*s45^4*(6*s23-5*s34+4*s45)+s23*s45^4*(-114*s23+95*s34+13*s45)+s12^4*(-114*s23^2+95*s23*s34-76*s23*s45+175*s45^2)+25*s12^2*(19*s23^2*s45^2+7*s45^4)))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(6*(-49*s12^3*s34+35*s12^2*s45*(6*s23-5*s34+4*s45)-2*s12*s45*(105*s23^2-19*s23*s34+175*s23*s45-9*s34*s45+70*s45^2)+s23*s45*(29*s34^2-175*s34*s45+70*s45*(3*s23+2*s45))))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(4*(-8*s23*s34*(5*s34-7*s45)*s45+4*s12*s34*(-6*s23+5*s34-4*s45)*(s23+2*s45)+s23^2*s34*(s34+48*s45)+s45^2*(-20*s34^2+16*s34*s45+91*s45^2)+s12^2*(-167*s23^2+24*s23*s34+4*s34*(-5*s34+4*s45))))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(3*(-57*s12^6*s23+57*s12^5*s23^2-247*s23^2*s45^5-95*s12^3*s23*s45^2*(6*s23-5*s34+4*s45)+95*s12^2*s45^4*(6*s23-5*s34+4*s45)+s12*s23*s45^4*(95*s23+475*s34+217*s45)+19*s12^4*s45*(-17*s23^2+30*s23*s45+5*s45*(-5*s34+4*s45))))/((s12-s23)*s34^3*(s12-s45)*(-s12+s34+s45)^2)+(3*(-815*s12^2*s23*s45^2+1619*s12*s23^2*s45^2+37*s12^4*(6*s23-5*s34+4*s45)+s12^3*s23*(121*s23+185*(s34+3*s45))+s45^3*(-933*s23^2+222*s23*s45+37*s45*(-5*s34+4*s45))))/((s12-s23)*s34*(s12-s45)*(-s12+s34+s45)^2)+(2*(77*s12*s23^2*s34-35*s12^3*(6*s23-5*s34+4*s45)+s12^2*s23*(210*s23-86*s34+337*s45)+s45^2*(-643*s23^2+35*s45*(-5*s34+4*s45)+s23*(491*s34+210*s45))))/((s12-s23)*(s12-s45)*(-s12+s34+s45)^2)+(s12^3*s34*(-3*s23*(4*s34+13*s45)+s34*(12*s34+13*s45))+s23^2*(s34+s45)*(s34*s45*(6*s34+25*s45)+s23^2*(12*s34+25*s45)+s23*(-12*s34^2-5*s34*s45+s45^2))+s12^2*(s34^2*(6*s34-7*s45)*s45+s23^2*(36*s34^2+115*s34*s45+13*s45^2)+s23*s34*(-36*s34^2-43*s34*s45+46*s45^2))-s12*s23*(s34*s45*(12*s34^2+24*s34*s45+19*s45^2)+s23^2*(36*s34^2+113*s34*s45+38*s45^2)+s23*(-36*s34^3-47*s34^2*s45+42*s34*s45^2+7*s45^3)))/((s12-s23)*(s23-s34)^3*s45*(s23-s34-s51))+(6*(s12-s23-s45)*(s34+s45)^2*(s23*(s34+s45)+s45*(-s12+s34+s45))^2)/(s12*s34^3*(s23+s45)^2*(s23+s45-s51))-(6*(-(s12^3*(s34-s45)^2*(3*s34^3-6*s34^2*s45+s34*s45^2+2*s45^3+s23*(-3*s34^2+7*s34*s45+2*s45^2)))+s45^2*(s23-s34+s45)^3*(s45^2*(7*s34+2*s45)+s23*(5*s34^2+7*s34*s45+2*s45^2))+s12^2*((s34-s45)^3*s45*(8*s34^2-13*s34*s45-6*s45^2)+s23^2*(-6*s34^4+18*s34^3*s45-25*s34^2*s45^2+13*s34*s45^3+6*s45^4)+2*s23*(3*s34^5-12*s34^4*s45+32*s34^3*s45^2-33*s34^2*s45^3+4*s34*s45^4+6*s45^5))+s12*(-((s34-s45)^3*s45^2*(5*s34^2-17*s34*s45-6*s45^2))+s23^3*(3*s34^4-5*s34^3*s45+5*s34^2*s45^2-17*s34*s45^3-6*s45^4)-s23*s45*(8*s34^5-22*s34^4*s45+84*s34^3*s45^2-99*s34^2*s45^3+15*s34*s45^4+18*s45^5)-s23^2*(3*s34^5-12*s34^4*s45+23*s34^3*s45^2-66*s34^2*s45^3+33*s34*s45^4+18*s45^5))))/(s12*s34^2*(s23-s34+s45)^3*(s23-s34+s45-s51)^2)+(s12^6*s23^2*(19*s23^8+13*s34^4*(s34-s45)^3*s45+s23^7*(-95*s34+70*s45)+s23*s34^3*(s34-s45)^2*(19*s34^2-84*s34*s45+26*s45^2)+s23^6*(202*s34^2-293*s34*s45+96*s45^2)+s23^5*(-176*s34^3+502*s34^2*s45-327*s34*s45^2+58*s45^3)+s23^3*s34*(176*s34^4-188*s34^3*s45-75*s34^2*s45^2+142*s34*s45^3-26*s45^4)+s23^4*(-38*s34^4-296*s34^3*s45+429*s34^2*s45^2-155*s34*s45^3+13*s45^4)+s23^2*s34^2*(-107*s34^4+314*s34^3*s45-297*s34^2*s45^2+65*s34*s45^3+13*s45^4))+s12^5*s23*(-19*s23^10+s23^9*(13*s34-127*s45)-35*s34^5*(s34-s45)^3*s45^2+s23^8*(214*s34^2+236*s34*s45-306*s45^2)-s23*s34^4*(s34-s45)^2*s45*(102*s34^2-244*s34*s45+37*s45^2)+s23^7*(-713*s34^3+380*s34^2*s45+646*s34*s45^2-346*s45^3)+s23^6*(823*s34^4-1807*s34^3*s45+121*s34^2*s45^2+688*s34*s45^3-187*s45^4)+s23^2*s34^3*(-79*s34^5+707*s34^4*s45-1360*s34^3*s45^2+805*s34^2*s45^3+40*s34*s45^4-89*s45^5)+s23^3*s34^2*(424*s34^5-1333*s34^4*s45+796*s34^3*s45^2+641*s34^2*s45^3-506*s34*s45^4+13*s45^5)-s23^5*(48*s34^5-1940*s34^4*s45+1931*s34^3*s45^2+65*s34^2*s45^3-317*s34*s45^4+39*s45^5)+s23^4*s34*(-615*s34^5+106*s34^4*s45+1621*s34^3*s45^2-1266*s34^2*s45^3-7*s34*s45^4+52*s45^5))+s12^4*(16*s34^6*(s34-s45)^3*s45^3+s23^11*(82*s34+57*s45)+s23*s34^5*(s34-s45)^2*s45^2*(112*s34^2-93*s34*s45-67*s45^2)+s23^10*(-278*s34^2+259*s34*s45+267*s45^2)+s23^9*(181*s34^3-1262*s34^2*s45+258*s34*s45^2+498*s45^3)+s23^8*(733*s34^4+1384*s34^3*s45-2489*s34^2*s45^2+40*s34*s45^3+462*s45^4)+s23^5*s34^2*(631*s34^5+2099*s34^4*s45-6284*s34^3*s45^2+1863*s34^2*s45^3+2416*s34*s45^4-665*s45^5)+s23^2*s34^4*s45*(210*s34^5-899*s34^4*s45+701*s34^3*s45^2+654*s34^2*s45^3-871*s34*s45^4+193*s45^5)+s23^7*(-1502*s34^5+1669*s34^4*s45+3370*s34^3*s45^2-2761*s34^2*s45^3-68*s34*s45^4+213*s45^5)+s23^4*s34^2*(-593*s34^6+1297*s34^5*s45+2620*s34^4*s45^2-5682*s34^3*s45^3+1745*s34^2*s45^4+736*s34*s45^5-104*s45^6)+s23^6*(626*s34^6-4526*s34^5*s45+1777*s34^4*s45^2+3932*s34^3*s45^3-1817*s34^2*s45^4-27*s34*s45^5+39*s45^6)+s23^3*s34^3*(120*s34^6-1187*s34^5*s45+1268*s34^4*s45^2+1840*s34^3*s45^3-3172*s34^2*s45^4+928*s34*s45^5+85*s45^6))+s23*s34^2*(s23+s45)^2*(s23^8*(s34+s45)^2*(6*s34+19*s45)-s23^7*(s34+s45)^2*(36*s34^2+71*s34*s45-70*s45^2)+s34^4*(s34-s45)^3*s45^2*(7*s34^2+14*s34*s45+10*s45^2)+s23*s34^3*(s34-s45)^2*s45*(19*s34^4-22*s34^3*s45-84*s34^2*s45^2-38*s34*s45^3+32*s45^4)+s23^6*(90*s34^5+256*s34^4*s45-21*s34^3*s45^2-351*s34^2*s45^3-65*s34*s45^4+96*s45^5)+s23^5*(-120*s34^6-152*s34^5*s45+420*s34^4*s45^2+480*s34^3*s45^3-244*s34^2*s45^4-187*s34*s45^5+58*s45^6)+s23^3*s34*(-36*s34^7+248*s34^6*s45+266*s34^5*s45^2-425*s34^4*s45^3-292*s34^3*s45^4+366*s34^2*s45^5+36*s34*s45^6-26*s45^7)+s23^2*s34^2*(6*s34^7-125*s34^6*s45+58*s34^5*s45^2+263*s34^4*s45^3-143*s34^3*s45^4-265*s34^2*s45^5+154*s34*s45^6+4*s45^7)+s23^4*(90*s34^7-134*s34^6*s45-606*s34^5*s45^2-27*s34^4*s45^3+590*s34^3*s45^4-123*s34*s45^6+13*s45^7))+s12^3*(-2*s34^6*(s34-s45)^3*s45^3*(13*s34+24*s45)-s23^11*(138*s34^2+202*s34*s45+57*s45^2)+s23^10*(602*s34^3+116*s34^2*s45-735*s34*s45^2-229*s45^3)-s23*s34^5*(s34-s45)^2*s45^2*(119*s34^3+39*s34^2*s45-389*s34*s45^2+9*s45^3)+s23^9*(-970*s34^4+1507*s34^3*s45+1461*s34^2*s45^2-1176*s34*s45^3-358*s45^4)+s23^8*(197*s34^5-3695*s34^4*s45+1483*s34^3*s45^2+3021*s34^2*s45^3-1154*s34*s45^4-270*s45^5)+s23^2*s34^4*s45*(-172*s34^6+565*s34^5*s45+789*s34^4*s45^2-2718*s34^3*s45^3+1454*s34^2*s45^4+369*s34*s45^5-227*s45^6)+s23^7*(1193*s34^6+1723*s34^5*s45-7196*s34^4*s45^2+567*s34^3*s45^3+3307*s34^2*s45^4-762*s34*s45^5-97*s45^6)-s23^6*(1114*s34^7-3540*s34^6*s45-4669*s34^5*s45^2+9309*s34^4*s45^3+255*s34^3*s45^4-2127*s34^2*s45^5+303*s34*s45^6+13*s45^7)+s23^3*s34^3*(-79*s34^7+719*s34^6*s45+908*s34^5*s45^2-5125*s34^4*s45^3+3111*s34^3*s45^4+2179*s34^2*s45^5-1544*s34*s45^6+19*s45^7)-s23^5*s34*(14*s34^7+3911*s34^6*s45-4993*s34^5*s45^2-6617*s34^4*s45^3+8038*s34^3*s45^4+275*s34^2*s45^5-738*s34*s45^6+52*s45^7)+s23^4*s34^2*(323*s34^7+375*s34^6*s45-5972*s34^5*s45^2+4542*s34^4*s45^3+5155*s34^3*s45^4-4577*s34^2*s45^5-24*s34*s45^6+104*s45^7))+s12^2*(s34^6*(s34-s45)^3*s45^3*(13*s34^2+52*s34*s45+48*s45^2)+s23^11*(112*s34^3+264*s34^2*s45+158*s34*s45^2+19*s45^3)+s23^10*(-553*s34^4-632*s34^3*s45+623*s34^2*s45^2+641*s34*s45^3+70*s45^4)+s23*s34^5*(s34-s45)^2*s45^2*(45*s34^4+125*s34^3*s45-219*s34^2*s45^2-369*s34*s45^3+79*s45^4)+s23^9*(1106*s34^5-326*s34^4*s45-2800*s34^3*s45^2+213*s34^2*s45^3+1109*s34*s45^4+96*s45^5)+s23^8*(-871*s34^6+3133*s34^5*s45+2567*s34^4*s45^2-4480*s34^3*s45^3-723*s34^2*s45^4+1069*s34*s45^5+58*s45^6)+s23^7*(-202*s34^7-3893*s34^6*s45+3800*s34^5*s45^2+6202*s34^4*s45^3-4342*s34^3*s45^4-1019*s34^2*s45^5+611*s34*s45^6+13*s45^7)+s23^2*s34^4*s45*(51*s34^7+3*s34^6*s45-1121*s34^5*s45^2+1018*s34^4*s45^3+1703*s34^3*s45^4-2278*s34^2*s45^5+440*s34*s45^6+88*s45^7)+s23^6*s34*(696*s34^7+316*s34^6*s45-7715*s34^5*s45^2+3116*s34^4*s45^3+7787*s34^3*s45^4-3038*s34^2*s45^5-579*s34*s45^6+194*s45^7)+s23^3*s34^3*(19*s34^8-47*s34^7*s45-1503*s34^6*s45^2+2350*s34^5*s45^3+2914*s34^4*s45^4-5549*s34^3*s45^5+930*s34^2*s45^6+828*s34*s45^7-67*s45^8)+s23^4*s34^2*(-28*s34^8-1010*s34^7*s45+3011*s34^6*s45^2+3100*s34^5*s45^3-8960*s34^4*s45^4+1257*s34^3*s45^5+3091*s34^2*s45^6-487*s34*s45^7-13*s45^8)+s23^5*s34*(-279*s34^8+2144*s34^7*s45+1811*s34^6*s45^2-10023*s34^5*s45^3+1941*s34^4*s45^4+6240*s34^3*s45^5-1546*s34^2*s45^6-150*s34*s45^7+26*s45^8))-s12*s34*(s34^5*(s34-s45)^3*s45^4*(13*s34^2+26*s34*s45+16*s45^2)+s23^11*(43*s34^3+150*s34^2*s45+145*s34*s45^2+38*s45^3)+s23*s34^4*(s34-s45)^2*s45^3*(58*s34^4+7*s34^3*s45-150*s34^2*s45^2-118*s34*s45^3+38*s45^4)+s23^10*(-233*s34^4-515*s34^3*s45+109*s34^2*s45^2+569*s34*s45^3+178*s45^4)+s23^9*(526*s34^5+409*s34^4*s45-1682*s34^3*s45^2-1007*s34^2*s45^3+881*s34*s45^4+332*s45^5)+s23^8*(-572*s34^6+937*s34^5*s45+3163*s34^4*s45^2-1413*s34^3*s45^3-2562*s34^2*s45^4+711*s34*s45^5+308*s45^6)+s23^2*s34^3*s45^2*(96*s34^7-327*s34^6*s45-227*s34^5*s45^2+804*s34^4*s45^3+233*s34^3*s45^4-958*s34^2*s45^5+327*s34*s45^6+4*s45^7)+s23^7*(226*s34^7-2180*s34^6*s45-965*s34^5*s45^2+5634*s34^4*s45^3+527*s34^3*s45^4-2932*s34^2*s45^5+375*s34*s45^6+142*s45^7)+s23^3*s34^2*s45*(70*s34^8-462*s34^7*s45-275*s34^6*s45^2+1918*s34^5*s45^3+22*s34^4*s45^4-2619*s34^3*s45^5+1173*s34^2*s45^6+120*s34*s45^7-26*s45^8)+s23^6*(86*s34^8+1402*s34^7*s45-2995*s34^6*s45^2-3991*s34^5*s45^3+5741*s34^4*s45^4+1829*s34^3*s45^5-2041*s34^2*s45^6+179*s34*s45^7+26*s45^8)+s23^5*s34*(-95*s34^8+53*s34^7*s45+2755*s34^6*s45^2-2138*s34^5*s45^3-5370*s34^4*s45^4+4350*s34^3*s45^5+1544*s34^2*s45^6-921*s34*s45^7+71*s45^8)+s23^4*s34*(19*s34^9-326*s34^8*s45-164*s34^7*s45^2+2865*s34^6*s45^3-860*s34^5*s45^4-4594*s34^4*s45^5+2606*s34^3*s45^6+647*s34^2*s45^7-242*s34*s45^8+13*s45^9)))/(s23*(-s12+s23)*(s23-s34)^2*s34^3*(s12-s45)*(s23+s45)*(s23-s34+s45)^3*(-s12+s34+s45)^2*s51^2)+(s12^6*s23*(57*s23^11+13*s34^5*(s34-s45)^4*s45^2+s23^10*(-399*s34+330*s45)+s23*s34^4*(s34-s45)^3*s45*(38*s34^2-129*s34*s45+39*s45^2)+3*s23^9*(403*s34^2-694*s34*s45+263*s45^2)+s23^8*(-2079*s34^3+5634*s34^2*s45-4431*s34*s45^2+996*s45^3)+3*s23^7*(710*s34^4-2822*s34^3*s45+3505*s34^2*s45^2-1636*s34*s45^3+233*s45^4)+s23^6*(-1118*s34^5+7224*s34^4*s45-13557*s34^3*s45^2+9984*s34^2*s45^3-2973*s34*s45^4+258*s45^5)+s23^4*s34*(345*s34^6-794*s34^5*s45-1812*s34^4*s45^2+5328*s34^3*s45^3-4221*s34^2*s45^4+1254*s34*s45^5-117*s45^6)+s23^2*s34^3*(19*s34^6-378*s34^5*s45+1203*s34^4*s45^2-1540*s34^3*s45^3+813*s34^2*s45^4-78*s34*s45^5-39*s45^6)+s23^5*(-7*s34^6-2652*s34^5*s45+9300*s34^4*s45^2-10680*s34^3*s45^3+5031*s34^2*s45^4-930*s34*s45^5+39*s45^6)+s23^3*s34^2*(-157*s34^6+1146*s34^5*s45-1777*s34^4*s45^2+332*s34^3*s45^3+1089*s34^2*s45^4-750*s34*s45^5+117*s45^6))-s12^5*(57*s23^13-16*s34^6*(s34-s45)^4*s45^3+s23^12*(-159*s34+558*s45)+2*s23*s34^5*(s34-s45)^3*s45^2*(10*s34^2+69*s34*s45-47*s45^2)+s23^11*(-483*s34^2-2261*s34*s45+2103*s45^2)+s23^10*(3001*s34^3+1451*s34^2*s45-9231*s34*s45^2+4128*s45^3)+s23^9*(-6386*s34^4+7488*s34^3*s45+13081*s34^2*s45^2-17901*s34*s45^3+4647*s45^4)+s23^8*(7262*s34^5-20168*s34^4*s45-201*s34^3*s45^2+28583*s34^2*s45^3-18997*s34*s45^4+3030*s45^5)+s23^2*s34^4*s45*(124*s34^6-501*s34^5*s45-66*s34^4*s45^2+2050*s34^3*s45^3-2754*s34^2*s45^4+1371*s34*s45^5-224*s45^6)+s23^7*(-4111*s34^6+23139*s34^5*s45-22168*s34^4*s45^2-17158*s34^3*s45^3+29519*s34^2*s45^4-11319*s34*s45^5+1065*s45^6)+s23^5*s34*(1279*s34^7+270*s34^6*s45-16119*s34^5*s45^2+21741*s34^4*s45^3-1123*s34^3*s45^4-9984*s34^2*s45^5+4235*s34*s45^6-455*s45^7)+s23^3*s34^3*(76*s34^7-1196*s34^6*s45+1795*s34^5*s45^2+2452*s34^4*s45^3-7538*s34^3*s45^4+5582*s34^2*s45^5-1117*s34*s45^6-114*s45^7)+s23^6*(73*s34^7-12373*s34^6*s45+29770*s34^5*s45^2-8976*s34^4*s45^3-20529*s34^3*s45^4+15889*s34^2*s45^5-3549*s34*s45^6+156*s45^7)+s23^4*s34^2*(-609*s34^7+2968*s34^6*s45+1451*s34^5*s45^2-12865*s34^4*s45^3+12225*s34^3*s45^4-1414*s34^2*s45^5-2039*s34*s45^6+429*s45^7))+s12^4*(12*s23^13*(20*s34+19*s45)-2*s34^6*(s34-s45)^4*s45^3*(5*s34+32*s45)+s23^12*(-1302*s34^2+560*s34*s45+1656*s45^2)+2*s23*s34^5*(s34-s45)^3*s45^2*(32*s34^3-11*s34^2*s45+253*s34*s45^2-126*s45^3)+s23^11*(2320*s34^3-7011*s34^2*s45-2828*s34*s45^2+5094*s45^3)+s23^10*(-314*s34^4+16339*s34^3*s45-11840*s34^2*s45^2-14586*s34*s45^3+8610*s45^4)-s23^9*(5024*s34^5+12952*s34^4*s45-40400*s34^3*s45^2+757*s34^2*s45^3+27914*s34*s45^4-8640*s45^5)+s23^8*(8556*s34^6-7034*s34^5*s45-46690*s34^4*s45^2+44937*s34^3*s45^3+21544*s34^2*s45^4-28516*s34*s45^5+5148*s45^6)+2*s23^2*s34^4*s45*(97*s34^7-494*s34^6*s45+785*s34^5*s45^2-1587*s34^4*s45^3+3318*s34^3*s45^4-3494*s34^2*s45^5+1616*s34*s45^6-259*s45^7)+s23^7*(-6038*s34^7+23179*s34^6*s45+16034*s34^5*s45^2-69600*s34^4*s45^3+19912*s34^3*s45^4+29143*s34^2*s45^5-16464*s34*s45^6+1686*s45^7)+s23^5*s34*(1604*s34^8+3414*s34^7*s45-18440*s34^6*s45^2-8399*s34^5*s45^3+50530*s34^4*s45^4-28488*s34^3*s45^5-5020*s34^2*s45^6+4993*s34*s45^7-650*s45^8)+2*s23^3*s34^3*(57*s34^8-853*s34^7*s45+1249*s34^6*s45^2-534*s34^5*s45^3+3427*s34^4*s45^4-8646*s34^3*s45^5+6977*s34^2*s45^6-1773*s34*s45^7-30*s45^8)+s23^6*(710*s34^8-18431*s34^7*s45+16700*s34^6*s45^2+46662*s34^5*s45^3-55450*s34^4*s45^4-2383*s34^3*s45^5+17420*s34^2*s45^6-5074*s34*s45^7+234*s45^8)+s23^4*s34^2*(-866*s34^8+3220*s34^7*s45+3434*s34^6*s45^2-3629*s34^5*s45^3-21912*s34^4*s45^4+32898*s34^3*s45^5-11614*s34^2*s45^6-1341*s34*s45^7+546*s45^8))+s23*s34*(s23+s45)^2*(s34^5*(s34-s45)^5*s45^2*(7*s34^2+14*s34*s45+10*s45^2)+s23^10*(s34+s45)^2*(12*s34^2+57*s34*s45+19*s45^2)-s23^9*(s34+s45)^2*(90*s34^3+339*s34^2*s45-146*s34*s45^2-89*s45^3)+s23*s34^4*(s34-s45)^4*s45*(19*s34^4-30*s34^3*s45-99*s34^2*s45^2-56*s34*s45^3+30*s45^4)+s23^8*(294*s34^6+1315*s34^5*s45+542*s34^4*s45^2-1683*s34^3*s45^3-1033*s34^2*s45^4+331*s34*s45^5+166*s45^6)-s23^7*(546*s34^7+1619*s34^6*s45-1222*s34^5*s45^2-3695*s34^4*s45^3+382*s34^3*s45^4+1904*s34^2*s45^5+40*s34*s45^6-154*s45^7)+s23^6*(630*s34^8+760*s34^7*s45-3085*s34^6*s45^2-2608*s34^5*s45^3+3485*s34^4*s45^4+1683*s34^3*s45^5-1185*s34^2*s45^6-291*s34*s45^7+71*s45^8)+s23^2*s34^3*(6*s34^9-187*s34^8*s45+376*s34^7*s45^2-107*s34^6*s45^3-638*s34^5*s45^4+233*s34^4*s45^5+622*s34^3*s45^6-687*s34^2*s45^7+306*s34*s45^8-68*s45^9)+s23^4*s34*(210*s34^9-977*s34^8*s45-817*s34^7*s45^2+1676*s34^6*s45^3+825*s34^5*s45^4-1734*s34^4*s45^5+280*s34^3*s45^6-177*s34^2*s45^7+177*s34*s45^8-39*s45^9)+s23^5*(-462*s34^9+498*s34^8*s45+2688*s34^7*s45^2-517*s34^6*s45^3-3610*s34^5*s45^4+766*s34^4*s45^5+1170*s34^3*s45^6-82*s34^2*s45^7-188*s34*s45^8+13*s45^9)+s23^3*s34^2*(-54*s34^9+629*s34^8*s45-350*s34^7*s45^2-707*s34^6*s45^3+916*s34^5*s45^4+691*s34^4*s45^5-1022*s34^3*s45^6+659*s34^2*s45^7-330*s34*s45^8+48*s45^9))-s12^3*(s34^6*(s34-s45)^4*s45^3*(13*s34^2-30*s34*s45-96*s45^2)+s23^13*(390*s34^2+739*s34*s45+342*s45^2)+s23^12*(-2472*s34^3-1953*s34^2*s45+2749*s34*s45^2+2190*s45^3)+s23*s34^5*(s34-s45)^3*s45^2*(90*s34^4-111*s34^3*s45-23*s34^2*s45^2+818*s34*s45^3-322*s45^4)+3*s23^11*(2054*s34^4-1315*s34^3*s45-4826*s34^2*s45^2+473*s34*s45^3+1988*s45^4)+s23^10*(-7404*s34^5+20803*s34^4*s45+13969*s34^3*s45^2-29733*s34^2*s45^3-8641*s34*s45^4+8952*s45^5)+s23^9*(3084*s34^6-30950*s34^5*s45+19492*s34^4*s45^2+48461*s34^3*s45^3-25908*s34^2*s45^4-20077*s34*s45^5+7998*s45^6)+s23^8*(2934*s34^7+18000*s34^6*s45-50755*s34^5*s45^2-13879*s34^4*s45^3+61537*s34^3*s45^4-5181*s34^2*s45^5-20301*s34*s45^6+4254*s45^7)+s23^2*s34^4*s45*(153*s34^8-922*s34^7*s45+1079*s34^6*s45^2+886*s34^5*s45^3-6353*s34^4*s45^4+11392*s34^3*s45^5-9751*s34^2*s45^6+3936*s34*s45^7-600*s45^8)+s23^7*(-4418*s34^8+4642*s34^7*s45+39122*s34^6*s45^2-32368*s34^5*s45^3-48566*s34^4*s45^4+41215*s34^3*s45^5+7974*s34^2*s45^6-11099*s34*s45^7+1248*s45^8)+s23^5*s34*(594*s34^9+5499*s34^8*s45-13108*s34^7*s45^2-4792*s34^6*s45^3-404*s34^5*s45^4+43619*s34^4*s45^5-37330*s34^3*s45^6+3883*s34^2*s45^7+2070*s34*s45^8-390*s45^9)+s23^3*s34^3*(76*s34^9-1137*s34^8*s45+1036*s34^7*s45^2+2565*s34^6*s45^3-8060*s34^5*s45^4+16651*s34^4*s45^5-23984*s34^3*s45^6+17235*s34^2*s45^7-4772*s34*s45^8+114*s45^9)+s23^6*(1568*s34^9-12868*s34^8*s45-3387*s34^7*s45^2+34262*s34^6*s45^3+14023*s34^5*s45^4-54235*s34^4*s45^5+15935*s34^3*s45^6+6681*s34^2*s45^7-3215*s34*s45^8+156*s45^9)+s23^4*s34^2*(-514*s34^9+1017*s34^8*s45+5850*s34^7*s45^2-8836*s34^6*s45^3+8411*s34^5*s45^4-26561*s34^4*s45^5+37986*s34^3*s45^6-17115*s34^2*s45^7+759*s34*s45^8+234*s45^9))+s12^2*(s34^6*(s34-s45)^4*s45^3*(13*s34^3+26*s34^2*s45-30*s34*s45^2-64*s45^3)+s23^13*(300*s34^3+875*s34^2*s45+777*s34*s45^2+228*s45^3)+s23^12*(-2049*s34^4-3849*s34^3*s45+508*s34^2*s45^2+3309*s34*s45^3+1359*s45^4)+s23*s34^5*(s34-s45)^3*s45^2*(45*s34^5+12*s34^4*s45-341*s34^3*s45^2+88*s34^2*s45^3+615*s34*s45^4-199*s45^5)+s23^11*(5721*s34^5+3569*s34^4*s45-14265*s34^3*s45^2-8799*s34^2*s45^3+4636*s34*s45^4+3408*s45^5)+s23^10*(-8453*s34^6+7913*s34^5*s45+29921*s34^4*s45^2-12186*s34^3*s45^3-23253*s34^2*s45^4+537*s34*s45^5+4641*s45^6)+s23^9*(6721*s34^7-22182*s34^6*s45-16376*s34^5*s45^2+49501*s34^4*s45^3+9304*s34^3*s45^4-25419*s34^2*s45^5-5316*s34*s45^6+3684*s45^7)+s23^8*(-1864*s34^8+21946*s34^7*s45-16503*s34^6*s45^2-43530*s34^5*s45^3+32141*s34^4*s45^4+24014*s34^3*s45^5-14029*s34^2*s45^6-6193*s34*s45^7+1689*s45^8)-s23^7*(1366*s34^9+7944*s34^8*s45-27566*s34^7*s45^2-786*s34^6*s45^3+32878*s34^5*s45^4+1065*s34^4*s45^5-19870*s34^3*s45^6+4025*s34^2*s45^7+3120*s34*s45^8-408*s45^9)+s23^2*s34^4*s45*(51*s34^9-249*s34^8*s45-637*s34^7*s45^2+3004*s34^6*s45^3-3277*s34^5*s45^4-3080*s34^4*s45^5+8839*s34^3*s45^6-7052*s34^2*s45^7+2460*s34*s45^8-347*s45^9)-s23^4*s34^2*(81*s34^10+745*s34^9*s45-5453*s34^8*s45^2+6980*s34^7*s45^3+2474*s34^6*s45^4-17540*s34^5*s45^5+27122*s34^4*s45^6-25053*s34^3*s45^7+10955*s34^2*s45^8-1183*s34*s45^9+39*s45^10)+s23^6*(1279*s34^10-3316*s34^9*s45-10946*s34^8*s45^2+19695*s34^7*s45^3-690*s34^6*s45^4+2996*s34^5*s45^5-20421*s34^4*s45^6+10462*s34^3*s45^7-763*s34^2*s45^8-741*s34*s45^9+39*s45^10)-s23^5*s34*(227*s34^10-3915*s34^9*s45+4968*s34^8*s45^2+6198*s34^7*s45^3-15433*s34^6*s45^4+17905*s34^5*s45^5-27025*s34^4*s45^6+20657*s34^3*s45^7-4268*s34^2*s45^8+208*s34*s45^9+65*s45^10)+s23^3*s34^3*(19*s34^10-233*s34^9*s45-963*s34^8*s45^2+4921*s34^7*s45^3-6444*s34^6*s45^4-2811*s34^5*s45^5+16382*s34^4*s45^6-19245*s34^3*s45^7+11243*s34^2*s45^8-3052*s34*s45^9+147*s45^10))-s12*(s34^6*(s34-s45)^5*s45^4*(13*s34^2+26*s34*s45+16*s45^2)+s23*s34^5*(s34-s45)^4*s45^3*(58*s34^4-26*s34^3*s45-203*s34^2*s45^2-140*s34*s45^3+48*s45^4)+s23^13*(105*s34^4+445*s34^3*s45+580*s34^2*s45^2+297*s34*s45^3+57*s45^4)+s23^12*(-753*s34^5-2389*s34^4*s45-1045*s34^3*s45^2+1673*s34^2*s45^3+1406*s34*s45^4+324*s45^5)+s23^11*(2257*s34^6+4235*s34^5*s45-5223*s34^4*s45^2-8804*s34^3*s45^3+225*s34^2*s45^4+2614*s34*s45^5+765*s45^6)+s23^10*(-3701*s34^7-1169*s34^6*s45+18119*s34^5*s45^2+4554*s34^4*s45^3-16745*s34^3*s45^4-4656*s34^2*s45^5+2316*s34*s45^6+960*s45^7)+s23^9*(3550*s34^8-6154*s34^7*s45-20065*s34^6*s45^2+20517*s34^5*s45^3+22559*s34^4*s45^4-14350*s34^3*s45^5-7755*s34^2*s45^6+862*s34*s45^7+675*s45^8)+s23^2*s34^4*s45^2*(96*s34^9-670*s34^8*s45+970*s34^7*s45^2+529*s34^6*s45^3-2037*s34^5*s45^4-290*s34^4*s45^5+2950*s34^3*s45^6-2273*s34^2*s45^7+661*s34*s45^8-80*s45^9)+s23^8*(-1836*s34^9+9868*s34^8*s45+4808*s34^7*s45^2-33449*s34^6*s45^3+5458*s34^5*s45^4+25566*s34^4*s45^5-5207*s34^3*s45^6-6182*s34^2*s45^7-10*s34*s45^8+252*s45^9)+s23^6*s34*(287*s34^10+1135*s34^9*s45-8257*s34^8*s45^2+4938*s34^7*s45^3+13584*s34^6*s45^4-17532*s34^5*s45^5+5816*s34^4*s45^6-2898*s34^3*s45^7+2313*s34^2*s45^8-1148*s34*s45^9+32*s45^10)+s23^7*(217*s34^10-6467*s34^9*s45+8900*s34^8*s45^2+15674*s34^7*s45^3-26490*s34^6*s45^4-2074*s34^5*s45^5+11019*s34^4*s45^6+996*s34^3*s45^7-3097*s34^2*s45^8-42*s34*s45^9+39*s45^10)+s23^3*s34^3*s45*(70*s34^10-855*s34^9*s45+1760*s34^8*s45^2+396*s34^7*s45^3-4577*s34^6*s45^4+1226*s34^5*s45^5+6736*s34^4*s45^6-7604*s34^3*s45^7+3559*s34^2*s45^8-855*s34*s45^9+48*s45^10)+s23^4*s34^2*(19*s34^11-549*s34^10*s45+1711*s34^9*s45^2+414*s34^8*s45^3-6289*s34^7*s45^4+4045*s34^6*s45^5+8821*s34^5*s45^6-14125*s34^4*s45^7+9373*s34^3*s45^8-3417*s34^2*s45^9+420*s34*s45^10-39*s45^11)+s23^5*s34*(-145*s34^11+975*s34^10*s45+1231*s34^9*s45^2-6962*s34^8*s45^3+5088*s34^7*s45^4+9615*s34^6*s45^5-16330*s34^5*s45^6+12389*s34^4*s45^7-6269*s34^3*s45^8+1401*s34^2*s45^9-305*s34*s45^10+13*s45^11)))/((s12-s23)*s23*(s23-s34)^3*s34^3*(s12-s45)*(s23+s45)^2*(s23-s34+s45)^4*(-s12+s34+s45)^2*s51)+((s12-s45)*(19*s12^2+16*s34^2+38*s34*s45+19*s45^2-38*s12*(s34+s45))*s51)/(s12*s34^3)-(13*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2)-(12*s45*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(-s23+s34-s45+s51)^3)-(6*(s45^2*(s23-s34+s45)^4*(2*s23*(s34+s45)^3+s45^2*(7*s34^2+6*s34*s45+2*s45^2))+s12^3*(s34-s45)*((s34-s45)^3*(2*s34^3-3*s34^2*s45-2*s34*s45^2-2*s45^3)+s23^2*(2*s34^4-11*s34^3*s45+9*s34^2*s45^2+4*s34*s45^3+2*s45^4)-4*s23*(s34^5-5*s34^4*s45+5*s34^3*s45^2-s45^5))+s12*((s34-s45)^4*s45^2*(2*s34^3-15*s34^2*s45-14*s34*s45^2-6*s45^3)+s23^4*(2*s34^5-3*s34^4*s45+3*s34^3*s45^2-15*s34^2*s45^3-14*s34*s45^4-6*s45^5)-s23^3*(4*s34^6-8*s34^5*s45+15*s34^4*s45^2-71*s34^3*s45^3+4*s34^2*s45^4+32*s34*s45^5+24*s45^6)+s23^2*(2*s34^7-9*s34^6*s45+21*s34^5*s45^2-121*s34^4*s45^3+111*s34^3*s45^4+42*s34^2*s45^5-12*s34*s45^6-36*s45^7)+s23*s45*(4*s34^7-9*s34^6*s45+89*s34^5*s45^2-151*s34^4*s45^3+45*s34^3*s45^4+36*s34^2*s45^5+16*s34*s45^6-24*s45^7))+s12^2*(-((s34-s45)^4*s45*(4*s34^3-11*s34^2*s45-10*s34*s45^2-6*s45^3))+s23^3*(-4*s34^5+16*s34^4*s45-25*s34^3*s45^2+14*s34^2*s45^3+10*s34*s45^4+6*s45^5)+s23^2*(8*s34^6-32*s34^5*s45+81*s34^4*s45^2-90*s34^3*s45^3-s34^2*s45^4+6*s34*s45^5+18*s45^6)-s23*(4*s34^7-20*s34^6*s45+87*s34^5*s45^2-138*s34^4*s45^3+59*s34^3*s45^4+8*s34^2*s45^5+18*s34*s45^6-18*s45^7))))/(s12*s34^3*s45*(s23-s34+s45)^4*(-s23+s34-s45+s51)))/12,
p[142]->(s12^2*(s12*s23*(4*s23-s34-4*s51)-(4*s23-s34-s51)*(s23+s45-s51)*(s34+s51)))/(s23*s51^2*(-s23+s34+s51)^2),
p[143]->(s12^2*s23*(4*s23-s34-4*s51)*(s23-s51)+(4*s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))+s12*((s45-s51)*s51*(s34+s51)^2-4*s23^3*(2*s34+s51)+s23^2*(2*s34^2-8*s34*s45+14*s34*s51+7*s51^2)-s23*(s34+s51)*(-2*s34*(s45-s51)+s51*(s45+2*s51))))/(4*s23*s51^2*(-s23+s34+s51)^2),
p[144]->(s12*(s12^4*s51*(-38*s23^4+25*s34^4+s34^3*(-50*s45+49*s51)+s23^3*(101*s34-64*s45+152*s51)+s34^2*(25*s45^2-48*s45*s51-39*s51^2)-2*s51^2*(13*s45^2-32*s45*s51+19*s51^2)-s34*s51*(s45^2-78*s45*s51+101*s51^2)-s23^2*(39*s34^2-78*s34*s45+26*s45^2+303*s34*s51-192*s45*s51+228*s51^2)+s23*(-49*s34^3+6*s34^2*(8*s45+13*s51)+4*s51*(13*s45^2-48*s45*s51+38*s51^2)+s34*(s45^2-156*s45*s51+303*s51^2)))+2*s12^3*(-(s34^5*(3*s45+25*s51))+s34^4*(6*s45^2+19*s45*s51-57*s51^2)+s51^3*(26*s45^3-25*s45^2*s51-58*s45*s51^2+57*s51^3)+s34^3*(-3*s45^3+31*s45^2*s51+15*s45*s51^2+81*s51^3)+s34*s51^2*(4*s45^3-21*s45^2*s51-157*s45*s51^2+234*s51^3)+s34^2*s51*(-25*s45^3+35*s45^2*s51-106*s45*s51^2+290*s51^3)+s23^4*(3*s34^2+60*s34*s51+19*s51*(s45+3*s51))+s23^3*(-9*s34^3+s34^2*(9*s45-179*s51)+2*s34*(32*s45-207*s51)*s51+s51*(32*s45^2+s45*s51-228*s51^2))+s23*(-3*s34^5+3*s34^4*(5*s45+9*s51)+s34^3*(-15*s45^2+79*s45*s51-189*s51^2)+s34*s51*(9*s45^3-4*s45^2*s51+378*s45*s51^2-762*s51^3)+s34^2*(3*s45^3-103*s45^2*s51+296*s45*s51^2-753*s51^3)+s51^2*(-39*s45^3+82*s45^2*s51+155*s45*s51^2-228*s51^3))+s23^2*(9*s34^4-3*s34^3*(7*s45-39*s51)+s34^2*(9*s45^2-199*s45*s51+639*s51^2)+s34*s51*(25*s45^2-285*s45*s51+882*s51^2)+s51*(13*s45^3-89*s45^2*s51-117*s45*s51^2+342*s51^3)))-(s23-s34-s51)*(s23^4*s34^2*(6*s34^2+37*s34*s51+50*s51^2)-2*s23^3*s34*(6*s34^4-3*s51^3*(s45+s51)+13*s34*s51^2*(-6*s45+7*s51)+s34^3*(-12*s45+52*s51)+s34^2*s51*(-71*s45+140*s51))+s23^2*(6*s34^6-38*s45*s51^4*(s45+s51)+s34^5*(-36*s45+85*s51)+4*s34^2*s51^2*(45*s45^2-137*s45*s51+31*s51^2)-s34*s51^3*(39*s45^2+140*s45*s51+63*s51^2)+6*s34^4*(6*s45^2-50*s45*s51+67*s51^2)+2*s34^3*s51*(102*s45^2-355*s45*s51+255*s51^2))+2*s23*(s34+s51)*(s34^5*(6*s45-9*s51)+2*s45*s51^3*(-16*s45^2+3*s45*s51+19*s51^2)-2*s34^4*(9*s45^2-38*s45*s51+43*s51^2)+s34^3*(12*s45^3-126*s45^2*s51+268*s45*s51^2-91*s51^3)+s34^2*s51*(53*s45^3-176*s45^2*s51+258*s45*s51^2+40*s51^3)+s34*s51^2*(-7*s45^3-33*s45^2*s51+98*s45*s51^2+54*s51^3))+(s34+s51)^2*(6*s34^4*(s45^2-3*s45*s51+4*s51^2)+2*s45*s51^2*(-13*s45^3+19*s45^2*s51+13*s45*s51^2-19*s51^3)-s34^3*(12*s45^3-67*s45^2*s51+124*s45*s51^2+3*s51^3)+s34*s51*(19*s45^4-26*s45^3*s51+72*s45^2*s51^2-62*s45*s51^3-51*s51^4)+2*s34^2*(3*s45^4-34*s45^3*s51+79*s45^2*s51^2-65*s45*s51^3-39*s51^4)))+s12*(s23^5*s34^2*(12*s34+37*s51)+s23^4*(-30*s34^4+s34^3*(48*s45-115*s51)+s34^2*(167*s45-48*s51)*s51+38*s51^3*(s45+s51)+44*s34*s51^2*(2*s45+3*s51))+s23^3*(18*s34^5+s34^4*(-102*s45+69*s51)+s34^2*s51*(273*s45^2-705*s45*s51-724*s51^2)+s34^3*(72*s45^2-451*s45*s51-61*s51^2)-2*s51^3*(6*s45^2+101*s45*s51+76*s51^2)-2*s34*s51^2*(-63*s45^2+234*s45*s51+382*s51^2))+s23^2*(6*s34^6+s34^5*(54*s45+29*s51)-3*s34^4*(42*s45^2-81*s45*s51-82*s51^2)+2*s51^3*(-51*s45^3-65*s45^2*s51+189*s45*s51^2+114*s51^3)+6*s34*s51^2*(4*s45^3-86*s45^2*s51+157*s45*s51^2+250*s51^3)+s34^3*(48*s45^3-613*s45^2*s51+882*s45*s51^2+1473*s51^3)+s34^2*s51*(193*s45^3-918*s45^2*s51+1257*s45*s51^2+2522*s51^3))-2*(s34+s51)^2*(3*s34^5*(s45+s51)+s34^4*s51*(16*s45+13*s51)-s34^3*(9*s45^3+4*s45^2*s51+29*s45*s51^2+91*s51^3)+s34^2*(6*s45^4-34*s45^3*s51+81*s45^2*s51^2-45*s45*s51^3-228*s51^4)+s34*s51*(19*s45^4-30*s45^3*s51+120*s45^2*s51^2-47*s45*s51^3-146*s51^4)+s51^2*(-26*s45^4+12*s45^3*s51+77*s45^2*s51^2-44*s45*s51^3-19*s51^4))-s23*(s34+s51)*(6*s34^6+s34^5*(-6*s45+8*s51)+s34^4*(-54*s45^2-67*s45*s51+67*s51^2)+s34^3*(66*s45^3-236*s45^2*s51+266*s45*s51^2+914*s51^3)+2*s51^2*(26*s45^4-63*s45^3*s51-148*s45^2*s51^2+151*s45*s51^3+76*s51^4)+2*s34*s51*(-19*s45^4+42*s45^3*s51-321*s45^2*s51^2+265*s45*s51^3+542*s51^4)+s34^2*(-12*s45^4+273*s45^3*s51-669*s45^2*s51^2+555*s45*s51^3+1781*s51^4)))+s12^2*(-6*s23^5*s34^2+2*s23^4*(3*s34^3-41*s34*s51*(s45+3*s51)-19*s51^2*(2*s45+3*s51)-3*s34^2*(4*s45+19*s51))+s23^3*(18*s34^4-90*s45^2*s51^2+226*s45*s51^3+456*s51^4+s34^3*(24*s45+389*s51)-4*s34^2*(9*s45^2+4*s45*s51-317*s51^2)+s34*s51*(-165*s45^2+194*s45*s51+1422*s51^2))+s23^2*(-30*s34^5+9*s34^4*(4*s45-37*s51)+s34^3*(36*s45^2+502*s45*s51-1755*s51^2)+s34^2*(-24*s45^3+137*s45^2*s51+598*s45*s51^2-3558*s51^3)+6*s51^2*(2*s45^3+64*s45^2*s51-37*s45*s51^2-114*s51^3)-3*s34*s51*(34*s45^3-163*s45^2*s51+930*s51^3))+(s34+s51)*(s34^5*(12*s45+31*s51)+s34^3*s51*(-150*s45^2+122*s45*s51-351*s51^2)+s34^4*(-18*s45^2+56*s45*s51+42*s51^2)+s34^2*(6*s45^4+44*s45^3*s51-78*s45^2*s51^2+216*s45*s51^3-818*s51^4)+s34*s51*(19*s45^4-42*s45^3*s51+237*s45^2*s51^2+140*s45*s51^3-570*s51^4)+2*s51^2*(-13*s45^4-33*s45^3*s51+102*s45^2*s51^2+s45*s51^3-57*s51^4))+s23*(12*s34^6+s34^5*(-48*s45+27*s51)+2*s34^4*(9*s45^2-218*s45*s51+294*s51^2)+s34^3*(24*s45^3+262*s45^2*s51-978*s45*s51^2+2529*s51^3)+2*s51^2*(13*s45^4+27*s45^3*s51-249*s45^2*s51^2+35*s45*s51^3+228*s51^4)+s34*s51*(-19*s45^4+132*s45^3*s51-765*s45^2*s51^2-254*s45*s51^3+2298*s51^4)+s34^2*(-6*s45^4+94*s45^3*s51-68*s45^2*s51^2-914*s45*s51^3+3798*s51^4)))))/(6*s34^2*(s23-s34+s45-s51)^2*s51^3*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[145]->(-(s12^5*(s23-s51)*s51*(38*s23^4-25*s34^4+s23^3*(-101*s34+64*s45-152*s51)+s34^3*(50*s45-49*s51)+2*s51^2*(13*s45^2-32*s45*s51+19*s51^2)+s34^2*(-25*s45^2+48*s45*s51+39*s51^2)+s34*s51*(s45^2-78*s45*s51+101*s51^2)+s23^2*(39*s34^2-78*s34*s45+26*s45^2+303*s34*s51-192*s45*s51+228*s51^2)+s23*(49*s34^3-6*s34^2*(8*s45+13*s51)-4*s51*(13*s45^2-48*s45*s51+38*s51^2)-s34*(s45^2-156*s45*s51+303*s51^2))))-(s23-s34-s51)*(s23^5*s34^3*(6*s34^2+37*s34*s51+50*s51^2)+s23^4*s34^2*(-12*s34^4+2*s34^3*(15*s45-52*s51)+5*s34^2*(37*s45-56*s51)*s51+s34*(243*s45-182*s51)*s51^2+2*s51^3*(28*s45+3*s51))+s23^3*s34*(6*s34^6-32*s45*s51^4*(s45+s51)+s34^5*(-48*s45+85*s51)+s34*s51^3*(123*s45^2-316*s45*s51-63*s51^2)+2*s34^2*s51^2*(239*s45^2-505*s45*s51+62*s51^2)+2*s34^3*s51*(185*s45^2-547*s45*s51+255*s51^2)+s34^4*(60*s45^2-416*s45*s51+402*s51^2))+s23^2*(s34+s51)*(18*s34^6*(s45-s51)-38*s45^2*s51^4*(s45+s51)+s34^5*(-72*s45^2+237*s45*s51-172*s51^2)+s34*s45*s51^3*(-103*s45^2-128*s45*s51+13*s51^2)+2*s34^4*(30*s45^3-276*s45^2*s51+469*s45*s51^2-91*s51^3)+2*s34^3*s51*(155*s45^3-531*s45^2*s51+513*s45*s51^2+40*s51^3)+2*s34^2*s51^2*(83*s45^3-307*s45^2*s51+160*s45*s51^2+54*s51^3))+s23*(s34+s51)^2*(6*s34^5*(3*s45^2-6*s45*s51+4*s51^2)+4*s45^2*s51^3*(-16*s45^2+3*s45*s51+19*s51^2)-s34^4*(48*s45^3-219*s45^2*s51+296*s45*s51^2+3*s51^3)+2*s34*s45*s51^2*(-20*s45^3-14*s45^2*s51+111*s45*s51^2+35*s51^3)+s34^3*(30*s45^4-320*s45^3*s51+694*s45^2*s51^2-312*s45*s51^3-78*s51^4)+s34^2*s51*(125*s45^4-378*s45^3*s51+588*s45^2*s51^2+18*s45*s51^3-51*s51^4))+s45*(s34+s51)^3*(6*s34^4*(s45^2-3*s45*s51+4*s51^2)+2*s45*s51^2*(-13*s45^3+19*s45^2*s51+13*s45*s51^2-19*s51^3)-s34^3*(12*s45^3-67*s45^2*s51+124*s45*s51^2+3*s51^3)+s34*s51*(19*s45^4-26*s45^3*s51+72*s45^2*s51^2-62*s45*s51^3-51*s51^4)+2*s34^2*(3*s45^4-34*s45^3*s51+79*s45^2*s51^2-65*s45*s51^3-39*s51^4)))-s12^4*(2*s23^5*(3*s34^2-79*s34*s51-19*s51*(s45+3*s51))+s23^4*(-18*s34^3-64*s45^2*s51+74*s45*s51^2+570*s51^3+10*s34*s51*(-23*s45+110*s51)+s34^2*(18*s45+455*s51))+s23^3*(18*s34^4-3*s34^3*(14*s45+99*s51)+s34^2*(18*s45^2+601*s45*s51-1969*s51^2)-5*s34*s51*(28*s45^2-173*s45*s51+564*s51^2)+2*s51*(-13*s45^3+153*s45^2*s51+42*s45*s51^2-570*s51^3))+s23*(s34^5*(-6*s45+43*s51)+s34^4*(12*s45^2+23*s45*s51+175*s51^2)+s34^2*s51*(83*s45^3-367*s45^2*s51+709*s45*s51^2-2177*s51^3)+s34*s51^2*(9*s45^3+228*s45^2*s51+755*s45*s51^2-2030*s51^3)+2*s51^3*(-91*s45^3+203*s45^2*s51+137*s45*s51^2-285*s51^3)-s34^3*(6*s45^3+149*s45^2*s51-227*s45*s51^2+585*s51^3))+s23^2*(-6*s34^5+s34^4*(30*s45-43*s51)+s34^3*(-30*s45^2-289*s45*s51+774*s51^2)+2*s51^2*(65*s45^3-267*s45^2*s51-158*s45*s51^2+570*s51^3)+s34^2*(6*s45^3+345*s45^2*s51-1292*s45*s51^2+3117*s51^3)+s34*s51*(-44*s45^3+96*s45^2*s51-1215*s45*s51^2+3440*s51^3))+s51*(-(s34^5*(19*s45+62*s51))+2*s34^4*(19*s45^2+12*s45*s51-75*s51^2)+6*s51^3*(13*s45^3-19*s45^2*s51-13*s45*s51^2+19*s51^3)+s34^3*(-19*s45^3+100*s45^2*s51+104*s45*s51^2+126*s51^3)+s34*s51^2*(35*s45^3-184*s45^2*s51-175*s45*s51^2+468*s51^3)+s34^2*(-62*s45^3*s51+4*s45^2*s51^2-36*s45*s51^3+568*s51^4)))+s12*(2*s23^6*s34^2*(9*s34^2+37*s34*s51+25*s51^2)-s23^5*s34*(48*s34^4+44*s51^3*(s45+s51)+s34^3*(-84*s45+256*s51)+s34*s51^2*(-231*s45+302*s51)+s34^2*(-358*s45*s51+504*s51^2))+s23^4*(36*s34^6-24*s34^5*(8*s45-9*s51)+76*s45*s51^4*(s45+s51)+s34*s51^3*(-51*s45^2+220*s45*s51+227*s51^2)+2*s34^4*(78*s45^2-537*s45*s51+430*s51^2)+s34^2*s51^2*(423*s45^2-926*s45*s51+796*s51^2)+s34^3*s51*(692*s45^2-2010*s45*s51+1249*s51^2))+s23^3*(2*s34^6*(60*s45+53*s51)+2*s45*s51^4*(26*s45^2-145*s45*s51-152*s51^2)+s34^5*(-300*s45^2+842*s45*s51+52*s51^2)+s34^2*s51^2*(389*s45^3-1708*s45^2*s51+480*s45*s51^2-1259*s51^3)+2*s34^3*s51*(334*s45^3-1527*s45^2*s51+1745*s45*s51^2-637*s51^3)+s34^4*(144*s45^3-1754*s45^2*s51+3058*s45*s51^2-537*s51^3)-2*s34*s51^3*(45*s45^3+215*s45^2*s51+489*s45*s51^2+234*s51^3))-s23^2*(s34+s51)*(6*s34^7+176*s34^6*s51-2*s34^5*(75*s45^2+65*s45*s51-353*s51^2)+2*s45*s51^3*(38*s45^3+148*s45^2*s51-207*s45*s51^2-228*s51^3)+3*s34^4*(76*s45^3-344*s45^2*s51+222*s45*s51^2+361*s51^3)+s34*s51^2*(73*s45^4+186*s45^3*s51-807*s45^2*s51^2-1598*s45*s51^3-482*s51^4)+s34^3*(-66*s45^4+1156*s45^3*s51-2772*s45^2*s51^2+670*s45*s51^3+240*s51^4)-s34^2*s51*(256*s45^4-1054*s45^3*s51+2201*s45^2*s51^2+1268*s45*s51^3+789*s51^4))-(s34+s51)^3*(6*s34^5*(s45^2-7*s45*s51+8*s51^2)+2*s34^4*s51*(43*s45^2-92*s45*s51+84*s51^2)-2*s45*s51^2*(26*s45^4+s45^3*s51-96*s45^2*s51^2+31*s45*s51^3+38*s51^4)+s34^3*(-18*s45^4+28*s45^3*s51+57*s45^2*s51^2-546*s45*s51^3+141*s51^4)+2*s34^2*(6*s45^5-55*s45^4*s51+95*s45^3*s51^2+34*s45^2*s51^3-341*s45*s51^4-15*s51^5)-s34*s51*(-38*s45^5+41*s45^4*s51-214*s45^3*s51^2+22*s45^2*s51^3+354*s45*s51^4+51*s51^5))-s23*(s34+s51)^2*(6*s34^6*(2*s45-7*s51)+2*s34^5*(131*s45-182*s51)*s51+s34^4*(-84*s45^3+4*s45^2*s51+511*s45*s51^2-855*s51^3)+2*s34^3*(42*s45^4-276*s45^3*s51+376*s45^2*s51^2+603*s45*s51^3-269*s51^4)+2*s45*s51^2*(26*s45^4-37*s45^3*s51-218*s45^2*s51^2+131*s45*s51^3+152*s51^4)+2*s34*s51*(-19*s45^5-16*s45^4*s51-245*s45^3*s51^2+212*s45^2*s51^3+613*s45*s51^4+124*s51^5)+s34^2*(-12*s45^5+354*s45^4*s51-867*s45^3*s51^2+797*s45^2*s51^3+1867*s45*s51^4+243*s51^5)))+s12^2*(-(s23^6*s34^2*(18*s34+37*s51))+s23^5*(36*s34^4+38*s51^3*(s45+s51)+82*s34*s51^2*(2*s45+3*s51)+s34^3*(-78*s45+153*s51)+s34^2*s51*(-91*s45+383*s51))+s23^4*(2*s34^4*(66*s45-41*s51)+s34^3*(-132*s45^2+255*s45*s51-1022*s51^2)-2*s51^3*(44*s45^2+177*s45*s51+95*s51^2)-2*s34*s51^2*(-143*s45^2+343*s45*s51+676*s51^2)-2*s34^2*s51*(50*s45^2-37*s45*s51+1039*s51^2))+s23^3*(-36*s34^6-320*s34^5*s51+2*s34^4*(93*s45^2+68*s45*s51+90*s51^2)-2*s34^3*(54*s45^3-63*s45^2*s51+43*s45*s51^2-1592*s51^3)+4*s51^3*(-48*s45^3+27*s45^2*s51+259*s45*s51^2+95*s51^3)+2*s34^2*s51*(-50*s45^3-185*s45^2*s51+454*s45*s51^2+2644*s51^3)+s34*s51^2*(141*s45^3-522*s45^2*s51+2142*s45*s51^2+2948*s51^3))+s23^2*(18*s34^7+s34^6*(-84*s45+363*s51)+2*s34^5*s51*(-417*s45+614*s51)+2*s34^4*(63*s45^3+216*s45^2*s51-842*s45*s51^2+6*s51^3)+s34^3*(-42*s45^4+94*s45^3*s51+882*s45^2*s51^2-2700*s45*s51^3-4730*s51^4)+s34*s51^2*(26*s45^4+381*s45^3*s51+878*s45^2*s51^2-3950*s45*s51^3-3192*s51^4)-4*s51^3*(10*s45^4-153*s45^3*s51-51*s45^2*s51^2+341*s45*s51^3+95*s51^4)-s34^2*s51*(79*s45^4+132*s45^3*s51-1136*s45^2*s51^2+4352*s45*s51^3+6671*s51^4))+(s34+s51)^2*(s34^5*(12*s45^2-59*s45*s51+102*s51^2)+s34^3*s51*(-168*s45^3+402*s45^2*s51-985*s45*s51^2+106*s51^3)+s34^4*(-18*s45^3+200*s45^2*s51-358*s45*s51^2+314*s51^3)+s34*s51*(19*s45^5-4*s45^4*s51+177*s45^3*s51^2+380*s45^2*s51^3-664*s45*s51^4-292*s51^5)+2*s34^2*(3*s45^5+4*s45^4*s51-49*s45^3*s51^2+261*s45^2*s51^3-574*s45*s51^4-180*s51^5)-2*s51^2*(13*s45^5+59*s45^4*s51-114*s45^3*s51^2-78*s45^2*s51^3+101*s45*s51^4+19*s51^5))+s23*(s34+s51)*(s34^6*(30*s45-77*s51)+s34^4*s51*(-688*s45^2+1571*s45*s51-1082*s51^2)+s34^5*(-66*s45^2+515*s45*s51-698*s51^2)+s34^3*(42*s45^4+210*s45^3*s51-1066*s45^2*s51^2+2967*s45*s51^3+770*s51^4)+2*s51^2*(13*s45^5+79*s45^4*s51-324*s45^3*s51^2-190*s45^2*s51^3+423*s45*s51^4+95*s51^5)+s34*s51*(-19*s45^5-22*s45^4*s51-507*s45^3*s51^2-954*s45^2*s51^3+2552*s45*s51^4+1528*s51^5)+s34^2*(-6*s45^5+59*s45^4*s51+165*s45^3*s51^2-1150*s45^2*s51^3+3587*s45*s51^4+2569*s51^5)))+s12^3*(6*s23^6*s34^2+2*s23^5*(2*s34^2*(6*s45-41*s51)-60*s34*s51*(s45+3*s51)-19*s51^2*(2*s45+3*s51))+s23^4*(-36*s34^4+421*s34^3*s51-52*s45^2*s51^2+416*s45*s51^3+570*s51^4+3*s34*s51*(-89*s45^2+68*s45*s51+708*s51^2)+2*s34^2*(18*s45^2+11*s45*s51+929*s51^2))+s23^3*(48*s34^5+2*s34^3*(132*s45-1237*s51)*s51-3*s34^4*(32*s45+51*s51)+s34^2*(24*s45^3+397*s45^2*s51+718*s45*s51^2-5978*s51^3)+4*s51^2*(19*s45^3+119*s45^2*s51-226*s45*s51^2-285*s51^3)-2*s34*s51*(96*s45^3-339*s45^2*s51+166*s45*s51^2+2448*s51^3))-s23*(s34^6*(24*s45-53*s51)-10*s34^5*(6*s45^2-15*s45*s51+38*s51^2)+s34^4*(36*s45^3-256*s45^2*s51+232*s45*s51^2+303*s51^3)+2*s34^3*s51*(121*s45^3-131*s45^2*s51+176*s45*s51^2+1745*s51^3)+2*s51^3*(65*s45^4-22*s45^3*s51-506*s45^2*s51^2+262*s45*s51^3+285*s51^4)+2*s34*s51^2*(-2*s45^4+28*s45^3*s51-943*s45^2*s51^2+582*s45*s51^3+1548*s51^4)+s34^2*s51*(-83*s45^4+310*s45^3*s51-997*s45^2*s51^2+886*s45*s51^3+5386*s51^4))+s23^2*(-18*s34^6+s34^5*(96*s45-157*s51)+s34^4*(-90*s45^2+58*s45*s51+543*s51^2)+2*s34^3*s51*(-122*s45^2-440*s45*s51+2307*s51^2)+4*s51^2*(13*s45^4-34*s45^3*s51-279*s45^2*s51^2+244*s45*s51^3+285*s51^4)+s34*s51*(-45*s45^4+232*s45^3*s51-1426*s45^2*s51^2+972*s45*s51^3+5544*s51^4)+s34^2*(6*s45^4+324*s45^3*s51-601*s45^2*s51^2-738*s45*s51^3+8336*s51^4))-(s34+s51)*(s34^5*(6*s45^2+2*s45*s51+91*s51^2)-2*s34^4*(6*s45^3-26*s45^2*s51+59*s45*s51^2-111*s51^3)+s34^3*(6*s45^4-98*s45^3*s51+72*s45^2*s51^2-436*s45*s51^3-171*s51^4)-2*s51^3*(39*s45^4+8*s45^3*s51-160*s45^2*s51^2+56*s45*s51^3+57*s51^4)-2*s34^2*s51*(-22*s45^4+25*s45^3*s51-139*s45^2*s51^2+266*s45*s51^3+379*s51^4)+s34*(11*s45^4*s51^2+551*s45^2*s51^4-328*s45*s51^5-570*s51^6))))/(24*s12*s34^2*(s23-s34+s45-s51)^2*s51^3*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[146]->(s12*((-2*(s12-s45)*(-(s45*(s34+s45)^2)+s12*(s34^2+s34*s45+s45^2)))/(s34+s45)+(s12*s23*(s12*s23-s34*(s23+s45))*(2*s23*(s34^2+s34*s45+s45^2)-s34*(3*s34^2+5*s34*s45+4*s45^2)))/((-s23+s34)*(s34+s45)*s51^2)+(s12*s23*(-((s34+s45)*(2*s23^2*(s34^2+2*s34*s45+2*s45^2)+s34^2*(3*s34^2+8*s34*s45+8*s45^2)-s23*s34*(4*s34^2+9*s34*s45+10*s45^2)))+s12*(4*s23^2*(s34^2+s34*s45+s45^2)+2*s34^2*(3*s34^2+5*s34*s45+4*s45^2)-s23*s34*(9*s34^2+11*s34*s45+10*s45^2))))/((s23-s34)^2*(s34+s45)*s51)-(s12*s34^3*(s12-s23-s45)*(s34+2*s45))/((s23-s34)^2*(-s23+s34+s51))))/(s34^2*s45^2),
p[147]->(-2*s45^2*(s34+s45)^2*s51^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^3*(s23-s51)^3*(-3*s34^3+2*s23*(s34^2+s34*s45+s45^2)-2*s45^2*s51-2*s34*s45*(2*s45+s51)-s34^2*(5*s45+2*s51))-s12^2*(s23-s51)*(4*s23^3*s34*(s34^2+s34*s45+s45^2)-2*s23^2*(3*s34^4-2*s34*s45^2*(s45-4*s51)+3*s45^3*s51+s34^3*(3*s45+4*s51)+s34^2*s45*(2*s45+7*s51))-s45*s51*(3*s34^4+6*s45^2*s51^2+5*s34^3*(s45+2*s51)+4*s34*s45*s51*(3*s45+2*s51)+2*s34^2*(2*s45^2+8*s45*s51+3*s51^2))+2*s23*(-3*s34^4*(s45-s51)+6*s45^3*s51^2+2*s34*s45^2*s51*(2*s45+5*s51)+s34^3*(-5*s45^2+8*s45*s51+2*s51^2)+2*s34^2*s45*(-2*s45^2+5*s45*s51+4*s51^2)))+s12*(2*s23^4*s34^2*(s34^2+s34*s45+s45^2)-s23^3*s34*(3*s34^4-4*s34*s45^2*(s45-2*s51)+6*s34^2*s45*s51+2*s45^3*s51+s34^3*(s45+4*s51))+s45^2*s51^2*(s34+s51)*(5*s34^3+6*s45^2*s51+2*s34*s45*(3*s45+5*s51)+s34^2*(9*s45+6*s51))+s23^2*(-2*s34*s45^3*(s45-7*s51)*s51+6*s45^4*s51^2+s34^5*(-6*s45+3*s51)+s34^4*(-8*s45^2+s45*s51+2*s51^2)+2*s34^2*s45^2*(s45^2-4*s45*s51+8*s51^2)-6*s34^3*(s45^3-s45*s51^2))-s23*s45*(3*s34^5*(s45-s51)+5*s34^4*s45*(s45-s51)+12*s45^3*s51^3+2*s34*s45^2*s51^2*(5*s45+11*s51)+s34^2*s45*s51^2*(15*s45+16*s51)+s34^3*(4*s45^3-6*s45^2*s51+11*s45*s51^2+2*s51^3))))/(4*s12*s34^2*s45^2*(s34+s45)*s51^2*(-s23+s34+s51)),
p[148]->s12*((2*(s12-s45)*(-3*s12*s34+2*s34^2-4*s12*s45+6*s34*s45+4*s45^2))/(s34^3*(s34+s45))+(s12*(s12-s23-s45))/((s23-s34)^2*(s23-s34-s51))+(2*(s12-s23-s45)*(s34+s45)^2*(s23*(s34+s45)+s45*(-s12+s34+s45)))/(s34^3*(s23+s45)^2*(s23+s45-s51))+(s12*(s12*s23-s34*(s23+s45))*(2*s34^2*(s34+s45)^2+s23^3*(6*s34+8*s45)+s23^2*(-5*s34^2+s34*s45+10*s45^2)-s23*s34*(4*s34^2+15*s34*s45+13*s45^2)))/(s34^3*(-s23+s34)*(s23+s45)*(s34+s45)*s51^2)+(s12*(2*s34^3*s45*(s34+s45)^3-2*s23^5*(5*s34^2+13*s34*s45+8*s45^2)+s23^4*(16*s34^3+21*s34^2*s45-31*s34*s45^2-36*s45^3)+s23*s34^2*(2*s34^4-2*s34^3*s45-29*s34^2*s45^2-51*s34*s45^3-26*s45^4)+s23^3*(-s34^4+37*s34^3*s45+96*s34^2*s45^2+38*s34*s45^3-20*s45^4)+s23^2*s34*(-8*s34^4-36*s34^3*s45-32*s34^2*s45^2+39*s34*s45^3+43*s45^4)+s12*(-2*s34^3*s45*(s34+s45)^2+4*s23^5*(3*s34+4*s45)+2*s23*s34^2*s45*(4*s34^2+15*s34*s45+13*s45^2)+s23^4*(-23*s34^2-5*s34*s45+34*s45^2)+s23^2*s34*(2*s34^3+22*s34^2*s45-7*s34*s45^2-43*s45^3)+2*s23^3*(5*s34^3-18*s34^2*s45-25*s34*s45^2+10*s45^3))))/((s23-s34)^2*s34^3*(s23+s45)^2*(s34+s45)*s51)),
p[149]->((2*s45)/s12-(4*s23*s45)/(s12*s34)-(2*s45^2)/(s12*s34)+(4*(-2*s23+s34-s45)*s45^2)/(s12*s34^2)-(6*s45^3)/(s12*s34^2)+(8*(s34-s45)*s45^3)/(s12*s34^3)+(10*s45^4)/(s12*s34^3)-(4*s23)/(s34+s45)-(2*s34)/(s34+s45)-(14*s12*s45)/(s34*(s34+s45))+(8*s12*(8*s23+3*s34-3*s45)*s45)/(s34^2*(s34+s45))-(10*s45^2*(s12^2-3*s12*s45+3*s45^2))/(s34^3*(s34+s45))-(s45*(s12^2+9*s45^2))/(s34^2*(s34+s45))+(5*s12^2+17*s45^2)/(s34^2+s34*s45)-(8*s45*(s12^2*(3*s23+s34-s45)-3*s12*(2*s23+s34-s45)*s45+3*(s23+s34-s45)*s45^2))/(s34^3*(s34+s45))+(4*(s12*(5*s23+s34-s45)+s45*(-5*s23-2*s34+2*s45)))/(s34*(s34+s45))+(2*(-3*s12^2*(3*s23+s34-s45)+3*s12*s45^2+s45^2*(-19*s23+15*(-s34+s45))))/(s34^2*(s34+s45))+((-s12+s23+s45)*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(s23-s34-s51))+(2*(s12-s23-s45)*(s34+s45)^2*(s23*(s34+s45)+s45*(-s12+s34+s45))^2)/(s12*s34^3*(s23+s45)^2*(s23+s45-s51))+((s12*s23-s34*(s23+s45))^2*(2*s34^2*(s34+s45)^2+s23^3*(6*s34+8*s45)+s23^2*(-5*s34^2+s34*s45+10*s45^2)-s23*s34*(4*s34^2+15*s34*s45+13*s45^2)))/(s34^3*(-s23+s34)*(s23+s45)*(s34+s45)*s51^2)+(s34*(s23+s45)^2*(-2*s34^4*(s34+s45)^2+2*s23^4*(5*s34^2+10*s34*s45+4*s45^2)+s23^2*s34*(s34^3-22*s34^2*s45-49*s34*s45^2-20*s45^3)-2*s23^3*(8*s34^3+10*s34^2*s45-6*s34*s45^2-5*s45^3)+s23*s34^2*(8*s34^3+29*s34^2*s45+34*s34*s45^2+11*s45^3))+s12^2*s23*(-4*s34^3*s45*(s34+s45)^2+6*s23^5*(3*s34+4*s45)+s23^4*(-34*s34^2-6*s34*s45+52*s45^2)+2*s23^2*s34*(4*s34^3+21*s34^2*s45-4*s34*s45^2-33*s45^3)+s23^3*(11*s34^3-63*s34^2*s45-80*s34*s45^2+30*s45^3)+s23*s34^2*(-2*s34^3+10*s34^2*s45+47*s34*s45^2+41*s45^3))-s12*s23*(4*s23^5*(7*s34^2+14*s34*s45+6*s45^2)-s34^3*s45*(4*s34^3+10*s34^2*s45+s34*s45^2-7*s45^3)+s23^4*(-50*s34^3-32*s34^2*s45+90*s34*s45^2+54*s45^3)+s23^2*s34*(16*s34^4+93*s34^3*s45+35*s34^2*s45^2-126*s34*s45^3-56*s45^4)+s23*s34^2*(-4*s34^4+6*s34^3*s45+80*s34^2*s45^2+103*s34*s45^3+21*s45^4)+s23^3*(12*s34^4-111*s34^3*s45-207*s34^2*s45^2-22*s34*s45^3+30*s45^4)))/((s23-s34)^2*s34^3*(s23+s45)^2*(s34+s45)*s51)+(2*(s12-s45)^2*(s12*(3*s34+4*s45)-2*(s34^2+3*s34*s45+2*s45^2))*s51)/(s12*s34^3*(s34+s45)))/4,
p[150]->(s12*(s12^2*(s23-s51)^2+3*s45^2*s51^2-s12*(s23^2*s34+s23*s34*(s45-s51)-4*s23*s45*s51+4*s45*s51^2)))/(s34*s45^2*s51^2),
p[151]->(s12^3*(s23-s51)^3+3*s45^2*s51^2*(s23*s34+s45*(s34+s51))-s12^2*(s23-s51)*(2*s23^2*s34+2*s23*s34*(s45-s51)-5*s23*s45*s51+s45*s51*(s34+5*s51))+s12*(s23^3*s34^2-s45^2*s51^2*(4*s34+7*s51)+s23^2*s34*(2*s34*s45-s34*s51-3*s45*s51)+s23*s45*(s34^2*(s45-s51)+7*s45*s51^2+3*s34*s51*(-s45+s51))))/(4*s12*s34*s45^2*s51^2),
p[152]->(2*s12*(s34+s45)*(s12^2*(s23-s51)*(s23-s34-s51)+(s34+s45)^2*s51^2-s12*(s23-s34-s51)*(s23*s34+s34*(s45-2*s51)-2*s45*s51)))/(s34^3*(s23+s45-s51)*s51^2),
p[153]->((s34+s45)*(((s12-s45)*(-s12+s34+s45)^2)/s12-((s12-s23-s45)*(s34+s45)*(s23*(s34+s45)+s45*(-s12+s34+s45))^2)/(s12*(s23+s45)^2*(s23+s45-s51))+((s23-s34)*(s12*s23-s34*(s23+s45))^2)/((s23+s45)*s51^2)+(s12^2*s23*(-2*s23^2+s23*(s34-3*s45)+2*s34*s45)+s34*(s23+s45)^2*(s34^2-s23*(2*s34+s45))+s12*s23*(s23+s45)*(-(s34*(2*s34+s45))+s23*(4*s34+3*s45)))/((s23+s45)^2*s51)))/(2*s34^3),
p[154]->(s12*(-(s12^2*(s23-s51)^2*(s23*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3)+3*s34^3*(s45-s51)+3*s34^2*s45*(5*s45-s51)+2*s34*s45^2*(7*s45+2*s51)+2*s45^3*(-2*s45+5*s51)))+s45^2*(s34+s45)*s51^2*(s23*(-9*s34^2+20*s34*s45+10*s45^2)+2*s34*s45*(s45-10*s51)+2*s45^2*(2*s45-5*s51)+s34^2*(-21*s45+9*s51))+s12*(s23^3*s34*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3)+2*s45*s51^2*(6*s34^3*(2*s45-s51)+s34^2*s45*(17*s45+4*s51)+2*s45^3*(-2*s45+5*s51)+s34*s45^2*(4*s45+17*s51))+2*s23^2*(3*s34^4*(s45-s51)+9*s34^3*s45*(s45-s51)+10*s45^4*s51+s34^2*s45^2*(5*s45+8*s51)+s34*s45^3*(-7*s45+27*s51))+s23*(3*s34^4*(s45-s51)^2+8*s45^4*(s45-5*s51)*s51+2*s34^2*s45^2*(7*s45^2-22*s45*s51-10*s51^2)+3*s34^3*s45*(5*s45^2-14*s45*s51+9*s51^2)-2*s34*s45^3*(2*s45^2-3*s45*s51+39*s51^2)))))/(3*s34^3*s45^2*(s34+s45)*(s23+s45-s51)*s51^2),
p[155]->((-10*s23*s45^2)/(s12*s34^2)+(6*s45^4)/(s12*s34^3)-(9*(s23+s45))/s12-(9*s45*(s23+s45))/(s12*s34)+(12*s12^2*s23)/(s34^2*(s34+s45))+(12*(2*s12+s34))/(s34+s45)+(6*s12*s23*s34)/(s45^2*(s34+s45))+(68*s23*s45)/(s34*(s34+s45))+(4*s12^2*s45^2)/(s34^3*(s34+s45))+(138*s23*s45^2)/(s34^2*(s34+s45))+(3*s12^2*(-2*s23+s45))/(s45^2*(s34+s45))+(3*s12^2*(-2*s23+s45))/(s34*s45*(s34+s45))+(21*(s23+s45))/(s34+s45)-(10*s12^2*s45*(s23+s45))/(s34^3*(s34+s45))+(12*s45^3*(-s12+5*s23+s45))/(s34^3*(s34+s45))+(4*s45^2*(5*s23+7*s45))/(s12*s34^2)+(s45*(29*s23+41*s45))/(s12*s34)-(31*s23+53*s45)/(s34+s45)-(2*s45*(7*s12^2+48*s12*s23-19*s12*s45+11*s45^2))/(s34^2*(s34+s45))-(3*(5*s12^2+29*s45^2))/(s34*(s34+s45))-(s12^2*s23*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3))/(s34^3*s45^2*(s34+s45))-(30*s45*(-(s12^2*s23)+s12*(2*s23-s45)*s45+s45^2*(s23+s45)))/(s34^3*(s34+s45))-(4*(-8*s12*s45^2+s12^2*(s23+s45)+16*s45^2*(s23+s45)))/(s34^2*(s34+s45))-(3*(s12^2+3*s23*s34+s12*(-12*s23+s34+5*s45)))/(s45*(s34+s45))+(-19*s45*(s23+s45)+s12*(-18*s23+58*s45))/(s34*(s34+s45))+(6*(s12-s23-s45)*s45*(2*s34+s45)*(s23*(s34+s45)+s45*(-s12+s34+s45))^2)/(s12*s34^3*(s23+s45)^2*(s23+s45-s51))-(s23*(s12*s23-s34*(s23+s45))^2*(s23*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3)+s45*(3*s34^3+15*s34^2*s45+14*s34*s45^2-4*s45^3)))/(s34^3*s45^2*(s23+s45)*(s34+s45)*s51^2)+(s23*(3*s12^2*s23*(s23^2*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3)+2*s23*s45*(3*s34^3+7*s34^2*s45+2*s34*s45^2-8*s45^3)+s45^2*(3*s34^3+15*s34^2*s45+14*s34*s45^2-4*s45^3))-s12*(s34*s45^3*(3*s34^3+15*s34^2*s45+14*s34*s45^2-4*s45^3)+s23^2*s45*(27*s34^4+93*s34^3*s45+44*s34^2*s45^2-94*s34*s45^3-42*s45^4)+s23*s45^2*(18*s34^4+81*s34^3*s45+79*s34^2*s45^2-20*s34*s45^3-12*s45^4)+3*s23^3*(4*s34^4+9*s34^3*s45-7*s34^2*s45^2-26*s34*s45^3-10*s45^4))+s34*(s23+s45)^2*(s23*(3*s34^4+12*s34^3*s45-15*s34^2*s45^2-40*s34*s45^3-10*s45^4)+s45*(3*s34^4+24*s34^3*s45+15*s34^2*s45^2-16*s34*s45^3-4*s45^4))))/(s34^3*s45^2*(s23+s45)^2*(s34+s45)*s51)+((s12-s45)^2*(s12*(3*s34^3+3*s34^2*s45-4*s34*s45^2-10*s45^3)+s45*(-9*s34^3+11*s34^2*s45+30*s34*s45^2+10*s45^3))*s51)/(s12*s34^3*s45^2*(s34+s45)))/12,
p[156]->(s12^2*(-2*s12^2*s23-3*(s23+s45)*(s34+s51)^2+s12*(s34+s51)*(2*s45+s51)+s12*s23*(5*s34+4*s51)))/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[157]->(-2*s12^3*s23*(s23-s51)+3*(s23+s45)*(s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^2*(4*s23*s34*(s45-s51)-5*s23*s51^2+s51*(s34+s51)*(2*s45+s51)+s23^2*(7*s34+4*s51))-s12*(2*s45*(s34+s51)^2*(s45+2*s51)+s23*(s34+s51)*(2*s34*(5*s45-s51)+(s45-s51)*s51)+s23^2*(8*s34^2+10*s34*s51+s51^2)))/(4*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[158]->(s12^2*(s12^3*(4*s23^2-2*s23*s34-2*s51*(s34+s51))+(s23+s45)*(s34+s51)^2*(3*s23^2-5*s23*(s34+s51)+2*(s34+s51)^2)-s12*(3*s23*(s34+s51)^2*(2*s34-3*s45+s51)+2*(s34+s51)^3*(2*s45+s51)+s23^3*(5*s34+4*s51)-2*s23^2*(s34+s51)*(7*s34-s45+6*s51))+s12^2*(2*s23^3+s23*(s34+s51)*(6*s34-4*s45+s51)+2*(s34+s51)^2*(s45+2*s51)-s23^2*(13*s34+12*s51))))/(s23*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)^2),
p[159]->(-((s23+s45)*(s34+s51)^2*(s23*s34+s45*(s34+s51))*(3*s23^2-5*s23*(s34+s51)+2*(s34+s51)^2))+2*s12^4*(2*s23^3+s23*s51^2-s51^2*(s34+s51)-s23^2*(s34+2*s51))+s12*(4*s45*(s34+s51)^4*(s45+s51)+s23^4*(8*s34^2+10*s34*s51+s51^2)+s23^2*(s34+s51)^2*(8*s34^2-28*s34*s45+2*s45^2+12*s34*s51-4*s45*s51+s51^2)+s23*(s34+s51)^3*(12*s34*s45-9*s45^2-4*s45*s51+2*s51^2)-s23^3*(s34+s51)*(19*s34^2-10*s34*s45+25*s34*s51-s45*s51+4*s51^2))-s12^2*(s23^4*(7*s34+4*s51)+s23*(s34+s51)^2*(12*s34*s45-4*s45^2-12*s45*s51+s51^2)+2*(s34+s51)^3*(s45^2+4*s45*s51+s51^2)+s23^2*(s34+s51)*(12*s34^2-26*s34*s45+24*s34*s51-s45*s51+9*s51^2)-s23^3*(27*s34^2-4*s34*s45+43*s34*s51+16*s51^2))+s12^3*(2*s23^4+4*s51*(s34+s51)^2*(s45+s51)-s23^3*(17*s34+14*s51)+s23^2*(8*s34^2-8*s34*s45+20*s34*s51+11*s51^2)+s23*(s34+s51)*(4*s34*s45-3*s51*(2*s45+s51))))/(4*s23*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)^2),
p[160]->(s12^2*(-((s23+s45)*(s34+s51)*(4*s23-3*(s34+s51)))+s12*(4*s23^2-3*s23*s34-3*s51*(s34+s51))))/(s23^2*(s23-s34-s51)*s51^2),
p[161]->((s23+s45)*(s34+s51)*(4*s23-3*(s34+s51))*(s23*s34+s45*(s34+s51))+s12^2*(4*s23^3+3*s23*s51^2-3*s51^2*(s34+s51)-s23^2*(3*s34+4*s51))+s12*(6*s45*s51*(s34+s51)^2-4*s23^3*(2*s34+s51)+s23^2*(6*s34^2-8*s34*s45+10*s34*s51+s51^2)+s23*(s34+s51)*(6*s34*s45+s51*(-7*s45+3*s51))))/(4*s23^2*(s23-s34-s51)*s51^2),
p[162]->-((s12*(s12-s51)*(s51*(-s23+s34+s51)+s12*(-3*s23+s34+3*s51)))/(s34*s51^2*(-s23+s34+s51))),
p[163]->((s12-s51)*(s12^2*(3*s23-s34-3*s51)*(s23-s51)+(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))-s12*(s23^2*(s34-s51)+(s34+s51)*(s34*s45+3*s45*s51-s51^2)+s23*(s34^2+s34*s45-3*s45*s51+2*s51^2))))/(4*s12*s34*s51^2*(-s23+s34+s51)),
p[164]->(s12*((84*s12*s23)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(117*s12*(s12-s34))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(234*s12*s45)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(117*s12*(s12-s45)*s45)/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(42*s23*(s12^2-2*s12*s45+(s34+s45)^2))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(39*(s12^2+s23^2+s12*(s34+s45)+(s34+s45)^2))/(s34*(-s12+s23+s34+s45)^2)+(18*(s12-s23)*s23*s34^2)/((s12-s34)^2*(-s12+s23+s34+s45)^2*(s12-s34-s51))+(s12*(78*s34^2*s45+s23^2*(-18*s34+337*s45)+s23*(18*s34^2+103*s34*s45+518*s45^2)+2*s12*(s23*(9*s34-268*s45)+9*s34*(-s34+s45))))/((s23-s34)^3*s45*(s23-s34-s51))+(18*(s12-s23-s45)*(s34+s45)*(s12^3*s45-(s23+s45)*(s34+s45)*(s23^2+3*s23*s34+s34^2+2*s23*s45+3*s34*s45+s45^2)-s12^2*(s23*(s34+3*s45)+s45*(4*s34+3*s45))+s12*(s23^2*(2*s34+3*s45)+s45*(4*s34^2+8*s34*s45+3*s45^2)+s23*(3*s34^2+10*s34*s45+6*s45^2))))/(s34^2*(s23+s45)^2*(-s12+s23+s34+s45)^2*(s23+s45-s51))+(72*(s12^2*(s34-s45)^2+s45^2*(s23-s34+s45)^2-s12*(2*(s34-s45)^2*s45+s23*(s34^2-2*s34*s45+2*s45^2))))/(s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+(s12*(-(s12^5*s23*(223*s23^4-259*s23^3*(2*s34-3*s45)+18*s34*(s34-s45)^3+s23^2*(385*s34^2-1108*s34*s45+831*s45^2)+s23*(-108*s34^3+385*s34^2*s45-626*s34*s45^2+277*s45^3)))+s12^4*s23*(410*s23^5+s23^4*(223*s34+2133*s45)+s23^3*(-2036*s34^2+590*s34*s45+3921*s45^2)+s23^2*(1853*s34^3-4331*s34^2*s45+446*s34*s45^2+3029*s45^3)+s34*(90*s34^4-252*s34^3*s45+331*s34^2*s45^2-446*s34*s45^3+205*s45^4)+s23*(-540*s34^4+1860*s34^3*s45-2885*s34^2*s45^2+266*s34*s45^3+831*s45^4))-s12^3*(151*s23^7+36*s34^3*(s34-s45)^3*s45+s23^6*(1410*s34+1399*s45)+s23^5*(-1385*s34^2+6590*s34*s45+4248*s45^2)+s23^4*(-2784*s34^3-5133*s34^2*s45+11871*s34*s45^2+5734*s45^3)+s23^3*(3508*s34^4-6212*s34^3*s45-7097*s34^2*s45^2+10173*s34*s45^3+3565*s45^4)+s23*s34*(180*s34^5-684*s34^4*s45+1252*s34^3*s45^2-1493*s34^2*s45^3-482*s34*s45^4+723*s45^5)+s23^2*(-1080*s34^5+4004*s34^4*s45-5245*s34^3*s45^2-3903*s34^2*s45^3+4205*s34*s45^4+831*s45^5))+s12^2*(18*s34^3*(s34-s45)^3*s45*(5*s34+4*s45)+s23^7*(381*s34+151*s45)+s23^6*(2094*s34^2+3794*s34*s45+989*s45^2)+s23^5*(-3839*s34^3+8009*s34^2*s45+12071*s34*s45^2+2338*s45^3)-2*s23^4*(406*s34^4+6580*s34^3*s45-6309*s34^2*s45^2-8937*s34*s45^3-1295*s45^4)+s23^3*(3040*s34^5-1858*s34^4*s45-18340*s34^3*s45^2+10182*s34^2*s45^3+13565*s34*s45^4+1367*s45^5)+3*s23*s34*(60*s34^6-300*s34^5*s45+458*s34^4*s45^2-187*s34^3*s45^3-999*s34^2*s45^4+283*s34*s45^5+253*s45^6)+s23^2*(-1044*s34^6+3874*s34^5*s45-2039*s34^4*s45^2-12016*s34^3*s45^3+4328*s34^2*s45^4+5108*s34*s45^5+277*s45^6))+s34^2*(s23^7*(79*s34+97*s45)+18*s34^2*(s34-s45)^3*s45*(s34^2+3*s34*s45+2*s45^2)+6*s23^6*(84*s34^2+202*s34*s45+145*s45^2)+s23^5*(-1292*s34^3+904*s34^2*s45+4371*s34*s45^2+2769*s45^3)+s23^4*(720*s34^4-4016*s34^3*s45-956*s34^2*s45^2+6962*s34*s45^3+4316*s45^4)+s23^3*(43*s34^5+1951*s34^4*s45-4746*s34^3*s45^2-3450*s34^2*s45^3+5595*s34*s45^4+3579*s45^5)-2*s23^2*(36*s34^6+47*s34^5*s45-853*s34^4*s45^2+1288*s34^3*s45^3+1486*s34^2*s45^4-1101*s34*s45^5-759*s45^6)+s23*(18*s34^7-72*s34^6*s45-209*s34^5*s45^2+511*s34^4*s45^3-500*s34^3*s45^4-914*s34^2*s45^5+331*s34*s45^6+259*s45^7))-s12*s34*(s23^7*(309*s34+230*s45)+18*s34^2*(s34-s45)^3*s45*(4*s34^2+7*s34*s45+2*s45^2)+s23^6*(1598*s34^2+3697*s34*s45+1805*s45^2)+s23^5*(-3746*s34^3+4276*s34^2*s45+12428*s34*s45^2+5053*s45^3)+2*s23^4*(587*s34^4-6025*s34^3*s45+1658*s34^2*s45^2+9650*s34*s45^3+3444*s45^4)+s23^3*(1043*s34^5+2992*s34^4*s45-16050*s34^3*s45^2-682*s34^2*s45^3+15649*s34*s45^4+4946*s45^5)+s23^2*(-468*s34^6+1269*s34^5*s45+2527*s34^4*s45^2-10538*s34^3*s45^3-2072*s34^2*s45^4+6479*s34*s45^5+1795*s45^6)+s23*(90*s34^7-486*s34^6*s45+208*s34^5*s45^2+979*s34^4*s45^3-2792*s34^3*s45^4-788*s34^2*s45^5+1090*s34*s45^6+259*s45^7))))/((s23-s34)^2*s34*(-s12+s34)*(s23+s45)*(s23-s34+s45)^2*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51^2)+(s12*(2*s12^6*(-9*s34^2*(s34-s45)^4*s45+s23^6*(187*s34+54*s45)+s23^5*(-579*s34^2+1043*s34*s45+108*s45^2)+s23^4*(615*s34^3-2766*s34^2*s45+2302*s34*s45^2+54*s45^3)+s23^3*s34*(-241*s34^3+2259*s34^2*s45-4518*s34*s45^2+2518*s45^3)+2*s23*s34*s45*(45*s34^4-215*s34^3*s45+465*s34^2*s45^2-429*s34*s45^3+134*s45^4)+s23^2*s34*(18*s34^4-671*s34^3*s45+2502*s34^2*s45^2-3189*s34*s45^3+1340*s45^4))-s12^5*(114*s23^8-18*s34^2*(s34-s45)^4*s45*(7*s34+3*s45)+s23^7*(257*s34+912*s45)+s23^6*(860*s34^2+3987*s34*s45+2274*s45^2)+s23^5*(-5604*s34^3+25*s34^2*s45+15108*s34*s45^2+2382*s45^3)+s23^4*(7390*s34^4-22035*s34^3*s45-8608*s34^2*s45^2+26674*s34*s45^3+1020*s45^4)+s23^3*(-3395*s34^5+24531*s34^4*s45-29031*s34^3*s45^2-16870*s34^2*s45^3+24867*s34*s45^4+114*s45^5)+s23^2*s34*(396*s34^5-8590*s34^4*s45+24822*s34^3*s45^2-15903*s34^2*s45^3-12674*s34*s45^4+11697*s45^5)+s23*s34*(-18*s34^6+1296*s34^5*s45-5015*s34^4*s45^2+8401*s34^3*s45^3-3033*s34^2*s45^4-3613*s34*s45^5+2126*s45^6))+s12^4*(228*s23^9-20*s23^8*(s34-93*s45)+s23^7*(1865*s34^2+2705*s34*s45+5844*s45^2)-18*s34^2*(s34-s45)^3*s45*(19*s34^3-3*s34^2*s45-15*s34*s45^2-3*s45^3)+s23^6*(-1934*s34^3+15005*s34^2*s45+15961*s34*s45^2+8994*s45^3)+s23^5*(-9814*s34^4-27871*s34^3*s45+41161*s34^2*s45^2+40528*s34*s45^3+7098*s45^4)+s23^4*(18016*s34^5-24977*s34^4*s45-87155*s34^3*s45^2+54072*s34^2*s45^3+56744*s34*s45^4+2658*s45^5)+s23^3*(-9763*s34^6+51814*s34^5*s45-11362*s34^4*s45^2-112649*s34^3*s45^3+36137*s34^2*s45^4+45265*s34*s45^5+342*s45^6)+s23^2*s34*(1530*s34^6-21830*s34^5*s45+45692*s34^4*s45^2+10323*s34^3*s45^3-67033*s34^2*s45^4+10615*s34*s45^5+18975*s45^6)+s23*s34*(-108*s34^7+3636*s34^6*s45-11221*s34^5*s45^2+13118*s34^4*s45^3+7710*s34^3*s45^4-15620*s34^2*s45^5+475*s34*s45^6+3162*s45^7))-s12^3*(42*s23^10+s23^9*(961*s34+810*s45)+s23^8*(-2070*s34^2+6253*s34*s45+4140*s45^2)+s23^7*(7176*s34^3-757*s34^2*s45+19133*s34*s45^2+9642*s45^3)-18*s34^2*(s34-s45)^3*s45*(26*s34^4+7*s34^3*s45-29*s34^2*s45^2-14*s34*s45^3-s45^4)+s23^6*(-12040*s34^4+29585*s34^3*s45+32218*s34^2*s45^2+37577*s34*s45^3+11898*s45^4)+s23^5*(-3549*s34^5-77917*s34^4*s45+32503*s34^3*s45^2+102785*s34^2*s45^3+53357*s34*s45^4+7974*s45^5)+s23^4*(21054*s34^6+15334*s34^5*s45-177038*s34^4*s45^2-18514*s34^3*s45^3+145190*s34^2*s45^4+54415*s34*s45^5+2688*s45^6)+s23^3*(-14058*s34^7+49480*s34^6*s45+65468*s34^5*s45^2-184990*s34^4*s45^3-64294*s34^3*s45^4+108259*s34^2*s45^5+36283*s34*s45^6+342*s45^7)+s23^2*s34*(2718*s34^7-27396*s34^6*s45+34160*s34^5*s45^2+70486*s34^4*s45^3-90820*s34^3*s45^4-48227*s34^2*s45^5+40928*s34*s45^6+13579*s45^7)+s23*s34*(-234*s34^8+5076*s34^7*s45-11862*s34^6*s45^2+6310*s34^5*s45^3+25665*s34^4*s45^4-16667*s34^3*s45^5-12739*s34^2*s45^6+5961*s34*s45^7+2090*s45^8))+s34^2*(6*s23^10*(s34+s45)+s23^9*(529*s34^2+913*s34*s45+402*s45^2)+s23^8*(-2082*s34^3+327*s34^2*s45+4245*s34*s45^2+2034*s45^3)-18*s34^3*(s34-s45)^3*s45*(s34^4+2*s34^3*s45-2*s34^2*s45^2-5*s34*s45^3-2*s45^4)+s23^7*(4383*s34^4-3256*s34^3*s45-1994*s34^2*s45^2+9059*s34*s45^3+4350*s45^4)+s23^6*(-6078*s34^5+8008*s34^4*s45+4402*s34^3*s45^2+1295*s34^2*s45^3+13385*s34*s45^4+4890*s45^5)+s23^5*(4605*s34^6-15841*s34^5*s45-7451*s34^4*s45^2+9152*s34^3*s45^3+13950*s34^2*s45^4+16749*s34*s45^5+3006*s45^6)+s23^4*(-1206*s34^7+13681*s34^6*s45-10935*s34^5*s45^2-29472*s34^4*s45^3-2452*s34^3*s45^4+20789*s34^2*s45^5+16375*s34*s45^6+942*s45^7)+s23^3*(-283*s34^8-3866*s34^7*s45+14738*s34^6*s45^2+3831*s34^5*s45^3-28043*s34^4*s45^4-12878*s34^3*s45^5+13582*s34^2*s45^6+10393*s34*s45^7+114*s45^8)+s23^2*s34*(144*s34^8-116*s34^7*s45-3682*s34^6*s45^2+7213*s34^5*s45^3+7817*s34^4*s45^4-11162*s34^3*s45^5-8800*s34^2*s45^6+4101*s34*s45^7+3621*s45^8)+s23*s34*(-18*s34^9+162*s34^8*s45+257*s34^7*s45^2-1130*s34^6*s45^3+1461*s34^5*s45^4+2940*s34^4*s45^5-1497*s34^3*s45^6-1986*s34^2*s45^7+445*s34*s45^8+518*s45^9))+s12^2*(6*s23^10*(18*s34+7*s45)+s23^9*(1641*s34^2+2389*s34*s45+582*s45^2)+s23^8*(-5328*s34^3+7325*s34^2*s45+11643*s34*s45^2+2394*s45^3)-18*s34^3*(s34-s45)^3*s45*(19*s34^4+14*s34^3*s45-27*s34^2*s45^2-24*s34*s45^3-4*s45^4)+s23^7*(13538*s34^4-8661*s34^3*s45+20342*s34^2*s45^2+26615*s34*s45^3+4710*s45^4)+s23^6*(-22156*s34^5+36131*s34^4*s45+28989*s34^3*s45^2+52743*s34^2*s45^3+35579*s34*s45^4+5070*s45^5)+s23^5*(9945*s34^6-96808*s34^5*s45-7026*s34^4*s45^2+99678*s34^3*s45^3+102196*s34^2*s45^4+31977*s34*s45^5+3042*s45^6)+s23^4*(10390*s34^7+57864*s34^6*s45-159828*s34^5*s45^2-121408*s34^4*s45^3+119310*s34^3*s45^4+122761*s34^2*s45^5+21625*s34*s45^6+942*s45^7)+s23^3*(-10298*s34^8+15474*s34^7*s45+108078*s34^6*s45^2-120790*s34^5*s45^3-164512*s34^4*s45^4+67473*s34^3*s45^5+85284*s34^2*s45^6+11077*s34*s45^7+114*s45^8)+s23^2*s34*(2394*s34^8-17104*s34^7*s45+2028*s34^6*s45^2+85314*s34^5*s45^3-37000*s34^4*s45^4-92385*s34^3*s45^5+16041*s34^2*s45^6+31259*s34*s45^7+3621*s45^8)+s23*s34*(-234*s34^9+3690*s34^8*s45-5582*s34^7*s45^2-3524*s34^6*s45^3+26109*s34^5*s45^4-702*s34^4*s45^5-19878*s34^3*s45^6+450*s34^2*s45^7+4625*s34*s45^8+518*s45^9))-s12*s34*(s23^10*(72*s34+66*s45)+s23^9*(1437*s34^2+2366*s34*s45+1074*s45^2)+s23^8*(-5474*s34^3+3637*s34^2*s45+11172*s34*s45^2+4608*s45^3)-18*s34^3*(s34-s45)^3*s45*(7*s34^4+9*s34^3*s45-12*s34^2*s45^2-18*s34*s45^3-5*s45^4)+s23^7*(12353*s34^4-9997*s34^3*s45+6625*s34^2*s45^2+24988*s34*s45^3+9240*s45^4)+s23^6*(-18614*s34^5+26310*s34^4*s45+12520*s34^3*s45^2+27993*s34^2*s45^3+36130*s34*s45^4+10050*s45^5)+s23^5*(12731*s34^6-60920*s34^5*s45-18641*s34^4*s45^2+40861*s34^3*s45^3+71885*s34^2*s45^4+40338*s34*s45^5+6066*s45^6)+s23^4*(-14*s34^7+47863*s34^6*s45-68748*s34^5*s45^2-102340*s34^4*s45^3+25160*s34^3*s45^4+92549*s34^2*s45^5+35240*s34*s45^6+1884*s45^7)+s23^3*(-3373*s34^8-6089*s34^7*s45+66287*s34^6*s45^2-23792*s34^5*s45^3-115623*s34^4*s45^4-9197*s34^3*s45^5+63033*s34^2*s45^6+21128*s34*s45^7+228*s45^8)+s23^2*s34*(990*s34^8-4406*s34^7*s45-9976*s34^6*s45^2+42123*s34^5*s45^3+9526*s34^4*s45^4-56096*s34^3*s45^5-14784*s34^2*s45^6+21781*s34*s45^7+7242*s45^8)+s23*s34*(-108*s34^9+1296*s34^8*s45-529*s34^7*s45^2-4405*s34^6*s45^3+10986*s34^5*s45^4+7380*s34^4*s45^5-10269*s34^3*s45^6-4335*s34^2*s45^7+2980*s34*s45^8+1036*s45^9))))/((s12-s34)^2*(s23-s34)^3*s34*(s23+s45)^2*(s23-s34+s45)^3*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51)+(259*s12*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)+(18*(s45^2*(s23-s34+s45)^3*(3*s34+s45)+s12^2*(s34-s45)*(-((s34-s45)^2*(s34+s45))+s23*(s34^2-8*s34*s45-s45^2))-s12*(-2*(s34-s45)^3*s45*(2*s34+s45)+s23^2*(s34^3-7*s34^2*s45+10*s34*s45^2+2*s45^3)+s23*(-s34^4+4*s34^3*s45-23*s34^2*s45^2+8*s34*s45^3+4*s45^4))))/(s34^2*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))))/18,
p[165]->((-120*s23*s45*(s34+s45)^2)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(84*s23^2*s45*(s34+s45)^2)/(s12*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(216*s45*(s34+s45)^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(168*s23*s45*(s12+5*s23-5*s34+3*s45))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(12*s12*(7*s12*s23+35*s23^2-35*s23*s34+29*s34^2+21*s23*s45))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(9*s23*s45*(-91*s12*s23-241*s12*s45+97*s23*s45))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)-(6*s23^2*(7*s34^2+32*s34*s45+25*s45^2))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s23*s45*(s34+s45)^2*(7*s12+35*s23+8*(-6*s34+s45)))/(s12*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(39*s23*(s34+s45)*(s23^2+s34*(s34+s45)))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(72*(3*s12^2*s34+s45^2*(s34+s45)))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(9*s45^2*(s34+s45)*(25*s23^2+25*s23*(s34+s45)+13*(s34+s45)^2))/(s12*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(6*(11*s12^3+7*s12*s23*s34+7*s23*s34*(5*s23-5*s34+3*s45)))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(12*(13*s12*s45^2*(s34+s45)+13*s12^2*s45*(5*s23-5*s34+3*s45)+13*s45^2*(s34+s45)*(5*s23-5*s34+3*s45)+s12^3*(35*s23+13*s45)))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(18*(41*s34*s45*(s34+s45)+s12*s23*(11*s23+139*s45)))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*(38*s12^4+5*s12^3*(13*s23-13*s34-20*s45)+143*s23^3*s45+443*s23*s45^3+181*s45^3*(s34+s45)+13*s12*s23^2*(5*s23-5*s34+3*s45)+s12^2*s23*(98*s23+521*s45)))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(9*(13*s12^3+s12^2*(65*s23-78*s34-37*s45)+s23*(11*s23*s34-49*s23*s45-99*s34*s45-233*s45^2)+s12*(14*s23*s34+65*s34^2-195*s23*s45+75*s34*s45-50*s45^2)))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(3*(-323*s12^2*s23-18*s34^3-304*s34^2*s45-91*s34*s45^2+195*s45^3+s23^2*(-65*s34+39*s45)+13*s12*(s23^2+s34^2+6*s34*s45+5*s45^2)+s23*(18*s34^2+390*s34*s45+325*s45^2)))/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*(7*s12^3*s23+7*s12^2*s23*(5*s23-5*s34+3*s45)+13*s23^2*s45*(5*s23-5*s34+3*s45)+s12*(13*s23^2*s45+167*s45^3)))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)-(39*s45*(s34+s45)*(5*s23*(s34+s45)^2-(5*s34-3*s45)*(s34+s45)^2+s23^2*(-5*s34+3*s45)+s12*(s23^2+(s34+s45)^2)))/(s12*s34*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(18*(-7*s23*s45^2*(5*s23-5*s34+3*s45)+s12^2*s45*(7*s23+64*s45)+s12*(-13*s23^3+35*s23^2*s45+13*s45^2*(-5*s34+3*s45)+s23*s45*(-35*s34+79*s45))))/(s34*(-s12+s34+s45)*(-s12+s23+s34+s45)^2)+(18*(s12-s23)*s23*s34^2*(s12^2+s23*s34-s12*(s23+s34+s45)))/(s12*(s12-s34)^2*(-s12+s23+s34+s45)^2*(s12-s34-s51))+(s12^2*s34*(18*s23*s34-18*s34^2-795*s23*s45+277*s34*s45)-s23*(s34+s45)*(s34*s45*(78*s34+259*s45)+s23^2*(-18*s34+337*s45)+s23*(18*s34^2+103*s34*s45+259*s45^2))+s12*(s34^2*(78*s34-259*s45)*s45+s23^2*(-36*s34^2+1114*s34*s45+277*s45^2)+2*s23*s34*(18*s34^2-78*s34*s45+509*s45^2)))/((s23-s34)^3*s45*(s23-s34-s51))-(18*(s12-s23-s45)*(s34+s45)*(s23*(s34+s45)+s45*(-s12+s34+s45))^2*(s12^2+s23^2+3*s23*s34+s34^2+2*s23*s45+3*s34*s45+s45^2-s12*(2*s23+3*s34+2*s45)))/(s12*s34^2*(s23+s45)^2*(-s12+s23+s34+s45)^2*(s23+s45-s51))+(72*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)-(s12^6*s23^2*(223*s23^4-259*s23^3*(2*s34-3*s45)+18*s34*(s34-s45)^3+s23^2*(385*s34^2-1108*s34*s45+831*s45^2)+s23*(-108*s34^3+385*s34^2*s45-626*s34*s45^2+277*s45^3))-s12^5*s23*(410*s23^6+18*s34^2*(s34-s45)^3*s45+s23^5*(446*s34+2133*s45)+s23^4*(-2554*s34^2+1590*s34*s45+3921*s45^2)+s23^3*(2238*s34^3-5957*s34^2*s45+2054*s34*s45^2+3029*s45^3)+2*s23*s34*(54*s34^4-207*s34^3*s45+385*s34^2*s45^2-545*s34*s45^3+241*s45^4)+s23^2*(-648*s34^4+2630*s34^3*s45-4619*s34^2*s45^2+1374*s34*s45^3+831*s45^4))+s12^4*s23*(151*s23^7+s23^6*(1820*s34+1399*s45)+s23^5*(-1162*s34^2+9133*s34*s45+4248*s45^2)+s23^4*(-4820*s34^3-4320*s34^2*s45+17925*s34*s45^2+5734*s45^3)+s34^2*s45*(126*s34^4-360*s34^3*s45+439*s34^2*s45^2-482*s34*s45^3+205*s45^4)+s23^3*(5361*s34^4-12579*s34^3*s45-6061*s34^2*s45^2+17123*s34*s45^3+3565*s45^4)+s23^2*(-1620*s34^5+7717*s34^4*s45-12461*s34^3*s45^2-3191*s34^2*s45^3+8065*s34*s45^4+831*s45^5)+s23*s34*(270*s34^5-1476*s34^4*s45+3443*s34^3*s45^2-4824*s34^2*s45^3-11*s34*s45^4+1554*s45^5))+s34^3*(s23+s45)^2*(s23^6*(79*s34+97*s45)+18*s34^2*(s34-s45)^3*(s34^2+3*s34*s45+2*s45^2)+s23^5*(504*s34^2+1133*s34*s45+773*s45^2)+s23^4*(-1292*s34^3+400*s34^2*s45+3238*s34*s45^2+1996*s45^3)+4*s23^3*(180*s34^4-681*s34^3*s45-339*s34^2*s45^2+931*s34*s45^3+580*s45^4)+s23^2*(43*s34^5+1231*s34^4*s45-2022*s34^3*s45^2-2094*s34^2*s45^3+1871*s34*s45^4+1259*s45^5)+s23*(-72*s34^6-137*s34^5*s45+475*s34^4*s45^2-554*s34^3*s45^3-878*s34^2*s45^4+331*s34*s45^5+259*s45^6))-s12^3*(36*s34^4*(s34-s45)^3*s45^2+s23^8*(532*s34+151*s45)+s23^7*(3504*s34^2+5344*s34*s45+989*s45^2)+s23^6*(-5224*s34^3+16009*s34^2*s45+17718*s34*s45^2+2338*s45^3)+s23^5*(-3596*s34^4-19678*s34^3*s45+31079*s34^2*s45^2+27856*s34*s45^3+2590*s45^4)+s23*s34^2*s45*(306*s34^5-990*s34^4*s45+1414*s34^3*s45^2-1403*s34^2*s45^3-554*s34*s45^4+723*s45^5)+s23^4*(6548*s34^5-10854*s34^4*s45-30570*s34^3*s45^2+32226*s34^2*s45^3+22864*s34*s45^4+1367*s45^5)+s23^3*(-2124*s34^6+11386*s34^5*s45-13496*s34^4*s45^2-23016*s34^3*s45^3+18706*s34^2*s45^4+9504*s34*s45^5+277*s45^6)+s23^2*s34*(360*s34^6-2664*s34^5*s45+6630*s34^4*s45^2-7299*s34^3*s45^3-7382*s34^2*s45^4+5777*s34*s45^5+1590*s45^6))-s12*s34^2*(s23+s45)*(s23^7*(388*s34+327*s45)+18*s34^2*(s34-s45)^3*s45*(4*s34^2+7*s34*s45+2*s45^2)+s23^6*(2102*s34^2+4830*s34*s45+2578*s45^2)+s23^5*(-5038*s34^3+4676*s34^2*s45+15666*s34*s45^2+7049*s45^3)+2*s23^4*(947*s34^4-7387*s34^3*s45+980*s34^2*s45^2+11512*s34*s45^3+4604*s45^4)+s23^3*(1086*s34^5+4223*s34^4*s45-18072*s34^3*s45^2-2776*s34^2*s45^3+17520*s34*s45^4+6205*s45^5)+s23^2*(-540*s34^6+1132*s34^5*s45+3002*s34^4*s45^2-11092*s34^3*s45^3-2950*s34^2*s45^4+6810*s34*s45^5+2054*s45^6)+s23*(108*s34^7-486*s34^6*s45+136*s34^5*s45^2+1015*s34^4*s45^3-2738*s34^3*s45^4-824*s34^2*s45^5+1090*s34*s45^6+259*s45^7))+s12^2*s34*(18*s34^3*(s34-s45)^3*s45^2*(5*s34+4*s45)+s23^8*(690*s34+381*s45)+s23^7*(3692*s34^2+7872*s34*s45+2945*s45^2)+s23^6*(-7585*s34^3+14379*s34^2*s45+28293*s34*s45^2+8380*s45^3)+s23^5*(362*s34^4-29049*s34^3*s45+23943*s34^2*s45^2+49245*s34*s45^3+11816*s45^4)+s23^4*(4083*s34^5+322*s34^4*s45-47550*s34^3*s45^2+22118*s34^2*s45^3+47088*s34*s45^4+8903*s45^5)+3*s23*s34*s45*(114*s34^6-396*s34^5*s45+434*s34^4*s45^2-79*s34^3*s45^3-1029*s34^2*s45^4+271*s34*s45^5+253*s45^6)+s23^3*(-1512*s34^6+8183*s34^5*s45-1370*s34^4*s45^2-40894*s34^3*s45^3+12438*s34^2*s45^4+25152*s34*s45^5+3439*s45^6)+s23^2*(270*s34^7-2430*s34^6*s45+5456*s34^5*s45^2-1621*s34^4*s45^3-17805*s34^3*s45^4+4389*s34^2*s45^5+6957*s34*s45^6+536*s45^7)))/((s23-s34)^2*s34*(-s12+s34)*(s23+s45)*(s23-s34+s45)^2*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51^2)-(s12^7*s23*(223*s23^7-223*s23^6*(6*s34-5*s45)+36*s34^2*(s34-s45)^4*s45+s23^5*(2802*s34^2-6453*s34*s45+2392*s45^2)+s23^4*(-2626*s34^3+11457*s34^2*s45-12180*s34*s45^2+2608*s45^3)+s23^3*(1101*s34^4-8339*s34^3*s45+16947*s34^2*s45^2-11238*s34*s45^3+1385*s45^4)+3*s23*s34*(6*s34^5-132*s34^4*s45+529*s34^3*s45^2-1035*s34^2*s45^3+909*s34*s45^4-277*s45^5)+s23^2*(-180*s34^5+2580*s34^4*s45-8602*s34^3*s45^2+11001*s34^2*s45^3-5004*s34*s45^4+277*s45^5))-s12^6*(296*s23^9-18*s34^3*(s34-s45)^4*s45^2+s23^8*(-631*s34+2264*s45)+s23^7*(-4270*s34^2-8742*s34*s45+7546*s45^2)+s23^6*(14554*s34^3-10989*s34^2*s45-32439*s34*s45^2+13230*s45^3)+s23^5*(-16298*s34^4+51115*s34^3*s45-1413*s34^2*s45^2-55280*s34*s45^3+12506*s45^4)+s23*s34^2*s45*(216*s34^5-666*s34^4*s45+673*s34^3*s45^2-363*s34^2*s45^3+219*s34*s45^4-79*s45^5)+s23^4*(7519*s34^5-47667*s34^4*s45+63578*s34^3*s45^2+18034*s34^2*s45^3-48711*s34*s45^4+5962*s45^5)+s23^2*s34*(126*s34^6-2484*s34^5*s45+8829*s34^4*s45^2-15023*s34^3*s45^3+6672*s34^2*s45^4+5265*s34*s45^5-3601*s45^6)+s23^3*(-1296*s34^6+16287*s34^5*s45-45417*s34^4*s45^2+33632*s34^3*s45^3+18090*s34^2*s45^4-21360*s34*s45^5+1108*s45^6))+s12^5*(-77*s23^10-18*s34^3*(s34-s45)^4*s45^2*(5*s34+3*s45)+s23^9*(1460*s34+251*s45)+s23^8*(-7025*s34^2+3993*s34*s45+4306*s45^2)+2*s23^7*(577*s34^3-24503*s34^2*s45-4106*s34*s45^2+7616*s45^3)+s23^6*(27997*s34^4+42994*s34^3*s45-127557*s34^2*s45^2-51076*s34*s45^3+25187*s45^4)+s23^5*(-41308*s34^5+75201*s34^4*s45+150644*s34^3*s45^2-162571*s34^2*s45^3-92380*s34*s45^4+21847*s45^5)+2*s23*s34^2*s45*(252*s34^6-594*s34^5*s45+474*s34^4*s45^2-895*s34^3*s45^3+606*s34^2*s45^4+441*s34*s45^5-356*s45^6)+s23^4*(21273*s34^6-110177*s34^5*s45+58660*s34^4*s45^2+204801*s34^3*s45^3-107066*s34^2*s45^4-81661*s34*s45^5+9576*s45^6)+s23^2*s34*(360*s34^7-6354*s34^6*s45+20829*s34^5*s45^2-31825*s34^4*s45^3-4391*s34^3*s45^4+30705*s34^2*s45^5-4940*s34*s45^6-6076*s45^7)-3*s23^3*(1278*s34^7-14198*s34^6*s45+32464*s34^5*s45^2-2191*s34^4*s45^3-41952*s34^3*s45^4+11433*s34^2*s45^5+11896*s34*s45^6-554*s45^7))+s34^3*(s23+s45)^2*(6*s23^9*(s34+s45)+s23^8*(529*s34^2+986*s34*s45+493*s45^2)-6*s23^7*(347*s34^3-24*s34^2*s45-726*s34*s45^2-418*s45^3)-18*s34^4*(s34-s45)^3*(s34^3+s34^2*s45-4*s34*s45^2-4*s45^3)+s23^6*(4383*s34^4-3395*s34^3*s45-3136*s34^2*s45^2+8449*s34*s45^3+5481*s45^4)+s23^5*(-6078*s34^5+7433*s34^4*s45+1389*s34^3*s45^2-4705*s34^2*s45^3+9861*s34*s45^4+6494*s45^5)+s23^4*(4605*s34^6-12452*s34^5*s45-1985*s34^4*s45^2+4380*s34^3*s45^3-1277*s34^2*s45^4+8044*s34*s45^5+4407*s45^6)-2*s23^3*(603*s34^7-4819*s34^6*s45+3586*s34^5*s45^2+5639*s34^4*s45^3-332*s34^3*s45^4-904*s34^2*s45^5-2327*s34*s45^6-816*s45^7)+s23*s34*(144*s34^8+59*s34^7*s45-1069*s34^6*s45^2+2307*s34^5*s45^3+1641*s34^4*s45^4-1911*s34^3*s45^5-615*s34^2*s45^6+337*s34*s45^7+259*s45^8)+s23^2*(-283*s34^8-2455*s34^7*s45+7052*s34^6*s45^2+591*s34^5*s45^3-8100*s34^4*s45^4-1629*s34^3*s45^5+1468*s34^2*s45^6+1657*s34*s45^7+259*s45^8))+s12^4*(42*s23^11+s23^10*(585*s34+508*s45)+s23^9*(-4170*s34^2+1378*s34*s45+1148*s45^2)+s23^8*(20237*s34^3+849*s34^2*s45+779*s34*s45^2-2022*s45^3)+18*s34^3*(s34-s45)^3*s45^2*(8*s34^3+6*s34^2*s45-9*s34*s45^2-3*s45^3)+s23^7*(-24834*s34^4+92709*s34^3*s45+81407*s34^2*s45^2+9262*s34*s45^3-11986*s45^4)+s23^6*(-19359*s34^5-161428*s34^4*s45+145223*s34^3*s45^2+250438*s34^2*s45^3+42229*s34*s45^4-20192*s45^5)+2*s23^5*(27179*s34^6-7071*s34^5*s45-188398*s34^4*s45^2+31296*s34^3*s45^3+175102*s34^2*s45^4+37726*s34*s45^5-8304*s45^6)+s23^4*(-32457*s34^7+133655*s34^6*s45+61885*s34^5*s45^2-415969*s34^4*s45^3-60175*s34^3*s45^4+262529*s34^2*s45^5+66475*s34*s45^6-6806*s45^7)+s23*s34^2*s45*(-648*s34^7+1728*s34^6*s45-3357*s34^5*s45^2+7879*s34^4*s45^3-945*s34^3*s45^4-5505*s34^2*s45^5+698*s34*s45^6+1302*s45^7)+s23^3*(6156*s34^8-62169*s34^7*s45+115517*s34^6*s45^2+90353*s34^5*s45^3-228435*s34^4*s45^4-68803*s34^3*s45^5+104749*s34^2*s45^6+28908*s34*s45^7-1108*s45^8)+s23^2*s34*(-558*s34^8+9288*s34^7*s45-31035*s34^6*s45^2+45287*s34^5*s45^3+33982*s34^4*s45^4-58029*s34^3*s45^5-18143*s34^2*s45^6+19676*s34*s45^7+4932*s45^8))-s12*s34^2*(s23+s45)*(6*s23^10*(7*s34+6*s45)+s23^9*(2067*s34^2+3334*s34*s45+1351*s45^2)+s23^8*(-8190*s34^3+4030*s34^2*s45+16776*s34*s45^2+6752*s45^3)-18*s34^3*(s34-s45)^3*s45*(4*s34^4-2*s34^3*s45-16*s34^2*s45^2-6*s34*s45^3+s45^4)+s23^7*(18957*s34^4-15765*s34^3*s45+4690*s34^2*s45^2+41473*s34*s45^3+15651*s45^4)+s23^6*(-27996*s34^5+39293*s34^4*s45-455*s34^3*s45^2+18975*s34^2*s45^3+66555*s34*s45^4+21362*s45^5)+s23^5*(19521*s34^6-76888*s34^5*s45+293*s34^4*s45^2+11526*s34^3*s45^3+44113*s34^2*s45^4+73622*s34*s45^5+18709*s45^6)-2*s23^4*(891*s34^7-28110*s34^6*s45+40460*s34^5*s45^2+32521*s34^4*s45^3+1467*s34^3*s45^4-24722*s34^2*s45^5-26991*s34*s45^6-5274*s45^7)+s23^3*(-3573*s34^8-6993*s34^7*s45+65218*s34^6*s45^2-39225*s34^5*s45^3-73058*s34^4*s45^4-13073*s34^3*s45^5+30348*s34^2*s45^6+24125*s34*s45^7+3505*s45^8)-2*s23*s34*(54*s34^9-540*s34^8*s45+684*s34^7*s45^2+1051*s34^6*s45^3-5679*s34^5*s45^4-390*s34^4*s45^5+3438*s34^3*s45^6+444*s34^2*s45^7-819*s34*s45^8-259*s45^9)+s23^2*(1062*s34^9-4275*s34^8*s45-5837*s34^7*s45^2+40111*s34^6*s45^3-6201*s34^5*s45^4-34719*s34^4*s45^5-6639*s34^3*s45^6+10407*s34^2*s45^7+5717*s34*s45^8+518*s45^9))-s12^3*(6*s23^11*(19*s34+7*s45)+s23^10*(1948*s34^2+2234*s34*s45+431*s45^2)+s23^9*(-9170*s34^3+7832*s34^2*s45+9216*s34*s45^2+1103*s45^3)+18*s34^3*(s34-s45)^3*s45^2*(3*s34^4+18*s34^3*s45-s34^2*s45^2-8*s34*s45^3-s45^4)+s23^8*(33229*s34^4-5602*s34^3*s45+29904*s34^2*s45^2+17569*s34*s45^3+243*s45^4)+s23^7*(-51656*s34^5+106685*s34^4*s45+102258*s34^3*s45^2+111531*s34^2*s45^3+22438*s34*s45^4-3185*s45^5)+s23^6*(11378*s34^6-239489*s34^5*s45+60399*s34^4*s45^2+293467*s34^3*s45^3+250411*s34^2*s45^4+28461*s34*s45^5-5843*s45^6)+s23^5*(37484*s34^7+89071*s34^6*s45-443142*s34^5*s45^2-171188*s34^4*s45^3+358968*s34^3*s45^4+319248*s34^2*s45^5+33812*s34*s45^6-4659*s45^7)+s23^4*(-28673*s34^8+86441*s34^7*s45+192067*s34^6*s45^2-418366*s34^5*s45^3-310149*s34^4*s45^4+233088*s34^3*s45^5+232920*s34^2*s45^6+26603*s34*s45^7-1807*s45^8)+2*s23*s34^2*s45*(-288*s34^8+1368*s34^7*s45-3628*s34^6*s45^2+5605*s34^5*s45^3+4131*s34^4*s45^4-5509*s34^3*s45^5-1843*s34^2*s45^6+1482*s34*s45^7+482*s45^8)+s23^3*(5868*s34^9-55602*s34^8*s45+78426*s34^7*s45^2+176185*s34^6*s45^3-215282*s34^5*s45^4-202749*s34^4*s45^5+85356*s34^3*s45^6+93233*s34^2*s45^7+11172*s34*s45^8-277*s45^9)+s23^2*s34*(-522*s34^9+8964*s34^8*s45-32349*s34^7*s45^2+40823*s34^6*s45^3+70505*s34^5*s45^4-62793*s34^4*s45^5-54507*s34^3*s45^6+19405*s34^2*s45^7+17625*s34*s45^8+1885*s45^9))+s12^2*s34*(36*s23^11*(3*s34+2*s45)+s23^10*(2978*s34^2+4104*s34*s45+1295*s45^2)+s23^9*(-12272*s34^3+11098*s34^2*s45+21970*s34*s45^2+5616*s45^3)-18*s34^3*(s34-s45)^3*s45^2*(4*s34^4-14*s34^3*s45-17*s34^2*s45^2+3*s34*s45^3+2*s45^4)+s23^8*(33737*s34^4-24576*s34^3*s45+35480*s34^2*s45^2+60269*s34*s45^3+11476*s45^4)+s23^7*(-52826*s34^5+95176*s34^4*s45+28502*s34^3*s45^2+119969*s34^2*s45^3+112381*s34*s45^4+13684*s45^5)+s23^6*(29408*s34^6-205867*s34^5*s45+29594*s34^4*s45^2+116983*s34^3*s45^3+257368*s34^2*s45^4+153551*s34*s45^5+11262*s45^6)+s23^5*(10186*s34^7+124563*s34^6*s45-325499*s34^5*s45^2-188101*s34^4*s45^3+114759*s34^3*s45^4+318959*s34^2*s45^5+147835*s34*s45^6+7640*s45^7)+s23^4*(-14361*s34^8+19727*s34^7*s45+208532*s34^6*s45^2-270786*s34^5*s45^3-300983*s34^4*s45^4+40328*s34^3*s45^5+232098*s34^2*s45^6+92579*s34*s45^7+4316*s45^8)+s23*s34*s45*(-396*s34^9+2790*s34^8*s45-5997*s34^7*s45^2+3671*s34^6*s45^3+17625*s34^5*s45^4-7479*s34^4*s45^5-8673*s34^3*s45^6+1407*s34^2*s45^7+2265*s34*s45^8+259*s45^9)+s23^3*(3348*s34^9-29661*s34^8*s45+17859*s34^7*s45^2+180864*s34^6*s45^3-129606*s34^5*s45^4-201040*s34^4*s45^5+1584*s34^3*s45^6+98229*s34^2*s45^7+33895*s34*s45^8+1596*s45^9)+s23^2*(-306*s34^10+5760*s34^9*s45-20451*s34^8*s45^2+12313*s34^7*s45^3+84410*s34^6*s45^4-38379*s34^5*s45^5-64932*s34^4*s45^6+1209*s34^3*s45^7+22596*s34^2*s45^8+5945*s34*s45^9+259*s45^10)))/((s12-s34)^2*(s23-s34)^3*s34*(s23+s45)^2*(s23-s34+s45)^3*(-s12+s34+s45)*(-s12+s23+s34+s45)^2*s51)-(3*(s12-s45)*(13*s12^2+13*s23^2+14*s23*(s34+s45)+13*(s34+s45)^2-2*s12*(7*s23+13*(s34+s45)))*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(259*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2)+(18*(s45^2*(s23-s34+s45)^3*(s45^2*(7*s34+s45)+s23*(3*s34^2+4*s34*s45+s45^2))-s12^3*(s34-s45)^2*(s34^3-5*s34^2*s45+3*s34*s45^2+s45^3+s23*(-s34^2+12*s34*s45+s45^2))+s12^2*((s34-s45)^3*s45*(4*s34^2-15*s34*s45-3*s45^2)+s23^2*(-2*s34^4+20*s34^3*s45-33*s34^2*s45^2+24*s34*s45^3+3*s45^4)+2*s23*(s34^5-5*s34^4*s45+30*s34^3*s45^2-44*s34^2*s45^3+15*s34*s45^4+3*s45^5))+s12*(-3*(s34-s45)^3*s45^2*(s34^2-6*s34*s45-s45^2)+s23^3*(s34^4-6*s34^3*s45+6*s34^2*s45^2-18*s34*s45^3-3*s45^4)-s23*s45*(4*s34^5-10*s34^4*s45+80*s34^3*s45^2-111*s34^2*s45^3+36*s34*s45^4+9*s45^5)-s23^2*(s34^5-3*s34^4*s45+23*s34^3*s45^2-69*s34^2*s45^3+45*s34*s45^4+9*s45^5))))/(s12*s34^2*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/72,
p[166]->-((s12^2*(s12^3*(s23-s51)+(s23-s34-s51)*(s23*(s34+s45)*(s34+s51)+(s45-s51)*(s34+s51)^2+s23^2*(s34+2*s51))-s12*(s23^3-(3*s45-4*s51)*(s34+s51)^2+s23^2*(2*s34+3*s51)-2*s23*(s34+s51)*(2*s34-s45+4*s51))+s12^2*(2*s23^2-(s45-3*s51)*(s34+s51)-s23*(4*s34+5*s51))))/((s12-s23)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2)),
p[167]->(-(s12^4*(s23-s51)^2)-s12^3*(s23-s51)*(2*s23^2-(2*s45-5*s51)*(s34+s51)-s23*(5*s34+7*s51))+(s23-s34-s51)*(s45*(s45-s51)*(s34+s51)^3+s23^3*(s34+2*s51)^2+s23^2*(s34+s51)*(s34^2+2*s34*s45-2*s34*s51+4*s45*s51-6*s51^2)+s23*(s34+s51)^2*(2*s34*s45+s45^2-s34*s51-2*s45*s51+2*s51^2))+s12*(-2*s23^3*(s34+s45-3*s51)*(s34+s51)-2*s23^4*(s34+2*s51)+s23*(s34+s51)^2*(-2*s45^2+8*s34*(s45-s51)+7*s45*s51-8*s51^2)+s23^2*(s34+s51)*(5*s34^2-4*s34*s45+10*s34*s51+3*s51^2)+(s34+s51)^3*(3*s45^2-5*s45*s51+3*s51^2))+s12^2*(s23^4+2*s23^3*(2*s34+s51)-(s34+s51)^2*(s45^2-4*s45*s51+6*s51^2)-s23^2*(8*s34^2-4*s34*s45+23*s34*s51+13*s51^2)+s23*(s34+s51)*(-8*s34*s45+15*s34*s51-4*s45*s51+16*s51^2)))/(4*(s12-s23)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2),
p[168]->(s12*(s12^3*(s23-s51)*(s23-s45-s51)+3*s45*(s34+s45)*s51*(s23*s34+s34*(s45-s51)-s45*s51)-s12^2*(s23^3+s23^2*(s34+2*s45-2*s51)+s45*s51*(2*s45+5*s51)+s34*(-s45^2+2*s45*s51+s51^2)-s23*(s45^2+7*s45*s51-s51^2+2*s34*(s45+s51)))+s12*(s23^3*s34+s23^2*(3*s34*s45-2*s34*s51-s45*s51)+s45*(-2*s34^2*(s45-s51)+s45*s51*(s45+7*s51)-s34*(s45^2+s45*s51-7*s51^2))+s23*(-2*s34^2*s45+s45*s51*(-5*s45+s51)+s34*(s45^2-10*s45*s51+s51^2)))))/(s34*(s12-s23-s45)*s45*(-s12+s34+s45)*(s23+s45-s51)*s51),
p[169]->(-9*s12^4*(s23-s51)^2*(s23-s45-s51)-27*s45*(s34+s45)*s51*(s23^2*s34^2+s23*s34^2*(2*s45-s51)+s45*(s34+s51)*(s34*s45-s34*s51-s45*s51))+s12^3*(9*s23^4+9*s23^3*(2*s34+2*s45-3*s51)-9*s23^2*(2*s34*s45+s45^2+5*s34*s51+10*s45*s51-3*s51^2)-s51*(27*s45*s51*(s45+2*s51)+s34*(-277*s45^2+322*s45*s51+9*s51^2))+s23*(-9*s51*(-4*s45^2-14*s45*s51+s51^2)+s34*(-18*s45^2+340*s45*s51+36*s51^2)))+s12*(9*s23^4*s34^2+18*s23^3*s34^2*(2*s45-s51)+s23*s45*(s34^2*(590*s45-241*s51)*s51+9*s45*(8*s45-s51)*s51^2+s34^3*(-36*s45+54*s51)+s34*s51*(536*s45^2-160*s45*s51-9*s51^2))+s23^2*(-18*s34^3*s45+9*s45^2*s51^2+s34*s45*s51*(259*s45+9*s51)+s34^2*(36*s45^2+232*s45*s51+9*s51^2))-s45*(9*s45^2*s51^2*(s45+10*s51)+18*s34^3*(s45^2-3*s45*s51+2*s51^2)+s34*s45*s51*(-277*s45^2+322*s45*s51+117*s51^2)+s34^2*(9*s45^3-340*s45^2*s51+367*s45*s51^2+27*s51^3)))+s12^2*(-18*s23^4*s34-9*s23^3*(s34^2+6*s34*s45-5*s34*s51-2*s45*s51)+s23^2*(9*s45*(7*s45-4*s51)*s51+9*s34^2*(3*s45+2*s51)-2*s34*(9*s45^2+71*s45*s51+18*s51^2))+s23*(s34^2*(45*s45^2-367*s45*s51-9*s51^2)-9*s45*s51*(2*s45^2+19*s45*s51-2*s51^2)+s34*(18*s45^3-876*s45^2*s51+124*s45*s51^2+9*s51^3))+s45*(27*s45*s51^2*(s45+4*s51)+s34^2*(9*s45^2-313*s45*s51+340*s51^2)+s34*(-554*s45^2*s51+644*s45*s51^2+72*s51^3))))/(36*s12*s34*(s12-s23-s45)*(s12-s34-s45)*s45*(s23+s45-s51)*s51),
p[170]->(s12^2*(s12^3*(s23+s51)-s12^2*(2*s23^2+(s34+s51)*(s45+s51)+s23*(2*s34+3*s51))+s23*(-((2*s45-s51)*(s34+s51)^2)+s23^2*(s34+2*s51)-s23*(s34+s51)*(2*s34-s45+4*s51))+s12*(-s23^3+s45*(s34+s51)^2+s23*(s34+s51)*(s34+2*s45+s51)+s23^2*(4*s34+5*s51))))/((s12-s23)*s23*(s12-s34-s51)*(s12+s23-s34-s51)*s51^2),
p[171]->(s12^4*(s23+s51)^2-s23*(-(s45*(2*s45-s51)*(s34+s51)^3)+s23^3*(s34+2*s51)^2-2*s23^2*(s34+s51)*(s34^2-s34*s45+3*s34*s51-2*s45*s51+3*s51^2)+s23*(s34+s51)^2*(s45^2-6*s45*s51+2*s51^2+s34*(-4*s45+s51)))-s12^3*(2*s23^3+3*s23^2*(s34+s51)+s51*(s34+s51)*(2*s45+s51)+2*s23*(s34*(s45+2*s51)+s51*(s45+3*s51)))+s12*(-(s45^2*(s34+s51)^3)+2*s23^4*(s34+2*s51)-2*s23^3*(s34+s51)*(3*s34-s45+3*s51)-s23*(s34+s51)^2*(2*s34*s45+2*s45^2+5*s45*s51-s51^2)-s23^2*(s34+s51)*(s34^2+2*s34*(4*s45+s51)+s51*(4*s45+3*s51)))+s12^2*(-s23^4+s45*(s34+s51)^2*(s45+2*s51)+s23^3*(6*s34+4*s51)+s23^2*(3*s34^2+4*s34*s45+7*s34*s51+6*s51^2)+s23*(s34+s51)*(2*s34*(2*s45+s51)+s51*(8*s45+3*s51))))/(4*(s12-s23)*s23*(s12-s34-s51)*(s12+s23-s34-s51)*s51^2)
}


==> anc/remainder/finite-twoloop-pmmmp-nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,(tr5*p[1])/4+p[2]},
{F[3,1],(3*p[6])/8+(9*p[8])/4-3*p[10]+(3*p[12])/8+(9*p[14])/4-p[28]-(7*p[33])/4+(4*p[35])/3+(6*p[37])/5-(3*p[39])/8-(477*p[40])/404+p[51]/3+p[52]-p[125]+p[127]/2-p[129]/2-p[133]/2+p[134]/2+3*p[139]+p[143]+p[151]/2-p[153]/2-p[155]+(tr5*(9*p[5]+54*p[7]-72*p[9]+9*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+12*p[126]-12*p[128]-12*p[132]+12*p[137]+72*p[138]+12*p[150]-12*p[152]-24*p[154]+60*p[156]))/96+3*p[157]+p[163]/2},
{F[3,2],-p[6]/8-(9*p[8])/8-p[12]/8-(9*p[14])/8+p[28]/2+(7*p[33])/8-(2*p[35])/3-(3*p[37])/5+(3*p[39])/16+(1035*p[40])/1616-p[51]/6-p[52]/2+p[125]/2-p[127]/2+p[129]/4+p[133]/4-p[134]/4-(7*p[139])/4-p[143]/2-p[151]/2+p[153]/4+p[155]/2+(tr5*(-6*p[5]-54*p[7]-6*p[11]-54*p[13]-180*p[31]+42*p[32]-360*p[34]-75*p[38]-8*p[50]+24*p[124]-24*p[126]+12*p[128]+12*p[132]-12*p[137]-84*p[138]-24*p[150]+12*p[152]+24*p[154]-72*p[156]))/192-(7*p[157])/4-p[163]/4},
{F[3,3],p[6]/24+(7*p[8])/4+(5*p[22])/24+p[24]/2+p[26]-(41*p[28])/3-3*p[33]+(976*p[35])/27+16*p[37]+(109*p[39])/18-(7*p[40])/101+(163*p[51])/12+(65*p[52])/18+(13*p[85])/9+4*p[99]+(2*p[125])/3+p[127]/6-(13*p[129])/4-(5*p[133])/2+(20*p[134])/3+(40*p[143])/3-(5*p[149])/3-(5*p[153])/3-(5*p[157])/3-p[159]/3-(5*p[161])/6+(tr5*(3*p[5]+126*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-240*p[31]-216*p[32]+1710*p[34]+1346*p[38]+978*p[50]+104*p[84]+288*p[98]+48*p[124]+12*p[126]-234*p[128]-180*p[132]+480*p[137]-120*p[148]-120*p[152]-600*p[156]-24*p[158]-60*p[160]+24*p[162]))/288+7*p[163]},
{F[3,4],(7*p[6])/48+(9*p[8])/8-(5*p[10])/4+(5*p[12])/48-p[24]-(17*p[26])/12-(31*p[28])/12+p[30]/4+(3*p[33])/2+(118*p[35])/27+(157*p[37])/45+(7*p[39])/4-(1117*p[40])/6464+(25*p[51])/9+(16*p[52])/9+(3*p[85])/4+p[93]-p[125]+p[127]/3-p[129]-(4*p[131])/3-(5*p[133])/6+(25*p[134])/12+p[139]/3+(7*p[143])/3+(5*p[147])/12+p[149]/6-p[151]/3-p[155]/12+(2*p[157])/3+p[159]/12+(3*p[161])/4+(tr5*(105*p[5]+810*p[7]-900*p[9]+75*p[11]-720*p[23]-1020*p[25]+1140*p[27]+180*p[29]+27300*p[31]+1080*p[32]+36900*p[34]-1088*p[36]+5740*p[38]+2000*p[50]+540*p[84]+720*p[92]-720*p[124]+240*p[126]-720*p[128]-960*p[130]-600*p[132]+1500*p[137]+240*p[138]-1320*p[142]+300*p[146]+120*p[148]-240*p[150]-60*p[154]-1020*p[156]+60*p[158]+540*p[160]-1380*p[162]))/2880+p[163]/6},
{F[3,5],-p[6]/16+(59*p[8])/8+(13*p[22])/32+(3*p[24])/8+(11*p[26])/4-(173*p[28])/6-(31*p[33])/3+(739*p[35])/9+(343*p[37])/10+(71*p[39])/36-(12855*p[40])/12928+(59*p[51])/2+(145*p[52])/12+(13*p[85])/12+7*p[99]+p[125]/4+p[127]/4-(85*p[129])/12-(31*p[133])/6+(343*p[134])/24+(343*p[143])/12-(13*p[149])/4-(13*p[153])/4-(9*p[157])/4-p[159]/4-(13*p[161])/8+(tr5*(-18*p[5]+2124*p[7]+117*p[21]+108*p[23]+792*p[25]-72*p[27]-9540*p[31]-2976*p[32]+16560*p[34]+12748*p[38]+8496*p[50]+312*p[84]+2016*p[98]+72*p[124]+72*p[126]-2040*p[128]-1488*p[132]+4116*p[137]-936*p[148]-936*p[152]-4764*p[156]-72*p[158]-468*p[160]+72*p[162]))/1152+(349*p[163])/24},
{F[3,6],p[6]/4-p[10]+p[12]/6-(9*p[14])/4-p[24]/2-(4*p[26])/3-(14*p[28])/3+p[30]-(5*p[33])/4+(56*p[35])/9+(50*p[37])/9-(9*p[39])/8-(1665*p[40])/3232-p[51]/36-(17*p[52])/18+p[93]-(2*p[125])/3-p[129]/4-p[131]/3-p[133]/3+(13*p[134])/6-p[139]/6+(11*p[143])/3+p[147]/3-p[149]/3-p[151]/3-p[153]/6-p[155]/3+p[157]+p[161]/3+(tr5*(p[5]/4-p[9]+p[11]/6-(9*p[13])/4-p[23]/2-(4*p[25])/3-p[27]/3+p[29]+30*p[31]-(5*p[32])/4+(275*p[34])/12+(16*p[36])/45-(319*p[38])/72-p[50]/36+p[92]-(2*p[124])/3-p[128]/4-p[130]/3-p[132]/3+(13*p[137])/6-p[138]/6-(2*p[142])/3+p[146]/3-p[148]/3-p[150]/3-p[152]/6-p[154]/3-(7*p[156])/6+p[160]/3-(4*p[162])/3))/4+(5*p[163])/6},
{F[3,7],(21*p[8])/8+(11*p[22])/48+p[24]/4+(3*p[26])/2-(46*p[28])/3-(16*p[33])/3+(1160*p[35])/27+(91*p[37])/5+p[39]-(397*p[40])/808+(129*p[51])/8+(221*p[52])/36+(13*p[85])/18+4*p[99]-(95*p[129])/24-(35*p[133])/12+(91*p[134])/12+(91*p[143])/6-(11*p[149])/6-(11*p[153])/6-(7*p[157])/4+p[159]/2-(11*p[161])/12+(tr5*(378*p[7]+33*p[21]+2*(18*p[23]+108*p[25]-12*p[27]-1020*p[31]-384*p[32]+2295*p[34]+1619*p[38]+1161*p[50]+52*p[84]+288*p[98]-285*p[128]-210*p[132]+546*p[137]-132*p[148]-132*p[152]-672*p[156]+36*p[158]-66*p[160]+12*p[162])))/576+(31*p[163])/4},
{F[3,8],18*p[8]+p[22]+8*p[26]-72*p[28]-28*p[33]+(640*p[35])/3+(432*p[37])/5+2*p[39]-(585*p[40])/202+74*p[51]+36*p[52]+16*p[99]-18*p[129]-12*p[133]+36*p[134]+72*p[143]-8*p[149]-8*p[153]-4*p[157]+tr5*((9*p[7])/2+p[21]/4+2*p[25]-30*p[31]-7*p[32]+(75*p[34])/2+32*p[38]+(37*p[50])/2+4*p[98]-(9*p[128])/2-3*p[132]+9*p[137]-2*p[148]-2*p[152]-10*p[156]-p[160])-4*p[161]+36*p[163]},
{F[3,9],-3*p[24]-4*p[26]+8*p[28]-p[33]-(80*p[35])/9-(48*p[37])/5-(5*p[39])/2-(39*p[40])/404-13*p[51]-(14*p[52])/3+6*p[85]+3*p[129]-4*p[134]-8*p[143]+2*p[147]+4*p[149]+2*p[153]+2*p[155]+4*p[161]+(tr5*(-3*p[23]-4*p[25]-70*p[31]-p[32]-105*p[34]-(113*p[38])/6-13*p[50]+6*p[84]+3*p[128]-4*p[137]+2*p[146]+4*p[148]+2*p[152]+2*p[154]+4*p[156]+4*p[160]-2*p[162]))/4-6*p[163]},
{F[3,10],(-9*p[8])/8+(3*p[24])/4+p[26]/2-4*p[28]-(5*p[33])/2+14*p[35]+(24*p[37])/5+(3*p[39])/4-(1539*p[40])/6464+(39*p[51])/8+(29*p[52])/4-(11*p[129])/8+p[133]/4+2*p[134]+4*p[143]-p[149]/2-p[153]/2-p[157]/4+p[159]/2-p[161]/2+(tr5*(-9*p[7]+6*p[23]+4*p[25]-150*p[31]-20*p[32]+285*p[34]+209*p[38]+39*p[50]-11*p[128]+2*p[132]+16*p[137]-4*p[148]-4*p[152]-18*p[156]+4*p[158]-4*p[160]+4*p[162]))/32+(5*p[163])/2},
{F[3,11],p[6]/4+(17*p[8])/4+p[22]/8+p[26]-(35*p[28])/3-(11*p[33])/3+(104*p[35])/3+14*p[37]-(25*p[39])/18-(1059*p[40])/1616+(47*p[51])/4+(15*p[52])/2+2*p[99]-p[125]-p[127]-(41*p[129])/12-(11*p[133])/6+(35*p[134])/6+(35*p[143])/3-p[149]-p[153]-p[157]/2+(tr5*(18*p[5]+306*p[7]+9*p[21]+72*p[25]-1440*p[31]-264*p[32]+2610*p[34]+1790*p[38]+846*p[50]+144*p[98]-72*p[124]-72*p[126]-246*p[128]-132*p[132]+420*p[137]-72*p[148]-72*p[152]-456*p[156]-36*p[160]))/288-p[161]/2+(35*p[163])/6},
{F[3,12],p[6]/16+(9*p[8])/8-p[10]/4-p[12]/48-(9*p[14])/8-2*p[24]-(19*p[26])/12-(5*p[28])/12+p[30]/4+(25*p[33])/8+(2*p[35])/3+(22*p[37])/45-(11*p[39])/16-(57*p[40])/1616-(227*p[51])/72-(271*p[52])/36+(9*p[85])/4+p[93]-p[125]/6+(13*p[129])/8+(2*p[131])/3+p[133]/6+p[134]/6-(5*p[139])/12+p[143]/6+(7*p[147])/12+(7*p[149])/6-p[151]/3+(7*p[153])/12+(5*p[155])/12+p[159]/4+(19*p[161])/12+(tr5*(45*p[5]+810*p[7]-180*p[9]-15*p[11]-810*p[13]-1440*p[23]-1140*p[25]-60*p[27]+180*p[29]+900*p[31]+2250*p[32]-39750*p[34]+64*p[36]-19465*p[38]-2270*p[50]+1620*p[84]+720*p[92]-120*p[124]+1170*p[128]+480*p[130]+120*p[132]+120*p[137]-300*p[138]-120*p[142]+420*p[146]+840*p[148]-240*p[150]+420*p[152]+300*p[154]-120*p[156]+180*p[158]+1140*p[160]-1140*p[162]))/2880-(17*p[163])/12},
{F[3,13],(13*p[6])/48+p[8]/8-(5*p[22])/96-p[24]/8-p[26]/4+(19*p[28])/6+p[33]/2-(235*p[35])/27-(37*p[37])/10-(25*p[39])/18+(125*p[40])/12928-(10*p[51])/3-(37*p[52])/36-(13*p[85])/36-p[99]-(5*p[125])/12-(5*p[127])/12+(3*p[129])/4+p[133]/2-(37*p[134])/24-(37*p[143])/12+(5*p[149])/12+(5*p[153])/12+(5*p[157])/12+p[159]/12+(5*p[161])/24+(tr5*(78*p[5]+36*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+780*p[31]+144*p[32]-1440*p[34]-1436*p[38]-960*p[50]-104*p[84]-288*p[98]-120*p[124]-120*p[126]+216*p[128]+144*p[132]-444*p[137]+120*p[148]+120*p[152]+564*p[156]+24*p[158]+60*p[160]-24*p[162]))/1152-(13*p[163])/8},
{F[3,14],(tr5*p[3])/4+p[4]},
{F[3,15],p[6]/8+(9*p[8])/8-p[33]/2-(2*p[35])/3-(41*p[39])/12-(1377*p[40])/6464+p[51]/8-p[52]/4-p[125]/2-p[127]/2-p[129]/8-p[133]/4+(tr5*(3*p[5]+27*p[7]+90*p[31]-12*p[32]+45*p[34]-103*p[38]+3*p[50]-12*p[124]-12*p[126]-3*p[128]-6*p[132]-6*p[156]))/96-p[157]/4},
{F[3,16],(tr5*p[5])/4+p[6]},
{F[3,17],(-3*p[6])/16+(3*p[8])/4+(5*p[22])/32+(3*p[24])/8+(3*p[26])/4-(19*p[28])/2-2*p[33]+(229*p[35])/9+(111*p[37])/10+(53*p[39])/12+(39*p[40])/12928+(81*p[51])/8+(17*p[52])/6+(13*p[85])/12+3*p[99]+(3*p[125])/4+(3*p[127])/4-(19*p[129])/8-(7*p[133])/4+(37*p[134])/8+(37*p[143])/4-(5*p[149])/4-(5*p[153])/4-(3*p[157])/2-p[159]/4-(5*p[161])/8+(tr5*(-18*p[5]+72*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-420*p[31]-192*p[32]+1620*p[34]+1376*p[38]+972*p[50]+104*p[84]+288*p[98]+72*p[124]+72*p[126]-228*p[128]-168*p[132]+444*p[137]-120*p[148]-120*p[152]-588*p[156]-24*p[158]-60*p[160]+24*p[162]))/384+(39*p[163])/8},
{F[3,18],(3*p[6])/16+(9*p[8])/4-(3*p[10])/4+p[12]/16-(9*p[14])/8-(3*p[24])/2-(5*p[26])/4-(17*p[28])/4+(3*p[30])/4-(5*p[33])/8+(88*p[35])/9+(76*p[37])/15-(25*p[39])/16-(2919*p[40])/6464-(3*p[51])/2-(5*p[52])/2+(9*p[85])/4+p[93]-p[125]/2+p[129]/4-p[133]/4+2*p[134]-p[139]/4+(7*p[143])/2+(5*p[147])/4+p[149]/2+p[153]/4+p[155]/4+(3*p[157])/4+p[159]/4+(5*p[161])/4+(tr5*(45*p[5]+540*p[7]-180*p[9]+15*p[11]-270*p[13]-360*p[23]-300*p[25]-60*p[27]+180*p[29]+1200*p[31]-150*p[32]-3300*p[34]+64*p[36]-2475*p[38]-360*p[50]+540*p[84]+240*p[92]-120*p[124]+60*p[128]-60*p[132]+480*p[137]-60*p[138]-120*p[142]+300*p[146]+120*p[148]+60*p[152]+60*p[154]-300*p[156]+60*p[158]+300*p[160]-420*p[162]))/960+p[163]/4},
{F[3,19],p[6]/8+(3*p[8])/4+p[12]/8+(3*p[14])/4-p[28]/3-(7*p[33])/12+(4*p[35])/9+(2*p[37])/5-p[39]/8-(159*p[40])/404+p[51]/9+p[52]/3-p[125]/3+p[127]/6-p[129]/6-p[133]/6+p[134]/6+p[139]+p[143]/3+p[151]/6-p[153]/6-p[155]/3+(tr5*(9*p[5]+54*p[7]+9*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+12*p[126]-12*p[128]-12*p[132]+12*p[137]+72*p[138]+12*p[150]-12*p[152]-24*p[154]+60*p[156]))/288+p[157]+p[163]/6},
{F[3,20],(tr5*p[7])/4+p[8]},
{F[3,21],(tr5*p[9])/4+p[10]},
{F[3,22],-p[6]/8-(9*p[8])/4+p[28]+p[33]-(4*p[35])/3-(6*p[37])/5+(41*p[39])/6+(1683*p[40])/3232-p[51]/4+p[52]/2+p[125]+p[127]/2+p[129]/4+p[133]/2-p[134]/2-p[143]+(tr5*(-3*p[5]+2*(-27*p[7]-90*p[31]+12*p[32]-45*p[34]+103*p[38]-3*p[50]+12*p[124]+6*p[126]+3*p[128]+6*p[132]-6*p[137]+6*p[156])))/96-p[163]/2},
{F[3,23],p[6]/8-p[28]+(8*p[35])/3+(6*p[37])/5-(153*p[40])/1616+p[127]/2+p[134]/2+p[143]+(tr5*(p[5]+4*(p[126]+p[137]-2*p[156])))/32-p[157]/2+p[163]/2},
{F[3,24],(-9*p[8])/4-p[22]/8-p[26]+9*p[28]+(7*p[33])/2-(80*p[35])/3-(54*p[37])/5-p[39]/4+(585*p[40])/1616-(37*p[51])/4-(9*p[52])/2-2*p[99]+(9*p[129])/4+(3*p[133])/2-(9*p[134])/2-9*p[143]+p[149]+p[153]+p[157]/2+(tr5*(-18*p[7]-p[21]-2*(4*p[25]-60*p[31]-14*p[32]+75*p[34]+64*p[38]+37*p[50]+8*p[98]-9*p[128]-6*p[132]+18*p[137]-4*p[148]-4*p[152]-20*p[156]-2*p[160])))/32+p[161]/2-(9*p[163])/2},
{F[3,25],(9*p[8])/4-4*p[33]-(4*p[35])/3-3*p[39]-(549*p[40])/3232-p[51]/4-(3*p[52])/2+p[129]/4-p[133]/2+(tr5*(9*p[7]+30*p[31]-16*p[32]-15*p[34]-33*p[38]-p[50]+p[128]-2*p[132]+2*p[156]))/16+p[157]/2},
{F[3,31],p[12]/24+p[14]/4-p[18]/24+(5*p[28])/3+(5*p[30])/2-(7*p[33])/4-(2*p[37])/5-(499*p[39])/72-(441*p[40])/3232-(109*p[51])/36-(3*p[52])/2+(25*p[129])/12+(2*p[131])/3+(2*p[133])/3-(3*p[134])/2-(5*p[139])/3+p[141]-(5*p[143])/6+p[151]/6+p[153]/6+(2*p[155])/3+(tr5*(15*p[11]+90*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-630*p[32]-20250*p[34]+1152*p[36]-4385*p[38]-1090*p[50]+750*p[128]+240*p[130]+240*p[132]-540*p[137]-600*p[138]+360*p[140]+780*p[142]+60*p[150]+60*p[152]+240*p[154]+540*p[156]+120*p[162]))/1440-(7*p[163])/6},
{F[3,32],-p[12]/16+(19*p[14])/4-(11*p[18])/96+(13*p[28])/4+(7*p[30])/8-(3*p[33])/4-(307*p[37])/90-(151*p[39])/72-(189*p[40])/3232-(9*p[51])/2+p[52]/12+(9*p[129])/4+(5*p[131])/6+(5*p[133])/6-(59*p[134])/24-(5*p[139])/4+(7*p[141])/4-(13*p[143])/8+p[151]/4-p[153]/2+p[155]/4+(tr5*(-p[11]/16+(19*p[13])/4-(11*p[17])/96-(5*p[27])/3+(7*p[29])/8-(295*p[31])/4-(3*p[32])/4-(585*p[34])/8+(112*p[36])/45-(65*p[38])/36-(9*p[50])/2+(9*p[128])/4+(5*p[130])/6+(5*p[132])/6-(59*p[137])/24-(5*p[138])/4+(7*p[140])/4+(79*p[142])/24+p[150]/4-p[152]/2+p[154]/4+(59*p[156])/24+(11*p[162])/12))/4-(37*p[163])/24},
{F[3,33],(9*p[14])/8-p[18]/16+p[28]-3*p[30]-(9*p[33])/8-(4*p[35])/3-(14*p[37])/3-(21*p[39])/16-(585*p[40])/6464-(59*p[51])/24+p[52]/4+(11*p[129])/8+p[131]/2+p[133]/2-p[134]+(3*p[139])/4+p[141]-(3*p[143])/4-p[153]/4+(tr5*((9*p[13])/8-p[17]/16-p[27]-3*p[29]-(45*p[31])/2-(9*p[32])/8-(165*p[34])/8-(34*p[36])/15-(7*p[38])/16-(59*p[50])/24+(11*p[128])/8+p[130]/2+p[132]/2-p[137]+(3*p[138])/4+p[140]+(5*p[142])/4-p[152]/4+p[156]+p[162]/2))/4-p[163]/2},
{F[3,34],tr5*(3*p[13]-p[17]/12-(2*p[27])/3-p[29]/4-40*p[31]-(65*p[34])/2+(4*p[36])/45+(7*p[38])/2-(35*p[50])/18+(5*p[128])/6+p[130]/3+p[132]/3-(4*p[137])/3+p[140]+(5*p[142])/3-p[152]/3+(4*p[156])/3+(2*p[162])/3)+(108*p[14]-3*p[18]+72*p[28]-9*p[30]-112*p[37]-70*p[51]+36*p[52]+30*p[129]+12*p[131]+12*p[133]-48*p[134]+36*p[141]-36*p[143]-12*p[153]-24*p[163])/9},
{F[3,35],(-9*p[14])/8-p[28]-(3*p[30])/2+(9*p[33])/8-(4*p[35])/3-(17*p[37])/15+(21*p[39])/16+(549*p[40])/6464+(59*p[51])/24-(7*p[52])/4-(11*p[129])/8-p[131]/2-p[133]/2+(3*p[134])/4+(5*p[139])/4+p[143]/2+p[153]/4+(tr5*(-270*p[13]+120*p[27]-360*p[29]+7200*p[31]+270*p[32]+4050*p[34]-704*p[36]-1155*p[38]+590*p[50]-330*p[128]-120*p[130]-120*p[132]+180*p[137]+300*p[138]-240*p[142]+60*p[152]-180*p[156]-120*p[162]))/960+p[163]/4},
{F[3,36],p[12]/4+(7*p[14])/2-p[18]/24-p[28]-p[30]/2-(3*p[33])/2+(16*p[35])/3+(38*p[37])/45+(113*p[39])/36-(171*p[40])/1616+(29*p[51])/12+(13*p[52])/6-(3*p[129])/4+p[131]/6+p[133]/6+p[134]/3+p[141]/2+(3*p[143])/2-p[151]-p[153]/2-p[155]+(tr5*(90*p[11]+1260*p[13]-15*p[17]-120*p[27]-180*p[29]-7200*p[31]-540*p[32]-1350*p[34]+16*p[36]+3860*p[38]+870*p[50]-270*p[128]+60*p[130]+60*p[132]+120*p[137]+180*p[140]+300*p[142]-360*p[150]-180*p[152]-360*p[154]-120*p[156]+120*p[162]))/1440+(2*p[163])/3},
{F[3,37],(13*p[12])/48+p[14]/2+p[18]/96-(5*p[28])/12-(5*p[30])/8+p[33]/4+p[37]/10+(109*p[39])/72+(63*p[40])/3232+(7*p[51])/9+(3*p[52])/4-(7*p[129])/12-p[131]/6-p[133]/6+(3*p[134])/8+(5*p[139])/12-p[141]/4+(5*p[143])/24-(5*p[151])/12-p[153]/6-(5*p[155])/12+(tr5*(390*p[11]+720*p[13]+15*p[17]+480*p[27]-900*p[29]+16200*p[31]+360*p[32]+24300*p[34]-1152*p[36]+5960*p[38]+1120*p[50]-840*p[128]-240*p[130]-240*p[132]+540*p[137]+600*p[138]-360*p[140]-780*p[142]-600*p[150]-240*p[152]-600*p[154]-540*p[156]-120*p[162]))/5760+(7*p[163])/24},
{F[3,38],p[12]/8+(9*p[14])/8-p[28]/2-(3*p[33])/8+(4*p[35])/3+(3*p[37])/5+(155*p[39])/48-(171*p[40])/6464+p[51]/24+(3*p[52])/4-p[129]/8+p[134]/4-p[139]/4+p[143]/2-p[151]/2-p[153]/4-p[155]/2+(tr5*(6*p[11]+54*p[13]-18*p[32]+270*p[34]+281*p[38]+2*p[50]-6*p[128]+12*p[137]-12*p[138]-24*p[150]-12*p[152]-24*p[154]-12*p[156]))/192+p[163]/4},
{F[3,39],(tr5*p[11])/4+p[12]},
{F[3,40],(-3*p[12])/16-(3*p[14])/8-p[18]/32+(3*p[28])/4+(15*p[30])/8-(9*p[33])/8+(4*p[35])/3+(3*p[37])/10-(239*p[39])/48-(549*p[40])/6464-(55*p[51])/24-(3*p[52])/2+(13*p[129])/8+p[131]/2+p[133]/2-(7*p[134])/8-(3*p[139])/2+(3*p[141])/4-p[143]/8+(3*p[151])/4+p[153]/4+(3*p[155])/4+(tr5*(-90*p[11]-180*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-540*p[32]-21600*p[34]+1152*p[36]-4910*p[38]-1100*p[50]+780*p[128]+240*p[130]+240*p[132]-420*p[137]-720*p[138]+360*p[140]+780*p[142]+360*p[150]+120*p[152]+360*p[154]+420*p[156]+120*p[162]))/1920-(5*p[163])/8},
{F[3,41],(tr5*p[13])/4+p[14]},
{F[3,42],-p[12]/8-(9*p[14])/4+(3*p[33])/4-(155*p[39])/24+(189*p[40])/3232-p[51]/12-(3*p[52])/2+p[129]/4+p[151]/2+p[153]/2+(tr5*(-3*p[11]-54*p[13]+18*p[32]-270*p[34]-281*p[38]-2*p[50]+6*p[128]+12*p[150]+12*p[152]+24*p[154]))/96+p[155]},
{F[3,43],p[12]/8+p[28]-(8*p[35])/3-(6*p[37])/5-(9*p[40])/1616-p[134]/2-p[139]/2-p[143]+p[151]/2+(tr5*(p[11]-4*(p[137]+p[138]-p[150]-p[156])))/32-p[163]/2},
{F[3,44],tr5*((-3*p[13])/8+p[17]/96+(60*p[27]+90*p[29]+3600*p[31]+2925*p[34]-8*p[36]-315*p[38]+175*p[50]-75*p[128]-30*p[130]-30*p[132]+120*p[137]-90*p[140]-150*p[142]+30*p[152]-120*p[156]-60*p[162])/720)+(-108*p[14]+3*p[18]+2*(-36*p[28]+18*p[30]+56*p[37]+35*p[51]-18*p[52]-15*p[129]-6*p[131]-6*p[133]+24*p[134]-18*p[141]+18*p[143]+6*p[153]+12*p[163]))/72},
{F[3,45],(9*p[14])/4+p[28]+(3*p[33])/4-(8*p[35])/3-(6*p[37])/5+(7*p[39])/8+(171*p[40])/3232-(41*p[51])/12+p[52]/2+p[129]/4-p[134]/2+p[139]/2-p[143]-p[153]/2+(tr5*(54*p[13]+18*p[32]+90*p[34]+63*p[38]-82*p[50]+6*p[128]-12*p[137]+12*p[138]-12*p[152]+12*p[156]))/96-p[163]/2},
{F[3,51],(tr5*p[15])/4+p[16]},
{F[3,52],(23*p[18])/96-(5*p[22])/96-p[35]/9+(16*p[37])/15-(3*p[40])/12928-(8*p[52])/3+(13*p[85])/36+p[134]/12+p[143]/24-p[161]/24+(tr5*(345*p[17]-75*p[21]+4*(60*p[27]+1125*p[31]-6075*p[34]+312*p[36]-3360*p[38]+130*p[84]+30*p[137]-45*p[142]-30*p[156]-15*p[160]+120*p[162])))/5760+(5*p[163])/12},
{F[3,53],(tr5*(5*p[17]+4*(10*p[27]+150*p[31]+375*p[34]-24*p[36]+105*p[38]+5*p[137]-5*p[142]-5*p[156])))/320+(5*p[18]-48*p[37]+20*(6*p[52]+p[134]+p[143]+p[163]))/80},
{F[3,54],(tr5*p[17])/4+p[18]},
{F[3,55],(tr5*p[19])/4+p[20]},
{F[3,56],(-5*p[18])/96+(23*p[22])/96+p[24]/2+p[35]/3-(4*p[37])/45+(9*p[40])/12928+(2*p[52])/9-(13*p[85])/12+p[134]/12+(5*p[143])/24+p[161]/8+(tr5*(-75*p[17]+345*p[21]+4*(180*p[23]+60*p[27]+225*p[31]+825*p[34]-104*p[36]+280*p[38]-390*p[84]+30*p[137]+15*p[142]-30*p[156]+45*p[160]+120*p[162])))/5760+(5*p[163])/12},
{F[3,57],p[22]/16+(2*p[35])/3+(3*p[37])/5+(9*p[40])/6464-(3*p[52])/2+(3*p[85])/2+p[134]/4+p[143]/2+(tr5*(p[21]+4*(2*p[27]+15*p[31]-30*p[34]-21*p[38]+6*p[84]+p[137]-p[156]+p[160])))/64+p[161]/4+p[163]/4},
{F[3,58],(tr5*p[21])/4+p[22]},
{F[3,59],(5*p[18])/32-(5*p[22])/32-p[35]/3+(13*p[37])/15-(9*p[40])/12928-(13*p[52])/6+(13*p[85])/12-p[143]/8+(tr5*(75*p[17]-75*p[21]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/1920-p[161]/8},
{F[3,60],(tr5*p[23])/4+p[24]},
{F[3,61],-p[26]+(tr5*(-p[25]-p[27]))/4-p[28]},
{F[3,62],(tr5*p[25])/4+p[26]},
{F[3,63],(tr5*p[27])/4+p[28]},
{F[3,69],(tr5*p[29])/4+p[30]},
{F[3,77],(81*p[40])/101+tr5*(-p[138]-p[156])-4*(p[139]+p[157])},
{F[3,79],(-256*p[35])/9+(93*p[40])/101-(88*p[52])/3+(44*p[85])/3-6*p[157]+2*p[159]+(tr5*(240*p[31]-90*p[34]-154*p[38]+22*p[84]-9*p[156]+3*p[158]+3*p[160]))/6+2*p[161]},
{F[4,1],(1195037*p[33])/6144-(375883*p[35])/270+(tr5*(1443390720*p[31]+35851110*p[32]-278347020*p[34]-8860112*p[36]-788485705*p[38]-17264360*p[50]-50715060*p[84]))/737280+(-3579485248*p[37]+6056730428*p[39]+3473784945*p[40]-6974801440*p[51]-92744272928*p[52]-20488884240*p[85])/74465280},
{F[4,2],(-5665*p[33])/768-(24367*p[35])/540-(451*p[37])/72+(6833*p[39])/4608+(489391*p[40])/206848-(2255*p[51])/144-(10339*p[52])/144+(tr5*(1169616*p[31]-33990*p[32]-1311744*p[34]-28864*p[36]-1151135*p[38]-72160*p[50]+40320*p[84]))/18432+(35*p[85])/4},
{F[4,3],(659*p[33])/384+(2111*p[35])/270+(17*p[37])/45-(20407*p[39])/11520-(46277*p[40])/103424+(49*p[51])/18+(4331*p[52])/360+(tr5*(-506640*p[31]+19770*p[32]+532800*p[34]+4352*p[36]+464665*p[38]+31360*p[50]-12480*p[84]))/46080-(13*p[85])/12},
{F[4,4],(-148493*p[33])/2048+(169793*p[35])/720+(tr5*(-81500640*p[31]-4454790*p[32]+25490220*p[34]+832592*p[36]+47881945*p[38]+954920*p[50]+639060*p[84]))/245760+(336367168*p[37]-827037692*p[39]-291967785*p[40]+385787680*p[51]+5763240992*p[52]+258180240*p[85])/24821760},
{F[4,5],(-155*p[33])/16-(909*p[35])/5-(1228*p[37])/45+(47869*p[39])/1440+(34203*p[40])/3232-(166*p[51])/3-(46223*p[52])/180+tr5*((8181*p[31])/32-(155*p[32])/64-(1355*p[34])/6-(307*p[36])/45-(249275*p[38])/1152-(83*p[50])/6+(91*p[84])/12)+(91*p[85])/3},
{F[4,6],(-741*p[33])/128+(4733*p[35])/80+(167*p[37])/80-(5297*p[39])/1280-(187785*p[40])/103424+(139*p[51])/32+(7789*p[52])/160+(tr5*(-425970*p[31]-7410*p[32]+41370*p[34]+2672*p[36]+212795*p[38]+5560*p[50]+15020*p[84]))/5120+(751*p[85])/64},
{F[4,7],(-4949*p[33])/384-(35999*p[35])/270-(1559*p[37])/90+(295973*p[39])/11520+(795767*p[40])/103424-(1463*p[51])/36-(68089*p[52])/360+(tr5*(8639760*p[31]-148470*p[32]-7701600*p[34]-199552*p[36]-7329995*p[38]-468160*p[50]+239280*p[84]))/46080+(997*p[85])/48},
{F[4,8],(20297*p[33])/384+(156449*p[35])/270+(3559*p[37])/45-(1134293*p[39])/11520-(3401999*p[40])/103424+(3223*p[51])/18+(297589*p[52])/360+(tr5*(-37547760*p[31]+608910*p[32]+33873600*p[34]+911104*p[36]+32195675*p[38]+2062720*p[50]-1053120*p[84]))/46080-(1097*p[85])/12},
{F[4,9],(tr5*(3056706240*p[31]+124775610*p[32]-687019380*p[34]-25147952*p[36]-1690128295*p[38]-36528920*p[50]-55733580*p[84]))/737280+(151228039320*p[33]-658618304512*p[35]-30479317824*p[37]+69015717132*p[39]+27807629805*p[40]-44273051040*p[51]-604986060192*p[52]-67549098960*p[85])/223395840},
{F[4,10],(151*p[33])/16+(1753*p[35])/45+(119*p[37])/30-(5527*p[39])/480-(16467*p[40])/6464+(167*p[51])/12+(1807*p[52])/30+(tr5*(-105180*p[31]+4530*p[32]+111660*p[34]+1904*p[36]+95665*p[38]+6680*p[50]-2700*p[84]))/1920-(45*p[85])/8},
{F[4,11],(-131*p[33])/64-(412*p[35])/9-(82*p[37])/15+(2027*p[39])/384+(118995*p[40])/51712-(37*p[51])/3-(184*p[52])/3+tr5*((515*p[31])/8-(131*p[32])/256-(405*p[34])/8-(41*p[36])/30-(80405*p[38])/1536-(37*p[50])/12+(13*p[84])/8)+(13*p[85])/2},
{F[4,12],(tr5*(-5301523680*p[31]-280414050*p[32]+1477181220*p[34]+52140656*p[36]+3013280515*p[38]+62771000*p[50]+25911900*p[84]))/2211840+(-339861828600*p[33]+1142301635584*p[35]+63194475072*p[37]-181939507260*p[39]-57878424585*p[40]+76078452000*p[51]+1095438711840*p[52]+31405222800*p[85])/670187520},
{F[4,13],(-37*p[33])/32-(173*p[35])/45+(16*p[37])/15-(1247*p[39])/960+(39*p[40])/25856+tr5*((173*p[31])/32-(37*p[32])/128-(25*p[34])/4+(4*p[36])/15-(4427*p[38])/768-p[50]/3)-(4*p[51])/3-(373*p[52])/60},
{F[4,14],(-585725*p[33])/18432+(287207*p[35])/1620+(tr5*(-551437440*p[31]-17571750*p[32]+128696460*p[34]+4393424*p[36]+308948905*p[38]+7433960*p[50]+13536180*p[84]))/2211840+(1774943296*p[37]-3412553660*p[39]-1541427345*p[40]+8080*(371698*p[51]+4534226*p[52]+676809*p[85]))/223395840},
{F[4,15],(-1133*p[33])/256-(6917*p[35])/180-(23*p[37])/6-(7831*p[39])/7680+(307617*p[40])/206848-(115*p[51])/12-(11977*p[52])/240+(tr5*(332016*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-269851*p[38]-14720*p[50]+7488*p[84]))/6144+(39*p[85])/8},
{F[4,16],(-75*p[33])/128-(953*p[35])/30-(49*p[37])/15+(2063*p[39])/3840+(125559*p[40])/103424-(11*p[51])/2-(4279*p[52])/120+tr5*((2859*p[31])/64-(75*p[32])/512-(355*p[34])/16-(49*p[36])/60-(95437*p[38])/3072-(11*p[50])/8+(13*p[84])/16)+(13*p[85])/4},
{F[4,17],(-3445*p[33])/384-(22207*p[35])/270-(427*p[37])/45+(59249*p[39])/11520+(400987*p[40])/103424-(419*p[51])/18-(40627*p[52])/360+(tr5*(5329680*p[31]-103350*p[32]-4420800*p[34]-109312*p[36]-4490975*p[38]-268160*p[50]+137280*p[84]))/46080+(143*p[85])/12},
{F[4,18],(tr5*(-1010148240*p[31]-20065890*p[32]+170418900*p[34]+6131632*p[36]+544453715*p[38]+13625560*p[50]+36424620*p[84]))/1105920+(-24319858680*p[33]+217653274112*p[35]+7431537984*p[37]-7850871804*p[39]-6729462045*p[40]+16514178720*p[51]+190779649824*p[52]+44146639440*p[85])/335093760},
{F[4,19],(1133*p[33])/288+(2174*p[35])/81+(469*p[37])/135-(1453*p[39])/1728-(108419*p[40])/77568+(469*p[51])/54+(2291*p[52])/54+(tr5*(-1304400*p[31]+33990*p[32]+1444800*p[34]+30016*p[36]+1275695*p[38]+75040*p[50]-34560*p[84]))/34560-4*p[85]},
{F[4,20],(59*p[33])/96-(2071*p[35])/135-(88*p[37])/27+(34723*p[39])/8640+(261*p[40])/256-(40*p[51])/9-(11293*p[52])/540+(tr5*(149112*p[31]+1062*p[32]-121920*p[34]-5632*p[36]-119537*p[38]-7680*p[50]+4992*p[84]))/6912+(26*p[85])/9},
{F[4,21],(247*p[33])/128+(2173*p[35])/90+(11*p[37])/5-(5017*p[39])/1280-(130827*p[40])/103424+(41*p[51])/6+(1331*p[52])/40+(tr5*(-521520*p[31]+7410*p[32]+436800*p[34]+8448*p[36]+432165*p[38]+26240*p[50]-12480*p[84]))/15360-(13*p[85])/4},
{F[4,22],(-166363*p[33])/6144+(80959*p[35])/1080+(tr5*(-77720640*p[31]-4990890*p[32]+32181780*p[34]+808368*p[36]+49143695*p[38]+858840*p[50]+65580*p[84]))/737280+(326580672*p[37]-866216804*p[39]-307839735*p[40]+346971360*p[51]+5920077024*p[52]+26494320*p[85])/74465280},
{F[4,23],(tr5*p[31])/4-(8*p[35])/45+(7*p[39])/15+(57*p[40])/1616-(2*p[52])/15},
{F[4,24],(1133*p[33])/96+(11386*p[35])/135+(92*p[37])/9-(13961*p[39])/2880-(104843*p[40])/25856+(230*p[51])/9+(10753*p[52])/90+(tr5*(-273264*p[31]+6798*p[32]+242880*p[34]+5888*p[36]+238075*p[38]+14720*p[50]-7488*p[84]))/2304-13*p[85]},
{F[4,25],p[33]/2+(28*p[35])/9+(2*p[37])/15+(5*p[39])/4+(39*p[40])/3232+(tr5*(-1050*p[31]+30*p[32]+8*p[36]+565*p[38]-20*p[50]))/240-p[51]/3+(7*p[52])/3},
{F[4,26],(21*p[33])/8+(98*p[35])/15-(16*p[37])/15+(1639*p[39])/240+(495*p[40])/1616+(tr5*(-8820*p[31]+630*p[32]+6000*p[34]-256*p[36]+8555*p[38]+320*p[50]))/960+(4*p[51])/3+(247*p[52])/30},
{F[4,27],(-25*p[33])/8-(254*p[35])/45+(16*p[37])/15-(1679*p[39])/240-(273*p[40])/808+(tr5*(7620*p[31]-750*p[32]-6000*p[34]+256*p[36]-8035*p[38]-320*p[50]))/960-(4*p[51])/3-(227*p[52])/30},
{F[4,28],-2*p[33]-(28*p[35])/9+(2*p[37])/15-3*p[39]+(15*p[40])/3232+(7*p[51])/3-5*p[52]+(tr5*(525*p[31]-60*p[32]-600*p[34]+4*p[36]-615*p[38]+70*p[50]+40*p[84]))/120+(4*p[85])/3},
{F[4,29],(1775*p[33])/384+(18151*p[35])/270+(1327*p[37])/135-(375401*p[39])/34560-(394521*p[40])/103424+(373*p[51])/18+(103273*p[52])/1080+(tr5*(-13068720*p[31]+159750*p[32]+11716800*p[34]+339712*p[36]+11191175*p[38]+716160*p[50]-386880*p[84]))/138240-(403*p[85])/36},
{F[4,30],(tr5*(11743765440*p[31]+651296490*p[32]-2961045780*p[34]-108157616*p[36]-6545019055*p[38]-119771480*p[50]-85093740*p[84]))/6635520+(789371345880*p[33]-2530389993472*p[35]-3*(43695676864*p[37]-128159377124*p[39]-41979473415*p[40]+48387677920*p[51]+792099164384*p[52]+34377870960*p[85]))/2010562560},
{F[4,31],(tr5*(4663923360*p[31]+247858350*p[32]-1201170300*p[34]-43303568*p[36]-2612834485*p[38]-50018120*p[50]-38706660*p[84]))/2211840+(300404320200*p[33]-1004920019968*p[35]-52483924416*p[37]+150541578276*p[39]+49402055655*p[40]-60621961440*p[51]-947799135456*p[52]-46912471920*p[85])/670187520},
{F[4,32],(1607*p[33])/288+(22312*p[35])/405+(952*p[37])/135-(95747*p[39])/8640-(248357*p[40])/77568+(452*p[51])/27+(10538*p[52])/135+(tr5*(-2677440*p[31]+48210*p[32]+2380800*p[34]+60928*p[36]+2264765*p[38]+144640*p[50]-68640*p[84]))/34560-(143*p[85])/18},
{F[4,33],(-61*p[33])/12-(368*p[35])/27-(79*p[37])/45+(199*p[39])/36+(3403*p[40])/3232-(103*p[51])/18-(413*p[52])/18+(tr5*(13800*p[31]-915*p[32]-17175*p[34]-316*p[36]-13460*p[38]-1030*p[50]+630*p[84]))/720+(7*p[85])/2},
{F[4,34],(-1711*p[33])/192-(4177*p[35])/27-(590*p[37])/27+(93077*p[39])/3456+(457185*p[40])/51712-(425*p[51])/9-(23671*p[52])/108+(tr5*(3007440*p[31]-30798*p[32]-5*(534720*p[34]+15104*p[36]+511615*p[38]+32640*p[50]-17472*p[84])))/13824+(455*p[85])/18},
{F[4,35],(985*p[33])/128+(1663*p[35])/10+(1081*p[37])/45-(356207*p[39])/11520-(995253*p[40])/103424+(299*p[51])/6+(84001*p[52])/360+(tr5*(-10776240*p[31]+88650*p[32]+9384000*p[34]+276736*p[36]+9051905*p[38]+574080*p[50]-312000*p[84]))/46080-(325*p[85])/12},
{F[4,36],(tr5*(-5437232160*p[31]-280839570*p[32]+1467711780*p[34]+52536944*p[36]+3073140235*p[38]+65316920*p[50]+31579740*p[84]))/6635520+(-340377558840*p[33]+1171542289408*p[35]+63674776128*p[37]-180790327644*p[39]-58505432625*p[40]+79164107040*p[51]+1115838940704*p[52]+38274644880*p[85])/2010562560},
{F[4,37],(-44*p[35])/15+tr5*((33*p[31])/8-(103*p[38])/48)-(53*p[39])/60+(27*p[40])/3232-(11*p[52])/5},
{F[4,38],(347*p[33])/32+(1256*p[35])/15+(164*p[37])/15-(7343*p[39])/960-(109323*p[40])/25856+(74*p[51])/3+(584*p[52])/5+(tr5*(-471*p[31]+(347*p[32])/32+405*p[34]+(164*p[36])/15+(77021*p[38])/192+(74*p[50])/3-13*p[84]))/4-13*p[85]},
{F[4,39],-p[33]/2+(20*p[35])/9+(14*p[37])/15-(5*p[39])/4-(3*p[40])/3232+p[51]/3-p[52]+(tr5*(-750*p[31]-30*p[32]-1200*p[34]+56*p[36]-285*p[38]+20*p[50]+80*p[84]))/240+(4*p[85])/3},
{F[4,40],(-16*p[35])/5+(9*tr5*(2*p[31]-p[38]))/4-(3*p[39])/5+(27*p[40])/808-(12*p[52])/5},
{F[4,41],p[33]/2+(28*p[35])/9+(2*p[37])/15+(5*p[39])/4+(39*p[40])/3232+(tr5*(-1050*p[31]+30*p[32]+8*p[36]+565*p[38]-20*p[50]))/240-p[51]/3+(7*p[52])/3},
{F[4,42],(tr5*(-1538153760*p[31]-57928530*p[32]+513977700*p[34]+18531184*p[36]+913142315*p[38]+32419000*p[50]+13427100*p[84]))/6635520+(-70209378360*p[33]+331420863488*p[35]+3*(7486598336*p[37]-17985689332*p[39]-5490714555*p[40]+13097276000*p[51]+110541481312*p[52]+5424548400*p[85]))/2010562560},
{F[4,43],(-231*p[33])/256-(47*p[35])/60+(61*p[37])/160-(2947*p[39])/2560-(30519*p[40])/206848+(33*p[51])/64+(219*p[52])/320+(tr5*(11280*p[31]-2310*p[32]+24420*p[34]+976*p[36]+3185*p[38]+1320*p[50]-4940*p[84]))/10240-(247*p[85])/128},
{F[4,44],(308041*p[33])/4608-(491569*p[35])/1620+(tr5*(235953120*p[31]+9241230*p[32]-51318300*p[34]-1966096*p[36]-128868485*p[38]-2857480*p[50]-4565700*p[84]))/552960+(-794302784*p[37]+2097370444*p[39]+718051725*p[40]-1154421920*p[51]-15474353824*p[52]-1844542800*p[85])/55848960},
{F[4,46],(149*p[33])/96+(4192*p[35])/135+(164*p[37])/45-(10897*p[39])/2880-(40439*p[40])/25856+(74*p[51])/9+(1858*p[52])/45+(tr5*((-524*p[31])/3+(149*p[32])/96+135*p[34]+(164*p[36])/45+(81059*p[38])/576+(74*p[50])/9-(13*p[84])/3))/4-(13*p[85])/3},
{F[4,47],(-131*p[33])/48-(8312*p[35])/135-(328*p[37])/45+(10231*p[39])/1440+(39881*p[40])/12928-(148*p[51])/9-(3698*p[52])/45+tr5*((1039*p[31])/12-(131*p[32])/192-(135*p[34])/2-(82*p[36])/45-(80789*p[38])/1152-(37*p[50])/9+(13*p[84])/6)+(26*p[85])/3},
{F[4,49],-p[33]/6-(28*p[35])/27-(2*p[37])/15-p[39]/12-(13*p[40])/3232+p[51]/9-(5*p[52])/9+(tr5*(1050*p[31]-30*p[32]+300*p[34]-24*p[36]-365*p[38]+20*p[50]-20*p[84]))/720-p[85]/9},
{F[4,50],(tr5*p[32])/4+p[33]},
{F[4,51],-p[33]/2-(4*p[35])/9+(2*p[37])/9-(11*p[39])/12-(21*p[40])/3232+p[51]/3-(11*p[52])/9+(tr5*(90*p[31]-18*p[32]-240*p[34]+8*p[36]-187*p[38]+12*p[50]+16*p[84]))/144+(4*p[85])/9},
{F[4,52],(-32*p[35])/15+tr5*(3*p[31]-(25*p[38])/16)-(13*p[39])/20+(9*p[40])/1616-(8*p[52])/5},
{F[4,53],(-8*p[35])/15+(3*tr5*(2*p[31]-p[38]))/8-p[39]/10+(9*p[40])/1616-(2*p[52])/5},
{F[4,55],(25*p[33])/128+(47*p[35])/6+(49*p[37])/45-(2947*p[39])/2304-(42909*p[40])/103424+(11*p[51])/6+(707*p[52])/72+tr5*((-705*p[31])/64+(25*p[32])/512+(355*p[34])/48+(49*p[36])/180+(76237*p[38])/9216+(11*p[50])/24-(13*p[84])/48)-(13*p[85])/12},
{F[4,56],-p[33]/128-(203*p[35])/30-(49*p[37])/45+(13799*p[39])/11520+(39813*p[40])/103424-(11*p[51])/6-(3247*p[52])/360+(tr5*(438480*p[31]-90*p[32]-340800*p[34]-12544*p[36]-349865*p[38]-21120*p[50]+12480*p[84]))/46080+(13*p[85])/12},
{F[4,57],(114151*p[33])/9216-(292913*p[35])/6480-(36991*p[37])/17280+(405061*p[39])/55296+(5332163*p[40])/2482176-(14563*p[51])/6912-(293135*p[52])/6912+(tr5*(70299120*p[31]+3424530*p[32]-17641380*p[34]-591856*p[36]-39013595*p[38]-582520*p[50]-549180*p[84]))/1105920-(1017*p[85])/512},
{F[4,58],(-143437*p[33])/9216+(84175*p[35])/1296+(60229*p[37])/17280-(529495*p[39])/55296-(7569473*p[40])/2482176+(34129*p[51])/6912+(430709*p[52])/6912+(tr5*(-101010000*p[31]-4303110*p[32]+28202700*p[34]+963664*p[36]+57651785*p[38]+1365160*p[50]+1090260*p[84]))/1105920+(2019*p[85])/512},
{F[4,59],(-4*p[35])/5+tr5*((9*p[31])/8-(11*p[38])/16)-(13*p[39])/20-(81*p[40])/3232-(3*p[52])/5},
{F[4,60],(4*p[35])/15+(3*tr5*(-2*p[31]+p[38]))/16+p[39]/20-(9*p[40])/3232+p[52]/5},
{F[4,62],(-8*p[35])/15+tr5*((3*p[31])/4-(7*p[38])/16)-(7*p[39])/20-(9*p[40])/808-(2*p[52])/5},
{F[4,65],(-529*p[33])/384+(4649*p[35])/180+(109*p[37])/72-(139*p[39])/1280-(102171*p[40])/103424+(497*p[51])/144+(367*p[52])/15+(tr5*(-334728*p[31]-3174*p[32]+88056*p[34]+3488*p[36]+197049*p[38]+7952*p[50]+5992*p[84]))/9216+(749*p[85])/288},
{F[4,66],(45271*p[33])/768-(9115*p[35])/216+(tr5*(5469000*p[31]+1358130*p[32]+24182580*p[34]+406544*p[36]+7660925*p[38]+1352360*p[50]-1810300*p[84]))/92160+(164243776*p[37]-433119916*p[39]-45892665*p[40]+546353440*p[51]+1008038176*p[52]-731361200*p[85])/9308160},
{F[4,67],(tr5*(390631380*p[31]-237990*p[32]-131065080*p[34]-2147264*p[36]-250518475*p[38]-9355640*p[50]-2090640*p[84]))/2350080+(-72110970*p[33]-21042010336*p[35]-3*(216873664*p[37]+713072827*p[39]-264641625*p[40]+944919640*p[51]+7025512328*p[52]+211154640*p[85]))/178018560},
{F[4,68],(-837725*p[33])/9792+(4617227*p[35])/13770+(tr5*(-110813448*p[31]-5026350*p[32]-51062226*p[34]-544520*p[36]+31308653*p[38]-2500820*p[50]+7896750*p[84]))/235008+(-549965200*p[37]+3458996894*p[39]-208943235*p[40]-2525828200*p[51]+8046497896*p[52]+7975717500*p[85])/59339520},
{F[4,69],(353*p[33])/12+(16229*p[35])/135+(595*p[37])/36-(22411*p[39])/720-(96167*p[40])/12928+(3167*p[51])/72+(67613*p[52])/360+(tr5*(-97374*p[31]+4236*p[32]+105465*p[34]+2380*p[36]+90176*p[38]+6334*p[50]-5157*p[84]))/576-(573*p[85])/16},
{F[4,70],(4303*p[33])/256-(7391*p[35])/120+(437*p[37])/480-(22741*p[39])/2560+(131661*p[40])/206848+(1253*p[51])/192-(7553*p[52])/320+(tr5*(2660760*p[31]+129090*p[32]+1301220*p[34]+6992*p[36]-702675*p[38]+50120*p[50]-178700*p[84]))/30720-(8935*p[85])/384},
{F[4,71],(-385*p[33])/256-(10447*p[35])/360-(501*p[37])/160+(24697*p[39])/7680+(294081*p[40])/206848-(485*p[51])/64-(34619*p[52])/960+(tr5*(1253640*p[31]-11550*p[32]-823500*p[34]-24048*p[36]-944635*p[38]-58200*p[50]+24260*p[84]))/30720+(1213*p[85])/384},
{F[4,72],(1133*p[33])/768+(7349*p[35])/540+(23*p[37])/18+(37591*p[39])/23040-(95627*p[40])/206848+(115*p[51])/36+(11257*p[52])/720+(tr5*(-352752*p[31]+6798*p[32]+187584*p[34]+5888*p[36]+259675*p[38]+14720*p[50]-7488*p[84]))/18432-(13*p[85])/8},
{F[4,73],(709*p[33])/64-(2098*p[35])/45+(109*p[37])/240-(607*p[39])/384+(9237*p[40])/12928+(349*p[51])/96-(1385*p[52])/96+(tr5*(503520*p[31]+21270*p[32]+295770*p[34]+872*p[36]-99985*p[38]+6980*p[50]-34390*p[84]))/7680-(3439*p[85])/192},
{F[4,74],(13189*p[33])/768-(323*p[35])/360+(1825*p[37])/288-(63751*p[39])/7680-(385827*p[40])/206848+(10517*p[51])/576+(17469*p[52])/320+(tr5*(23256*p[31]+79134*p[32]+1909908*p[34]+29200*p[36]+842187*p[38]+84136*p[50]-103228*p[84]))/18432-(25807*p[85])/1152},
{F[4,75],(24203*p[33])/2304-(76927*p[35])/3240+(tr5*(9231240*p[31]+726090*p[32]+8338020*p[34]+131536*p[36]-925295*p[38]+499720*p[50]-1078700*p[84]))/276480+(53140544*p[37]-205417436*p[39]-7008165*p[40]+201886880*p[51]-48114784*p[52]-435794800*p[85])/27924480},
{F[4,76],(tr5*(-1324680*p[31]-48810*p[32]-371100*p[34]+2896*p[36]+482335*p[38]-6200*p[50]+60340*p[84]))/30720+(-585720*p[33]+2825984*p[35]+34752*p[37]+447972*p[39]-51705*p[40]-74400*p[51]+1525728*p[52]+724080*p[85])/92160},
{F[4,77],(4409*p[33])/1536+(6763*p[35])/135+(1591*p[37])/2880+(358663*p[39])/46080-(248087*p[40])/413696+(4075*p[51])/1152+(256639*p[52])/5760+(tr5*(-12984960*p[31]+132270*p[32]+2413380*p[34]+25456*p[36]+7544555*p[38]+163000*p[50]+847260*p[84]))/184320+(4707*p[85])/256},
{F[4,78],(tr5*p[34])/4+(-7*p[39]+2*p[52])/15},
{F[4,79],(3*tr5*(22*p[31]+24*p[34]+p[38]))/4+(-176*p[35]+3*(p[39]+4*p[52]))/15},
{F[4,80],-p[33]/2+(20*p[35])/9-p[37]/6-(5*p[39])/4-(219*p[40])/3232+p[51]/3+(7*p[52])/4+(tr5*(-300*p[31]-12*p[32]+15*p[34]-4*p[36]+117*p[38]+8*p[50]-p[84]))/96-p[85]/24},
{F[4,81],(1001*p[33])/96+(12661*p[35])/135+(2047*p[37])/180-(91097*p[39])/2880-(156911*p[40])/25856+(1831*p[51])/72+(44959*p[52])/360+(tr5*(-1519320*p[31]+30030*p[32]+1178220*p[34]+32752*p[36]+1167755*p[38]+73240*p[50]-33060*p[84]))/11520-(551*p[85])/48},
{F[4,82],(-291*p[33])/32-(337*p[35])/3-(247*p[37])/20+(2029*p[39])/64+(172863*p[40])/25856-(223*p[51])/8-(1147*p[52])/8+(tr5*(202200*p[31]-2910*p[32]-141900*p[34]-3952*p[36]-150435*p[38]-8920*p[50]+2820*p[84]))/1280+(141*p[85])/16},
{F[4,83],(5*p[33])/2+(44*p[35])/9+(37*p[37])/30+(5*p[39])/4+(123*p[40])/3232-(2*p[51])/3+(17*p[52])/4+(tr5*(-3300*p[31]+300*p[32]+525*p[34]+148*p[36]+1935*p[38]-80*p[50]+85*p[84]))/480+(17*p[85])/24},
{F[4,84],(-184*p[33])/9+(3706*p[35])/405+(tr5*(-444720*p[31]-176640*p[32]-3318585*p[34]-57508*p[36]-1205380*p[38]-183610*p[50]+234815*p[84]))/34560+(-46466464*p[37]+109691656*p[39]+13634685*p[40]-148356880*p[51]-309611056*p[52]+189730520*p[85])/6981120},
{F[4,85],(tr5*(-29454690*p[31]+98880*p[32]+9026805*p[34]+667588*p[36]+18252140*p[38]+681370*p[50]+337245*p[84]))/440640+(119842560*p[33]+6346503872*p[35]+809116656*p[37]+356460108*p[39]-241363665*p[40]+825820440*p[51]+6218609592*p[52]+408740940*p[85])/133513920},
{F[4,86],(-1465*p[33])/144-(16714*p[35])/405-(2851*p[37])/540+(43267*p[39])/4320+(96301*p[40])/38784-(3283*p[51])/216-(69583*p[52])/1080+(tr5*(1002840*p[31]-43950*p[32]-1084650*p[34]-22808*p[36]-930895*p[38]-65660*p[50]+51570*p[84]))/17280+(191*p[85])/16},
{F[4,87],(56741*p[33])/1152-(131797*p[35])/1620+(tr5*(15815640*p[31]+1702230*p[32]+26062980*p[34]+378064*p[36]+3599935*p[38]+1392520*p[50]-2289260*p[84]))/138240+(152737856*p[37]-477591428*p[39]-28750455*p[40]+562578080*p[51]+551990048*p[52]-924861040*p[85])/13962240},
{F[4,88],(-46675*p[33])/768+(142481*p[35])/1080+(tr5*(-17097720*p[31]-1400250*p[32]-18733980*p[34]-251696*p[36]+223015*p[38]-988280*p[50]+1922260*p[84]))/92160+(-101685184*p[37]+398587612*p[39]+12738285*p[40]-399265120*p[51]-88139872*p[52]+776593040*p[85])/9308160},
{F[4,89],-p[33]/3+(1148*p[35])/135+(4*p[37])/9+(19*p[39])/36-(989*p[40])/3232+(7*p[51])/9+(86*p[52])/9+(tr5*(-1722*p[31]-12*p[32]+858*p[34]+16*p[36]+1223*p[38]+28*p[50]+36*p[84]))/144+p[85]},
{F[4,90],(499*p[33])/32-(4141*p[35])/45-(91*p[37])/60-(2999*p[39])/192+(22569*p[40])/25856-(115*p[51])/24-(1511*p[52])/24+(tr5*(496920*p[31]+14970*p[32]+43620*p[34]-1456*p[36]-226535*p[38]-4600*p[50]-16140*p[84]))/3840-(269*p[85])/16},
{F[4,91],(-3*p[33])/2-4*p[35]+(7*p[37])/10-(7*p[39])/4+(351*p[40])/3232+p[51]-(39*p[52])/4+(tr5*(900*p[31]-60*p[32]-2025*p[34]+28*p[36]-1435*p[38]+40*p[50]+95*p[84]))/160+(19*p[85])/8},
{F[4,92],(9*tr5*(2*p[34]+p[38]))/4+(3*(p[39]+4*p[52]))/5},
{F[4,93],-p[33]/2+(20*p[35])/9-p[37]/6-(5*p[39])/4-(219*p[40])/3232+p[51]/3+(7*p[52])/4+(tr5*(-300*p[31]-12*p[32]+15*p[34]-4*p[36]+117*p[38]+8*p[50]-p[84]))/96-p[85]/24},
{F[4,94],(-15*p[33])/8+(88*p[35])/15-(127*p[39])/80-(1557*p[40])/6464+(tr5*(-528*p[31]-30*p[32]-60*p[34]+193*p[38]-4*p[50]))/64-p[51]/4+(39*p[52])/10},
{F[4,95],(-45373*p[33])/3072+(53269*p[35])/1080+(tr5*(-25569120*p[31]-1361190*p[32]+18050700*p[34]+506704*p[36]+19236905*p[38]+942760*p[50]-554220*p[84]))/368640+(204708416*p[37]-452080444*p[39]-132403905*p[40]+380875040*p[51]+2349654304*p[52]-223904880*p[85])/37232640},
{F[4,97],(-4399*p[33])/384+(8521*p[35])/180-(197*p[37])/720+(21269*p[39])/3840-(70323*p[40])/103424-(1013*p[51])/288+(10237*p[52])/480+(tr5*(-3067560*p[31]-131970*p[32]-1224900*p[34]-3152*p[36]+923715*p[38]-40520*p[50]+190220*p[84]))/46080+(9511*p[85])/576},
{F[4,98],(4303*p[33])/192-(7391*p[35])/90+(437*p[37])/360-(7623*p[39])/640+(43887*p[40])/51712+(1253*p[51])/144-(7457*p[52])/240+(tr5*(2660760*p[31]+129090*p[32]+1318500*p[34]+6992*p[36]-694995*p[38]+50120*p[50]-178700*p[84]))/23040-(8935*p[85])/288},
{F[4,100],p[33]/6-(20*p[35])/27-(2*p[37])/15+p[39]/12+p[40]/3232-p[51]/9-p[52]/9+(tr5*(750*p[31]+30*p[32]+600*p[34]-24*p[36]-55*p[38]-20*p[50]-40*p[84]))/720-(2*p[85])/9},
{F[4,101],p[33]/3-(896*p[35])/135-(4*p[37])/9+(43*p[39])/45+(109*p[40])/404-p[51]/9-(268*p[52])/45+(tr5*(336*p[31]+3*p[32]-66*p[34]-4*p[36]-179*p[38]-p[50]-6*p[84]))/36-(2*p[85])/3},
{F[4,102],p[33]/6+(28*p[35])/27+(23*p[37])/45+p[39]/12+(13*p[40])/3232-p[51]/9+(5*p[52])/18+(tr5*(-1050*p[31]+30*p[32]-675*p[34]+92*p[36]+190*p[38]-20*p[50]+105*p[84]))/720+(7*p[85])/12},
{F[4,103],tr5*(3*p[34]+(25*p[38])/16)+(13*p[39])/20+(8*p[52])/5},
{F[4,104],(3*tr5*(2*p[34]+p[38]))/8+(p[39]+4*p[52])/10},
{F[4,106],(-709*p[33])/192+(2098*p[35])/135+(tr5*(-503520*p[31]-21270*p[32]-206490*p[34]-872*p[36]+147985*p[38]-6980*p[50]+34390*p[84]))/23040+(-88072*p[37]+946471*p[39]-138555*p[40]-704980*p[51]+4000004*p[52]+3473390*p[85])/581760},
{F[4,107],(661*p[33])/192-(2501*p[35])/270+(349*p[37])/720-(2527*p[39])/1152-(451*p[40])/25856+(589*p[51])/288-(485*p[52])/288+(tr5*(300120*p[31]+19830*p[32]+227370*p[34]+2792*p[36]-46585*p[38]+11780*p[50]-28630*p[84]))/23040-(2863*p[85])/576},
{F[4,108],(-371*p[33])/512-(349*p[35])/45-(349*p[37])/960-(7501*p[39])/15360+(53943*p[40])/413696-(409*p[51])/384-(12853*p[52])/1920+(tr5*(670080*p[31]-11130*p[32]-101100*p[34]-5584*p[36]-367385*p[38]-16360*p[50]-42420*p[84]))/61440-(707*p[85])/256},
{F[4,109],tr5*((9*p[34])/8+(11*p[38])/16)+(13*p[39])/20+(3*p[52])/5},
{F[4,110],(-3*tr5*(2*p[34]+p[38]))/16+(-p[39]-4*p[52])/20},
{F[4,111],(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/160+(-4*p[37]+10*p[52]-5*p[85])/40},
{F[4,112],tr5*((3*p[34])/4+(7*p[38])/16)+(7*p[39]+8*p[52])/20},
{F[4,113],(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/80+(-4*p[37]+10*p[52]-5*p[85])/20},
{F[4,114],(-2*p[37])/5+p[52]+(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/40-p[85]/2},
{F[4,115],(1097*p[33])/128-(9091*p[35])/180-(101*p[37])/36-(60143*p[39])/11520+(134625*p[40])/103424-(221*p[51])/36-(34927*p[52])/720+(tr5*(654552*p[31]+19746*p[32]-183696*p[34]-6464*p[36]-403211*p[38]-14144*p[50]-18400*p[84]))/9216-(575*p[85])/72},
{F[4,116],(-5423*p[33])/256+(24309*p[35])/40+(3901*p[37])/72-(259439*p[39])/23040-(5019393*p[40])/206848+(18515*p[51])/144+(268841*p[52])/360+(tr5*(-15752232*p[31]-97614*p[32]+10056504*p[34]+249664*p[36]+11992189*p[38]+592480*p[50]+51584*p[84]))/18432+(403*p[85])/36},
{F[4,117],(81737*p[33])/6528-(1322971*p[35])/18360-(2753*p[37])/765+(1309123*p[39])/195840+(1637297*p[40])/879104-(8855*p[51])/4896-(950561*p[52])/24480+(tr5*(79378260*p[31]+2452110*p[32]+22344600*p[34]-704768*p[36]-25306585*p[38]-354200*p[50]-4668480*p[84]))/783360-(1621*p[85])/68},
{F[4,118],(127435*p[33])/9792-(4401863*p[35])/6885+(tr5*(1056447120*p[31]+3823050*p[32]-854008860*p[34]-15848128*p[36]-874191815*p[38]-44860720*p[50]-806640*p[84]))/1175040+(-3201321856*p[37]+3505570418*p[39]+1772961525*p[40]-9061865440*p[51]-51454947728*p[52]-162941280*p[85])/59339520},
{F[4,119],(-1245*p[33])/256+(16223*p[35])/120+(1243*p[37])/120+(977*p[39])/7680-(1007127*p[40])/206848+(1063*p[51])/48+(35159*p[52])/240+(tr5*(-5840280*p[31]-37350*p[32]+2597880*p[34]+79552*p[36]+3938785*p[38]+170080*p[50]+55040*p[84]))/30720+(43*p[85])/6},
{F[4,120],(-1429*p[33])/256-(805*p[35])/72-(263*p[37])/120+(6053*p[39])/1536+(194853*p[40])/206848-(389*p[51])/48-(791*p[52])/24+(tr5*(483000*p[31]-42870*p[32]-1415400*p[34]-16832*p[36]-855655*p[38]-62240*p[50]+59520*p[84]))/30720+(31*p[85])/4},
{F[4,121],(1339*p[33])/384+(5*p[35])/54+(103*p[37])/90-(91627*p[39])/11520-(75961*p[40])/103424+(103*p[51])/36+(2291*p[52])/360+(tr5*(-6000*p[31]+40170*p[32]+543840*p[34]+13184*p[36]+164965*p[38]+32960*p[50]-62160*p[84]))/46080-(259*p[85])/48},
{F[4,122],(-415*p[33])/64+(929*p[35])/10+6*p[37]+(7931*p[39])/384-(11763*p[40])/6464+(117*p[51])/8+(1653*p[52])/16+(tr5*(-200664*p[31]-2490*p[32]+96876*p[34]+2304*p[36]+146783*p[38]+5616*p[50]-1040*p[84]))/1536-(65*p[85])/24},
{F[4,123],(-1437*p[33])/256+(50903*p[35])/360+(3751*p[37])/360-(160717*p[39])/23040-(1181439*p[40])/206848+(4039*p[51])/144+(119411*p[52])/720+(tr5*(-18325080*p[31]-129330*p[32]+10333560*p[34]+240064*p[36]+13213315*p[38]+646240*p[50]+42560*p[84]))/92160+(133*p[85])/72},
{F[4,124],(1261*p[33])/768+(90937*p[35])/1080+(7957*p[37])/1080-(36983*p[39])/13824-(704095*p[40])/206848+(7759*p[51])/432+(22733*p[52])/216+(tr5*(-32737320*p[31]+113490*p[32]+21821880*p[34]+509248*p[36]+25276045*p[38]+1241440*p[50]-44800*p[84]))/276480-(35*p[85])/54},
{F[4,125],(2169*p[33])/256-(2967*p[35])/40-(629*p[37])/120-(48637*p[39])/7680+(447291*p[40])/206848-(497*p[51])/48-(17719*p[52])/240+(tr5*(3204360*p[31]+65070*p[32]-1048200*p[34]-40256*p[36]-2033165*p[38]-79520*p[50]-55360*p[84]))/30720-(173*p[85])/24},
{F[4,126],(-877*p[33])/48+(24302*p[35])/135+(637*p[37])/90-(14819*p[39])/1440-(74837*p[40])/12928+(577*p[51])/36+(28453*p[52])/180+(tr5*(-1458120*p[31]-26310*p[32]+249060*p[34]+10192*p[36]+781865*p[38]+23080*p[50]+48660*p[84]))/5760+(811*p[85])/24},
{F[4,127],p[33]/12-(98*p[35])/135-(2*p[37])/45+(179*p[39])/360+(373*p[40])/6464-p[51]/9-(71*p[52])/90+(tr5*(1470*p[31]+30*p[32]-660*p[34]-16*p[36]-815*p[38]-40*p[50]-300*p[84]))/1440-(5*p[85])/6},
{F[4,128],(-125*p[33])/32-(182*p[35])/45-(16*p[37])/5+(8873*p[39])/960+(32889*p[40])/25856-8*p[51]-(619*p[52])/30+tr5*((91*p[31])/16-(125*p[32])/128-33*p[34]-(4*p[36])/5-(12091*p[38])/768-2*p[50]+(7*p[84])/6)+(14*p[85])/3},
{F[4,129],tr5*(-5*p[34]+(4*p[36])/15+(-34*p[38]+p[84])/12)+(16*p[37]+5*(-6*p[39]-8*p[52]+p[85]))/15},
{F[4,130],(1453*p[33])/96+(3323*p[35])/135+(257*p[37])/45-(9217*p[39])/2880-(40027*p[40])/25856+(329*p[51])/18+(5111*p[52])/90+(tr5*(-398760*p[31]+43590*p[32]+827880*p[34]+16448*p[36]+563215*p[38]+52640*p[50]-71040*p[84]))/11520-(74*p[85])/3},
{F[4,131],(-1565*p[33])/96-(1051*p[35])/135-(217*p[37])/45+(8561*p[39])/2880+(25547*p[40])/25856-(289*p[51])/18-(3643*p[52])/90+(tr5*(126120*p[31]-46950*p[32]-748200*p[34]-13888*p[36]-399455*p[38]-46240*p[50]+77760*p[84]))/11520+27*p[85]},
{F[4,132],(-38*p[37])/15-p[39]-(27*p[40])/404+(19*p[52])/3+(tr5*(1425*p[34]-76*p[36]+635*p[38]-95*p[84]))/120-(19*p[85])/6},
{F[4,133],(377*p[33])/48-(18799*p[35])/90-(506*p[37])/27+(2249*p[39])/432+(433939*p[40])/51712-(9535*p[51])/216-(109967*p[52])/432+(tr5*(1015146*p[31]+6786*p[32]-634359*p[34]-16192*p[36]-765271*p[38]-38140*p[50]-3212*p[84]))/3456-(803*p[85])/216},
{F[4,134],(tr5*(147180*p[31]+79986*p[32]-1909866*p[34]+53792*p[36]-972665*p[38]-31504*p[50]-43620*p[84]))/88128+(969430320*p[33]-317123840*p[35]+651959040*p[37]-154047624*p[39]+74762055*p[40]-381828480*p[51]-3324186336*p[52]-528674400*p[85])/267027840},
{F[4,135],(-3007*p[33])/128+(55987*p[35])/108+(4787*p[37])/108-(157741*p[39])/34560-(2070357*p[40])/103424+(22135*p[51])/216+(666443*p[52])/1080+(tr5*(-20155320*p[31]-162378*p[32]+11833944*p[34]+306368*p[36]+14896775*p[38]+708320*p[50]+126400*p[84]))/27648+(1975*p[85])/108},
{F[4,136],(6099*p[33])/256-(216487*p[35])/360-(18287*p[37])/360+(51827*p[39])/23040+(4727565*p[40])/206848-(16865*p[51])/144-(255683*p[52])/360+(tr5*(77935320*p[31]+548910*p[32]-44792520*p[34]-1170368*p[36]-57221165*p[38]-2698400*p[50]-477760*p[84]))/92160-(1493*p[85])/72},
{F[4,137],(11*p[33])/24-(1241*p[35])/135-(7*p[37])/9-(203*p[39])/720+(4481*p[40])/12928-(23*p[51])/18-(1843*p[52])/180+(tr5*(7446*p[31]+66*p[32]-3612*p[34]-112*p[36]-5201*p[38]-184*p[50]-180*p[84]))/576-(5*p[85])/4},
{F[4,138],(-269*p[33])/32+(4921*p[35])/45+(12*p[37])/5+(1861*p[39])/192-(51999*p[40])/25856+2*p[51]+(397*p[52])/6+(tr5*((-4921*p[31])/8-(269*p[32])/32-(951*p[34])/8+(12*p[36])/5+(46325*p[38])/192+2*p[50]+(59*p[84])/3))/4+(59*p[85])/3},
{F[4,139],p[33]+(8*p[35])/9+(13*p[37])/15+(3*p[39])/2+(21*p[40])/1616-(2*p[51])/3-(5*p[52])/6+(tr5*(-300*p[31]+60*p[32]-675*p[34]+52*p[36]-85*p[38]-40*p[50]+45*p[84]))/240+(3*p[85])/4},
{F[4,140],-p[33]+(368*p[35])/45+(8*p[37])/15+p[39]/10-(111*p[40])/404+(4*p[51])/3+(136*p[52])/15+(tr5*(-1380*p[31]-30*p[32]+660*p[34]+16*p[36]+955*p[38]+40*p[50]+40*p[84]))/120+(4*p[85])/3},
{F[4,141],tr5*(-5*p[34]+(4*p[36])/15+(-34*p[38]+p[84])/12)+(16*p[37]+5*(-6*p[39]-8*p[52]+p[85]))/15},
{F[4,143],(519*p[33])/128-(3577*p[35])/36-(1321*p[37])/180+(251*p[39])/2304+(367713*p[40])/103424-(1159*p[51])/72-(1939*p[52])/18+(tr5*(6438600*p[31]+46710*p[32]-2868600*p[34]-84544*p[36]-4342105*p[38]-185440*p[50]-68480*p[84]))/46080-(107*p[85])/18},
{F[4,144],(-375*p[33])/64+(16103*p[35])/90+(1231*p[37])/90-(7879*p[39])/5760-(338229*p[40])/51712+(1051*p[51])/36+(34847*p[52])/180+(tr5*(-5797080*p[31]-33750*p[32]+2566200*p[34]+78784*p[36]+3894985*p[38]+168160*p[50]+54080*p[84]))/23040+(169*p[85])/18},
{F[4,145],(16*p[35])/9+(2*p[39])/3+(3*p[40])/808+(4*p[52])/3+(tr5*(-30*p[31]+16*p[38]-p[84]))/12-p[85]/3},
{F[4,146],(tr5*(150*p[34]-8*p[36]+85*p[38]+5*p[84]))/180+(-8*p[37]+5*(3*p[39]+4*p[52]+p[85]))/45},
{F[4,147],p[33]/2+(248*p[35])/45+(4*p[37])/15+p[39]/4-(177*p[40])/808+6*p[52]+(tr5*(-31*p[31]+p[32]/2+14*p[34]+(4*p[36])/15+(85*p[38])/4+(4*p[84])/3))/4+(4*p[85])/3},
{F[4,148],-p[33]/3-(8*p[35])/27-(5*p[37])/9-p[39]/2-(7*p[40])/1616+(2*p[51])/9+(17*p[52])/18+(tr5*(60*p[31]-12*p[32]+315*p[34]-20*p[36]+101*p[38]+8*p[50]-9*p[84]))/144-p[85]/4},
{F[4,149],(-7*p[33])/8+(74*p[35])/9+(7*p[37])/15-(11*p[39])/240-(885*p[40])/3232+(7*p[51])/6+(131*p[52])/15+(tr5*(-11100*p[31]-210*p[32]+4620*p[34]+112*p[36]+7325*p[38]+280*p[50]+360*p[84]))/960+(3*p[85])/2},
{F[4,150],(-3*p[33])/8+(46*p[35])/15+p[37]/5+(3*p[39])/80-(333*p[40])/3232+p[51]/2+(17*p[52])/5+(tr5*(-1380*p[31]-30*p[32]+660*p[34]+16*p[36]+955*p[38]+40*p[50]+40*p[84]))/320+p[85]/2},
{F[4,152],(69*p[33])/64-(3313*p[35])/90-(121*p[37])/45+(617*p[39])/5760+(17181*p[40])/12928-(475*p[51])/72-(30679*p[52])/720+(tr5*(1192680*p[31]+6210*p[32]-648060*p[34]-15488*p[36]-858395*p[38]-38000*p[50]-11920*p[84]))/23040-(149*p[85])/72},
{F[4,153],(-9*p[33])/64+(1283*p[35])/45+(43*p[37])/18-(2597*p[39])/5760-(28449*p[40])/25856+(403*p[51])/72+(24469*p[52])/720+(tr5*(-184752*p[31]-162*p[32]+108876*p[34]+2752*p[36]+136507*p[38]+6448*p[50]+656*p[84]))/4608+(41*p[85])/72},
{F[4,154],(3*p[33])/8-(19*p[35])/15-p[37]/5-(41*p[39])/80+(387*p[40])/12928-p[51]/2-(41*p[52])/20+(tr5*(570*p[31]+30*p[32]-660*p[34]-16*p[36]-615*p[38]-40*p[50]+20*p[84]))/320+p[85]/4},
{F[4,155],-p[33]/8+(31*p[35])/45+p[37]/15-(47*p[39])/240-(525*p[40])/12928+p[51]/6+(53*p[52])/60+(tr5*(-930*p[31]-30*p[32]+660*p[34]+16*p[36]+695*p[38]+40*p[50]+60*p[84]))/960+p[85]/4},
{F[4,157],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[4,160],(tr5*(2610606660*p[31]+42472410*p[32]-266236440*p[34]-19188032*p[36]-1370514595*p[38]-41313080*p[50]-65887680*p[84]))/2350080+(12869140230*p[33]-140624678752*p[35]-5813973696*p[37]-15*(565353863*p[39]-258281010*p[40]+808*(1032827*p[51]+9589477*p[52]+1647192*p[85])))/178018560},
{F[4,161],(7*p[33])/16-(2947*p[35])/360+(17*p[37])/30+(251*p[39])/480+(31791*p[40])/103424-(119*p[51])/96-(4481*p[52])/480+(tr5*(44205*p[31]+420*p[32]-23010*p[34]+544*p[36]-30865*p[38]-1190*p[50]-1200*p[84]))/3840-(5*p[85])/4},
{F[4,162],(-793*p[33])/48-(18607*p[35])/135-(1559*p[37])/90+(63317*p[39])/2880+(195209*p[40])/25856-(1463*p[51])/36-(8663*p[52])/45+(tr5*(2232840*p[31]-47580*p[32]-1925400*p[34]-49888*p[36]-1877195*p[38]-117040*p[50]+59460*p[84]))/11520+(991*p[85])/48},
{F[4,163],(tr5*(41169468*p[31]+774414*p[32]+1499064*p[34]-261952*p[36]-19805929*p[38]-488840*p[50]-984512*p[84]))/52224+(1173237210*p[33]-11088310048*p[35]-3*(132285760*p[37]+653002269*p[39]-80619885*p[40]+246864200*p[51]+2671140536*p[52]+497178560*p[85]))/19779840},
{F[4,164],(-18167*p[33])/6528+(1448299*p[35])/18360+(4129*p[37])/612+(1013003*p[39])/195840-(8117*p[40])/3434+(48887*p[51])/4896+(1756829*p[52])/24480+(tr5*(-17379588*p[31]-109002*p[32]+3702360*p[34]+264256*p[36]+10040843*p[38]+391096*p[50]+191424*p[84]))/156672+(997*p[85])/204},
{F[4,165],(-1133*p[33])/256-(5573*p[35])/180-(23*p[37])/6+(14441*p[39])/7680+(312225*p[40])/206848-(115*p[51])/12-(10633*p[52])/240+(tr5*(267504*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-235291*p[38]-14720*p[50]+7488*p[84]))/6144+(39*p[85])/8},
{F[4,166],(tr5*(-1597269720*p[31]-24021390*p[32]+244863120*p[34]+11418496*p[36]+889224005*p[38]+28183600*p[50]+33036000*p[84]))/2350080+(-29113924680*p[33]+344158382336*p[35]+13839217152*p[37]+35829159756*p[39]-8996010525*p[40]+34158523200*p[51]+297688666944*p[52]+40039632000*p[85])/712074240},
{F[4,167],(-79*p[33])/12+(9412*p[35])/135+(52*p[37])/15+(431*p[39])/180-(6967*p[40])/3232+6*p[51]+(2911*p[52])/45+(tr5*(-70590*p[31]-1185*p[32]+16740*p[34]+624*p[36]+41185*p[38]+1080*p[50]+1870*p[84]))/720+(187*p[85])/18},
{F[4,168],(tr5*(-1152705300*p[31]-21612570*p[32]+123172440*p[34]+3225536*p[36]+618639715*p[38]+17256920*p[50]+25550400*p[84]))/7050240+(-6548608710*p[33]+62092392160*p[35]+977337408*p[37]+7038721209*p[39]-1550153025*p[40]+5228846760*p[51]+51545460696*p[52]+7741771200*p[85])/534055680},
{F[4,170],(1133*p[33])/96+(11098*p[35])/135+(92*p[37])/9-(16553*p[39])/2880-(105131*p[40])/25856+(230*p[51])/9+(10609*p[52])/90+(tr5*(-266352*p[31]+6798*p[32]+242880*p[34]+5888*p[36]+234331*p[38]+14720*p[50]-7488*p[84]))/2304-13*p[85]},
{F[4,171],(-5*p[33])/8-(29*p[35])/9-p[37]/6-(5*p[39])/16+(687*p[40])/12928+(tr5*(870*p[31]-30*p[32]-8*p[36]-421*p[38]+20*p[50]))/192+(5*p[51])/12-(29*p[52])/12},
{F[4,172],-p[33]/4+(44*p[35])/45-(16*p[37])/15-(23*p[39])/120-(57*p[40])/1616+(tr5*(-660*p[31]-30*p[32]+3000*p[34]-128*p[36]+1685*p[38]+160*p[50]))/480+(4*p[51])/3+(61*p[52])/15},
{F[4,173],p[33]/4-(44*p[35])/45+(16*p[37])/15+(23*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-3000*p[34]+128*p[36]-1685*p[38]-160*p[50]))/480-(4*p[51])/3-(61*p[52])/15},
{F[4,174],(9*p[33])/8+p[35]-(23*p[37])/30+(25*p[39])/16-(675*p[40])/12928-(3*p[51])/4+(41*p[52])/12+(tr5*(-1350*p[31]+270*p[32]+4800*p[34]-184*p[36]+3245*p[38]-180*p[50]-320*p[84]))/960-(4*p[85])/3},
{F[4,175],(tr5*(7017900*p[31]+10504590*p[32]-92024520*p[34]+4123456*p[36]-39037705*p[38]-5494760*p[50]-4687680*p[84]))/7050240+(3182890770*p[33]-378030880*p[35]+3*(416469056*p[37]+725391191*p[39]+97853580*p[40]-554970760*p[51]-1333771256*p[52]-473455680*p[85]))/534055680},
{F[4,176],(tr5*(280857720*p[31]+7231170*p[32]-56526240*p[34]-2223808*p[36]-159351275*p[38]-6274000*p[50]-7209600*p[84]))/2350080+(8764178040*p[33]-60515476736*p[35]-3*(898418432*p[37]+769792508*p[39]-645032925*p[40]+2534696000*p[51]+18173749312*p[52]+2912678400*p[85]))/712074240},
{F[4,177],(799*p[33])/144+(23662*p[35])/405+(952*p[37])/135-(43171*p[39])/4320-(124327*p[40])/38784+(452*p[51])/27+(21751*p[52])/270+(tr5*(-1419720*p[31]+23970*p[32]+1190400*p[34]+30464*p[36]+1174885*p[38]+72320*p[50]-36480*p[84]))/17280-(76*p[85])/9},
{F[4,178],(-29*p[33])/8+(886*p[35])/15+(59*p[37])/15+(787*p[39])/240-(2805*p[40])/1616+(35*p[51])/6+(803*p[52])/15+(tr5*(-79740*p[31]-870*p[32]+16620*p[34]+944*p[36]+45755*p[38]+1400*p[50]+2040*p[84]))/960+(17*p[85])/2},
{F[4,179],(tr5*(169823820*p[31]+1869330*p[32]+14986680*p[34]-1172416*p[36]-78375455*p[38]-884200*p[50]-2829120*p[84]))/2350080+(1132813980*p[33]-18295686208*p[35]-3*(236828032*p[37]+1235860846*p[39]-96970275*p[40]+178608400*p[51]+4170280304*p[52]+571482240*p[85]))/356037120},
{F[4,181],(419*p[33])/32+(1276*p[35])/15+(164*p[37])/15-(4343*p[39])/960-(104715*p[40])/25856+(74*p[51])/3+(589*p[52])/5+(tr5*((-957*p[31])/2+(419*p[32])/32+405*p[34]+(164*p[36])/15+(78293*p[38])/192+(74*p[50])/3-13*p[84]))/4-13*p[85]},
{F[4,182],(9*p[33])/8+p[35]+p[37]/30+(25*p[39])/16-(675*p[40])/12928-(11*p[51])/4+(41*p[52])/12+(tr5*(-1350*p[31]+270*p[32]+4800*p[34]+8*p[36]+3245*p[38]-660*p[50]-320*p[84]))/960-(4*p[85])/3},
{F[4,184],(-5*p[33])/8-(29*p[35])/9-p[37]/6-(5*p[39])/16+(687*p[40])/12928+(tr5*(870*p[31]-30*p[32]-8*p[36]-421*p[38]+20*p[50]))/192+(5*p[51])/12-(29*p[52])/12},
{F[4,185],(tr5*(1525780500*p[31]+26312730*p[32]-216000600*p[34]-13487552*p[36]-833280355*p[38]-25873880*p[50]-36125760*p[84]))/7050240+(7972757190*p[33]-82188709600*p[35]-4086728256*p[37]-15*(413073335*p[39]-149456511*p[40]+808*(646847*p[51]+5805937*p[52]+903144*p[85])))/534055680},
{F[4,186],(541*p[33])/136-(112867*p[35])/3060-(419*p[37])/510-(701*p[39])/204+(838479*p[40])/879104-(2411*p[51])/816-(25393*p[52])/816+(tr5*(1693005*p[31]+32460*p[32]-211470*p[34]-6704*p[36]-916795*p[38]-24110*p[50]-47280*p[84]))/32640-(197*p[85])/34},
{F[4,187],(-19969*p[33])/3264-(93844*p[35])/2295-(8233*p[37])/765-(23963*p[39])/97920+(1458499*p[40])/879104-(7001*p[51])/612-(35069*p[52])/765+(tr5*(22522560*p[31]-599070*p[32]-11143680*p[34]-1053824*p[36]-15734875*p[38]-1120160*p[50]+744960*p[84]))/391680+(388*p[85])/51},
{F[4,190],-p[33]/2+(4*p[35])/9-(2*p[37])/45-(7*p[39])/12-(87*p[40])/3232+p[51]/3+p[52]/9+(tr5*(-450*p[31]-90*p[32]-300*p[34]-8*p[36]-35*p[38]+60*p[50]+20*p[84]))/720+p[85]/9},
{F[4,192],(17*p[33])/12+(34*p[35])/27+p[37]/45+(11*p[39])/8+(119*p[40])/6464-(17*p[51])/18+(11*p[52])/6+(tr5*(-2550*p[31]+510*p[32]+2400*p[34]+8*p[36]+2805*p[38]-340*p[50]-160*p[84]))/1440-(4*p[85])/9},
{F[4,196],(245*p[33])/68-(25297*p[35])/765-(827*p[37])/510-(10603*p[39])/4080+(186861*p[40])/219776-(122*p[51])/51-(6842*p[52])/255+(tr5*(758910*p[31]+14700*p[32]-62130*p[34]-6616*p[36]-393755*p[38]-9760*p[50]-21600*p[84]))/16320-(90*p[85])/17},
{F[4,199],(-3*p[33])/8-p[35]/3-p[37]/10-(3*p[39])/16-(63*p[40])/12928+(tr5*(150*p[31]-30*p[32]-8*p[36]-85*p[38]+20*p[50]))/320+p[51]/4-p[52]/4},
{F[4,201],(-3*p[33])/4-(2*p[35])/3-p[37]/5-(3*p[39])/8-(63*p[40])/6464+(tr5*(150*p[31]-30*p[32]-8*p[36]-85*p[38]+20*p[50]))/160+p[51]/2-p[52]/2},
{F[4,202],(-3*p[33])/2-(4*p[35])/3-(2*p[37])/5-(3*p[39])/4-(63*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-85*p[38]+20*p[50]))/80+p[51]-p[52]},
{F[4,203],(14*p[35])/15+p[37]/5-(3*p[39])/40-(495*p[40])/1616+p[51]/2+(31*p[52])/5+(tr5*(-210*p[31]+1650*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/160+p[85]},
{F[4,204],(-2285*p[33])/256+(223*p[35])/18-(67*p[37])/120+(4529*p[39])/7680-(132519*p[40])/206848-(67*p[51])/48+(3893*p[52])/240+(tr5*(-535200*p[31]-68550*p[32]+399120*p[34]-4288*p[36]+440545*p[38]-10720*p[50]+105600*p[84]))/30720+(55*p[85])/4},
{F[4,205],(-45*tr5*(p[31]+p[34]))/32+p[35]},
{F[4,206],(-1133*p[33])/768-(4139*p[35])/540-(451*p[37])/360+(6833*p[39])/23040+(92003*p[40])/206848-(451*p[51])/144-(10339*p[52])/720+(tr5*(993360*p[31]-33990*p[32]-1488000*p[34]-28864*p[36]-1151135*p[38]-72160*p[50]+40320*p[84]))/92160+(7*p[85])/4},
{F[4,207],-2*p[35]-(3*p[37])/10+(9*p[39])/80+(2673*p[40])/6464-(3*p[51])/4-(93*p[52])/10+(3*tr5*(300*p[31]-1560*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/320-(3*p[85])/2},
{F[4,208],(-128*p[35])/45-p[37]/60+p[39]/160+(591*p[40])/12928-p[51]/24-(31*p[52])/60+(tr5*(7680*p[31]+5820*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/1920-p[85]/12},
{F[4,209],(-64*p[35])/15-p[37]/20+(3*p[39])/160-(531*p[40])/12928-p[51]/8-(31*p[52])/20+(tr5*(3840*p[31]+1980*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/640-p[85]/4},
{F[4,210],(-1082*p[33])/51+(444124*p[35])/2295+(548*p[37])/153+(34109*p[39])/1530-(259909*p[40])/54944+(2309*p[51])/153+(123293*p[52])/765+(tr5*(-333093*p[31]-6492*p[32]+36786*p[34]+1096*p[36]+179432*p[38]+4618*p[50]+8844*p[84]))/1224+(1474*p[85])/51},
{F[4,211],tr5*((3*p[34])/4+p[38]/6)+(-11*p[39]+6*p[52])/15},
{F[4,212],(-64*p[35])/5+tr5*(18*p[31]+(39*p[34])/2-p[38]/8)-(33*p[39])/10-(99*p[40])/808+(4*p[52])/5},
{F[4,213],-p[33]-(8*p[35])/9-(7*p[37])/30-p[39]/2-(21*p[40])/1616+(2*p[51])/3-(3*p[52])/4+(tr5*(600*p[31]-120*p[32]-75*p[34]-28*p[36]-375*p[38]+80*p[50]+5*p[84]))/480+p[85]/24},
{F[4,214],(-112*p[35])/15-(4*p[37])/15+p[39]/10+(117*p[40])/404-(2*p[51])/3-(124*p[52])/15+(tr5*(1260*p[31]-600*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/120-(4*p[85])/3},
{F[4,215],p[33]+(8*p[35])/9+(17*p[37])/10+(5*p[39])/2+(129*p[40])/1616-(2*p[51])/3-(35*p[52])/12+(tr5*(-600*p[31]+120*p[32]-3225*p[34]+204*p[36]-925*p[38]-80*p[50]+215*p[84]))/480+(43*p[85])/24},
{F[4,216],2*p[33]-(1046*p[35])/45-(7*p[37])/5+p[39]/8+(3021*p[40])/3232-(7*p[51])/2-(77*p[52])/3+(tr5*(15690*p[31]+240*p[32]-7410*p[34]-168*p[36]-10765*p[38]-420*p[50]-440*p[84]))/480-(11*p[85])/3},
{F[4,217],(-128*p[35])/45-p[37]/30+p[39]/80-(177*p[40])/6464-p[51]/12-(31*p[52])/30+(tr5*(3840*p[31]+1980*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/960-p[85]/6},
{F[4,218],(-4*p[33])/3+(508*p[35])/27+(56*p[37])/45+(19*p[39])/90-(2093*p[40])/3232+(22*p[51])/9+(838*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+3045*p[34]+112*p[36]+5885*p[38]+220*p[50]+270*p[84]))/360+3*p[85]},
{F[4,219],(17*tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/160-(17*(4*p[37]+5*(-2*p[52]+p[85])))/40},
{F[4,220],tr5*(-3*p[34]-(19*p[38])/12)-(11*p[39])/15-(8*p[52])/5},
{F[4,221],-p[33]-(8*p[35])/9-(7*p[37])/30+p[39]/2-(21*p[40])/1616+(2*p[51])/3-(3*p[52])/4+(tr5*(600*p[31]-120*p[32]-75*p[34]-28*p[36]-255*p[38]+80*p[50]+5*p[84]))/480+p[85]/24},
{F[4,222],(tr5*p[36])/4+p[37]},
{F[4,223],(28*p[35])/15+p[37]/10-(3*p[39])/80-(801*p[40])/6464+p[51]/4+(31*p[52])/10+(tr5*(-840*p[31]+1020*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/320+p[85]/2},
{F[4,224],tr5*(2*p[34]+(5*p[38])/6)+(2*(-3*p[39]+8*p[52]))/15},
{F[4,225],(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/90+(2*(4*p[37]+5*(-2*p[52]+p[85])))/45},
{F[4,226],2*p[33]-(1048*p[35])/45-(4*p[37])/3+p[39]/10+(1257*p[40])/1616-(10*p[51])/3-(118*p[52])/5+(tr5*(786*p[31]+12*p[32]-276*p[34]-8*p[36]-495*p[38]-20*p[50]-20*p[84]))/24-(10*p[85])/3},
{F[4,227],tr5*(-3*p[34]-(25*p[38])/16)-(13*p[39])/20-(8*p[52])/5},
{F[4,228],tr5*((-3*p[34])/2-(13*p[38])/16)-(9*p[39])/20-(4*p[52])/5},
{F[4,230],(14*p[35])/5+p[37]/10-(3*p[39])/80-(837*p[40])/6464+p[51]/4+(31*p[52])/10+(tr5*(-1260*p[31]+600*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/320+p[85]/2},
{F[4,231],(tr5*(9*p[34]+5*p[38]))/8+(2*p[39]+3*p[52])/5},
{F[4,232],(tr5*(-3*p[34]-2*p[38]))/8+(-3*p[39]-2*p[52])/10},
{F[4,233],(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/160+(4*p[37]+5*(-2*p[52]+p[85]))/40},
{F[4,234],p[37]/5+(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/80+(-2*p[52]+p[85])/4},
{F[4,235],(2*p[37])/5-p[52]+(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/40+p[85]/2},
{F[4,236],(-37*p[33])/16-(133*p[35])/45-(7*p[37])/6+(1309*p[39])/480+(735*p[40])/1616-(35*p[51])/12-(259*p[52])/30+(tr5*(1596*p[31]-222*p[32]-4620*p[34]-112*p[36]-2639*p[38]-280*p[50]+228*p[84]))/384+(19*p[85])/8},
{F[4,237],(-923*p[33])/128-(11407*p[35])/180-(377*p[37])/48+(15775*p[39])/768+(445767*p[40])/103424-(1597*p[51])/96-(8297*p[52])/96+(tr5*(273768*p[31]-5538*p[32]-224052*p[34]-6032*p[36]-216541*p[38]-12776*p[50]+3900*p[84]))/3072+(325*p[85])/64},
{F[4,238],(9*p[33])/32+(4*p[35])/5+p[37]/4-(147*p[39])/320-(2403*p[40])/25856+(5*p[51])/8+(79*p[52])/40+(tr5*(-288*p[31]+18*p[32]+660*p[34]+16*p[36]+413*p[38]+40*p[50]-28*p[84]))/256-(7*p[85])/16},
{F[4,239],5*p[33]+(409*p[35])/45+(8*p[37])/5-(407*p[39])/60-(12189*p[40])/12928+4*p[51]+(937*p[52])/60+(tr5*((-409*p[31])/8+5*p[32]+66*p[34]+(8*p[36])/5+(383*p[38])/8+4*p[50]-(13*p[84])/3))/4-(13*p[85])/3},
{F[4,240],(-47*p[33])/32+(28*p[35])/9-(3*p[37])/20+(2527*p[39])/960+(3381*p[40])/25856-(3*p[51])/8+(181*p[52])/120+(tr5*(-16800*p[31]-1410*p[32]-5940*p[34]-144*p[36]+7595*p[38]-360*p[50]+1020*p[84]))/3840+(17*p[85])/16},
{F[4,241],(-77*p[33])/32+(176*p[35])/45-(43*p[37])/60+(2333*p[39])/960+(5127*p[40])/25856-(43*p[51])/24-(121*p[52])/120+(tr5*(-21120*p[31]-2310*p[32]-28380*p[34]-688*p[36]-1055*p[38]-1720*p[50]+3060*p[84]))/3840+(51*p[85])/16},
{F[4,242],(-13*p[33])/12+(518*p[35])/135+(14*p[37])/45+(553*p[39])/360-(259*p[40])/6464+(7*p[51])/9+(413*p[52])/90+(tr5*(-7770*p[31]-390*p[32]+4620*p[34]+112*p[36]+6335*p[38]+280*p[50]+180*p[84]))/1440+p[85]/2},
{F[4,243],(-31*p[33])/4+(236*p[35])/9-(4*p[37])/5+(277*p[39])/30+(501*p[40])/3232-2*p[51]+(229*p[52])/15+(tr5*((-295*p[31])/2-(31*p[32])/4-33*p[34]-(4*p[36])/5+(188*p[38])/3-2*p[50]+(67*p[84])/6))/4+(67*p[85])/6},
{F[4,244],(-15*p[33])/2-(20*p[35])/3-(34*p[37])/15-(15*p[39])/4-(747*p[40])/3232+3*p[51]-(7*p[52])/3+tr5*((75*p[31])/8-(15*p[32])/8+5*p[34]-(17*p[36])/30-(143*p[38])/48+(3*p[50])/4-(7*p[84])/12)-(7*p[85])/3},
{F[4,245],(-3*p[33])/4+(172*p[35])/15+(2*p[37])/3-(47*p[39])/120-(693*p[40])/1616+(4*p[51])/3+(184*p[52])/15+(tr5*(-1548*p[31]-18*p[32]+660*p[34]+16*p[36]+1021*p[38]+32*p[50]+40*p[84]))/96+(5*p[85])/3},
{F[4,246],-p[33]-(56*p[35])/9-(8*p[37])/15-p[39]/2+(177*p[40])/1616+(2*p[51])/3-8*p[52]+(tr5*(35*p[31]-p[32]-25*p[34]-(8*p[36])/15-(57*p[38])/2+(2*p[50])/3+(2*p[84])/3))/4+(2*p[85])/3},
{F[4,247],(13*p[33])/48+(2152*p[35])/135+(131*p[37])/90-(2557*p[39])/1440-(9685*p[40])/12928+(119*p[51])/36+(3329*p[52])/180+(tr5*(-129120*p[31]+390*p[32]+70620*p[34]+2096*p[36]+90655*p[38]+4760*p[50]+780*p[84]))/5760+(13*p[85])/24},
{F[4,248],(-77*p[33])/48+(352*p[35])/135-(43*p[37])/90+(2333*p[39])/1440+(1709*p[40])/12928-(43*p[51])/36-(121*p[52])/180+(tr5*(-21120*p[31]-2310*p[32]-28380*p[34]-688*p[36]-1055*p[38]-1720*p[50]+3060*p[84]))/5760+(17*p[85])/8},
{F[4,249],(47*p[33])/24-(2843*p[35])/135-(59*p[37])/45+(17*p[39])/144+(9215*p[40])/12928-(59*p[51])/18-(761*p[52])/36+(tr5*(85290*p[31]+1410*p[32]-28860*p[34]-944*p[36]-53185*p[38]-2360*p[50]-1980*p[84]))/2880-(11*p[85])/4},
{F[4,250],3*p[33]+(8*p[35])/3+(5*p[39])/2+(63*p[40])/1616-p[51]+6*p[52]+(tr5*(-30*p[31]+6*p[32]+60*p[34]+47*p[38]-2*p[50]-2*p[84]))/8-p[85]},
{F[4,251],p[33]-(548*p[35])/45-(4*p[37])/5+(11*p[39])/30+(1437*p[40])/3232-2*p[51]-(203*p[52])/15+(tr5*((137*p[31])/2+p[32]-33*p[34]-(4*p[36])/5-47*p[38]-2*p[50]-(4*p[84])/3))/4-(4*p[85])/3},
{F[4,252],(13*p[33])/4+(26*p[35])/9+(7*p[37])/5+(13*p[39])/8+(705*p[40])/6464-(13*p[51])/6+(5*p[52])/6+(tr5*(-1950*p[31]+390*p[32]-1200*p[34]+168*p[36]+545*p[38]-260*p[50]+80*p[84]))/480+(2*p[85])/3},
{F[4,253],(7*p[33])/16-(122*p[35])/45-(7*p[37])/30+(137*p[39])/480+(1581*p[40])/12928-(7*p[51])/12-(199*p[52])/60+(tr5*(7320*p[31]+210*p[32]-4620*p[34]-112*p[36]-5435*p[38]-280*p[50]-60*p[84]))/1920-p[85]/8},
{F[4,254],(-2*p[33])/3+(244*p[35])/135+(4*p[37])/45+(82*p[39])/45+(209*p[40])/3232+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/360+(2*p[51])/9+(83*p[52])/45},
{F[4,255],(3*p[33])/4+(2*p[35])/3+(17*p[37])/45+(3*p[39])/8+(207*p[40])/6464-p[51]/2+p[52]/18+(tr5*(-1350*p[31]+270*p[32]-1200*p[34]+136*p[36]+205*p[38]-180*p[50]+200*p[84]))/1440+(5*p[85])/9},
{F[4,256],(-4*p[33])/3+(2504*p[35])/135+(44*p[37])/45-(7*p[39])/45-(997*p[40])/1616+(19*p[51])/9+(802*p[52])/45+(tr5*(-4695*p[31]-60*p[32]+1320*p[34]+44*p[36]+2800*p[38]+95*p[50]+120*p[84]))/180+(8*p[85])/3},
{F[4,257],(7*p[33])/8-(74*p[35])/9-(7*p[37])/15+(11*p[39])/240+(885*p[40])/3232-(7*p[51])/6-(131*p[52])/15+(tr5*(11100*p[31]+210*p[32]-4620*p[34]-112*p[36]-7325*p[38]-280*p[50]-360*p[84]))/960-(3*p[85])/2},
{F[4,258],p[33]/8-(94*p[35])/45-p[37]/15+(29*p[39])/240+(219*p[40])/3232-p[51]/6-(29*p[52])/15+(tr5*(2820*p[31]+30*p[32]-660*p[34]-16*p[36]-1595*p[38]-40*p[50]-120*p[84]))/960-p[85]/2},
{F[4,260],(3*p[33])/8-(5*p[35])/3-p[37]/5+(3*p[39])/80+(981*p[40])/12928-p[51]/2-(47*p[52])/20+(tr5*(750*p[31]+30*p[32]-660*p[34]-16*p[36]-655*p[38]-40*p[50]-20*p[84]))/320-p[85]/4},
{F[4,261],-p[33]/8+(13*p[35])/45+p[37]/15+(17*p[39])/48+(69*p[40])/12928+p[51]/6+(7*p[52])/12+(tr5*(-390*p[31]-30*p[32]+660*p[34]+16*p[36]+575*p[38]+40*p[50]-60*p[84]))/960-p[85]/4},
{F[4,264],(-47*p[33])/8-(104*p[35])/15-(3257*p[39])/240-(4833*p[40])/6464-(26*p[52])/5+(tr5*(39*p[31]-(47*p[32])/8-(1525*p[38])/48+2*p[84]))/4+2*p[85]},
{F[4,265],(-15*p[33])/32+2*p[35]-(5*tr5*(144*p[31]+6*p[32]-65*p[38]))/256-(11*p[39])/64-(1485*p[40])/25856+(3*p[52])/2},
{F[4,266],(-23*p[33])/8-(104*p[35])/15+(16*p[37])/15+(157*p[39])/16+(4059*p[40])/6464+(8*p[51])/3+(2*p[52])/3+tr5*((39*p[31])/4-(23*p[32])/32+11*p[34]+(4*p[36])/15+(583*p[38])/192+(2*p[50])/3-p[84])-4*p[85]},
{F[4,267],(-39*p[33])/32+(14*p[35])/15+(321*p[39])/320+(1179*p[40])/25856+(7*p[52])/10+(tr5*(-336*p[31]-78*p[32]+221*p[38]+32*p[84]))/256+p[85]/2},
{F[4,268],-2*p[33]+(16*p[35])/15+(tr5*(-24*p[31]-8*p[32]+3*p[38]))/16-(41*p[39])/20-(261*p[40])/1616+(4*p[52])/5},
{F[4,269],-p[33]+(32*p[35])/45-(31*p[39])/30-(69*p[40])/808+(8*p[52])/15+(tr5*(-24*p[31]-6*p[32]+5*p[38]-4*p[84]))/24-(2*p[85])/3},
{F[4,271],(5*p[33])/8-(19*p[35])/9+p[37]/6+(5*p[39])/16+(897*p[40])/12928+(tr5*(570*p[31]+30*p[32]+8*p[36]-251*p[38]-20*p[50]))/192-(5*p[51])/12-(19*p[52])/12},
{F[4,272],(-2*p[33])/3+(244*p[35])/135+(4*p[37])/45+(82*p[39])/45+(209*p[40])/3232+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/360+(2*p[51])/9+(83*p[52])/45},
{F[4,273],(43*p[33])/8+(43*p[35])/9+(43*p[37])/30+(59*p[39])/16+(1767*p[40])/12928-(43*p[51])/12+(43*p[52])/12+(tr5*(-6450*p[31]+1290*p[32]+344*p[36]+3895*p[38]-860*p[50]+240*p[84]))/960+p[85]},
{F[4,274],(8*p[33])/3+(188*p[35])/27+(4*p[37])/3-(17*p[39])/36-(1375*p[40])/3232+(10*p[51])/3+(113*p[52])/9+(tr5*(-1410*p[31]+96*p[32]+1980*p[34]+48*p[36]+1565*p[38]+120*p[50]-40*p[84]))/144-(10*p[85])/9},
{F[4,275],(9*p[33])/2+(184*p[35])/45+(32*p[37])/15-(157*p[39])/40-(2361*p[40])/3232+(16*p[51])/3+(74*p[52])/5+tr5*((-23*p[31])/4+(9*p[32])/8+22*p[34]+(8*p[36])/15+(383*p[38])/32+(4*p[50])/3-(11*p[84])/12)-(11*p[85])/3},
{F[4,276],(8*p[35])/3+(4*p[37])/15-(13*p[39])/10-(315*p[40])/1616+(2*p[51])/3+(52*p[52])/15+(tr5*(-450*p[31]+330*p[34]+8*p[36]+325*p[38]+20*p[50]+10*p[84]))/120+p[85]/3},
{F[4,277],(-43*p[33])/8-(43*p[35])/9-(67*p[37])/30-(27*p[39])/16-(2631*p[40])/12928+(19*p[51])/12+(5*p[52])/12+(tr5*(6450*p[31]-1290*p[32]+7200*p[34]-536*p[36]-55*p[38]+380*p[50]-480*p[84]))/960-2*p[85]},
{F[4,279],(5*p[33])/8-(19*p[35])/9+p[37]/6+(5*p[39])/16+(897*p[40])/12928+(tr5*(570*p[31]+30*p[32]+8*p[36]-251*p[38]-20*p[50]))/192-(5*p[51])/12-(19*p[52])/12},
{F[4,280],(-3*p[33])/16+(4*p[35])/5-(3*tr5*(48*p[31]+2*p[32]-27*p[38]))/128+(69*p[39])/160+(135*p[40])/12928+(3*p[52])/5},
{F[4,282],p[33]/2+(4*p[35])/3+(2*p[37])/15+(7*p[39])/12+(27*p[40])/3232+(tr5*(-450*p[31]+30*p[32]+8*p[36]+245*p[38]-20*p[50]))/240-p[51]/3+p[52]},
{F[4,283],p[33]/3-(716*p[35])/135-(4*p[37])/9+(23*p[39])/90+(701*p[40])/3232+(tr5*(537*p[31]+6*p[32]-2*(165*p[34]+4*p[36]+200*p[38]+10*p[50])))/72-(10*p[51])/9-(289*p[52])/45},
{F[4,289],(3*p[33])/8+p[35]/3+p[37]/10+(3*p[39])/16+(63*p[40])/12928+(tr5*(-150*p[31]+30*p[32]+8*p[36]+85*p[38]-20*p[50]))/320-p[51]/4+p[52]/4},
{F[4,290],(3*p[33])/4+(2*p[35])/3+p[37]/5+(3*p[39])/8+(63*p[40])/6464+(tr5*(-150*p[31]+30*p[32]+8*p[36]+85*p[38]-20*p[50]))/160-p[51]/2+p[52]/2},
{F[4,291],(3*p[33])/2+(4*p[35])/3+(2*p[37])/5+(3*p[39])/4+(63*p[40])/3232+(tr5*(-150*p[31]+30*p[32]+8*p[36]+85*p[38]-20*p[50]))/80-p[51]+p[52]},
{F[4,292],(-8*p[35])/15+tr5*((3*p[31])/4-p[38]/6)+(11*p[39])/15+(99*p[40])/1616-(2*p[52])/5},
{F[4,293],p[33]+(8*p[35])/9+(4*p[37])/15+p[39]/2+(21*p[40])/1616+(tr5*(-5*p[31]+p[32]+(8*p[36]+85*p[38]-20*p[50])/30))/4-(2*p[51])/3+(2*p[52])/3},
{F[4,294],tr5*(-3*p[31]+(19*p[38])/12)+(32*p[35]+11*p[39]+24*p[52])/15},
{F[4,295],p[33]+(8*p[35])/9+(4*p[37])/15-p[39]/2-(87*p[40])/1616+(tr5*(-5*p[31]+p[32]+(8*p[36]+55*p[38]-20*p[50])/30))/4-(2*p[51])/3+(2*p[52])/3},
{F[4,296],(-64*p[35])/45+tr5*(2*p[31]-(5*p[38])/6)+(2*p[39])/5+(6*p[40])/101-(16*p[52])/15},
{F[4,297],(32*p[35])/15+tr5*(-3*p[31]+(25*p[38])/16)+(13*p[39])/20-(9*p[40])/1616+(8*p[52])/5},
{F[4,298],(16*p[35])/15+tr5*((-3*p[31])/2+(13*p[38])/16)+(9*p[39])/20+(9*p[40])/1616+(4*p[52])/5},
{F[4,300],(-4*p[35])/5+(tr5*(9*p[31]-5*p[38]))/8-(2*p[39])/5-(27*p[40])/3232-(3*p[52])/5},
{F[4,301],(4*p[35])/15+(tr5*(-3*p[31]+2*p[38]))/8+(3*p[39])/10+(45*p[40])/3232+p[52]/5},
{F[4,304],(-3*p[33])/4+(44*p[35])/15-(3*tr5*(44*p[31]+2*p[32]-19*p[38]))/32-(23*p[39])/40-(171*p[40])/1616+(11*p[52])/5},
{F[4,309],(4*p[37])/5+tr5*(p[36]/5-p[50]/2)-2*p[51]},
{F[4,310],(-88*p[35])/45+tr5*((11*p[31])/4-(4*p[38])/3)-p[39]/5+(51*p[40])/1616-(22*p[52])/15},
{F[4,312],-p[33]/2-(8*p[35])/15+(tr5*(36*p[31]-6*p[32]-23*p[38]))/48-(31*p[39])/60-(9*p[40])/404-(2*p[52])/5},
{F[4,313],(-3*p[33])/2-(16*p[35])/3-(4*p[37])/5-(7*p[39])/4+(9*p[40])/1616+(tr5*(600*p[31]-30*p[32]-16*p[36]-315*p[38]+40*p[50]))/80+2*p[51]-4*p[52]},
{F[4,318],(32*p[35])/3+tr5*(-15*p[31]+(73*p[38])/12)-(11*p[39])/3-(99*p[40])/202+8*p[52]},
{F[4,320],tr5*(-6*p[34]-(4*p[38])/3)+(8*(11*p[39]-6*p[52]))/15},
{F[4,322],tr5*(3*p[31]-(19*p[38])/12)+(-32*p[35]-11*p[39]-24*p[52])/15},
{F[4,323],(16*p[35])/15+(tr5*(-9*p[31]+4*p[38]))/6-(2*p[39])/15-(27*p[40])/808+(4*p[52])/5},
{F[4,324],tr5*(2*p[34]+(5*p[38])/6)+(2*(-3*p[39]+8*p[52]))/15},
{F[4,325],(tr5*p[38])/4+p[39]},
{F[4,326],tr5*(-11*p[31]-5*p[34]+(19*p[38])/6)+(2*(176*p[35]+33*p[39]+72*p[52]))/45},
{F[4,327],tr5*((-33*p[31])/2-12*p[34]+(19*p[38])/8)+(352*p[35]+33*p[39]+72*p[52])/30},
{F[4,328],(tr5*(-9*p[34]-4*p[38]))/6+(2*(p[39]-6*p[52]))/15},
{F[4,329],(64*p[35])/45+tr5*(-2*p[31]+(5*p[38])/6)-(2*p[39])/5-(6*p[40])/101+(16*p[52])/15},
{F[4,330],(tr5*p[38])/4+p[39]+(27*p[40])/404},
{F[1,1,1],p[40]},
{F[3,1]*F[1,1,1],(540005*p[33])/1536-(2732197*p[35])/1080+(tr5*(655727280*p[31]+16200150*p[32]-129480540*p[34]-4158608*p[36]-362237185*p[38]-7589960*p[50]-21593700*p[84]))/184320+(-1680077632*p[37]+1694024924*p[39]+1586285685*p[40]-3066343840*p[51]-42296527904*p[52]-8723854800*p[85])/18616320},
{F[3,2]*F[1,1,1],(-11*p[33])/4+(2044*p[35])/45+(34*p[37])/15-(109*p[39])/120-(3021*p[40])/1616+(14*p[51])/3+(773*p[52])/15+tr5*((-511*p[31])/8-(11*p[32])/16+(131*p[34])/4+(17*p[36])/30+(4307*p[38])/96+(7*p[50])/6+2*p[84])+8*p[85]},
{F[3,3]*F[1,1,1],(-167*p[33])/24+(5174*p[35])/135+(92*p[37])/45-(425*p[39])/144-(2395*p[40])/1616+(40*p[51])/9+(338*p[52])/9+(tr5*(-155220*p[31]-5010*p[32]+47580*p[34]+1472*p[36]+92515*p[38]+3200*p[50]+3600*p[84]))/2880+5*p[85]},
{F[3,4]*F[1,1,1],(tr5*(240031230*p[31]+3208470*p[32]-59186490*p[34]-1658312*p[36]-139107955*p[38]-4022660*p[50]-9342810*p[84]))/414720+(7777331280*p[33]-103437458048*p[35]-3*(1339916096*p[37]-425800648*p[39]-1056793455*p[40]+3250309280*p[51]+32235722368*p[52]+7548990480*p[85]))/251320320},
{F[3,5]*F[1,1,1],(-1369*p[33])/96+(29747*p[35])/270+(253*p[37])/45-(1969*p[39])/576-(25025*p[40])/6464+(110*p[51])/9+(3847*p[52])/36+(tr5*(-1784820*p[31]-41070*p[32]+523380*p[34]+16192*p[36]+1067315*p[38]+35200*p[50]+39600*p[84]))/11520+(55*p[85])/4},
{F[3,6]*F[1,1,1],(1292161*p[33])/6912-(4954049*p[35])/4860+(tr5*(1188971760*p[31]+38764830*p[32]-306440940*p[34]-9882448*p[36]-679122125*p[38]-16225960*p[50]-24712020*p[84]))/829440+(-3992508992*p[37]+7569802540*p[39]+3468037905*p[40]-6555287840*p[51]-80552897440*p[52]-9983656080*p[85])/83773440},
{F[3,7]*F[1,1,1],(-119*p[33])/16+(2773*p[35])/45+(46*p[37])/15-(343*p[39])/480-(3345*p[40])/1616+(20*p[51])/3+(1783*p[52])/30+(tr5*(-166380*p[31]-3570*p[32]+47580*p[34]+1472*p[36]+99505*p[38]+3200*p[50]+3600*p[84]))/1920+(15*p[85])/2},
{F[3,8]*F[1,1,1],(-119*p[33])/3+(43696*p[35])/135+(736*p[37])/45-(397*p[39])/90-(2215*p[40])/202+(320*p[51])/9+(14096*p[52])/45+tr5*((-2731*p[31])/6-(119*p[32])/12+(793*p[34])/6+(184*p[36])/45+(19655*p[38])/72+(80*p[50])/9+10*p[84])+40*p[85]},
{F[3,9]*F[1,1,1],(58217*p[33])/128-(130043*p[35])/45-(24473*p[37])/240+(155627*p[39])/768+(10373475*p[40])/103424-(18869*p[51])/96-(241045*p[52])/96+(tr5*(62420640*p[31]+1746510*p[32]-9892860*p[34]-391568*p[36]-32968165*p[38]-754760*p[50]-1792740*p[84]))/15360-(29879*p[85])/64},
{F[3,10]*F[1,1,1],(-13*p[33])/16+(85*p[35])/9+(5*p[37])/6-(151*p[39])/96-(3027*p[40])/6464+(25*p[51])/12+(35*p[52])/3+(tr5*(-5100*p[31]-78*p[32]+3300*p[34]+80*p[36]+3769*p[38]+200*p[50]-48*p[84]))/384-p[85]/2},
{F[3,11]*F[1,1,1],tr5*((-2701*p[31])/48-(59*p[32])/96+(793*p[34])/48+(23*p[36])/45+(20129*p[38])/576+(10*p[50])/9+(5*p[84])/4)+(-5310*p[33]+86432*p[35]+4416*p[37]+8439*p[39]-2295*p[40]+9600*p[51]+83856*p[52]+10800*p[85])/2160},
{F[3,12]*F[1,1,1],(tr5*(1697283240*p[31]+48821370*p[32]-353569020*p[34]-12640208*p[36]-934084735*p[38]-24347240*p[50]-43072020*p[84]))/1658880+(59171500440*p[33]-365707962112*p[35]-3*(5106644032*p[37]-9283779812*p[39]-4535433045*p[40]+9836284960*p[51]+110472575072*p[52]+17401096080*p[85]))/502640640},
{F[3,13]*F[1,1,1],(203*p[33])/96-(2713*p[35])/270-(23*p[37])/45+(9343*p[39])/2880+(3547*p[40])/6464-(10*p[51])/9-(1753*p[52])/180+(tr5*(162780*p[31]+6090*p[32]-47580*p[34]-1472*p[36]-88825*p[38]-3200*p[50]-3600*p[84]))/11520-(5*p[85])/4},
{F[3,14]*F[1,1,1],(tr5*(492460464*p[31]+17234742*p[32]-119159580*p[34]-4174480*p[36]-275689553*p[38]-7302472*p[50]-9233892*p[84]))/331776+(104442536520*p[33]-530544073216*p[35]-3*(8432449600*p[37]-19660931084*p[39]-7343633385*p[40]+14750993440*p[51]+164729665184*p[52]+18652461840*p[85]))/502640640},
{F[3,15]*F[1,1,1],(3*p[33])/4-(8*p[35])/15+(tr5*(24*p[31]+6*p[32]-p[38]))/32+(51*p[39])/40+(315*p[40])/3232-(2*p[52])/5},
{F[3,16]*F[1,1,1],(-52*p[35])/15+tr5*((39*p[31])/8+(5*p[38])/32)+(389*p[39])/40+(1179*p[40])/1616-(13*p[52])/5},
{F[3,17]*F[1,1,1],(-179*p[33])/32+(2641*p[35])/90+(23*p[37])/15-(3967*p[39])/960-(8103*p[40])/6464+(10*p[51])/3+(1717*p[52])/60+(tr5*(-158460*p[31]-5370*p[32]+47580*p[34]+1472*p[36]+92185*p[38]+3200*p[50]+3600*p[84]))/3840+(15*p[85])/4},
{F[3,18]*F[1,1,1],(tr5*(337595640*p[31]+10206330*p[32]-80156940*p[34]-2699792*p[36]-189870895*p[38]-4785800*p[50]-7683300*p[84]))/184320+(12370071960*p[33]-72740607232*p[35]-3272147904*p[37]+6157334508*p[39]+2841413715*p[40]-5800389600*p[51]-67508816928*p[52]-9312159600*p[85])/55848960},
{F[3,19]*F[1,1,1],(11*p[33])/6-(4628*p[35])/135-(68*p[37])/45+(109*p[39])/180+(2095*p[40])/1616-(28*p[51])/9-(1546*p[52])/45+(tr5*(34710*p[31]+330*p[32]-11670*p[34]-272*p[36]-21535*p[38]-560*p[50]-960*p[84]))/720-(16*p[85])/3},
{F[3,21]*F[1,1,1],(-100123*p[33])/2304+(468913*p[35])/3240+(27253*p[37])/4320-(1434413*p[39])/69120-(4290605*p[40])/620544+(8353*p[51])/1728+(1122811*p[52])/8640+(tr5*(-56269560*p[31]-3003690*p[32]+11099100*p[34]+436048*p[36]+30004295*p[38]+334120*p[50]+263700*p[84]))/276480+(1465*p[85])/384},
{F[3,22]*F[1,1,1],(-3*tr5*(2*p[32]+p[38]))/16-(3*(808*p[33]+404*p[39]+27*p[40]))/1616},
{F[3,23]*F[1,1,1],(tr5*(75*p[34]-4*p[36]+50*p[38]-5*p[84]))/120+(-4*p[37]+15*p[39]+10*p[52]-5*p[85])/30},
{F[3,24]*F[1,1,1],(107*p[33])/24-(5486*p[35])/135-(92*p[37])/45+(133*p[39])/720+(1091*p[40])/808-(40*p[51])/9-(1768*p[52])/45+(tr5*(164580*p[31]+3210*p[32]-47580*p[34]-1472*p[36]-98875*p[38]-3200*p[50]-3600*p[84]))/2880-5*p[85]},
{F[3,25]*F[1,1,1],p[33]/4+(2*p[35])/9-p[37]/15+(9*p[39])/8+(21*p[40])/6464-(7*p[51])/6+(3*p[52])/2+(tr5*(-150*p[31]+30*p[32]+1200*p[34]-8*p[36]+765*p[38]-140*p[50]-80*p[84]))/480-(2*p[85])/3},
{F[3,27]*F[1,1,1],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,28]*F[1,1,1],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,29]*F[1,1,1],(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[3,30]*F[1,1,1],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,31]*F[1,1,1],(4*p[33])/3-(2504*p[35])/135-(44*p[37])/45+(301*p[39])/180+(997*p[40])/1616-(34*p[51])/9-(784*p[52])/45+(tr5*(18780*p[31]+240*p[32]-4740*p[34]-176*p[36]-10675*p[38]-680*p[50]-480*p[84]))/720-(8*p[85])/3},
{F[3,32]*F[1,1,1],(10*p[33])/3-(1252*p[35])/27-(14*p[37])/5+(3311*p[39])/1440+(4985*p[40])/3232-(119*p[51])/18-(8467*p[52])/180+tr5*((1565*p[31])/24+(5*p[32])/6-(2207*p[34])/96-(7*p[36])/10-(46753*p[38])/1152-(119*p[50])/72-(5*p[84])/3)-(20*p[85])/3},
{F[3,33]*F[1,1,1],2*p[33]-(1252*p[35])/45-(34*p[37])/15+(71*p[39])/240+(2991*p[40])/3232-(11*p[51])/3-(877*p[52])/30+(tr5*((313*p[31])/2+2*p[32]-(251*p[34])/4-(34*p[36])/15-(4897*p[38])/48-(11*p[50])/3-4*p[84]))/4-4*p[85]},
{F[3,34]*F[1,1,1],(32*p[33])/3-(20032*p[35])/135-(368*p[37])/45+(98*p[39])/45+(997*p[40])/202-(176*p[51])/9-(6848*p[52])/45+(tr5*(18780*p[31]+240*p[32]-6900*p[34]-184*p[36]-11935*p[38]-440*p[50]-480*p[84]))/90-(64*p[85])/3},
{F[3,35]*F[1,1,1],p[33]/16-(11*p[35])/45+(11*p[37])/30+(23*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-3900*p[34]+176*p[36]-2105*p[38]-40*p[50]))/1920-p[51]/12-(19*p[52])/15},
{F[3,36]*F[1,1,1],(8*p[33])/3-(5008*p[35])/135-(32*p[37])/15-(1001*p[39])/360+(997*p[40])/808-(26*p[51])/9-(1643*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(391*p[34])/24-(8*p[36])/15-(9401*p[38])/288-(13*p[50])/18-(4*p[84])/3)-(16*p[85])/3},
{F[3,37]*F[1,1,1],(2*p[33])/3-(1252*p[35])/135-(22*p[37])/45-(3773*p[39])/1440+(997*p[40])/3232-(7*p[51])/18-(1559*p[52])/180+(tr5*(75120*p[31]+960*p[32]-18420*p[34]-704*p[36]-47425*p[38]-560*p[50]-1920*p[84]))/5760-(4*p[85])/3},
{F[3,38]*F[1,1,1],2*p[33]-(1252*p[35])/45-(22*p[37])/15-(2*p[39])/3+(2991*p[40])/3232-(8*p[51])/3-(79*p[52])/3+(tr5*((313*p[31])/2+2*p[32]-41*p[34]-(22*p[36])/15-(557*p[38])/6-(8*p[50])/3-4*p[84]))/4-4*p[85]},
{F[3,39]*F[1,1,1],tr5*((39*p[34])/8-(5*p[38])/32)-(389*p[39])/40+(13*p[52])/5},
{F[3,40]*F[1,1,1],(-3*tr5*(12*p[34]-25*p[38]+16*p[50]))/128+(3*(153*p[39]-8*(10*p[51]+p[52])))/160},
{F[3,42]*F[1,1,1],-4*p[33]+(2504*p[35])/45+(44*p[37])/15-(7*p[39])/15-(2991*p[40])/1616+(16*p[51])/3+(802*p[52])/15+tr5*((-313*p[31])/4-p[32]+22*p[34]+(11*p[36])/15+(140*p[38])/3+(4*p[50])/3+2*p[84])+8*p[85]},
{F[3,43]*F[1,1,1],(-2*p[37])/15-p[39]/2-(27*p[40])/808+p[52]/3+(tr5*(75*p[34]-4*p[36]+20*p[38]-5*p[84]))/120-p[85]/6},
{F[3,44]*F[1,1,1],(8*p[37])/45+tr5*((5*p[34])/2+(2*p[36])/45+(7*p[38])/6)+(4*p[52])/3},
{F[3,45]*F[1,1,1],(-5*p[33])/4-(22*p[35])/9-(7*p[37])/15-(5*p[39])/8-(123*p[40])/6464-p[51]/6-(3*p[52])/2+(tr5*(1650*p[31]-150*p[32]+300*p[34]-56*p[36]-705*p[38]-20*p[50]-20*p[84]))/480-p[85]/6},
{F[3,47]*F[1,1,1],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,48]*F[1,1,1],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,49]*F[1,1,1],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[3,50]*F[1,1,1],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,51]*F[1,1,1],(tr5*(-38580*p[31]-330*p[32]+16980*p[34]-208*p[36]+25645*p[38]+680*p[50]+1320*p[84]))/1440+(-990*p[33]+20576*p[35]-624*p[37]-849*p[39]-675*p[40]+2040*p[51]+22224*p[52]+3960*p[85])/1080},
{F[3,52]*F[1,1,1],(-389*p[33])/96+(14629*p[35])/270+(53*p[37])/45-(2779*p[39])/2880-(11503*p[40])/6464+(125*p[51])/18+(2551*p[52])/45+(tr5*(-877740*p[31]-11670*p[32]+346740*p[34]+3392*p[36]+568645*p[38]+20000*p[50]+22800*p[84]))/11520+(95*p[85])/12},
{F[3,53]*F[1,1,1],(-33*p[33])/16+(421*p[35])/15+(19*p[37])/10-(11*p[39])/32-(6039*p[40])/6464+(15*p[51])/4+(53*p[52])/2+(tr5*(-25260*p[31]-330*p[32]+6540*p[34]+304*p[36]+14785*p[38]+600*p[50]+640*p[84]))/640+4*p[85]},
{F[3,54]*F[1,1,1],(-46*p[33])/3+(4960*p[35])/27+(176*p[37])/45-(11*p[39])/9-(619*p[40])/101+(232*p[51])/9+(1808*p[52])/9+tr5*((-775*p[31])/3-(23*p[32])/6+(355*p[34])/3+(44*p[36])/45+(6317*p[38])/36+(58*p[50])/9+(20*p[84])/3)+(80*p[85])/3},
{F[3,55]*F[1,1,1],(-109*p[33])/24+(6754*p[35])/135+(142*p[37])/45+(433*p[39])/720-(355*p[40])/202+(71*p[51])/9+(2402*p[52])/45+(tr5*(-202620*p[31]-3270*p[32]+85620*p[34]+2272*p[36]+134945*p[38]+5680*p[50]+6000*p[84]))/2880+(25*p[85])/3},
{F[3,56]*F[1,1,1],(-161*p[33])/96+(4129*p[35])/270+(77*p[37])/45+(2081*p[39])/2880-(3739*p[40])/6464+(53*p[51])/18+(751*p[52])/45+(tr5*(-247740*p[31]-4830*p[32]+112740*p[34]+4928*p[36]+170305*p[38]+8480*p[50]+10320*p[84]))/11520+(43*p[85])/12},
{F[3,57]*F[1,1,1],(-11*p[33])/4+(1762*p[35])/45+(77*p[37])/30-p[39]/48-(9177*p[40])/6464+(65*p[51])/12+(239*p[52])/6+(tr5*(-52860*p[31]-660*p[32]+18840*p[34]+616*p[36]+33455*p[38]+1300*p[50]+1320*p[84]))/960+(11*p[85])/2},
{F[3,58]*F[1,1,1],(13*p[33])/8-(1054*p[35])/45-(13*p[37])/15+(53*p[39])/48+(2469*p[40])/3232-(13*p[51])/6-(67*p[52])/3+(tr5*(31620*p[31]+390*p[32]-8580*p[34]-208*p[36]-18495*p[38]-520*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[3,59]*F[1,1,1],(-3*p[33])/32+(77*p[35])/30-(13*p[37])/10-(219*p[39])/320-(63*p[40])/3232-p[51]/4+(37*p[52])/10+(tr5*(-4620*p[31]-30*p[32]+4260*p[34]-416*p[36]+3925*p[38]-80*p[50]-80*p[84]))/1280-p[85]/4},
{F[3,61]*F[1,1,1],6*p[33]-(260*p[35])/3-(27*p[37])/5+(21*p[39])/40+(10053*p[40])/3232-(23*p[51])/2-(437*p[52])/5+(tr5*((975*p[31])/2+6*p[32]-168*p[34]-(27*p[36])/5-(2443*p[38])/8-(23*p[50])/2-14*p[84]))/4-14*p[85]},
{F[3,62]*F[1,1,1],(tr5*(-150*p[34]+8*p[36]-85*p[38]+10*p[84]))/120+(8*p[37]-5*(3*p[39]+4*p[52]-2*p[85]))/30},
{F[3,63]*F[1,1,1],(19*p[37])/15+p[39]/2+(27*p[40])/808-(19*p[52])/6+(tr5*(-1425*p[34]+76*p[36]-635*p[38]+95*p[84]))/240+(19*p[85])/12},
{F[3,65]*F[1,1,1],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,66]*F[1,1,1],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,67]*F[1,1,1],p[33]/8-(22*p[35])/45-p[37]/15-(19*p[39])/240+(57*p[40])/3232+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/960-p[51]/6-(11*p[52])/15},
{F[3,68]*F[1,1,1],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,69]*F[1,1,1],(4*tr5*p[36])/45+(16*p[37])/45},
{F[3,70]*F[1,1,1],(-3*p[33])/4+(2*p[35])/3-p[37]/15-(7*p[39])/8-(261*p[40])/6464+p[51]/2+p[52]/6+(tr5*(-450*p[31]-90*p[32]-300*p[34]-8*p[36]-35*p[38]+60*p[50]+20*p[84]))/480+p[85]/6},
{F[3,71]*F[1,1,1],-p[33]-(8*p[35])/9+(4*p[37])/15-(3*p[39])/2-(21*p[40])/1616+(2*p[51])/3-2*p[52]+(tr5*(150*p[31]-30*p[32]-300*p[34]+8*p[36]-255*p[38]+20*p[50]+20*p[84]))/120+(2*p[85])/3},
{F[3,78]*F[1,1,1],-p[33]/2-(4*p[35])/9-(4*p[37])/15+p[39]/4-(21*p[40])/3232+p[51]/3+(tr5*(150*p[31]-30*p[32]+150*p[34]-16*p[36]+15*p[38]+20*p[50]-10*p[84]))/240-p[85]/6},
{F[3,79]*F[1,1,1],4*p[33]-(32*p[35])/5+tr5*(9*p[31]+p[32]-(31*p[38])/6)-(58*p[39])/15-(45*p[40])/404-(24*p[52])/5},
{F[3,80]*F[1,1,1],p[33]/2+(4*p[35])/9+(2*p[37])/5+p[39]/4+(129*p[40])/3232-p[51]/3-p[52]/3+(tr5*(-150*p[31]+30*p[32]-300*p[34]+24*p[36]-55*p[38]-20*p[50]+20*p[84]))/240+p[85]/3},
{F[3,81]*F[1,1,1],(3*p[33])/4+2*p[35]+p[37]/5+(7*p[39])/8+(81*p[40])/6464+(tr5*(-450*p[31]+30*p[32]+8*p[36]+245*p[38]-20*p[50]))/160-p[51]/2+(3*p[52])/2},
{F[3,82]*F[1,1,1],p[33]/2+(4*p[35])/9+(2*p[37])/15-p[39]/4-(87*p[40])/3232+(tr5*(-150*p[31]+30*p[32]+8*p[36]+55*p[38]-20*p[50]))/240-p[51]/3+p[52]/3},
{F[1,1,1]^2,(13*p[18])/96-(13*p[22])/96-(13*p[35])/9-(13*p[37])/5-(96003*p[40])/168064+(3*p[42])/13-p[43]/2+(3*p[45])/13+(3*p[49])/13+(13*p[52])/2-p[54]/2+p[58]/2-p[60]/2+(3*p[68])/13+p[72]/2+(3*p[74])/13-p[75]/2+p[79]/2+(3*p[83])/13-(13*p[85])/4-p[87]/2+p[91]/2+p[95]/2+(3*p[97])/13+p[101]/2+p[105]/2+p[107]/2+(3*p[109])/13+p[111]/2+p[113]/2+p[115]/2+p[117]/2+p[119]/2+p[121]-(13*p[143])/24+p[145]/2-(13*p[161])/24+(tr5*(845*p[17]-845*p[21]+4*(1170*p[29]+38025*p[31]+7410*p[32]-34125*p[34]-1768*p[36]-39845*p[38]+360*p[41]+360*p[44]+360*p[48]-24700*p[50]-780*p[53]+780*p[57]+780*p[63]+360*p[67]+780*p[71]+360*p[73]+780*p[78]+1560*p[80]+360*p[82]-5070*p[84]-780*p[86]+780*p[90]+360*p[96]+780*p[100]+780*p[106]+360*p[108]+780*p[110]+780*p[112]+780*p[114]+780*p[116]+780*p[118]+1560*p[120]+9880*p[128]+2470*p[130]+2470*p[132]+780*p[135]-9880*p[137]-780*p[138]-455*p[142]+780*p[144]+2470*p[148]+2470*p[152]+10270*p[156]-390*p[158]-845*p[160]+780*p[166]+780*p[168]+780*p[170])))/24960},
{F[1,1,1]^3,(17*p[6])/48+(39*p[8])/8-3*p[10]+(5*p[12])/48-(15*p[14])/8-(9*p[24])/2-(23*p[26])/6-8*p[28]+2*p[30]-(43*p[33])/24+(550*p[35])/27+(509*p[37])/45-(53*p[39])/16-(1243*p[40])/1616-(169*p[51])/36-8*p[52]+(9*p[85])/2+3*p[93]-(11*p[125])/6-p[127]/4+(2*p[129])/3-(2*p[131])/3-(5*p[133])/4+(55*p[134])/12-(11*p[139])/6+(43*p[143])/6+2*p[147]+(4*p[149])/3-(5*p[151])/4+p[153]/4+p[155]/6+(2*p[157])/3+p[159]/3+(10*p[161])/3+(tr5*((17*p[5])/48+(39*p[7])/8-3*p[9]+(5*p[11])/48-(15*p[13])/8-(9*p[23])/2-(23*p[25])/6+(7*p[27])/6+2*p[29]+(275*p[31])/12-(43*p[32])/24-(445*p[34])/12+(14*p[36])/45-(501*p[38])/16-(169*p[50])/36+(9*p[84])/2+3*p[92]-(11*p[124])/6-p[126]/4+(2*p[128])/3-(2*p[130])/3-(5*p[132])/4+(55*p[137])/12-(11*p[138])/6-2*p[142]+2*p[146]+(4*p[148])/3-(5*p[150])/4+p[152]/4+p[154]/6-(47*p[156])/12+p[158]/3+(10*p[160])/3-5*p[162]))/4-(5*p[163])/12},
{F[1,1,1]^4,(tr5*(4289652528*p[31]+143475630*p[32]-967852428*p[34]-33840080*p[36]-2385012397*p[38]-56511848*p[50]-95278788*p[84]))/995328+(869462317800*p[33]-4621385656832*p[35]-3*(68356961600*p[37]-138349629916*p[39]-61164897345*p[40]+114153932960*p[51]+1416021334816*p[52]+192463151760*p[85]))/1507921920},
{F[1,1,2],(tr5*p[41])/4+p[42]},
{F[3,1]*F[1,1,2],(15*p[33])/2-(340*p[35])/9+(tr5*(5100*p[31]+180*p[32]-2291*p[38]))/96+(89*p[39])/24+(1803*p[40])/1616-(85*p[52])/3},
{F[3,2]*F[1,1,2],(-9*p[33])/4+(244*p[35])/15+(tr5*(-732*p[31]-18*p[32]+361*p[38]))/32+(97*p[39])/40-(171*p[40])/808+(61*p[52])/5},
{F[3,3]*F[1,1,2],(1733*p[33])/288+(7550*p[35])/81+(1832*p[37])/135-(22709*p[39])/1728-(388787*p[40])/77568+(692*p[51])/27+(6775*p[52])/54+(tr5*(-4530000*p[31]+51990*p[32]+3600000*p[34]+117248*p[36]+3680455*p[38]+221440*p[50]-160800*p[84]))/34560-(335*p[85])/18},
{F[3,4]*F[1,1,2],p[33]-(1261*p[35])/135+(tr5*((1261*p[31])/24+p[32]-(7235*p[38])/288))/4-(289*p[39])/480+(1127*p[40])/6464-(1261*p[52])/180},
{F[3,5]*F[1,1,2],(3743*p[33])/1152+(5923*p[35])/162+(854*p[37])/135-(158951*p[39])/6912-(1077497*p[40])/310272+(419*p[51])/27+(13291*p[52])/216+(tr5*(-7107600*p[31]+112290*p[32]+8841600*p[34]+218624*p[36]+6648205*p[38]+536320*p[50]-612960*p[84]))/138240-(1277*p[85])/72},
{F[3,6]*F[1,1,2],5*p[33]-(2648*p[35])/135+(tr5*(3972*p[31]+180*p[32]-1763*p[38]))/144+(151*p[39])/60+(125*p[40])/202-(662*p[52])/45},
{F[3,7]*F[1,1,2],(3*p[33])/4-(218*p[35])/15-(1263*p[39])/80-(2331*p[40])/3232-(109*p[52])/10+(tr5*(1308*p[31]+12*p[32]-863*p[38]-80*p[84]))/64-5*p[85]},
{F[3,8]*F[1,1,2],(635*p[33])/32+(9622*p[35])/45+(92*p[37])/3-(73487*p[39])/960-(398391*p[40])/25856+(230*p[51])/3+(9871*p[52])/30+(tr5*(-230928*p[31]+3810*p[32]+242880*p[34]+5888*p[36]+206413*p[38]+14720*p[50]-11648*p[84]))/768-(182*p[85])/3},
{F[3,9]*F[1,1,2],-20*p[35]+tr5*((225*p[31])/8-(1399*p[38])/96)-(139*p[39])/24+(117*p[40])/1616-15*p[52]},
{F[3,10]*F[1,1,2],(-3*p[33])/4+(58*p[35])/15+(tr5*(-348*p[31]-12*p[32]+175*p[38]))/64+(63*p[39])/80-(117*p[40])/3232+(29*p[52])/10},
{F[3,11]*F[1,1,2],(425*p[33])/144-(44644*p[35])/405-(1832*p[37])/135+(44807*p[39])/4320+(202381*p[40])/38784-(692*p[51])/27-(18661*p[52])/135+tr5*((11161*p[31])/72+(425*p[32])/576-(625*p[34])/6-(458*p[36])/135-(409045*p[38])/3456-(173*p[50])/27+(25*p[84])/9)+(100*p[85])/9},
{F[3,12]*F[1,1,2],p[33]/2-(1823*p[35])/135+(tr5*(21876*p[31]+144*p[32]-10897*p[38]))/1152-(1147*p[39])/480+(973*p[40])/6464-(1823*p[52])/180},
{F[3,13]*F[1,1,2],(127*p[33])/1152-(52493*p[35])/810-(854*p[37])/135+(314461*p[39])/34560+(990647*p[40])/310272-(419*p[51])/27-(89333*p[52])/1080+(tr5*(12598320*p[31]+3810*p[32]-8841600*p[34]-218624*p[36]-9690835*p[38]-536320*p[50]+310560*p[84]))/138240+(647*p[85])/72},
{F[3,14]*F[1,1,2],(5*p[33])/2-(320*p[35])/27+tr5*((50*p[31])/3+(5*p[32])/8-(557*p[38])/72)+p[39]/6+(229*p[40])/808-(80*p[52])/9},
{F[3,15]*F[1,1,2],(9*p[33])/4-(76*p[35])/15+(tr5*(228*p[31]+18*p[32]-91*p[38]))/32+(77*p[39])/40+(99*p[40])/404-(19*p[52])/5},
{F[3,16]*F[1,1,2],(-653*p[33])/32-(13558*p[35])/45-(92*p[37])/3+(8171*p[39])/320+(362193*p[40])/25856-(230*p[51])/3-(11839*p[52])/30+(tr5*(325392*p[31]-3918*p[32]-242880*p[34]-5888*p[36]-260291*p[38]-14720*p[50]+7488*p[84]))/768+39*p[85]},
{F[3,17]*F[1,1,2],(-277*p[33])/384+(24167*p[35])/270+(556*p[37])/45-(186719*p[39])/11520-(510173*p[40])/103424+(206*p[51])/9+(42007*p[52])/360+(tr5*(-5800080*p[31]-8310*p[32]+4281600*p[34]+142336*p[36]+4518065*p[38]+263680*p[50]-185760*p[84]))/46080-(129*p[85])/8},
{F[3,18]*F[1,1,2],(15*p[33])/4-(821*p[35])/45+(tr5*(9852*p[31]+360*p[32]-4531*p[38]))/384+(111*p[39])/160+(3009*p[40])/6464-(821*p[52])/60},
{F[3,19]*F[1,1,2],(3*p[33])/2-(164*p[35])/15+(tr5*(492*p[31]+12*p[32]-239*p[38]))/32-(47*p[39])/40+(279*p[40])/1616-(41*p[52])/5},
{F[3,20]*F[1,1,2],(-509*p[33])/288-(11698*p[35])/405-(92*p[37])/27+(31673*p[39])/8640+(116843*p[40])/77568-(230*p[51])/27-(10909*p[52])/270+(tr5*(280752*p[31]-3054*p[32]-242880*p[34]-5888*p[36]-238027*p[38]-14720*p[50]+7488*p[84]))/6912+(13*p[85])/3},
{F[3,21]*F[1,1,2],-p[33]+(352*p[35])/135+(tr5*(-264*p[31]-18*p[32]+107*p[38]))/72-(9*p[39])/10-(97*p[40])/808+(88*p[52])/45},
{F[3,22]*F[1,1,2],(-9*p[33])/2+(88*p[35])/15+(tr5*(-132*p[31]-18*p[32]+43*p[38]))/16-(93*p[39])/20-(45*p[40])/101+(22*p[52])/5},
{F[3,23]*F[1,1,2],-p[33]/4-(14*p[35])/9-p[37]/15-p[39]/8+(177*p[40])/6464+(tr5*(1050*p[31]-30*p[32]-8*p[36]-505*p[38]+20*p[50]))/480+p[51]/6-(7*p[52])/6},
{F[3,24]*F[1,1,2],p[33]+(128*p[35])/15+(283*p[39])/30+(351*p[40])/808+(32*p[52])/5+(tr5*(-288*p[31]+6*p[32]+191*p[38]+20*p[84]))/24+(10*p[85])/3},
{F[3,25]*F[1,1,2],p[33]/2+(16*p[35])/9+(2*p[37])/15+(3*p[39])/4+(15*p[40])/1616+(tr5*(-600*p[31]+30*p[32]+8*p[36]+325*p[38]-20*p[50]))/240-p[51]/3+(4*p[52])/3},
{F[3,27]*F[1,1,2],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,28]*F[1,1,2],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,29]*F[1,1,2],(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[3,30]*F[1,1,2],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[3,43]*F[1,1,2],-p[33]/4+(10*p[35])/9+p[37]/15-(5*p[39])/8-(219*p[40])/6464+p[51]/6+p[52]/2+(tr5*(-750*p[31]-30*p[32]-300*p[34]+8*p[36]+135*p[38]+20*p[50]+20*p[84]))/480+p[85]/6},
{F[3,45]*F[1,1,2],(3*p[33])/4-(2*p[35])/3+p[37]/5+(3*p[39])/8+(477*p[40])/6464+p[51]/2-(3*p[52])/2+(tr5*(150*p[31]+30*p[32]-300*p[34]+8*p[36]-195*p[38]+20*p[50]+20*p[84]))/160+p[85]/2},
{F[3,52]*F[1,1,2],(5*p[33])/8-(8*p[35])/5+(tr5*(144*p[31]+10*p[32]-95*p[38]))/64-(139*p[39])/80-(513*p[40])/6464-(6*p[52])/5},
{F[3,55]*F[1,1,2],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[3,56]*F[1,1,2],(-15*p[33])/8+(24*p[35])/5-(3*tr5*(144*p[31]+10*p[32]-95*p[38]))/64+(417*p[39])/80+(1539*p[40])/6464+(18*p[52])/5},
{F[3,57]*F[1,1,2],(-3*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(3*p[32])/8+(81*p[38])/16)+(69*p[39])/20+(135*p[40])/1616+(24*p[52])/5},
{F[3,58]*F[1,1,2],(-896*p[35])/45+tr5*(28*p[31]-(35*p[38])/3)+(28*p[39])/5+(84*p[40])/101-(224*p[52])/15},
{F[3,59]*F[1,1,2],(15*p[33])/8-(24*p[35])/5+(3*tr5*(144*p[31]+10*p[32]-95*p[38]))/64-(417*p[39])/80-(1539*p[40])/6464-(18*p[52])/5},
{F[3,62]*F[1,1,2],(8*p[37])/15-p[39]-(4*p[52])/3+(tr5*(-150*p[34]+8*p[36]-85*p[38]+10*p[84]))/60+(2*p[85])/3},
{F[3,63]*F[1,1,2],p[33]/2+(4*p[35])/9-(4*p[37])/15+(3*p[39])/4+(21*p[40])/3232-p[51]/3+(4*p[52])/3+(tr5*(-150*p[31]+30*p[32]+450*p[34]-16*p[36]+325*p[38]-20*p[50]-30*p[84]))/240-p[85]/2},
{F[3,70]*F[1,1,2],-p[33]/4+(10*p[35])/9-p[37]/15-p[39]/8-(219*p[40])/6464+(tr5*(-750*p[31]-30*p[32]-8*p[36]+335*p[38]+20*p[50]))/480+p[51]/6+(5*p[52])/6},
{F[3,71]*F[1,1,2],-p[33]-(8*p[35])/9+(2*p[37])/15-p[39]-(75*p[40])/1616+(tr5*(75*p[31]-15*p[32]+2*p[36]-50*p[38]-5*p[50]))/60-p[51]/3-(2*p[52])/3},
{F[3,77]*F[1,1,2],tr5*(-30*p[31]+(95*p[38])/6)+(2*(32*p[35]+11*p[39]+24*p[52]))/3},
{F[3,78]*F[1,1,2],-p[33]/2-(4*p[35])/9-(4*p[37])/15+p[39]/4-(21*p[40])/3232+p[51]/3+(tr5*(150*p[31]-30*p[32]+150*p[34]-16*p[36]+15*p[38]+20*p[50]-10*p[84]))/240-p[85]/6},
{F[3,79]*F[1,1,2],10*p[33]-(32*p[35])/3+(31*p[39])/3+(189*p[40])/202-8*p[52]+tr5*(15*p[31]+(5*p[32])/2-(53*p[38])/12+2*p[84])+8*p[85]},
{F[3,80]*F[1,1,2],-p[33]/2-(4*p[35])/9-(4*p[37])/15+p[39]/4-(129*p[40])/3232-(2*p[51])/3+p[52]+(tr5*(150*p[31]-30*p[32]+600*p[34]-16*p[36]+225*p[38]-40*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[1,1,1]*F[1,1,2],p[43]+(tr5*((-3*p[29])/2+(15*p[31])/2+(33*p[32])/4+70*p[34]-(44*p[36])/15+(1039*p[38])/24+(43*p[50])/6+p[65]+p[104]-(19*p[128])/3-(8*p[130])/3-(8*p[132])/3-p[135]+(5*p[137])/2+p[138]-p[142]/2-p[148]/2-p[152]/2-(5*p[156])/2-p[166]))/4},
{F[1,1,1]^2*F[1,1,2],p[6]/8+(9*p[8])/8-p[22]/16-p[26]/2+(15*p[28])/2+(11*p[33])/2-24*p[35]-9*p[37]-(9*p[39])/4+(405*p[40])/1616-(59*p[51])/8-(23*p[52])/4-p[99]+(15*p[129])/8+(3*p[133])/4-(15*p[134])/4-(15*p[143])/2+p[149]/2+p[153]/2+p[157]/4+(tr5*(2*p[5]+18*p[7]-p[21]-8*p[25]+360*p[31]+88*p[32]-330*p[34]-358*p[38]-118*p[50]-16*p[98]+30*p[128]+12*p[132]-60*p[137]+8*p[148]+8*p[152]+64*p[156]+4*p[160]))/64+p[161]/4-(15*p[163])/4},
{F[1,1,1]^3*F[1,1,2],(649*p[33])/72-(20692*p[35])/405-(178*p[37])/135+(194*p[39])/135+(446*p[40])/303-(50*p[51])/27-(22571*p[52])/540+(tr5*(310380*p[31]+9735*p[32]-28185*p[34]-1424*p[36]-156445*p[38]-2000*p[50]-2700*p[84]))/4320-(5*p[85])/2},
{F[1,1,2]^2,(-p[43]-p[47]-p[56]-p[62]-p[89]-p[101])/2+(tr5*(180*p[29]-900*p[31]-990*p[32]-8400*p[34]+352*p[36]-5195*p[38]-120*p[46]-860*p[50]-120*p[55]-120*p[61]-120*p[65]-120*p[88]-120*p[100]-120*p[104]+760*p[128]+320*p[130]+320*p[132]+120*p[135]-300*p[137]-120*p[138]+60*p[142]+60*p[148]+60*p[152]+300*p[156]+120*p[166]))/960},
{F[1,1,1]*F[1,1,2]^2,(3*p[6])/16-(45*p[8])/8-p[22]/4-2*p[26]+(35*p[28])/2+(13*p[33])/2-(158*p[35])/3-21*p[37]-(7*p[39])/4+(3933*p[40])/6464-(147*p[51])/8-(37*p[52])/4-4*p[99]-p[125]/2-p[127]/4+(35*p[129])/8+(11*p[133])/4-(35*p[134])/4-(35*p[143])/2+2*p[149]+2*p[153]+p[157]+(tr5*(3*p[5]-2*(45*p[7]+2*p[21]+16*p[25]-270*p[31]-52*p[32]+285*p[34]+273*p[38]+147*p[50]+32*p[98]+4*p[124]+2*p[126]-35*p[128]-22*p[132]+70*p[137]-16*p[148]-16*p[152]-78*p[156]-8*p[160])))/64+p[161]-(35*p[163])/4},
{F[1,1,1]^2*F[1,1,2]^2,(157*p[33])/12-(10898*p[35])/135-(176*p[37])/45+(1463*p[39])/144+(5401*p[40])/1616-(82*p[51])/9-(1417*p[52])/18+(tr5*(326940*p[31]+9420*p[32]-98160*p[34]-2816*p[36]-191065*p[38]-6560*p[50]-6000*p[84]))/2880-(25*p[85])/3},
{F[1,1,2]^3,(-11*p[6])/24+(73*p[8])/24+(19*p[22])/48+p[24]+(11*p[26])/6-(151*p[28])/6-(71*p[33])/12+(1808*p[35])/27+(147*p[37])/5+(803*p[39])/72-(169*p[40])/3232+(631*p[51])/24+(257*p[52])/36+(26*p[85])/9+(23*p[99])/3+(5*p[125])/3+(5*p[127])/3-(49*p[129])/8-(19*p[133])/4+(49*p[134])/4+(49*p[143])/2-(19*p[149])/6-(19*p[153])/6-(43*p[157])/12-p[159]/3-(19*p[161])/12+(tr5*(-66*p[5]+438*p[7]+57*p[21]+144*p[23]+264*p[25]-96*p[27]-1320*p[31]-852*p[32]+6390*p[34]+5204*p[38]+3786*p[50]+416*p[84]+1104*p[98]+240*p[124]+240*p[126]-882*p[128]-684*p[132]+1764*p[137]-456*p[148]-456*p[152]-2280*p[156]-48*p[158]-228*p[160]+96*p[162]))/576+(155*p[163])/12},
{F[1,1,1]*F[1,1,2]^3,(-877*p[33])/72+(33544*p[35])/405+(586*p[37])/135+(9611*p[39])/1080-(9935*p[40])/4848+(200*p[51])/27+(41267*p[52])/540+(tr5*(-503160*p[31]-13155*p[32]+115845*p[34]+4688*p[36]+298480*p[38]+8000*p[50]+17100*p[84]))/4320+(95*p[85])/6},
{F[1,1,2]^4,(22075*p[33])/1728+(773273*p[35])/2430+(5633*p[37])/135-(1004881*p[39])/17280-(8263747*p[40])/465408+(14263*p[51])/162+(465191*p[52])/1080+(tr5*(-92792760*p[31]+662250*p[32]+74676000*p[34]+2163072*p[36]+75137445*p[38]+4564160*p[50]-2830560*p[84]))/207360-(5897*p[85])/108},
{F[1,1,3],(tr5*p[44])/4+p[45]},
{F[3,1]*F[1,1,3],(671735*p[33])/2304-(2634439*p[35])/1620+(tr5*(632265360*p[31]+20152050*p[32]-54856500*p[34]-5025968*p[36]-304040155*p[38]-9386840*p[50]-16538220*p[84]))/276480+(-2030491072*p[37]+6713152052*p[39]+1735073775*p[40]-3792283360*p[51]-37012964192*p[52]-6681440880*p[85])/27924480},
{F[3,2]*F[1,1,3],(-1133*p[33])/64-(1153*p[35])/9-(248*p[37])/15+(8969*p[39])/1920+(385665*p[40])/51712-(124*p[51])/3-(13057*p[52])/60+tr5*((5765*p[31])/32-(1133*p[32])/256-(1823*p[34])/8-(62*p[36])/15-(290683*p[38])/1536-(31*p[50])/3+(27*p[84])/8)+(27*p[85])/2},
{F[3,3]*F[1,1,3],(-491*p[35])/45-(2*p[37])/5-(7*p[39])/20+(1869*p[40])/3232-p[51]-(236*p[52])/15+(tr5*(7365*p[31]-6795*p[34]-2*(24*p[36]+3325*p[38]+60*(p[50]+2*p[84]))))/480-2*p[85]},
{F[3,4]*F[1,1,3],(-531485*p[33])/13824+(532327*p[35])/2430+(tr5*(-102206784*p[31]-3188910*p[32]+63980652*p[34]+987472*p[36]+77805653*p[38]+1854376*p[50]+2475252*p[84]))/331776+(1994693440*p[37]+508062724*p[39]-1662319305*p[40]+3745839520*p[51]+44759816096*p[52]+5000009040*p[85])/167546880},
{F[3,5]*F[1,1,3],(-5779*p[35])/180-(11*p[37])/10-(1807*p[39])/960+(5097*p[40])/3232-(11*p[51])/4-(5381*p[52])/120+(tr5*(57790*p[31]-49830*p[34]-352*p[36]-50825*p[38]-880*p[50]-1760*p[84]))/1280-(11*p[85])/2},
{F[3,6]*F[1,1,3],(18767*p[33])/192-(72001*p[35])/270-(6899*p[37])/360+(489793*p[39])/5760+(756413*p[40])/51712-(3407*p[51])/144-(16529*p[52])/80+(tr5*(8640120*p[31]+563010*p[32]-285540*p[34]-110384*p[36]-3675515*p[38]-136280*p[50]+34980*p[84]))/23040+(583*p[85])/96},
{F[3,7]*F[1,1,3],(-613*p[35])/30-(3*p[37])/5-(231*p[39])/160+(2907*p[40])/3232-(3*p[51])/2-(533*p[52])/20+(tr5*(18390*p[31]-13590*p[34]-96*p[36]-15155*p[38]-240*p[50]-480*p[84]))/640-3*p[85]},
{F[3,8]*F[1,1,3],(-3832*p[35])/45-(16*p[37])/5-(181*p[39])/15+(1599*p[40])/404-8*p[51]-(1864*p[52])/15+(tr5*(479*p[31]-453*p[34]-(16*p[36])/5-447*p[38]-8*p[50]-16*p[84]))/4-16*p[85]},
{F[3,9]*F[1,1,3],(-12203*p[33])/768-(40616*p[35])/135-(5797*p[37])/1440-(1113013*p[39])/23040+(804485*p[40])/206848-(10945*p[51])/576-(781789*p[52])/2880+(tr5*(38991360*p[31]-366090*p[32]-7915980*p[34]-92752*p[36]-23003105*p[38]-437800*p[50]-2480340*p[84]))/92160-(41339*p[85])/384},
{F[3,10]*F[1,1,3],(-37*p[35])/15+(tr5*(444*p[31]-265*p[38]))/128-(289*p[39])/160-(207*p[40])/3232-(37*p[52])/20},
{F[3,11]*F[1,1,3],(-581*p[35])/45-(2*p[37])/5-(839*p[39])/240+(669*p[40])/1616-p[51]-(517*p[52])/30+(tr5*(5810*p[31]-4530*p[34]-32*p[36]-5105*p[38]-80*p[50]-160*p[84]))/320-2*p[85]},
{F[3,12]*F[1,1,3],(60709*p[33])/1536-(2191*p[35])/27+(tr5*(21033600*p[31]+1821270*p[32]-3261180*p[34]-304912*p[36]-9716785*p[38]-175240*p[50]+659100*p[84]))/184320+(-123184448*p[37]+654794716*p[39]+106541505*p[40]-70796960*p[51]-1308678816*p[52]+266276400*p[85])/18616320},
{F[3,13]*F[1,1,3],(473*p[35])/180+p[37]/10-(433*p[39])/320-(771*p[40])/3232+p[51]/4+(463*p[52])/120+(tr5*(-14190*p[31]+13590*p[34]+96*p[36]+11665*p[38]+240*p[50]+480*p[84]))/3840+p[85]/2},
{F[3,14]*F[1,1,3],(12295*p[33])/3456+(138409*p[35])/2430-(7423*p[37])/6480+(590033*p[39])/103680-(77653*p[40])/930816+(6509*p[51])/2592+(445829*p[52])/12960+(tr5*(-33218160*p[31]+368850*p[32]-6468420*p[34]-118768*p[36]+13073245*p[38]+260360*p[50]+2604420*p[84]))/414720+(4823*p[85])/192},
{F[3,15]*F[1,1,3],(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[3,16]*F[1,1,3],(-14*p[35])/5+(tr5*(756*p[31]-697*p[38]))/192-(1721*p[39])/240-(1341*p[40])/3232-(21*p[52])/10},
{F[3,17]*F[1,1,3],(-123*p[35])/20-(3*p[37])/10+(223*p[39])/320+(729*p[40])/1616-(3*p[51])/4-(411*p[52])/40+(tr5*(11070*p[31]-13590*p[34]-96*p[36]-11285*p[38]-240*p[50]-480*p[84]))/1280-(3*p[85])/2},
{F[3,18]*F[1,1,3],(135659*p[33])/4608+(106559*p[35])/810+(tr5*(-20459328*p[31]+813954*p[32]+6938988*p[34]-86704*p[36]+14210893*p[38]+168872*p[50]+2076084*p[84]))/110592+(-175142080*p[37]+2878524644*p[39]+32725935*p[40]+341121440*p[51]+7379279776*p[52]+4193689680*p[85])/55848960},
{F[3,19]*F[1,1,3],(1133*p[33])/96+(12172*p[35])/135+(511*p[37])/45-(9329*p[39])/2880-(137867*p[40])/25856+(511*p[51])/18+(13987*p[52])/90+(tr5*(-1460640*p[31]+33990*p[32]+1896240*p[34]+32704*p[36]+1557215*p[38]+81760*p[50]-21120*p[84]))/11520-(22*p[85])/3},
{F[3,21]*F[1,1,3],(tr5*(-387527520*p[31]-19763850*p[32]+154250580*p[34]+4760368*p[36]+240497855*p[38]+7743640*p[50]+1315980*p[84]))/1658880+(-23953786200*p[33]+83499262976*p[35]+5769566016*p[37]-14946293100*p[39]-4544525925*p[40]+9385291680*p[51]+87551340960*p[52]+1594967760*p[85])/502640640},
{F[3,24]*F[1,1,3],(539*p[35])/45+(2*p[37])/5+(21*p[39])/20-(1797*p[40])/3232+p[51]+(248*p[52])/15+(tr5*((-539*p[31])/8+(453*p[34])/8+(2*p[36])/5+(707*p[38])/12+p[50]+2*p[84]))/4+2*p[85]},
{F[3,25]*F[1,1,3],-p[33]/4+(10*p[35])/9+(7*p[37])/15-(5*p[39])/8-(3*p[40])/6464+p[51]/6-p[52]/2+(tr5*(-750*p[31]-30*p[32]-1200*p[34]+56*p[36]-285*p[38]+20*p[50]+80*p[84]))/480+(2*p[85])/3},
{F[3,27]*F[1,1,3],(2*p[35])/15+(tr5*(-12*p[31]+7*p[38]))/64+(7*p[39])/80+(9*p[40])/3232+p[52]/10},
{F[3,28]*F[1,1,3],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,29]*F[1,1,3],(2*p[35])/5-(3*tr5*(12*p[31]-7*p[38]))/64+(21*p[39])/80+(27*p[40])/3232+(3*p[52])/10},
{F[3,30]*F[1,1,3],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,31]*F[1,1,3],tr5*((5*p[34])/2+(19*p[38])/24)+(-9*p[39]+8*p[52])/6},
{F[3,32]*F[1,1,3],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(36781*p[39])/8640-(2093*p[40])/2424+(88*p[51])/27+(31037*p[52])/1080+tr5*((-635*p[31])/18-(4*p[32])/9+(10717*p[34])/576+(56*p[36])/135+(166451*p[38])/6912+(22*p[50])/27+p[84])+4*p[85]},
{F[3,33]*F[1,1,3],-4*p[33]+(508*p[35])/9+(56*p[37])/15-(355*p[39])/96-(6279*p[40])/3232+(22*p[51])/3+(695*p[52])/12+(tr5*((-635*p[31])/2-4*p[32]+(935*p[34])/8+(56*p[36])/15+(19105*p[38])/96+(22*p[50])/3+9*p[84]))/4+9*p[85]},
{F[3,34]*F[1,1,3],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(511*p[39])/135-(2093*p[40])/2424+(88*p[51])/27+(4396*p[52])/135+tr5*((-635*p[31])/18-(4*p[32])/9+(232*p[34])/9+(56*p[36])/135+(2975*p[38])/108+(22*p[50])/27+p[84])+4*p[85]},
{F[3,35]*F[1,1,3],2*p[33]-(254*p[35])/9-(28*p[37])/15+(143*p[39])/96+(6279*p[40])/6464-(11*p[51])/3-(313*p[52])/12+(tr5*((635*p[31])/4+2*p[32]-(295*p[34])/8-(28*p[36])/15-(8621*p[38])/96-(11*p[50])/3-(9*p[84])/2))/4-(9*p[85])/2},
{F[3,36]*F[1,1,3],(-8*p[33])/9+(1016*p[35])/81+(112*p[37])/135+(2419*p[39])/2160-(2093*p[40])/4848+(44*p[51])/27+(3937*p[52])/270+(tr5*(-152400*p[31]-1920*p[32]+83820*p[34]+1792*p[36]+112655*p[38]+3520*p[50]+4320*p[84]))/8640+2*p[85]},
{F[3,37]*F[1,1,3],(tr5*(-372*p[34]+175*p[38]))/768+(1743*p[39]-248*p[52])/960},
{F[3,38]*F[1,1,3],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[3,39]*F[1,1,3],(tr5*(756*p[34]+697*p[38]))/192+(1721*p[39]+504*p[52])/240},
{F[3,40]*F[1,1,3],(tr5*(-252*p[34]-251*p[38]))/256+(-667*p[39]-168*p[52])/320},
{F[3,44]*F[1,1,3],(8*p[33])/9-(1016*p[35])/81-(112*p[37])/135+(179*p[39])/135+(2093*p[40])/4848-(44*p[51])/27-(1874*p[52])/135+(tr5*(9525*p[31]+120*p[32]-4530*p[34]-112*p[36]-6380*p[38]-220*p[50]-270*p[84]))/540-2*p[85]},
{F[3,45]*F[1,1,3],-p[33]/4+(10*p[35])/9+(7*p[37])/15-(5*p[39])/8-(3*p[40])/6464+p[51]/6-p[52]/2+(tr5*(-750*p[31]-30*p[32]-1200*p[34]+56*p[36]-285*p[38]+20*p[50]+80*p[84]))/480+(2*p[85])/3},
{F[3,47]*F[1,1,3],(tr5*(-12*p[34]-7*p[38]))/64+(-7*p[39]-8*p[52])/80},
{F[3,48]*F[1,1,3],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,49]*F[1,1,3],(-3*tr5*(12*p[34]+7*p[38]))/64-(3*(7*p[39]+8*p[52]))/80},
{F[3,50]*F[1,1,3],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,51]*F[1,1,3],(515*p[33])/48-(47867*p[35])/135-(2573*p[37])/90+(12583*p[39])/1440+(181749*p[40])/12928-(847*p[51])/12-(38603*p[52])/90+(tr5*(2872020*p[31]+15450*p[32]-1760340*p[34]-41168*p[36]-2149185*p[38]-101640*p[50]-13200*p[84]))/5760-(55*p[85])/6},
{F[3,52]*F[1,1,3],(1185*p[33])/128-(57103*p[35])/540-(733*p[37])/120-(701*p[39])/768+(370999*p[40])/103424-(2359*p[51])/144-(1021*p[52])/9+(tr5*(6852360*p[31]+106650*p[32]-2949240*p[34]-70368*p[36]-4584595*p[38]-188720*p[50]-98400*p[84]))/46080-(205*p[85])/24},
{F[3,53]*F[1,1,3],2*p[33]-(254*p[35])/9-(28*p[37])/15+p[39]/3+(6279*p[40])/6464-(11*p[51])/3-(149*p[52])/6+(tr5*(9525*p[31]+120*p[32]-1650*p[34]-112*p[36]-5195*p[38]-220*p[50]-270*p[84]))/240-(9*p[85])/2},
{F[3,54]*F[1,1,3],(52*p[33])/3-(25856*p[35])/135-(224*p[37])/45+(142*p[39])/45+(1295*p[40])/202-(256*p[51])/9-(9952*p[52])/45+(tr5*(24240*p[31]+390*p[32]-13080*p[34]-112*p[36]-17345*p[38]-640*p[50]-600*p[84]))/90-(80*p[85])/3},
{F[3,55]*F[1,1,3],(-105*p[33])/16+(38734*p[35])/135+(53*p[37])/2-(425*p[39])/96-(145589*p[40])/12928+(2185*p[51])/36+(6281*p[52])/18+(tr5*(-464808*p[31]-1890*p[32]+288912*p[34]+7632*p[36]+350461*p[38]+17480*p[50]-1008*p[84]))/1152-(7*p[85])/2},
{F[3,56]*F[1,1,3],(-3523*p[33])/384+(54149*p[35])/540+(2207*p[37])/360-(3629*p[39])/11520-(339927*p[40])/103424+(725*p[51])/48+(9323*p[52])/90+(tr5*(-6497880*p[31]-105690*p[32]+2452200*p[34]+70624*p[36]+4173075*p[38]+174000*p[50]+88800*p[84]))/46080+(185*p[85])/24},
{F[3,57]*F[1,1,3],(-167*p[35])/30-(3*p[37])/5+(7*p[39])/8+(72*p[40])/101-(3*p[51])/2-(31*p[52])/2+(tr5*(2505*p[31]-6795*p[34]-2*(24*p[36]+2135*p[38]+60*(p[50]+2*p[84]))))/320-3*p[85]},
{F[3,58]*F[1,1,3],-4*p[33]+(64*p[35])/3+(32*p[37])/15+(18*p[39])/5-(63*p[40])/101+(16*p[51])/3+(416*p[52])/15+tr5*(-30*p[31]-p[32]+22*p[34]+(8*p[36])/15+(151*p[38])/6+(4*p[50])/3-(2*p[84])/3)-(8*p[85])/3},
{F[3,59]*F[1,1,3],(2931*p[33])/128-(17011*p[35])/36-(12757*p[37])/360+(39383*p[39])/11520+(1787493*p[40])/103424-(11941*p[51])/144-(47791*p[52])/90+(tr5*(30619800*p[31]+263790*p[32]-15259560*p[34]-408224*p[36]-21370985*p[38]-955280*p[50]-261280*p[84]))/46080-(1633*p[85])/72},
{F[3,60]*F[1,1,3],(-71*p[33])/96+(33656*p[35])/135+(2813*p[37])/135-(13151*p[39])/8640-(244383*p[40])/25856+(2789*p[51])/54+(82573*p[52])/270+(tr5*(-12116160*p[31]-6390*p[32]+7701360*p[34]+180032*p[36]+9235025*p[38]+446240*p[50]+15520*p[84]))/34560+(97*p[85])/54},
{F[3,61]*F[1,1,3],(97*p[35])/5+(6*p[37])/5-(9*p[39])/20-(4941*p[40])/3232+3*p[51]+(186*p[52])/5+(tr5*((-873*p[31])/8+(1359*p[34])/8+(6*p[36])/5+(519*p[38])/4+3*p[50]+6*p[84]))/4+6*p[85]},
{F[3,63]*F[1,1,3],-p[37]+(5*p[52])/2+(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/16-(5*p[85])/4},
{F[3,69]*F[1,1,3],(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(142*p[39])/135+(2093*p[40])/2424-(88*p[51])/27-(3172*p[52])/135+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-112*p[36]-5480*p[38]-220*p[50]-270*p[84]))/270-4*p[85]},
{F[3,70]*F[1,1,3],p[33]/4-(10*p[35])/9+p[37]/15+p[39]/8+(219*p[40])/6464+(tr5*(750*p[31]+30*p[32]+8*p[36]-335*p[38]-20*p[50]))/480-p[51]/6-(5*p[52])/6},
{F[3,71]*F[1,1,3],(-8*p[37])/15+p[39]/2-(27*p[40])/808+(4*p[52])/3+tr5*((5*p[34])/2-(2*p[36])/15+(31*p[38])/24-p[84]/6)-(2*p[85])/3},
{F[3,77]*F[1,1,3],12*p[35]-(11*p[37])/5-(11*p[39])/8+(8127*p[40])/3232-(11*p[51])/2-73*p[52]+(tr5*(-2700*p[31]-24600*p[34]-88*p[36]-10275*p[38]-220*p[50]-440*p[84]))/160-11*p[85]},
{F[3,78]*F[1,1,3],p[33]/2+(4*p[35])/9+(4*p[37])/15+p[39]/4+(21*p[40])/3232-p[51]/3+(tr5*(-150*p[31]+30*p[32]-150*p[34]+16*p[36]+15*p[38]-20*p[50]+10*p[84]))/240+p[85]/6},
{F[3,79]*F[1,1,3],(32*p[35])/3+tr5*(-15*p[31]+9*p[38])+8*p[39]+(117*p[40])/404+8*p[52]},
{F[3,80]*F[1,1,3],p[33]/2+(4*p[35])/9-(2*p[37])/5+(3*p[39])/4-(87*p[40])/3232-p[51]/3+(5*p[52])/3+(tr5*(-150*p[31]+30*p[32]+600*p[34]-24*p[36]+395*p[38]-20*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[3,81]*F[1,1,3],-p[33]/4-(14*p[35])/9-p[37]/15-p[39]/8+(177*p[40])/6464+(tr5*(1050*p[31]-30*p[32]-8*p[36]-505*p[38]+20*p[50]))/480+p[51]/6-(7*p[52])/6},
{F[3,82]*F[1,1,3],-p[33]/2-(4*p[35])/9-(2*p[37])/15-p[39]/4-(21*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-85*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[1,1,1]*F[1,1,3],-p[58]+(tr5*(-p[57]-p[90]))/4-p[91]},
{F[1,1,1]^2*F[1,1,3],-p[6]/24-(9*p[8])/8+p[10]+p[12]/24+(9*p[14])/8+(5*p[24])/4+(5*p[26])/6+(8*p[28])/3-p[30]/2+(5*p[33])/8-(182*p[35])/27-(179*p[37])/45+(25*p[39])/16+(257*p[40])/1616+(67*p[51])/36+(49*p[52])/9-(3*p[85])/2-p[93]-p[127]/6-p[129]/2-p[131]/3-p[133]/12-(17*p[134])/12+(7*p[139])/12-(8*p[143])/3-p[147]/3-p[149]/3+p[151]/6-p[153]/4-p[155]/3-p[157]/12-p[159]/6-p[161]+(tr5*(-30*p[5]-810*p[7]+720*p[9]+30*p[11]+810*p[13]+900*p[23]+600*p[25]-120*p[27]-360*p[29]-3300*p[31]+450*p[32]+26100*p[34]-416*p[36]+14845*p[38]+1340*p[50]-1080*p[84]-720*p[92]-120*p[126]-360*p[128]-240*p[130]-60*p[132]-1020*p[137]+420*p[138]+120*p[142]-240*p[146]-240*p[148]+120*p[150]-180*p[152]-240*p[154]+960*p[156]-120*p[158]-720*p[160]+960*p[162]))/2880-p[163]/12},
{F[1,1,1]^3*F[1,1,3],(tr5*(-583067328*p[31]-11601438*p[32]+135155868*p[34]+2434064*p[36]+338430733*p[38]+5478920*p[50]+24180228*p[84]))/497664+(-70304714280*p[33]+628157868032*p[35]+3*(4916809280*p[37]+6585014564*p[39]-6086515185*p[40]+11067418400*p[51]+193441447456*p[52]+48844060560*p[85]))/753960960},
{F[1,1,2]*F[1,1,3],(tr5*p[46])/4+p[47]},
{F[1,1,1]*F[1,1,2]*F[1,1,3],-p[6]/8+p[28]-(8*p[35])/3-(6*p[37])/5+(153*p[40])/1616+p[127]/2-p[134]/2+(tr5*(-p[5]+4*p[126]-4*p[137]))/32-p[143]-p[157]/2-p[163]/2},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-11*p[33])/4+(4393*p[35])/270+p[37]/5-(19*p[39])/20-(3961*p[40])/6464+p[51]/2+(719*p[52])/45+(tr5*((-4393*p[31])/48-(11*p[32])/4+(453*p[34])/16+p[36]/5+(1979*p[38])/36+p[50]/2+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,3],-p[6]/16+p[28]/2-(4*p[35])/3-(3*p[37])/5+(153*p[40])/3232-p[127]/4-p[134]/4+(tr5*(-p[5]-4*(p[126]+p[137])))/64-p[143]/2-p[157]/4-p[163]/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(367*p[35])/15+(4*p[37])/5+(1009*p[39])/480-(7263*p[40])/6464+2*p[51]+(669*p[52])/20+tr5*((-1101*p[31])/32+(453*p[34])/16+p[36]/5+(11441*p[38])/384+p[50]/2+p[84])+4*p[85]},
{F[1,1,2]^3*F[1,1,3],(1133*p[33])/1152-(5243*p[35])/405+(16*p[37])/135+(22667*p[39])/6912+(313573*p[40])/310272+(8*p[51])/27-(4075*p[52])/216+(tr5*(2516640*p[31]+33990*p[32]-2373360*p[34]+4096*p[36]-2168665*p[38]+10240*p[50]-164160*p[84]))/138240-(19*p[85])/4},
{F[1,1,3]^2,(tr5*(-p[46]-p[63]-p[69]-p[76]-p[102]-p[110]))/8+(-p[47]-p[64]-p[70]-p[77]-p[103]-p[111])/2},
{F[1,1,1]*F[1,1,3]^2,-p[6]/3-(27*p[8])/8+2*p[10]-p[12]/6+(9*p[14])/8+(13*p[24])/4+(8*p[26])/3+(41*p[28])/6-p[30]-(7*p[33])/8-(382*p[35])/27-(77*p[37])/9-(3*p[39])/16+(847*p[40])/1616-(23*p[51])/18+(13*p[52])/18-3*p[85]-2*p[93]+(3*p[125])/2-p[127]/3+(3*p[129])/4+(4*p[131])/3+(13*p[133])/12-(49*p[134])/12+(5*p[139])/12-(35*p[143])/6-(5*p[147])/3-(2*p[149])/3+p[151]/3-p[153]/4-p[155]/6-(11*p[157])/12-p[159]/3-2*p[161]+(tr5*(-p[5]/3-(27*p[7])/8+2*p[9]-p[11]/6+(9*p[13])/8+(13*p[23])/4+(8*p[25])/3-(4*p[27])/3-p[29]-(515*p[31])/12-(7*p[32])/8-(75*p[34])/2+(56*p[36])/45+(337*p[38])/144-(23*p[50])/18-3*p[84]-2*p[92]+(3*p[124])/2-p[126]/3+(3*p[128])/4+(4*p[130])/3+(13*p[132])/12-(49*p[137])/12+(5*p[138])/12+(7*p[142])/3-(5*p[146])/3-(2*p[148])/3+p[150]/3-p[152]/4-p[154]/6+(19*p[156])/6-p[158]/3-2*p[160]+(11*p[162])/3))/4-(5*p[163])/12},
{F[1,1,1]^2*F[1,1,3]^2,(tr5*(-2441937120*p[31]-78051570*p[32]+642845220*p[34]+20884208*p[36]+1399660315*p[38]+36661880*p[50]+51801660*p[84]))/1105920+(-94598502840*p[33]+526156051456*p[35]+25311660096*p[37]-48364589724*p[39]-21412529145*p[40]+44434198560*p[51]+498500826144*p[52]+62783611920*p[85])/335093760},
{F[1,1,2]*F[1,1,3]^2,(-9*p[8])/8+p[33]/2+(2*p[35])/3+(41*p[39])/12+(1377*p[40])/6464-p[51]/8+p[52]/4+p[125]/2+p[129]/8+p[133]/4+(tr5*(-27*p[7]-90*p[31]+12*p[32]-45*p[34]+103*p[38]-3*p[50]+12*p[124]+3*p[128]+6*p[132]+6*p[156]))/96+p[157]/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(-11*p[33])/2+(3844*p[35])/135+(tr5*(-2883*p[31]-99*p[32]+1358*p[38]))/72+(7*p[39])/10-(1963*p[40])/3232+(961*p[52])/45},
{F[1,1,2]^2*F[1,1,3]^2,(-2861*p[33])/768-(4637*p[35])/540-(23*p[37])/18-(26551*p[39])/23040+(71243*p[40])/206848-(115*p[51])/36-(9697*p[52])/720+(tr5*(222576*p[31]-17166*p[32]-242880*p[34]-5888*p[36]-222523*p[38]-14720*p[50]+7488*p[84]))/18432+(13*p[85])/8},
{F[1,1,3]^3,-p[6]/48-(3*p[8])/8-p[12]/48-(3*p[14])/8-(7*p[18])/48+(7*p[22])/48-p[24]/6+p[28]/6+(7*p[33])/24-(7*p[37])/9+p[39]/16-(21*p[40])/6464-p[51]/18+(23*p[52])/18-(13*p[85])/18+p[125]/6+(7*p[127])/12+p[129]/12+p[133]/12-p[134]/12+p[139]/2-p[143]/12+(7*p[151])/12+p[153]/12+p[155]/6+p[157]/2+(tr5*(-15*p[5]-270*p[7]-15*p[11]-270*p[13]-105*p[17]+105*p[21]-120*p[23]-1800*p[31]+210*p[32]+5100*p[34]-416*p[36]+3265*p[38]-40*p[50]-520*p[84]+120*p[124]+420*p[126]+60*p[128]+60*p[132]-60*p[137]+360*p[138]+60*p[142]+420*p[150]+60*p[152]+120*p[154]+420*p[156]+60*p[160]))/2880+p[161]/12-p[163]/12},
{F[1,1,1]*F[1,1,3]^3,(-4132853*p[33])/41472+(4274441*p[35])/14580+(tr5*(-2051731680*p[31]-123985590*p[32]-288177780*p[34]+25668176*p[36]+694732705*p[38]+28157480*p[50]-10971180*p[84]))/4976640+(10369943104*p[37]-51816682460*p[39]-7510648905*p[40]+11375621920*p[51]+94996770080*p[52]-4432356720*p[85])/502640640},
{F[1,1,2]*F[1,1,3]^3,(-7969*p[33])/1152-(28009*p[35])/810-(115*p[37])/27+(126253*p[39])/34560+(554071*p[40])/310272-(575*p[51])/54-(53309*p[52])/1080+(tr5*(1344432*p[31]-47814*p[32]-1214400*p[34]-29440*p[36]-1168871*p[38]-73600*p[50]+37440*p[84]))/27648+(65*p[85])/12},
{F[1,1,3]^4,(-613349*p[33])/331776+(7272517*p[35])/58320+(tr5*(-6981616320*p[31]-18400470*p[32]+4176542220*p[34]+89902544*p[36]+5236887985*p[38]+246297320*p[50]+59230260*p[84]))/39813120+(36320627776*p[37]+12017922532*p[39]-17791790985*p[40]+99504117280*p[51]+601052806688*p[52]+23929025040*p[85])/4021125120},
{F[1,1,4],(tr5*p[48])/4+p[49]},
{F[3,1]*F[1,1,4],(25627*p[33])/32-(246905*p[35])/72-(52873*p[37])/240+(247357*p[39])/480+(17838507*p[40])/103424-(11055*p[51])/32-(421123*p[52])/120+(tr5*(18517875*p[31]+768810*p[32]-6749505*p[34]-211492*p[36]-11296730*p[38]-331650*p[50]-119365*p[84]))/3840-(23873*p[85])/192},
{F[3,2]*F[1,1,4],(-9*p[33])/8+(46*p[35])/15-(69*p[39])/80-(207*p[40])/1616+(tr5*(-276*p[31]-18*p[32]+115*p[38]+8*p[50]))/64+p[51]/2+(23*p[52])/10},
{F[3,3]*F[1,1,4],(1091*p[33])/144+(46133*p[35])/405+(4147*p[37])/270-(13873*p[39])/864-(14783*p[40])/2424+(3451*p[51])/108+(8407*p[52])/54+(tr5*(-2767980*p[31]+32730*p[32]+2276220*p[34]+66352*p[36]+2284595*p[38]+138040*p[50]-74880*p[84]))/17280-(52*p[85])/3},
{F[3,4]*F[1,1,4],(tr5*(-677261820*p[31]-34522590*p[32]+273934560*p[34]+9358432*p[36]+419217425*p[38]+13246960*p[50]-3059640*p[84]))/829440+(-20920689540*p[33]+72963673408*p[35]+5671209792*p[37]-14952576714*p[39]-4199692185*p[40]+8027657760*p[51]+76856667504*p[52]-1854141840*p[85])/125660160},
{F[3,5]*F[1,1,4],(3353*p[33])/576+(50627*p[35])/1620+(2929*p[37])/1080+(9553*p[39])/17280-(51467*p[40])/38784+(4105*p[51])/432+(49967*p[52])/1080+(tr5*(-3037620*p[31]+100590*p[32]+2958420*p[34]+46864*p[36]+2807705*p[38]+164200*p[50]-74880*p[84]))/69120-(13*p[85])/3},
{F[3,6]*F[1,1,4],(80017*p[33])/216-(1533443*p[35])/972-(57907*p[37])/648+(2879389*p[39])/12960+(35056663*p[40])/465408-(179555*p[51])/1296-(630932*p[52])/405+(tr5*(23001645*p[31]+960204*p[32]-7283091*p[34]-231628*p[36]-13556999*p[38]-359110*p[50]-218727*p[84]))/10368-(8101*p[85])/96},
{F[3,7]*F[1,1,4],(63*p[33])/32-p[35]/2-p[37]/4+(801*p[39])/320+(1971*p[40])/12928+(tr5*(180*p[31]+126*p[32]+876*p[34]-16*p[36]+485*p[38]+24*p[50]))/256+(3*p[51])/8+(29*p[52])/20},
{F[3,8]*F[1,1,4],(21*p[33])/2-(8*p[35])/3-(4*p[37])/3+(187*p[39])/20+(441*p[40])/808+(tr5*(180*p[31]+126*p[32]+876*p[34]-16*p[36]+437*p[38]+24*p[50]))/48+2*p[51]+(116*p[52])/15},
{F[3,9]*F[1,1,4],(-1465*p[33])/256+(532*p[35])/9+(2633*p[37])/480-(1115*p[39])/1536-(652443*p[40])/206848+(263*p[51])/64+(4943*p[52])/64+(tr5*(-2553600*p[31]-43950*p[32]+1895100*p[34]+42128*p[36]+2070485*p[38]+31560*p[50]-55580*p[84]))/30720-(2779*p[85])/384},
{F[3,10]*F[1,1,4],(33*p[33])/32-(49*p[35])/30-(3*p[37])/20+(191*p[39])/320+(1341*p[40])/12928+(tr5*(2940*p[31]+330*p[32]-1980*p[34]-48*p[36]-2105*p[38]-120*p[50]))/1280-(3*p[51])/8-(41*p[52])/20},
{F[3,11]*F[1,1,4],(-533*p[33])/144-(46223*p[35])/405-(4237*p[37])/270+(82163*p[39])/4320+(60761*p[40])/9696-(3397*p[51])/108-(41423*p[52])/270+(tr5*(2773380*p[31]-15990*p[32]-2197380*p[34]-67792*p[36]-2237525*p[38]-135880*p[50]+74880*p[84]))/17280+(52*p[85])/3},
{F[3,12]*F[1,1,4],(506027*p[33])/6912-(7762417*p[35])/19440-(6371*p[37])/324+(7664737*p[39])/207360+(954131*p[40])/58176-(12665*p[51])/324-(9946979*p[52])/25920+(tr5*(93149004*p[31]+3036162*p[32]-26214744*p[34]-815488*p[36]-54170135*p[38]-1621120*p[50]-2089584*p[84]))/165888-(4837*p[85])/96},
{F[3,13]*F[1,1,4],(-1967*p[33])/576-(54209*p[35])/1620-(3379*p[37])/1080+(41153*p[39])/17280+(29671*p[40])/19392-(3835*p[51])/432-(48473*p[52])/1080+(tr5*(3252540*p[31]-59010*p[32]-2564220*p[34]-54064*p[36]-2673335*p[38]-153400*p[50]+74880*p[84]))/69120+(13*p[85])/3},
{F[3,14]*F[1,1,4],(tr5*(198268944*p[31]+8017890*p[32]-30065172*p[34]-1239728*p[36]-102788755*p[38]-1849688*p[50]-4442796*p[84]))/331776+(48588413400*p[33]-213601742336*p[35]-3*(2504250560*p[37]-7609674916*p[39]-2771568315*p[40]+3736369760*p[51]+61497988576*p[52]+8974447920*p[85]))/502640640},
{F[3,15]*F[1,1,4],(9*p[33])/8-(46*p[35])/15+(tr5*(276*p[31]+18*p[32]-115*p[38]))/64+(23*(303*p[39]+45*p[40]-808*p[52]))/8080},
{F[3,16]*F[1,1,4],(128*p[35])/15+4*tr5*(-3*p[31]+p[38])-(32*p[39])/5-(63*p[40])/101+(32*p[52])/5},
{F[3,17]*F[1,1,4],(1907*p[33])/192+(80633*p[35])/540+(1303*p[37])/72-(20753*p[39])/1152-(98723*p[40])/12928+(5947*p[51])/144+(14609*p[52])/72+(tr5*(-967596*p[31]+11442*p[32]+785484*p[34]+20848*p[36]+797351*p[38]+47576*p[50]-24960*p[84]))/4608-(65*p[85])/3},
{F[3,18]*F[1,1,4],(374027*p[33])/1152-(1867021*p[35])/1296-(326563*p[37])/4320+(6435091*p[39])/34560+(40610339*p[40])/620544-(206719*p[51])/1728-(5985407*p[52])/4320+(tr5*(280053150*p[31]+11220810*p[32]-79071270*p[34]-2612504*p[36]-161156305*p[38]-4134380*p[50]-3847230*p[84]))/138240-(14249*p[85])/128},
{F[3,19]*F[1,1,4],(3*p[33])/4-(4*p[35])/15+(31*p[39])/48+(27*p[40])/404+(tr5*(72*p[31]+36*p[32]-108*p[34]-53*p[38]-16*p[50]))/192-p[51]/3-p[52]/2},
{F[3,20]*F[1,1,4],(485*p[33])/288-(3046*p[35])/81-(1108*p[37])/135+(22195*p[39])/1728+(210877*p[40])/77568-(298*p[51])/27-(2783*p[52])/54+(tr5*(1827600*p[31]+14550*p[32]-1512000*p[34]-70912*p[36]-1447505*p[38]-95360*p[50]+62400*p[84]))/34560+(65*p[85])/9},
{F[3,21]*F[1,1,4],(-25555*p[33])/96+(398527*p[35])/360+(51593*p[37])/720-(254231*p[39])/1440-(5807673*p[40])/103424+(32173*p[51])/288+(404519*p[52])/360+(tr5*(-17933715*p[31]-766650*p[32]+6337425*p[34]+206372*p[36]+10818070*p[38]+321730*p[50]+101445*p[84]))/11520+(6763*p[85])/192},
{F[3,22]*F[1,1,4],(-9*p[33])/4+(92*p[35])/15+(tr5*(-276*p[31]-18*p[32]+107*p[38]))/32-(109*p[39])/40-(261*p[40])/808+(23*p[52])/5},
{F[3,23]*F[1,1,4],(tr5*p[38])/8+p[39]/2+(27*p[40])/808},
{F[3,24]*F[1,1,4],(-13*p[33])/16-p[35]/45+p[37]/6-(553*p[39])/480-(381*p[40])/6464+(tr5*(12*p[31]-78*p[32]-876*p[34]+16*p[36]-525*p[38]-24*p[50]))/384-p[51]/4-(37*p[52])/30},
{F[3,25]*F[1,1,4],(-3*p[33])/2-(8*p[35])/3-(2*p[37])/5-(5*p[39])/4-(9*p[40])/404+(tr5*(15*p[31]-(3*p[32])/2-(2*p[36])/5-(33*p[38])/4+p[50]))/4+p[51]-2*p[52]},
{F[3,31]*F[1,1,4],(tr5*(2352135480*p[31]+16833030*p[32]-647904480*p[34]-31888448*p[36]-1436529025*p[38]-59910800*p[50]-20317440*p[84]))/7050240+(20401632360*p[33]-506806791424*p[35]-3*(12882932992*p[37]+14750192308*p[39]-5103769275*p[40]+24203963200*p[51]+161602152512*p[52]+8208245760*p[85]))/2136222720},
{F[3,32]*F[1,1,4],(tr5*(363695448*p[31]+6217518*p[32]-123574944*p[34]+1123520*p[36]-234177389*p[38]-7865680*p[50]-6041856*p[84]))/1880064+(37678159080*p[33]-391821229312*p[35]+6808531200*p[37]-41114308764*p[39]+11860532865*p[40]-47666020800*p[51]-393714476736*p[52]-36613647360*p[85])/2848296960},
{F[3,33]*F[1,1,4],(-31159*p[33])/9792+(430841*p[35])/6885+(38798*p[37])/2295-(365849*p[39])/293760-(5481287*p[40])/2637312+(5113*p[51])/459+(132493*p[52])/2295+(tr5*(-103401840*p[31]-934770*p[32]+23791440*p[34]+4966144*p[36]+58991015*p[38]+3272320*p[50]+1662720*p[84]))/1175040+(866*p[85])/153},
{F[3,34]*F[1,1,4],(86387*p[33])/9792+(3783637*p[35])/13770+(285181*p[37])/4590+(624841*p[39])/293760-(20639279*p[40])/2637312+(124025*p[51])/3672+(3802649*p[52])/18360+(tr5*(-454036440*p[31]+2591610*p[32]+2281440*p[34]+18251584*p[36]+213573185*p[38]+9922000*p[50]+5310720*p[84]))/1175040+(922*p[85])/51},
{F[3,35]*F[1,1,4],(27*p[33])/32-(33*p[35])/10+(11*p[37])/20+(207*p[39])/320+(1539*p[40])/12928+(tr5*(5940*p[31]+270*p[32]-1500*p[34]+176*p[36]-3265*p[38]-40*p[50]))/1280-p[51]/8-(31*p[52])/10},
{F[3,36]*F[1,1,4],(9899*p[33])/3264+(30883*p[35])/1530+(12209*p[37])/1530+(2269*p[39])/2176-(532527*p[40])/879104+(3677*p[51])/1224+(20261*p[52])/1224+(tr5*(-11117880*p[31]+296970*p[32]+1038720*p[34]+781376*p[36]+5775185*p[38]+294160*p[50]-206080*p[84]))/391680-(322*p[85])/153},
{F[3,37]*F[1,1,4],(tr5*(-2352135480*p[31]-16833030*p[32]+688884000*p[34]+31888448*p[36]+1460433745*p[38]+58148240*p[50]+20317440*p[84]))/28200960+(-20401632360*p[33]+506806791424*p[35]+38648798976*p[37]+50045081052*p[39]-15311307825*p[40]+70475666880*p[51]+491428747968*p[52]+24624737280*p[85])/8544890880},
{F[3,38]*F[1,1,4],(tr5*(36*p[34]+21*p[38]-4*p[50]))/32+(21*p[39]-20*p[51]+24*p[52])/40},
{F[3,39]*F[1,1,4],(17*tr5*(12*p[34]+7*p[38]))/64+(17*(7*p[39]+8*p[52]))/80},
{F[3,40]*F[1,1,4],(tr5*(2352135480*p[31]+16833030*p[32]-655395360*p[34]-31888448*p[36]-1440898705*p[38]-59323280*p[50]-20317440*p[84]))/9400320+(20401632360*p[33]-506806791424*p[35]-3*(12882932992*p[37]+15103262452*p[39]-5103769275*p[40]+23966605120*p[51]+162005661248*p[52]+8208245760*p[85]))/2848296960},
{F[3,42]*F[1,1,4],(tr5*p[50])/4+p[51]},
{F[3,43]*F[1,1,4],(2*p[37])/15+p[39]+(27*p[40])/808-p[52]/3+(tr5*(-75*p[34]+4*p[36]-5*p[38]+5*p[84]))/120+p[85]/6},
{F[3,44]*F[1,1,4],(-9899*p[33])/3264-(30883*p[35])/1530-(12209*p[37])/1530-(21659*p[39])/32640+(532527*p[40])/879104-(5309*p[51])/1224-(98653*p[52])/6120+(tr5*(11117880*p[31]-296970*p[32]-720480*p[34]-781376*p[36]-5589545*p[38]-424720*p[50]+206080*p[84]))/391680+(322*p[85])/153},
{F[3,45]*F[1,1,4],(tr5*(15*p[34]+7*p[38]))/8+p[52]},
{F[3,47]*F[1,1,4],(3*tr5*(12*p[34]+7*p[38]))/64+(3*(7*p[39]+8*p[52]))/80},
{F[3,48]*F[1,1,4],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,49]*F[1,1,4],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,50]*F[1,1,4],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,51]*F[1,1,4],(8903*p[33])/1632-(602462*p[35])/2295-(16952*p[37])/765-(674291*p[39])/48960+(3729343*p[40])/439552-(6508*p[51])/153-(400487*p[52])/1530+(tr5*(72295440*p[31]+267090*p[32]-23821440*p[34]-1084928*p[36]-45528835*p[38]-2082560*p[50]-566400*p[84]))/195840-(590*p[85])/51},
{F[3,52]*F[1,1,4],(25655*p[33])/6528-(1801589*p[35])/9180-(97513*p[37])/6120-(2002847*p[39])/195840+(11147977*p[40])/1758208-(77569*p[51])/2448-(301211*p[52])/1530+(tr5*(216190680*p[31]+769650*p[32]-72971880*p[34]-3120416*p[36]-136945375*p[38]-6205520*p[50]-1699200*p[84]))/783360-(295*p[85])/34},
{F[3,53]*F[1,1,4],(-8851*p[33])/3264-(67393*p[35])/918-(42163*p[37])/3060-(197*p[39])/97920+(2409751*p[40])/879104-(19561*p[51])/1224-(236309*p[52])/3060+(tr5*(40435800*p[31]-265530*p[32]-16278360*p[34]-1349216*p[36]-26466805*p[38]-1564880*p[50]+157440*p[84]))/391680+(82*p[85])/51},
{F[3,54]*F[1,1,4],(85*p[33])/3-(44192*p[35])/135-(112*p[37])/9+(107*p[39])/90+(8837*p[40])/808-(424*p[51])/9-(15676*p[52])/45+(tr5*(33144*p[31]+510*p[32]-13884*p[34]-224*p[36]-21925*p[38]-848*p[50]-840*p[84]))/72-(140*p[85])/3},
{F[3,55]*F[1,1,4],(13*tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/5760+(13*(18180*p[33]-71104*p[35]-3*(3232*p[37]+3838*p[39]-855*p[40]+8080*p[51]+35552*p[52])))/872640},
{F[3,56]*F[1,1,4],(-5741*p[33])/6528+(585071*p[35])/9180+(31099*p[37])/6120+(614213*p[39])/195840-(3609187*p[40])/1758208+(24451*p[51])/2448+(96539*p[52])/1530+(tr5*(-70208520*p[31]-172230*p[32]+22468920*p[34]+995168*p[36]+43863685*p[38]+1956080*p[50]+566400*p[84]))/783360+(295*p[85])/102},
{F[3,57]*F[1,1,4],(3*p[33])/8-(22*p[35])/15-(3*p[37])/5-(19*p[39])/80+(171*p[40])/3232+(tr5*(660*p[31]+30*p[32]-60*p[34]-48*p[36]-355*p[38]-40*p[50]))/320-p[51]/2-(6*p[52])/5},
{F[3,58]*F[1,1,4],(17*p[33])/16-(187*p[35])/45+(17*tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-(17*(3232*p[37]+3838*p[39]-855*p[40]+8080*p[51]+35552*p[52]))/96960},
{F[3,59]*F[1,1,4],(8325*p[33])/2176-(66587*p[35])/340-(11069*p[37])/680-(221103*p[39])/21760+(11122137*p[40])/1758208-(8581*p[51])/272-(16597*p[52])/85+(tr5*(23971320*p[31]+83250*p[32]-7894920*p[34]-354208*p[36]-15092015*p[38]-686480*p[50]-188800*p[84]))/87040-(295*p[85])/34},
{F[3,61]*F[1,1,4],(4*p[37])/5+(tr5*(-75*p[34]+4*p[36]-35*p[38]))/20-2*p[52]},
{F[3,62]*F[1,1,4],(tr5*(150*p[34]-8*p[36]+85*p[38]+5*p[84]))/120+(-8*p[37]+5*(3*p[39]+4*p[52]+p[85]))/30},
{F[3,63]*F[1,1,4],(-2*p[37])/5+(tr5*(75*p[34]-4*p[36]+35*p[38]))/40+p[52]},
{F[3,65]*F[1,1,4],(3*p[33])/16-(11*p[35])/15-p[37]/10-(19*p[39])/160+(171*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/640-p[51]/4-(11*p[52])/10},
{F[3,66]*F[1,1,4],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,67]*F[1,1,4],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,68]*F[1,1,4],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,69]*F[1,1,4],(tr5*(241878120*p[31]+947850*p[32]-136822560*p[34]-4522688*p[36]-177158935*p[38]-9736880*p[50]-710400*p[84]))/3525120+(1148794200*p[33]-52116672256*p[35]-3*(1827165952*p[37]+174508204*p[39]-671437125*p[40]+3933699520*p[51]+20399343296*p[52]+287001600*p[85]))/1068111360},
{F[3,71]*F[1,1,4],(-2*p[37])/5+(tr5*((-2*p[36])/5+p[50]))/4+p[51]},
{F[3,78]*F[1,1,4],p[33]/2+(4*p[35])/9-p[39]/4+(21*p[40])/3232-p[51]/3+(2*p[52])/3+(tr5*(-30*p[31]+6*p[32]+30*p[34]+25*p[38]-4*p[50]-2*p[84]))/48-p[85]/6},
{F[3,79]*F[1,1,4],-4*p[33]+tr5*(6*p[31]-p[32]-(23*p[38])/6)-(2*(3232*p[35]+3131*p[39]+135*p[40]+2424*p[52]))/1515},
{F[3,80]*F[1,1,4],p[33]/2+(4*p[35])/9-p[39]/4+(21*p[40])/3232+(2*p[51])/3-p[52]/3+(tr5*(-30*p[31]+6*p[32]-60*p[34]-17*p[38]+8*p[50]-2*p[84]))/48-p[85]/6},
{F[3,81]*F[1,1,4],-p[33]/2-(4*p[35])/9-(2*p[37])/15-(3*p[39])/4-(129*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-115*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[3,82]*F[1,1,4],-p[33]/2-(4*p[35])/9-(2*p[37])/15-p[39]/4-(21*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-85*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[1,1,1]*F[1,1,4],(tr5*p[53])/4+p[54]},
{F[1,1,1]^2*F[1,1,4],-p[6]/6-(9*p[8])/4+3*p[10]-p[12]/24+(9*p[14])/8+(3*p[24])/2+(3*p[26])/2+p[28]/2-p[30]+(7*p[33])/8+(4*p[35])/27-(23*p[37])/9+(209*p[39])/48+(2171*p[40])/6464+(79*p[51])/24+(43*p[52])/12-(3*p[85])/2-p[93]+(4*p[125])/3-p[127]/6-(3*p[129])/8+(5*p[131])/6+(5*p[133])/6-(5*p[134])/4+(5*p[139])/12-p[143]/2-p[147]/2-p[149]/6+p[151]/3-(5*p[153])/12-p[155]/6-p[157]/3-p[159]/6-(7*p[161])/6+(tr5*(-24*p[5]-324*p[7]+432*p[9]-6*p[11]+162*p[13]+216*p[23]+216*p[25]-288*p[27]-144*p[29]-5520*p[31]+126*p[32]-1650*p[34]+64*p[36]+2433*p[38]+474*p[50]-216*p[84]-144*p[92]+192*p[124]-24*p[126]-54*p[128]+120*p[130]+120*p[132]-180*p[137]+60*p[138]+288*p[142]-72*p[146]-24*p[148]+48*p[150]-60*p[152]-24*p[154]+132*p[156]-24*p[158]-168*p[160]+360*p[162]))/576+(5*p[163])/4},
{F[1,1,1]^3*F[1,1,4],(tr5*(7692257760*p[31]+302049330*p[32]-2653636740*p[34]-80972144*p[36]-4635380155*p[38]-143409080*p[50]-91575900*p[84]))/4976640+(366083787960*p[33]-1657425138688*p[35]-3*(32712746176*p[37]-77852393780*p[39]-26324141715*p[40]+57937268320*p[51]+557298850400*p[52]+36996663600*p[85]))/1507921920},
{F[1,1,2]*F[1,1,4],(tr5*p[55])/4+p[56]},
{F[1,1,1]*F[1,1,2]*F[1,1,4],-p[6]/8+(9*p[8])/2+p[22]/8+p[26]-12*p[28]-9*p[33]+36*p[35]+(72*p[37])/5-(23*p[39])/6-(2637*p[40])/3232+(25*p[51])/2+8*p[52]+2*p[99]-p[125]-p[127]/2-(7*p[129])/2-2*p[133]+6*p[134]+12*p[143]-p[149]-p[153]-p[157]/2+(tr5*(-3*p[5]+108*p[7]+3*p[21]+24*p[25]-540*p[31]-216*p[32]+900*p[34]+580*p[38]+300*p[50]+48*p[98]-24*p[124]-12*p[126]-84*p[128]-48*p[132]+144*p[137]-24*p[148]-24*p[152]-156*p[156]-12*p[160]))/96-p[161]/2+6*p[163]},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-587*p[33])/96+(13837*p[35])/270+(383*p[37])/180-(335*p[39])/576-(20837*p[40])/12928+(311*p[51])/72+(1679*p[52])/36+(tr5*(-830220*p[31]-17610*p[32]+177180*p[34]+6128*p[36]+468445*p[38]+12440*p[50]+14400*p[84]))/11520+5*p[85]},
{F[1,1,2]^2*F[1,1,4],p[6]/24+p[22]/48-p[24]/4+p[26]/2-2*p[28]-(19*p[33])/12+(214*p[35])/27+(13*p[37])/5-(349*p[39])/72-(3019*p[40])/6464+(25*p[51])/12+(22*p[52])/9-(13*p[85])/18-p[125]/3-p[127]/3-(7*p[129])/12-p[133]/6+(13*p[134])/12+(13*p[143])/6-p[149]/6-p[153]/6+p[157]/3+p[159]/6-p[161]/12+(tr5*(6*p[5]+3*p[21]-2*(18*p[23]-36*p[25]-12*p[27]+870*p[31]+114*p[32]-450*p[34]-267*p[38]-150*p[50]+52*p[84]+24*p[124]+24*p[126]+42*p[128]+12*p[132]-78*p[137]+12*p[148]+12*p[152]+54*p[156]-12*p[158]+6*p[160]+12*p[162])))/576+(11*p[163])/12},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(-131*p[33])/48+(1321*p[35])/135+(61*p[37])/45-(14803*p[39])/1440-(3487*p[40])/3232+(31*p[51])/18+(419*p[52])/45+(tr5*(-79260*p[31]-3930*p[32]+21300*p[34]+1952*p[36]+32125*p[38]+2480*p[50]-1200*p[84]))/5760-(5*p[85])/6},
{F[1,1,2]^3*F[1,1,4],(18527*p[33])/1728+(33017*p[35])/486+(2221*p[37])/324-(695447*p[39])/51840-(1807763*p[40])/465408+(13817*p[51])/648+(40249*p[52])/405+(tr5*(-3962040*p[31]+111162*p[32]+3765768*p[34]+71072*p[36]+3467221*p[38]+221072*p[50]-117792*p[84]))/41472-(409*p[85])/36},
{F[1,1,3]*F[1,1,4],(tr5*p[57])/4+p[58]},
{F[1,1,1]*F[1,1,3]*F[1,1,4],p[6]/12+(9*p[8])/4-2*p[10]-p[12]/12-(9*p[14])/4-(5*p[24])/2-(5*p[26])/3-(16*p[28])/3+p[30]-(5*p[33])/4+(364*p[35])/27+(358*p[37])/45-(25*p[39])/8-(257*p[40])/808-(67*p[51])/18-(98*p[52])/9+3*p[85]+p[93]+p[127]/3+p[129]+(2*p[131])/3+p[133]/6+(17*p[134])/6-(7*p[139])/6+(16*p[143])/3+(2*p[147])/3+(2*p[149])/3-p[151]/3+p[153]/2+(2*p[155])/3+p[157]/6+p[159]/3+2*p[161]+(tr5*(p[5]/12+(9*p[7])/4-2*p[9]-p[11]/12-(9*p[13])/4-(5*p[23])/2-(5*p[25])/3+p[27]/3+p[29]+(55*p[31])/6-(5*p[32])/4-(145*p[34])/2+(52*p[36])/45-(2969*p[38])/72-(67*p[50])/18+3*p[84]+p[92]+p[126]/3+p[128]+(2*p[130])/3+p[132]/6+(17*p[137])/6-(7*p[138])/6-p[142]/3+(2*p[146])/3+(2*p[148])/3-p[150]/3+p[152]/2+(2*p[154])/3-(8*p[156])/3+p[158]/3+2*p[160]-(8*p[162])/3))/4+p[163]/6},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(-606895*p[33])/4608+(322433*p[35])/810+(tr5*(-309535680*p[31]-18206850*p[32]+205438980*p[34]+6781552*p[36]+221485235*p[38]+11354680*p[50]-8270820*p[84]))/552960+(2739747008*p[37]-7609854292*p[39]-1677706515*p[40]+4587290720*p[51]+27739968352*p[52]-3341411280*p[85])/55848960},
{F[1,1,2]*F[1,1,3]*F[1,1,4],p[6]/8-p[28]+(8*p[35])/3+(6*p[37])/5-(153*p[40])/1616-p[127]/2+p[134]/2+(tr5*(p[5]-4*p[126]+4*p[137]))/32+p[143]+p[157]/2+p[163]/2},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(11*p[33])/2-(911*p[35])/27-(2*p[37])/5+(89*p[39])/80+(485*p[40])/404-p[51]-(2957*p[52])/90+(tr5*((4555*p[31])/24+(11*p[32])/2-(453*p[34])/8-(2*p[36])/5-(16399*p[38])/144-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(-239*p[35])/30-p[37]/5-(77*p[39])/32+(639*p[40])/3232-p[51]/2-(39*p[52])/4+(tr5*(7170*p[31]-4530*p[34]-32*p[36]-5845*p[38]-80*p[50]-160*p[84]))/640-p[85]},
{F[1,1,3]^2*F[1,1,4],(7*p[6])/48+(9*p[8])/8-(5*p[10])/4+(5*p[12])/48-p[24]-(17*p[26])/12-(19*p[28])/12+p[30]/4+(3*p[33])/2+(46*p[35])/27+(103*p[37])/45+(7*p[39])/4-(5*p[40])/64+(25*p[51])/9+(16*p[52])/9+(3*p[85])/4+p[93]-p[125]+p[127]/3-p[129]-(4*p[131])/3-(5*p[133])/6+(19*p[134])/12+p[139]/3+(4*p[143])/3+(5*p[147])/12+p[149]/6-p[151]/3-p[155]/12+p[157]/6+p[159]/12+(3*p[161])/4+(tr5*(105*p[5]+810*p[7]-900*p[9]+75*p[11]-720*p[23]-1020*p[25]+1140*p[27]+180*p[29]+27300*p[31]+1080*p[32]+36900*p[34]-1088*p[36]+5740*p[38]+2000*p[50]+540*p[84]+720*p[92]-720*p[124]+240*p[126]-720*p[128]-960*p[130]-600*p[132]+1140*p[137]+240*p[138]-1320*p[142]+300*p[146]+120*p[148]-240*p[150]-60*p[154]-1020*p[156]+60*p[158]+540*p[160]-1020*p[162]))/2880+p[163]/6},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(tr5*(-291310440*p[31]-11743350*p[32]+14111700*p[34]+786032*p[36]+138092665*p[38]+660920*p[50]+7167420*p[84]))/552960+(-14232940200*p[33]+62767689472*p[35]+952670784*p[37]-5378452404*p[39]-2157748605*p[40]+801035040*p[51]+49356217824*p[52]+8686913040*p[85])/167546880},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],-p[33]/8-(143*p[35])/27+(tr5*(8580*p[31]-36*p[32]-4625*p[38]))/1152-(69*p[39])/32-(145*p[40])/6464-(143*p[52])/36},
{F[1,1,3]^3*F[1,1,4],(tr5*(-954373530*p[31]+83822550*p[32]+1339394160*p[34]+14710864*p[36]+1201129265*p[38]+50079880*p[50]+51388560*p[84]))/10575360+(203185861200*p[33]+411271366528*p[35]+3*(11886378112*p[37]+105609109144*p[39]-637674435*p[40]+40464543040*p[51]+247115239136*p[52]+41521956480*p[85]))/6408668160},
{F[1,1,4]^2,(-17*p[28])/3-(13*p[30])/4-(83*p[33])/12+(98*p[35])/9+(4*p[37])/9-p[39]/8-(1851*p[40])/6464-p[43]/2+(271*p[51])/72+(77*p[52])/12-p[54]/2-p[56]/2-p[58]/2-p[60]/2-p[64]/2-p[66]/2-p[72]/2-p[75]/2+p[79]/2-p[81]+p[95]/2-p[113]/2-(83*p[129])/24-(5*p[131])/6-(5*p[133])/6+(17*p[134])/6-p[136]/2+(13*p[139])/6+(55*p[143])/12-(7*p[149])/12-(7*p[153])/12+(17*p[163])/6-p[169]/2+(tr5*(-180*p[29]+2880*p[31]-156*p[32]-495*p[34]-352*p[36]-1869*p[38]-869*p[50]-36*p[53]-36*p[55]-36*p[57]-36*p[65]-36*p[71]+36*p[78]-36*p[104]-36*p[112]+207*p[128]+54*p[130]+54*p[132]-252*p[137]+120*p[138]-60*p[142]+72*p[148]+72*p[152]+270*p[156]-18*p[158]+36*p[166]+36*p[170]))/288},
{F[1,1,1]*F[1,1,4]^2,(-5*p[6])/24-(9*p[8])/4-p[12]/12+(9*p[14])/8+3*p[24]+3*p[26]+3*p[28]-p[30]/2-(19*p[33])/8-(136*p[35])/27-(25*p[37])/9+p[39]/16+(1831*p[40])/6464+(61*p[51])/24+(85*p[52])/12-3*p[85]-2*p[93]+(2*p[125])/3+p[127]/6-(5*p[129])/8+p[131]/6+(2*p[133])/3-(5*p[134])/4+(7*p[139])/12-2*p[143]-p[147]-(4*p[149])/3+(2*p[151])/3-(7*p[153])/12-p[155]/3-(2*p[157])/3-p[159]/3-(7*p[161])/3+(tr5*(-30*p[5]-324*p[7]-12*p[11]+162*p[13]+432*p[23]+432*p[25]+72*p[27]-72*p[29]-1320*p[31]-342*p[32]+6330*p[34]+32*p[36]+3579*p[38]+366*p[50]-432*p[84]-288*p[92]+96*p[124]+24*p[126]-90*p[128]+24*p[130]+96*p[132]-180*p[137]+84*p[138]+72*p[142]-144*p[146]-192*p[148]+96*p[150]-84*p[152]-48*p[154]+84*p[156]-48*p[158]-336*p[160]+360*p[162]))/576+(5*p[163])/4},
{F[1,1,1]^2*F[1,1,4]^2,(-3066067*p[33])/4608+(270785*p[35])/81+(tr5*(-519907200*p[31]-18396402*p[32]+148358436*p[34]+4870256*p[36]+301207579*p[38]+8274488*p[50]+8537436*p[84]))/110592+(9837917120*p[37]-21512429956*p[39]-8159819535*p[40]+16714465760*p[51]+179986211296*p[52]+17245620720*p[85])/55848960},
{F[1,1,2]*F[1,1,4]^2,p[6]/3-(15*p[8])/4-p[22]/3-p[24]/2-2*p[26]+23*p[28]+(97*p[33])/12-(1732*p[35])/27-(136*p[37])/5-(269*p[39])/72+(485*p[40])/808-(143*p[51])/6-(82*p[52])/9-(13*p[85])/9-6*p[99]-(2*p[125])/3-(2*p[127])/3+(35*p[129])/6+(25*p[133])/6-(34*p[134])/3-(68*p[143])/3+(8*p[149])/3+(8*p[153])/3+(13*p[157])/6+p[159]/3+(4*p[161])/3+(tr5*(24*p[5]-270*p[7]-24*p[21]-36*p[23]-144*p[25]+24*p[27]+1500*p[31]+582*p[32]-3420*p[34]-2565*p[38]-1716*p[50]-104*p[84]-432*p[98]-48*p[124]-48*p[126]+420*p[128]+300*p[132]-816*p[137]+192*p[148]+192*p[152]+972*p[156]+24*p[158]+96*p[160]-24*p[162]))/288-(35*p[163])/3},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(527*p[33])/48-(7861*p[35])/135-(383*p[37])/90+(15607*p[39])/1440+(18443*p[40])/6464-(311*p[51])/36-(5407*p[52])/90+(tr5*(471660*p[31]+15810*p[32]-177180*p[34]-6128*p[36]-287185*p[38]-12440*p[50]-14400*p[84]))/5760-10*p[85]},
{F[1,1,2]^2*F[1,1,4]^2,(-1639*p[33])/288-(161989*p[35])/810-(14717*p[37])/540+(365701*p[39])/8640+(224923*p[40])/19392-(11957*p[51])/216-(72953*p[52])/270+(tr5*(9719340*p[31]-49170*p[32]-7789380*p[34]-235472*p[36]-7805035*p[38]-478280*p[50]+326880*p[84]))/34560+(227*p[85])/6},
{F[1,1,3]*F[1,1,4]^2,(7*p[6])/48+(9*p[8])/8+p[10]/4+(5*p[12])/48-p[24]-(17*p[26])/12-(31*p[28])/12+p[30]/4+(118*p[35])/27+(103*p[37])/45-(1873*p[40])/6464+(13*p[51])/36-p[52]/18+(3*p[85])/4+p[93]-p[125]/2-p[127]/6-p[129]/4-p[131]/3-p[133]/3+(13*p[134])/12+p[139]/3+(11*p[143])/6+(5*p[147])/12+p[149]/6-p[151]/3-p[155]/12+(2*p[157])/3+p[159]/12+(3*p[161])/4+(tr5*(105*p[5]+810*p[7]+180*p[9]+75*p[11]-720*p[23]-1020*p[25]-300*p[27]+180*p[29]+5700*p[31]+5400*p[34]-224*p[36]-140*p[38]+260*p[50]+540*p[84]+720*p[92]-360*p[124]-120*p[126]-180*p[128]-240*p[130]-240*p[132]+780*p[137]+240*p[138]-240*p[142]+300*p[146]+120*p[148]-240*p[150]-60*p[154]-300*p[156]+60*p[158]+540*p[160]-660*p[162]))/2880+p[163]/6},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(tr5*(3066659880*p[31]+113783370*p[32]-1020146460*p[34]-31108688*p[36]-1841099095*p[38]-51844520*p[50]-40924980*p[84]))/552960+(137905444440*p[33]-660762982144*p[35]-37703729856*p[37]+80085562764*p[39]+30479541975*p[40]-62835558240*p[51]-660427904544*p[52]-49601075760*p[85])/167546880},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,p[33]+(1763*p[35])/135+(4*p[37])/5-(1051*p[39])/480-(7423*p[40])/6464+2*p[51]+(4481*p[52])/180+(tr5*((-1763*p[31])/24+p[32]+(453*p[34])/4+(4*p[36])/5+(24463*p[38])/288+2*p[50]+4*p[84]))/4+4*p[85]},
{F[1,1,3]^2*F[1,1,4]^2,(tr5*(-196384320*p[31]-8844930*p[32]+123911940*p[34]+2979568*p[36]+144354995*p[38]+4656760*p[50]-717060*p[84]))/368640+(-3573351720*p[33]+14104758272*p[35]+1203745472*p[37]-2067103572*p[39]-849503835*p[40]+1881331040*p[51]+17253291872*p[52]-289692240*p[85])/37232640},
{F[1,1,4]^3,(tr5*(10*p[7]-45*p[29]-52*p[36]+15*p[138]+15*p[140]))/120+(10*p[8]-45*p[30]-52*p[37]+15*p[139]+15*p[141])/30},
{F[1,1,1]*F[1,1,4]^3,(-201133*p[33])/2592+(3811589*p[35])/7290+(33263*p[37])/2430-(304735*p[39])/15552-(11426021*p[40])/698112+(31067*p[51])/972+(438403*p[52])/972+(tr5*(-228695340*p[31]-6033990*p[32]+34346460*p[34]+1064416*p[36]+121229165*p[38]+2485360*p[50]+8034660*p[84]))/311040+(14879*p[85])/144},
{F[1,1,2]*F[1,1,4]^3,(-349*p[33])/27-(138304*p[35])/1215-(497*p[37])/45+(6359*p[39])/1080+(75179*p[40])/14544-(5137*p[51])/162-(14107*p[52])/90+(tr5*(2074560*p[31]-41880*p[32]-1734330*p[34]-35784*p[36]-1758405*p[38]-102740*p[50]+49920*p[84]))/12960+(416*p[85])/27},
{F[1,1,3]*F[1,1,4]^3,(tr5*(-2177259960*p[31]-117589890*p[32]+1075213740*p[34]+36653584*p[36]+1418506715*p[38]+51519880*p[50]-34975260*p[84]))/4976640+(-142518946680*p[33]+469126946048*p[35]+44424143808*p[37]-120368986140*p[39]-30346989255*p[40]+62442094560*p[51]+525599749920*p[52]-42390015120*p[85])/1507921920},
{F[1,1,4]^4,(tr5*(-22539452160*p[31]-1945874550*p[32]-264320100*p[34]+34760592*p[36]+9767563745*p[38]-226680440*p[50]+605032420*p[84]))/112803840+(-2358399954600*p[33]+4856500625408*p[35]+42129837504*p[37]-760527434196*p[39]-232145012475*p[40]-274736693280*p[51]+3599661340896*p[52]+733299293040*p[85])/34179563520},
{F[1,1,5],(-27*p[40])/404},
{F[3,1]*F[1,1,5],(1133*p[33])/32+(10748*p[35])/45+(442*p[37])/15-(2311*p[39])/192-(273081*p[40])/25856+(221*p[51])/3+(3787*p[52])/12+(tr5*((-2687*p[31])/2+(1133*p[32])/32+(8187*p[34])/8+(442*p[36])/15+(209761*p[38])/192+(221*p[50])/3-45*p[84]))/4-45*p[85]},
{F[3,2]*F[1,1,5],(-1133*p[33])/64-(5003*p[35])/45-(427*p[37])/30+(10481*p[39])/1920+(246057*p[40])/51712-(427*p[51])/12-(8563*p[52])/60+(tr5*((5003*p[31])/8-(1133*p[32])/64-445*p[34]-(427*p[36])/30-(189715*p[38])/384-(427*p[50])/12+25*p[84]))/4+25*p[85]},
{F[3,3]*F[1,1,5],(-53*p[33])/32+(130*p[35])/81+(269*p[37])/405-(44317*p[39])/25920-(18365*p[40])/77568-(3*p[51])/2-(2089*p[52])/810+(tr5*((-325*p[31])/36-(53*p[32])/32-(766*p[34])/27+(269*p[36])/405-(55657*p[38])/5184-(3*p[50])/2+(40*p[84])/27))/4+(40*p[85])/27},
{F[3,4]*F[1,1,5],(1133*p[33])/128+(779*p[35])/15+(427*p[37])/60-(10157*p[39])/3840-(223425*p[40])/103424+(427*p[51])/24+(4333*p[52])/60+(tr5*(-1121760*p[31]+33990*p[32]+958080*p[34]+27328*p[36]+960435*p[38]+68320*p[50]-48000*p[84]))/15360-(25*p[85])/2},
{F[3,5]*F[1,1,5],(-853*p[33])/192+(599*p[35])/162-(733*p[37])/1620-(109181*p[39])/51840-(43207*p[40])/155136-(373*p[51])/72-(30739*p[52])/3240+(tr5*(-1078200*p[31]-230310*p[32]-4766880*p[34]-23456*p[36]-1830565*p[38]-268560*p[50]+279840*p[84]))/207360+(583*p[85])/108},
{F[3,6]*F[1,1,5],(1133*p[33])/96+(9286*p[35])/135+(427*p[37])/45-(9509*p[39])/2880-(73955*p[40])/25856+(427*p[51])/18+(4316*p[52])/45+(tr5*(-1114320*p[31]+33990*p[32]+957360*p[34]+27328*p[36]+957275*p[38]+68320*p[50]-48000*p[84]))/11520-(50*p[85])/3},
{F[3,7]*F[1,1,5],(257*p[35])/15+(3*p[37])/10-(57*p[39])/32-(1197*p[40])/1616+(3*p[51])/4+(57*p[52])/4-(3*tr5*(5140*p[31]-560*p[34]-16*p[36]-2565*p[38]-40*p[50]-80*p[84]))/640+(3*p[85])/2},
{F[3,8]*F[1,1,5],(1088*p[35])/15+(8*p[37])/5-(8*p[39])/15-(1179*p[40])/404+4*p[51]+(928*p[52])/15+tr5*(-102*p[31]+14*p[34]+(2*p[36])/5+54*p[38]+p[50]+2*p[84])+8*p[85]},
{F[3,9]*F[1,1,5],(-17*tr5*(12*p[31]-7*p[38]))/64+(17*(6464*p[35]+4242*p[39]+135*p[40]+4848*p[52]))/48480},
{F[3,10]*F[1,1,5],(3*p[35])/5-(9*tr5*(12*p[31]-7*p[38]))/128+(63*p[39])/160+(81*p[40])/6464+(9*p[52])/20},
{F[3,11]*F[1,1,5],(223*p[33])/16+(39502*p[35])/405+(2857*p[37])/405-(45439*p[39])/12960-(158561*p[40])/38784+(139*p[51])/6+(100849*p[52])/810+(tr5*(-7110360*p[31]+180630*p[32]+4991520*p[34]+91424*p[36]+5602105*p[38]+300240*p[50]-124320*p[84]))/51840-(259*p[85])/27},
{F[3,12]*F[1,1,5],(1133*p[33])/384+(2461*p[35])/135+(427*p[37])/180-(2309*p[39])/11520-(71723*p[40])/103424+(427*p[51])/72+(1124*p[52])/45+(tr5*(-1181280*p[31]+33990*p[32]+976800*p[34]+27328*p[36]+1004795*p[38]+68320*p[50]-48000*p[84]))/46080-(25*p[85])/6},
{F[3,13]*F[1,1,5],(2149*p[33])/192+(83003*p[35])/810+(3611*p[37])/324-(573223*p[39])/51840-(777929*p[40])/155136+(1999*p[51])/72+(447013*p[52])/3240+(tr5*(-5976216*p[31]+116046*p[32]+4752096*p[34]+115552*p[36]+4891901*p[38]+287856*p[50]-149856*p[84]))/41472-(1561*p[85])/108},
{F[3,14]*F[1,1,5],(16*p[35])/9+(tr5*(-960*p[31]+756*p[34]+937*p[38]))/384+(227*p[39])/160+(3*p[40])/202+(143*p[52])/60},
{F[3,15]*F[1,1,5],(-4*p[35])/5+tr5*((9*p[31])/8-(13*p[38])/32)+(19*p[39])/40+(81*p[40])/1616-(3*p[52])/5},
{F[3,16]*F[1,1,5],(653*p[33])/32+(13684*p[35])/45+(92*p[37])/3-(43229*p[39])/960-(397545*p[40])/25856+(230*p[51])/3+(5951*p[52])/15+(tr5*(-328416*p[31]+3918*p[32]+242880*p[34]+5888*p[36]+257959*p[38]+14720*p[50]-7488*p[84]))/768-39*p[85]},
{F[3,17]*F[1,1,5],(-1001*p[33])/64-(6619*p[35])/54-(6247*p[37])/540+(139459*p[39])/17280+(286109*p[40])/51712-(815*p[51])/24-(180649*p[52])/1080+(tr5*(11914200*p[31]-270270*p[32]-9763680*p[34]-199904*p[36]-9976885*p[38]-586800*p[50]+300000*p[84]))/69120+(625*p[85])/36},
{F[3,18]*F[1,1,5],(1133*p[33])/128+(2374*p[35])/45+(427*p[37])/60-(5357*p[39])/3840-(219345*p[40])/103424+(427*p[51])/24+(4373*p[52])/60+(tr5*(-1139520*p[31]+33990*p[32]+959520*p[34]+27328*p[36]+974195*p[38]+68320*p[50]-48000*p[84]))/15360-(25*p[85])/2},
{F[3,19]*F[1,1,5],(1133*p[33])/96+(10744*p[35])/135+(442*p[37])/45-(10841*p[39])/2880-(89507*p[40])/25856+(221*p[51])/9+(9493*p[52])/90+(tr5*((-1343*p[31])/3+(1133*p[32])/96+(4121*p[34])/12+(442*p[36])/45+(210475*p[38])/576+(221*p[50])/9-15*p[84]))/4-15*p[85]},
{F[3,20]*F[1,1,5],-p[33]/72-(1496*p[35])/135-(784*p[37])/405+(17831*p[39])/6480+(13655*p[40])/19392-(88*p[51])/27-(6206*p[52])/405+(tr5*(403920*p[31]-90*p[32]-340800*p[34]-12544*p[36]-329705*p[38]-21120*p[50]+12480*p[84]))/25920+(52*p[85])/27},
{F[3,21]*F[1,1,5],(17*tr5*(12*p[34]+7*p[38]))/384+(17*(7*p[39]+8*p[52]))/480},
{F[3,22]*F[1,1,5],-(tr5*p[38])/4-p[39]-(27*p[40])/404},
{F[3,23]*F[1,1,5],-(tr5*p[38])/8-p[39]/2-(27*p[40])/808},
{F[3,24]*F[1,1,5],(-148*p[35])/15-p[37]/5+(7*p[39])/8+(1413*p[40])/3232-p[51]/2-(25*p[52])/3+(tr5*((111*p[31])/2-7*p[34]-p[36]/5-(679*p[38])/24-p[50]/2-p[84]))/4-p[85]},
{F[3,25]*F[1,1,5],p[33]+(8*p[35])/9+(4*p[37])/15+p[39]/2+(21*p[40])/1616+(tr5*(-5*p[31]+p[32]+(8*p[36]+85*p[38]-20*p[50])/30))/4-(2*p[51])/3+(2*p[52])/3},
{F[3,27]*F[1,1,5],(-2*p[35])/5+(3*tr5*(12*p[31]-7*p[38]))/64-(21*p[39])/80-(27*p[40])/3232-(3*p[52])/10},
{F[3,28]*F[1,1,5],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,29]*F[1,1,5],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,30]*F[1,1,5],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,31]*F[1,1,5],(-1777*p[33])/864-(6412*p[35])/1215-(542*p[37])/405+(74309*p[39])/25920+(111851*p[40])/232704-(295*p[51])/81-(4211*p[52])/405+(tr5*(769440*p[31]-53310*p[32]-1251840*p[34]-34688*p[36]-868955*p[38]-94400*p[50]+111040*p[84]))/103680+(347*p[85])/81},
{F[3,32]*F[1,1,5],(-9529*p[33])/3456+(148133*p[35])/4860+(tr5*(-17775960*p[31]-285870*p[32]-313140*p[34]+104752*p[36]+8397745*p[38]+144760*p[50]+708940*p[84]))/414720+(42319808*p[37]+100365316*p[39]-31919445*p[40]+58483040*p[51]+940663904*p[52]+286411760*p[85])/41886720},
{F[3,33]*F[1,1,5],(-3*tr5*(396*p[34]+167*p[38]))/128+(3*(89*p[39]-264*p[52]))/160},
{F[3,34]*F[1,1,5],tr5*(-23*p[34]-(43*p[38])/4)+(-p[39]-184*p[52])/15},
{F[3,35]*F[1,1,5],(-9*tr5*(12*p[34]+7*p[38]))/128-(9*(7*p[39]+8*p[52]))/160},
{F[3,36]*F[1,1,5],(-133*p[33])/108-(106598*p[35])/1215-(5429*p[37])/810+(3347*p[39])/1296+(86675*p[40])/29088-(4613*p[51])/324-(35411*p[52])/324+(tr5*(3197940*p[31]-7980*p[32]-2113710*p[34]-43432*p[36]-2462035*p[38]-92260*p[50]-12130*p[84]))/25920-(1213*p[85])/648},
{F[3,37]*F[1,1,5],(-70133*p[33])/3456-(2503*p[35])/972+(tr5*(300360*p[31]-420798*p[32]-8770116*p[34]-143888*p[36]-3925943*p[38]-416936*p[50]+563836*p[84]))/82944+(-290653760*p[37]+620030516*p[39]+76656015*p[40]-842210720*p[51]-2442981536*p[52]+1138948720*p[85])/41886720},
{F[3,38]*F[1,1,5],(-88*p[35])/15+(3*tr5*(88*p[31]+124*p[34]+17*p[38]))/32+(3*(p[39]+24*p[52]))/40},
{F[3,39]*F[1,1,5],(-3157*p[33])/32+(4466*p[35])/9+(88*p[37])/15+(47869*p[39])/960-(282471*p[40])/25856-(28*p[51])/3+(4364*p[52])/15+(tr5*(-2679600*p[31]-94710*p[32]-584880*p[34]+5632*p[36]+1025405*p[38]-8960*p[50]+142560*p[84]))/3840+(297*p[85])/2},
{F[3,40]*F[1,1,5],(25655*p[33])/1152-(18791*p[35])/324+(tr5*(11274600*p[31]+769650*p[32]+11831820*p[34]+100528*p[36]+24025*p[38]+364600*p[50]-1080020*p[84]))/138240+(40613312*p[37]-95348444*p[39]+8958555*p[40]+147298400*p[51]+30015584*p[52]-436328080*p[85])/13962240},
{F[3,41]*F[1,1,5],(661*p[33])/108-(20008*p[35])/1215+(349*p[37])/405-(14651*p[39])/3240-(451*p[40])/14544+(589*p[51])/162-(3001*p[52])/810+(tr5*(300120*p[31]+19830*p[32]+210090*p[34]+2792*p[36]-56665*p[38]+11780*p[50]-28630*p[84]))/12960-(2863*p[85])/324},
{F[3,42]*F[1,1,5],(tr5*p[38])/4+p[39]},
{F[3,43]*F[1,1,5],(tr5*p[38])/8+p[39]/2},
{F[3,44]*F[1,1,5],tr5*(4*p[34]+(5*p[38])/3)+(4*(-3*p[39]+8*p[52]))/15},
{F[3,45]*F[1,1,5],-p[33]-(8*p[35])/9-p[39]/2-(21*p[40])/1616+(2*p[51])/3-(4*p[52])/3+(tr5*(30*p[31]-6*p[32]-30*p[34]-31*p[38]+4*p[50]+2*p[84]))/24+p[85]/3},
{F[3,47]*F[1,1,5],(3*tr5*(12*p[34]+7*p[38]))/64+(3*(7*p[39]+8*p[52]))/80},
{F[3,48]*F[1,1,5],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,49]*F[1,1,5],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,50]*F[1,1,5],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,51]*F[1,1,5],-2*tr5*(p[31]+p[34])+(64*p[35])/45-(6*p[40])/101},
{F[3,52]*F[1,1,5],(-7*p[35])/5-p[37]/20-(93*p[39])/160+(837*p[40])/12928-p[51]/8+p[52]/20+(tr5*(1260*p[31]+1320*p[34]-8*p[36]-65*p[38]-20*p[50]-40*p[84]))/640-p[85]/4},
{F[3,53]*F[1,1,5],tr5*(-3*p[34]-(5*p[38])/4)+(3*p[39]-8*p[52])/5},
{F[3,54]*F[1,1,5],tr5*(16*p[34]+(20*p[38])/3)-(16*(3*p[39]-8*p[52]))/15},
{F[3,55]*F[1,1,5],(28*p[35])/5+p[37]/5-(3*p[39])/40-(837*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*((-63*p[31])/2+15*p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[3,56]*F[1,1,5],(317*p[35])/45+(3*p[37])/20-(21*p[39])/32-(4047*p[40])/12928+(3*p[51])/8+(25*p[52])/4+(tr5*(-6340*p[31]+1160*p[34]+24*p[36]+3395*p[38]+60*p[50]+120*p[84]))/640+(3*p[85])/4},
{F[3,57]*F[1,1,5],(42*p[35])/5+(3*p[37])/10+(39*p[39])/80-(2511*p[40])/6464+(3*p[51])/4+(77*p[52])/10+(tr5*(-3780*p[31]+840*p[34]+24*p[36]+2195*p[38]+60*p[50]+120*p[84]))/320+(3*p[85])/2},
{F[3,58]*F[1,1,5],tr5*(-16*p[31]+(20*p[38])/3)+(16*(3232*p[35]-909*p[39]-135*p[40]+2424*p[52]))/4545},
{F[3,59]*F[1,1,5],(-21*p[35])/5-(3*p[37])/20+(9*p[39])/160+(2511*p[40])/12928-(3*p[51])/8-(93*p[52])/20+(3*tr5*(1260*p[31]-600*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/640-(3*p[85])/4},
{F[3,61]*F[1,1,5],(-316*p[35])/15-(3*p[37])/5+(9*p[39])/40+(3087*p[40])/3232-(3*p[51])/2-(93*p[52])/5+(3*tr5*(1580*p[31]-280*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/160-3*p[85]},
{F[3,62]*F[1,1,5],(tr5*(150*p[34]-8*p[36]+85*p[38]-10*p[84]))/120+(-8*p[37]+5*(3*p[39]+4*p[52]-2*p[85]))/30},
{F[3,63]*F[1,1,5],(-4*p[37])/15-p[39]/2-(27*p[40])/808+(2*p[52])/3+(tr5*(150*p[34]-8*p[36]+55*p[38]-10*p[84]))/120-p[85]/3},
{F[3,71]*F[1,1,5],p[33]+(8*p[35])/9+(4*p[37])/15+p[39]+(75*p[40])/1616+(tr5*(-75*p[31]+15*p[32]+4*p[36]+50*p[38]-10*p[50]))/60-(2*p[51])/3+(2*p[52])/3},
{F[3,77]*F[1,1,5],(524*p[35])/15+(11*p[37])/5+(11*p[39])/8-(8127*p[40])/3232+(11*p[51])/2+73*p[52]+(tr5*(-7860*p[31]+14040*p[34]+88*p[36]+10275*p[38]+220*p[50]+440*p[84]))/160+11*p[85]},
{F[3,78]*F[1,1,5],-(tr5*p[38])/8-p[39]/2},
{F[3,80]*F[1,1,5],-p[33]-(8*p[35])/9-p[39]-(21*p[40])/1616+(2*p[51])/3-(4*p[52])/3+(tr5*(15*p[31]-3*p[32]-15*p[34]-17*p[38]+2*p[50]+p[84]))/12+p[85]/3},
{F[3,82]*F[1,1,5],(tr5*p[38])/8+p[39]/2+(27*p[40])/808},
{F[1,1,1]*F[1,1,5],(tr5*p[59])/4+p[60]},
{F[1,1,1]^2*F[1,1,5],-p[6]/16-p[12]/16-(81*p[40])/1616+(3*p[127])/4+p[139]/4+(3*p[151])/4+(tr5*(-p[5]-p[11]+4*(3*p[126]+p[138]+3*p[150]+p[156])))/64+p[157]/4},
{F[1,1,1]^3*F[1,1,5],(14729*p[33])/1152+(70217*p[35])/810+(5827*p[37])/540-(77957*p[39])/34560-(1084631*p[40])/310272+(5827*p[51])/216+(132121*p[52])/1080+(tr5*(-16852080*p[31]+441870*p[32]+14856960*p[34]+372928*p[36]+14719595*p[38]+932320*p[50]-535680*p[84]))/138240-(31*p[85])/2},
{F[1,1,2]*F[1,1,5],(tr5*p[61])/4+p[62]},
{F[1,1,1]*F[1,1,2]*F[1,1,5],-p[6]/8-p[28]+(8*p[35])/3+(6*p[37])/5+3*p[39]+(171*p[40])/1616-p[127]/2+p[134]/2+(tr5*(-p[5]+4*(6*p[38]-p[126]+p[137])))/32+p[143]+p[157]/2+p[163]/2},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(-44*p[35])/9-p[37]/10+(19*p[39])/30+(1491*p[40])/6464-p[51]/4-(62*p[52])/15+(tr5*(1650*p[31]-210*p[34]-6*p[36]-830*p[38]-15*p[50]-30*p[84]))/240-p[85]/2},
{F[1,1,2]^2*F[1,1,5],-p[6]/12+p[8]/8-(5*p[22])/48-p[24]/4-p[26]/2+(19*p[28])/3+(3*p[33])/2-(452*p[35])/27-(37*p[37])/5-(109*p[39])/36-(41*p[40])/3232-(163*p[51])/24-(65*p[52])/36-(13*p[85])/18-2*p[99]-p[125]/3-p[127]/3+(13*p[129])/8+(5*p[133])/4-(37*p[134])/12-(37*p[143])/6+(5*p[149])/6+(5*p[153])/6+(13*p[157])/12+p[159]/6+(5*p[161])/12+(tr5*(-12*p[5]+18*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+240*p[31]+216*p[32]-1710*p[34]-1346*p[38]-978*p[50]-104*p[84]-288*p[98]-48*p[124]-48*p[126]+234*p[128]+180*p[132]-444*p[137]+120*p[148]+120*p[152]+600*p[156]+24*p[158]+60*p[160]-24*p[162]))/576-(13*p[163])/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(167*p[33])/48-(5344*p[35])/135-(64*p[37])/45+(1037*p[39])/720+(9773*p[40])/6464-(29*p[51])/9-(6473*p[52])/180+(tr5*(160320*p[31]+2505*p[32]-33870*p[34]-1024*p[36]-89585*p[38]-2320*p[50]-3240*p[84]))/2880-(9*p[85])/2},
{F[1,1,2]^3*F[1,1,5],(-27755*p[33])/864-(111568*p[35])/405-(14309*p[37])/486+(1674241*p[39])/77760+(3012649*p[40])/232704-(25427*p[51])/324-(461764*p[52])/1215+(tr5*(24098688*p[31]-499590*p[32]-20230656*p[34]-457888*p[36]-20352179*p[38]-1220496*p[50]+676176*p[84]))/62208+(14087*p[85])/324},
{F[1,1,3]*F[1,1,5],(tr5*p[63])/4+p[64]},
{F[1,1,1]*F[1,1,3]*F[1,1,5],p[6]/8+p[12]/8+(81*p[40])/808-p[127]/2-p[139]/2-p[151]/2+(tr5*(p[5]+p[11]-4*(p[126]+p[138]+p[150]+p[156])))/32-p[157]/2},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(-39*p[35])/5-(3*p[37])/10-(9*p[39])/40+(243*p[40])/808-(3*p[51])/4-(151*p[52])/15+(tr5*(5265*p[31]-3795*p[34]-36*p[36]-4255*p[38]-90*p[50]-180*p[84]))/480-(3*p[85])/2},
{F[1,1,2]*F[1,1,3]*F[1,1,5],p[6]/8+p[28]-(8*p[35])/3-(6*p[37])/5+(153*p[40])/1616+p[127]/2-p[134]/2+(tr5*(p[5]+4*p[126]-4*p[137]))/32-p[143]-p[157]/2-p[163]/2},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-8*p[35])/9+tr5*((5*p[31])/4-(9*p[38])/16)+p[39]/12+(21*p[40])/808-(2*p[52])/3},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(581*p[35])/90+p[37]/5+(119*p[39])/480-(993*p[40])/3232+p[51]/2+(517*p[52])/60+(tr5*(-5810*p[31]+4530*p[34]+32*p[36]+4865*p[38]+80*p[50]+160*p[84]))/640+p[85]},
{F[1,1,3]^2*F[1,1,5],(tr5*(-p[5]-p[11]-4*(p[126]-p[138]+p[150]-p[156])))/64+(-101*p[6]-101*p[12]-81*p[40]-404*p[127]+404*p[139]-404*p[151]+404*p[157])/1616},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(-1133*p[33])/64-(4649*p[35])/45-(427*p[37])/30+(7757*p[39])/1920+(219993*p[40])/51712-(427*p[51])/12-(1451*p[52])/10+(tr5*(1115760*p[31]-33990*p[32]-973680*p[34]-27328*p[36]-967315*p[38]-68320*p[50]+48000*p[84]))/7680+25*p[85]},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(8*p[35])/15+(tr5*(-6*p[31]+p[38]))/8-(9*p[39])/10-(117*p[40])/1616+(2*p[52])/5},
{F[1,1,3]^3*F[1,1,5],(1133*p[33])/192+(1951*p[35])/45+(49*p[37])/10-(12577*p[39])/5760-(95875*p[40])/51712+(49*p[51])/4+(9311*p[52])/180+tr5*((-1951*p[31])/32+(1133*p[32])/768+(1729*p[34])/48+(49*p[36])/40+(206051*p[38])/4608+(49*p[50])/16-(17*p[84])/9)-(68*p[85])/9},
{F[1,1,4]*F[1,1,5],(tr5*p[65])/4+p[66]},
{F[1,1,1]*F[1,1,4]*F[1,1,5],p[6]/8+p[28]-(8*p[35])/3-(6*p[37])/5-3*p[39]-(171*p[40])/1616-p[127]/2-p[134]/2+(tr5*(p[5]-4*(6*p[38]+p[126]+p[137])))/32-p[143]-p[157]/2-p[163]/2},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(-1133*p[33])/192-(4886*p[35])/135-(427*p[37])/90+(6041*p[39])/5760+(73739*p[40])/51712-(427*p[51])/36-(8893*p[52])/180+(tr5*(1172640*p[31]-33990*p[32]-961680*p[34]-27328*p[36]-989975*p[38]-68320*p[50]+48000*p[84]))/23040+(25*p[85])/3},
{F[1,1,2]*F[1,1,4]*F[1,1,5],p[6]/6-p[8]/4+(5*p[22])/24+p[24]/2+p[26]-(38*p[28])/3-3*p[33]+(904*p[35])/27+(74*p[37])/5+(109*p[39])/18+(41*p[40])/1616+(163*p[51])/12+(65*p[52])/18+(13*p[85])/9+4*p[99]+(2*p[125])/3+(2*p[127])/3-(13*p[129])/4-(5*p[133])/2+(37*p[134])/6+(37*p[143])/3-(5*p[149])/3-(5*p[153])/3-(13*p[157])/6-p[159]/3-(5*p[161])/6+(tr5*(12*p[5]-18*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-240*p[31]-216*p[32]+1710*p[34]+1346*p[38]+978*p[50]+104*p[84]+288*p[98]+48*p[124]+48*p[126]-234*p[128]-180*p[132]+444*p[137]-120*p[148]-120*p[152]-600*p[156]-24*p[158]-60*p[160]+24*p[162]))/288+(13*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(-167*p[33])/24+(6368*p[35])/135+(101*p[37])/45-(659*p[39])/360-(178*p[40])/101+(89*p[51])/18+(4061*p[52])/90+(tr5*(-95520*p[31]-2505*p[32]+26310*p[34]+808*p[36]+56195*p[38]+1780*p[50]+2160*p[84]))/1440+6*p[85]},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(4529*p[33])/288+(23161*p[35])/162+(1495*p[37])/108-(44641*p[39])/8640-(121925*p[40])/19392+(8299*p[51])/216+(51773*p[52])/270+(tr5*(-1389660*p[31]+27174*p[32]+1095444*p[34]+23920*p[36]+1150787*p[38]+66392*p[50]-38784*p[84]))/6912-(202*p[85])/9},
{F[1,1,3]*F[1,1,4]*F[1,1,5],-p[6]/8-p[28]+(8*p[35])/3+(6*p[37])/5-(153*p[40])/1616+p[127]/2+p[134]/2+(tr5*(-p[5]+4*(p[126]+p[137])))/32+p[143]+p[157]/2+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(18*p[35])/5+(tr5*(-972*p[31]+144*p[34]+587*p[38]))/192+(331*p[39])/240+(27*p[40])/3232+(31*p[52])/10},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-89*p[35])/9-(2*p[37])/5-(83*p[39])/240+(897*p[40])/1616-p[51]-(449*p[52])/30+(tr5*((445*p[31])/8-(453*p[34])/8-(2*p[36])/5-(2531*p[38])/48-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(1133*p[33])/128+(2287*p[35])/45+(427*p[37])/60-(10093*p[39])/3840-(220065*p[40])/103424+(427*p[51])/24+(4277*p[52])/60+(tr5*(-1097760*p[31]+33990*p[32]+955200*p[34]+27328*p[36]+947955*p[38]+68320*p[50]-48000*p[84]))/15360-(25*p[85])/2},
{F[1,1,4]^2*F[1,1,5],(-13*p[6])/48+(7*p[8])/8+(5*p[22])/96+p[24]/8+p[26]/4-(19*p[28])/6-p[33]/2+(235*p[35])/27+(37*p[37])/10+(25*p[39])/18-(125*p[40])/12928+(10*p[51])/3+(37*p[52])/36+(13*p[85])/36+p[99]+(5*p[125])/12+(5*p[127])/12-(3*p[129])/4-p[133]/2+(37*p[134])/24+(37*p[143])/12-(5*p[149])/12-(5*p[153])/12-(5*p[157])/12-p[159]/12-(5*p[161])/24+(tr5*(-78*p[5]+252*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-780*p[31]-144*p[32]+1440*p[34]+1436*p[38]+960*p[50]+104*p[84]+288*p[98]+120*p[124]+120*p[126]-216*p[128]-144*p[132]+444*p[137]-120*p[148]-120*p[152]-564*p[156]-24*p[158]-60*p[160]+24*p[162]))/1152+(13*p[163])/8},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(-167*p[33])/12-(16147*p[35])/270-(404*p[37])/45-(62*p[39])/45+(58327*p[40])/25856-(407*p[51])/18-(3943*p[52])/45+(tr5*(242205*p[31]-10020*p[32]-230955*p[34]-6464*p[36]-221800*p[38]-16280*p[50]+12900*p[84]))/2880+(215*p[85])/12},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(20377*p[33])/1152+(253339*p[35])/810+(11507*p[37])/270-(1813589*p[39])/34560-(5299735*p[40])/310272+(9499*p[51])/108+(461317*p[52])/1080+(tr5*(-60801360*p[31]+611310*p[32]+49914720*p[34]+1472896*p[36]+49853915*p[38]+3039680*p[50]-1777440*p[84]))/138240-(3703*p[85])/72},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(1133*p[33])/128+(8939*p[35])/180+(421*p[37])/60+(479*p[39])/3840-(192225*p[40])/103424+(421*p[51])/24+(2761*p[52])/40+(tr5*(-1072680*p[31]+33990*p[32]+915240*p[34]+26944*p[36]+928175*p[38]+67360*p[50]-49920*p[84]))/15360-13*p[85]},
{F[1,1,4]^3*F[1,1,5],(tr5*(-26149500*p[31]+920250*p[32]+16732860*p[34]+51376*p[36]+20808155*p[38]+1188600*p[50]-424320*p[84]))/622080+(92945250*p[33]+469528800*p[35]+5188976*p[37]+80435087*p[39]-12559725*p[40]+120048600*p[51]+577482448*p[52]-42856320*p[85])/15707520},
{F[1,1,5]^2,(tr5*(-p[61]+p[76]+p[168]))/8+(-p[62]+p[77]+p[169])/2},
{F[1,1,1]*F[1,1,5]^2,p[6]/8+(9*p[8])/8+(9*p[14])/8-p[28]/2-(7*p[33])/8+(2*p[35])/3+(3*p[37])/5-(27*p[39])/16-(1035*p[40])/1616+p[51]/6+p[52]/2-p[125]/2+p[127]/2-p[129]/4-p[133]/4+p[134]/4+(7*p[139])/4+p[143]/2+p[151]/2-p[153]/4-p[155]/2+(tr5*(6*p[5]+54*p[7]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+3*p[38]+8*p[50]-24*p[124]+24*p[126]-12*p[128]-12*p[132]+12*p[137]+84*p[138]+24*p[150]-12*p[152]-24*p[154]+72*p[156]))/192+(7*p[157])/4+p[163]/4},
{F[1,1,1]^2*F[1,1,5]^2,(979*p[33])/768-(31487*p[35])/540-(1321*p[37])/360+(46337*p[39])/23040+(506387*p[40])/206848-(1177*p[51])/144-(50791*p[52])/720+(tr5*(7556880*p[31]+29370*p[32]-4632960*p[34]-84544*p[36]-5642255*p[38]-188320*p[50]-161280*p[84]))/92160-7*p[85]},
{F[1,1,2]*F[1,1,5]^2,(11*p[6])/24-(13*p[8])/8-(5*p[22])/24-p[24]/2-p[26]+(38*p[28])/3+(5*p[33])/2-(922*p[35])/27-(74*p[37])/5-(341*p[39])/36-(1541*p[40])/6464-(323*p[51])/24-(139*p[52])/36-(13*p[85])/9-4*p[99]-(7*p[125])/6-(7*p[127])/6+(25*p[129])/8+(9*p[133])/4-(37*p[134])/6-(37*p[143])/3+(5*p[149])/3+(5*p[153])/3+(23*p[157])/12+p[159]/3+(5*p[161])/6+(tr5*(33*p[5]-117*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+510*p[31]+180*p[32]-1575*p[34]-1655*p[38]-969*p[50]-104*p[84]-288*p[98]-84*p[124]-84*p[126]+225*p[128]+162*p[132]-444*p[137]+120*p[148]+120*p[152]+582*p[156]+24*p[158]+60*p[160]-24*p[162]))/288-(13*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(239*p[33])/24-(1450*p[35])/27-(92*p[37])/45+(4369*p[39])/720+(6605*p[40])/3232-(40*p[51])/9-(2209*p[52])/45+(tr5*(217500*p[31]+7170*p[32]-47580*p[34]-1472*p[36]-119335*p[38]-3200*p[50]-3600*p[84]))/2880-5*p[85]},
{F[1,1,2]^2*F[1,1,5]^2,(1933*p[33])/576-(54838*p[35])/405-(13621*p[37])/810+(253189*p[39])/10368+(374551*p[40])/51712-(3367*p[51])/108-(27373*p[52])/162+(tr5*(39483360*p[31]+173970*p[32]-26211840*p[34]-871744*p[36]-29391815*p[38]-1616160*p[50]+1101120*p[84]))/207360+(1147*p[85])/54},
{F[1,1,3]*F[1,1,5]^2,-p[6]/8-(9*p[8])/8-(9*p[14])/8+p[28]/2+(7*p[33])/8-(2*p[35])/3-(3*p[37])/5+(3*p[39])/16+(1035*p[40])/1616-p[51]/6-p[52]/2+p[125]/2-p[127]/2+p[129]/4+p[133]/4-p[134]/4-(7*p[139])/4-p[143]/2-p[151]/2+p[153]/4+p[155]/2+(tr5*(-6*p[5]-54*p[7]-54*p[13]-180*p[31]+42*p[32]-360*p[34]-75*p[38]-8*p[50]+24*p[124]-24*p[126]+12*p[128]+12*p[132]-12*p[137]-84*p[138]-24*p[150]+12*p[152]+24*p[154]-72*p[156]))/192-(7*p[157])/4-p[163]/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(957*p[33])/64+(7493*p[35])/45+(93*p[37])/5-(4259*p[39])/640-(469905*p[40])/51712+(91*p[51])/2+(5267*p[52])/20+(tr5*(-599440*p[31]+9570*p[32]+664640*p[34]+11904*p[36]+585645*p[38]+29120*p[50]-4160*p[84]))/2560-(13*p[85])/2},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-9*p[33])/4+(343*p[35])/15+(2*p[37])/5-(71*p[39])/80-(189*p[40])/202+p[51]+(247*p[52])/10+(tr5*((-1029*p[31])/8-(9*p[32])/4+(453*p[34])/8+(2*p[36])/5+(1369*p[38])/16+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,3]^2*F[1,1,5]^2,(-1133*p[33])/64-(1879*p[35])/15-(491*p[37])/30+(9313*p[39])/1920+(376665*p[40])/51712-(491*p[51])/12-(4253*p[52])/20+(tr5*(1352880*p[31]-33990*p[32]-1709280*p[34]-31424*p[36]-1419695*p[38]-78560*p[50]+27520*p[84]))/7680+(43*p[85])/3},
{F[1,1,4]*F[1,1,5]^2,(-13*p[6])/48+(7*p[8])/8+(5*p[22])/96+p[24]/8+p[26]/4-(19*p[28])/6-p[33]/2+(235*p[35])/27+(37*p[37])/10+(91*p[39])/18+(3043*p[40])/12928+(10*p[51])/3+(37*p[52])/36+(13*p[85])/36+p[99]+(5*p[125])/12+(5*p[127])/12-(3*p[129])/4-p[133]/2+(37*p[134])/24+(37*p[143])/12-(5*p[149])/12-(5*p[153])/12-(5*p[157])/12-p[159]/12-(5*p[161])/24+(tr5*(-78*p[5]+252*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-780*p[31]-144*p[32]+1440*p[34]+2492*p[38]+960*p[50]+104*p[84]+288*p[98]+120*p[124]+120*p[126]-216*p[128]-144*p[132]+444*p[137]-120*p[148]-120*p[152]-564*p[156]-24*p[158]-60*p[160]+24*p[162]))/1152+(13*p[163])/8},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-95*p[33])/96+(401*p[35])/54+(23*p[37])/45-(7051*p[39])/2880-(2587*p[40])/6464+(11*p[51])/18+(1291*p[52])/180+(tr5*(-120300*p[31]-2850*p[32]+34620*p[34]+1472*p[36]+65245*p[38]+1760*p[50]+3600*p[84]))/11520+(5*p[85])/4},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(-21691*p[33])/1152-(19141*p[35])/162-(9211*p[37])/810+(77581*p[39])/103680+(522727*p[40])/103424-(3985*p[51])/108-(555353*p[52])/3240+(tr5*(68907600*p[31]-1952190*p[32]-64377120*p[34]-1179008*p[36]-62121955*p[38]-3825600*p[50]+1817760*p[84]))/414720+(3787*p[85])/216},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(-9*p[33])/8+(119*p[35])/180-p[37]/10+(191*p[39])/192+(21*p[40])/202+p[51]/4-(19*p[52])/24+(tr5*(-3570*p[31]-1080*p[32]-9270*p[34]-96*p[36]-1705*p[38]+240*p[50]-480*p[84]))/3840-p[85]/2},
{F[1,1,4]^2*F[1,1,5]^2,(-2807*p[33])/576-(20057*p[35])/324-(29413*p[37])/3240+(683741*p[39])/51840+(92813*p[40])/25856-(7279*p[51])/432-(134143*p[52])/1620+(tr5*(18051300*p[31]-252630*p[32]-14143020*p[34]-470608*p[36]-14340275*p[38]-873480*p[50]+512160*p[84]))/207360+(1067*p[85])/108},
{F[1,1,5]^3,p[6]/8+(13*p[8])/12+(2*p[12])/3+(25*p[14])/12+p[18]/48-(7*p[28])/6-(5*p[30])/4-p[33]/12+(4*p[35])/9+(3*p[37])/5+(473*p[39])/72-(573*p[40])/1616+(5*p[51])/3+(11*p[52])/6-p[125]/3+p[127]/6-(4*p[129])/3-p[131]/3-p[133]/2+(11*p[134])/12+(11*p[139])/6-p[141]/2+(3*p[143])/4-(2*p[151])/3-p[153]/2-(7*p[155])/6+p[157]+(tr5*(90*p[5]+780*p[7]+480*p[11]+1500*p[13]+15*p[17]+480*p[27]-900*p[29]+18000*p[31]-60*p[32]+27900*p[34]-1152*p[36]+9350*p[38]+1200*p[50]-240*p[124]+120*p[126]-960*p[128]-240*p[130]-360*p[132]+660*p[137]+1320*p[138]-360*p[140]-780*p[142]-480*p[150]-360*p[152]-840*p[154]+60*p[156]-120*p[162]))/2880+(3*p[163])/4},
{F[1,1,1]*F[1,1,5]^3,(18377*p[33])/1152+(21683*p[35])/810+(4069*p[37])/540-(317693*p[39])/34560-(382391*p[40])/310272+(4573*p[51])/216+(45079*p[52])/1080+(tr5*(-5203920*p[31]+551310*p[32]+5615040*p[34]+260416*p[36]+4731155*p[38]+731680*p[50]-944640*p[84]))/138240-(82*p[85])/3},
{F[1,1,2]*F[1,1,5]^3,(18949*p[33])/864+(179204*p[35])/1215+(643*p[37])/45-(106439*p[39])/8640-(1609315*p[40])/232704+(6875*p[51])/162+(9217*p[52])/45+(tr5*(-21504480*p[31]+568470*p[32]+18312960*p[34]+370368*p[36]+18262155*p[38]+1100000*p[50]-562560*p[84]))/103680-(586*p[85])/27},
{F[1,1,3]*F[1,1,5]^3,(2794*p[35])/135+(103*p[37])/45+(7543*p[39])/1440-(2117*p[40])/808+(103*p[51])/18+(13729*p[52])/180+(tr5*(-167640*p[31]+656100*p[34]+3296*p[36]+391955*p[38]+8240*p[50]+16480*p[84]))/5760+(103*p[85])/9},
{F[1,1,4]*F[1,1,5]^3,(tr5*(-193258440*p[31]-16271370*p[32]-240137760*p[34]-841664*p[36]+4007055*p[38]-8990480*p[50]+21493120*p[84]))/4700160+(-6573633480*p[33]+13880250624*p[35]-340032256*p[37]+10457164684*p[39]+412676235*p[40]-3632153920*p[51]-2525232704*p[52]+8683220480*p[85])/474716160},
{F[1,1,5]^4,(tr5*(-740096580*p[31]-22106850*p[32]-192849030*p[34]+2538504*p[36]+267498655*p[38]+937940*p[50]+33363650*p[84]))/2488320+(-26793502200*p[33]+159466143104*p[35]+3076666848*p[37]+14685155580*p[39]-3574342755*p[40]+1136783280*p[51]+88435204080*p[52]+40436743800*p[85])/753960960},
{F[1,1,6],(tr5*p[67])/4+p[68]},
{F[3,1]*F[1,1,6],(27*p[33])/32+(1813*p[35])/30+(11*p[37])/4+(383*p[39])/64-(30465*p[40])/12928+(109*p[51])/24+(461*p[52])/6+(tr5*(-65268*p[31]+162*p[32]+45372*p[34]+528*p[36]+52781*p[38]+872*p[50]+2432*p[84]))/768+(38*p[85])/3},
{F[3,2]*F[1,1,6],-2*p[35]+(61*p[39])/20+(513*p[40])/6464+(3*p[51])/2+(47*p[52])/10+(tr5*(45*p[31]+186*p[34]+78*p[38]+6*p[50]-4*p[84]))/16-p[85]},
{F[3,3]*F[1,1,6],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[3,4]*F[1,1,6],p[33]/192+(15109*p[35])/540+(247*p[37])/360+(11093*p[39])/5760-(28061*p[40])/25856+(77*p[51])/48+(12217*p[52])/360+(tr5*(-906540*p[31]+30*p[32]+559500*p[34]+3952*p[36]+695245*p[38]+9240*p[50]+28800*p[84]))/23040+5*p[85]},
{F[3,5]*F[1,1,6],(-11*tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/23040+(11*(-745380*p[33]+6638528*p[35]+3*(365216*p[37]-395314*p[39]-109575*p[40]+913040*p[51]+2931424*p[52]-775680*p[85])))/3490560},
{F[3,6]*F[1,1,6],(79*p[33])/48+(467*p[35])/27+p[37]/10+(3713*p[39])/1440-(4457*p[40])/6464+(13*p[51])/36+(1061*p[52])/45+(tr5*(-140100*p[31]+2370*p[32]+114540*p[34]+144*p[36]+122545*p[38]+520*p[50]+6720*p[84]))/5760+(14*p[85])/3},
{F[3,7]*F[1,1,6],(-41*p[33])/32+(1027*p[35])/90+(113*p[37])/60-(1957*p[39])/960-(7305*p[40])/12928+(113*p[51])/24+(907*p[52])/60+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/3840-4*p[85]},
{F[3,8]*F[1,1,6],(-41*p[33])/6+(8216*p[35])/135+(452*p[37])/45-(1957*p[39])/180-(2435*p[40])/808+(226*p[51])/9+(3628*p[52])/45+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/720-(64*p[85])/3},
{F[3,9]*F[1,1,6],(43*p[33])/8-(2866*p[35])/45-5*p[37]+(79*p[39])/240+(8211*p[40])/3232-(59*p[51])/6-(1129*p[52])/15+(tr5*(17196*p[31]+258*p[32]-9900*p[34]-240*p[36]-12629*p[38]-472*p[50]-256*p[84]))/192-(16*p[85])/3},
{F[3,10]*F[1,1,6],(9*p[33])/32-(103*p[35])/10-(11*p[37])/20+(59*p[39])/64+(5103*p[40])/12928-(11*p[51])/8-(43*p[52])/4+(tr5*(18540*p[31]+90*p[32]-7260*p[34]-176*p[36]-11745*p[38]-440*p[50]-320*p[84]))/1280-p[85]},
{F[3,11]*F[1,1,6],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[3,12]*F[1,1,6],(397*p[33])/192-(8831*p[35])/540-(151*p[37])/120+(2117*p[39])/5760+(15895*p[40])/25856-(125*p[51])/144-(5237*p[52])/360+(tr5*(529860*p[31]+11910*p[32]-98580*p[34]-7248*p[36]-291155*p[38]-5000*p[50]-13440*p[84]))/23040-(7*p[85])/3},
{F[3,13]*F[1,1,6],(41*p[33])/192-(1027*p[35])/540-(113*p[37])/360+(1957*p[39])/5760+(2435*p[40])/25856-(113*p[51])/144-(907*p[52])/360+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/23040+(2*p[85])/3},
{F[3,14]*F[1,1,6],(173*p[33])/96-(2983*p[35])/270-(41*p[37])/36+(443*p[39])/576+(5339*p[40])/12928+(3*p[51])/8-(145*p[52])/18+(tr5*(35796*p[31]+1038*p[32]+996*p[34]-656*p[36]-15797*p[38]+216*p[50]-1152*p[84]))/2304-2*p[85]},
{F[3,17]*F[1,1,6],(-41*p[33])/64+(1027*p[35])/180+(113*p[37])/120-(1957*p[39])/1920-(7305*p[40])/25856+(113*p[51])/48+(907*p[52])/120+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/7680-2*p[85]},
{F[3,18]*F[1,1,6],(127*p[33])/64+(1267*p[35])/180-(13*p[37])/40+(787*p[39])/384-(7557*p[40])/25856+(49*p[51])/48+(317*p[52])/24+(tr5*(-76020*p[31]+3810*p[32]+114180*p[34]-624*p[36]+92695*p[38]+1960*p[50]+3840*p[84]))/7680+2*p[85]},
{F[3,19]*F[1,1,6],(4*p[35])/3-(239*p[39])/240-(171*p[40])/3232-p[51]-(47*p[52])/30+(tr5*(-360*p[31]-924*p[34]-311*p[38]-48*p[50]+32*p[84]))/192+(2*p[85])/3},
{F[3,21]*F[1,1,6],(-9*p[33])/32+(11*p[35])/10-(37*p[37])/180-(69*p[39])/320-(513*p[40])/12928+(tr5*(-17820*p[31]-810*p[32]-20700*p[34]-592*p[36]-1965*p[38]-2120*p[50]))/11520-(53*p[51])/72-(2*p[52])/15},
{F[3,23]*F[1,1,6],-p[33]/4-(14*p[35])/9-p[37]/5-p[39]/8-(39*p[40])/6464+p[51]/6-(5*p[52])/6+(tr5*(1050*p[31]-30*p[32]+300*p[34]-24*p[36]-365*p[38]+20*p[50]-20*p[84]))/480-p[85]/6},
{F[3,24]*F[1,1,6],(41*p[33])/48-(1027*p[35])/135-(113*p[37])/90+(1957*p[39])/1440+(2435*p[40])/6464-(113*p[51])/36-(907*p[52])/90+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[3,25]*F[1,1,6],(3*p[33])/4+2*p[35]-p[37]/3+(11*p[39])/8-(135*p[40])/6464-p[51]/2+(17*p[52])/6+(tr5*(-270*p[31]+18*p[32]+240*p[34]-8*p[36]+271*p[38]-12*p[50]-16*p[84]))/96-(2*p[85])/3},
{F[3,31]*F[1,1,6],(tr5*(-1271677848*p[31]-14230362*p[32]+205228320*p[34]+14291008*p[36]+706572703*p[38]+25067152*p[50]+22125088*p[84]))/1410048+(-86235993720*p[33]+1370020934912*p[35]+3*(28867836160*p[37]+35046645692*p[39]-13045245165*p[40]+50635647040*p[51]+397780061248*p[52]+44692677760*p[85]))/2136222720},
{F[3,32]*F[1,1,6],(tr5*(-18972250440*p[31]+155637810*p[32]+5305719120*p[34]+537222528*p[36]+11454330925*p[38]+623693520*p[50]-118381360*p[84]))/28200960+(188633025720*p[33]+4087887561472*p[35]+3*(217037901312*p[37]+50343165988*p[39]-47137690035*p[40]+251972182080*p[51]+1307773293632*p[52]-47826069440*p[85]))/8544890880},
{F[3,33]*F[1,1,6],(35543*p[33])/1632+(98407*p[35])/2295+(27337*p[37])/765+(56203*p[39])/48960-(618455*p[40])/439552+(1886*p[51])/153+(15473*p[52])/765+(tr5*(-11808840*p[31]+1066290*p[32]-4381800*p[34]+1749568*p[36]+3522155*p[38]+603520*p[50]-1134480*p[84]))/195840-(4727*p[85])/204},
{F[3,34]*F[1,1,6],(-323249*p[33])/29376+(21233029*p[35])/8262+(tr5*(-12739817400*p[31]-9697470*p[32]+3594874560*p[34]+225342656*p[36]+7753575205*p[38]+354632720*p[50]+64148160*p[84]))/3525120+(91038433024*p[37]+52810458628*p[39]-29350758015*p[40]+143271618880*p[51]+879895406912*p[52]+25915856640*p[85])/356037120},
{F[3,35]*F[1,1,6],(55*p[33])/32-(121*p[35])/18-(7*p[37])/60+(253*p[39])/192+(3135*p[40])/12928+(tr5*(36300*p[31]+1650*p[32]-2100*p[34]-112*p[36]-16655*p[38]-760*p[50]))/3840-(19*p[51])/24-(16*p[52])/3},
{F[3,36]*F[1,1,6],(174277*p[33])/9792+(2310311*p[35])/41310+(37147*p[37])/1530-(1327727*p[39])/176256-(23055871*p[40])/7911936+(21871*p[51])/1224+(669731*p[52])/11016+(tr5*(-277237320*p[31]+15684930*p[32]+124601280*p[34]+21396672*p[36]+180886045*p[38]+15747120*p[50]-16011520*p[84]))/3525120-(25018*p[85])/1377},
{F[3,37]*F[1,1,6],(tr5*(5163887640*p[31]+82186170*p[32]-460323120*p[34]-52664192*p[36]-2746948415*p[38]-80121200*p[50]-109707440*p[84]))/28200960+(99609638040*p[33]-1112645656832*p[35]-3*(21276333568*p[37]+49415957708*p[39]-8612654625*p[40]+32368964800*p[51]+302957486272*p[52]+44321805760*p[85]))/8544890880},
{F[3,38]*F[1,1,6],2*p[35]-(13*p[39])/40-(513*p[40])/6464-(3*p[51])/2+(7*p[52])/10+(tr5*(-90*p[31]-48*p[34]+17*p[38]-12*p[50]+8*p[84]))/32+p[85]},
{F[3,39]*F[1,1,6],(5*tr5*(612*p[34]+293*p[38]))/192+(37*p[39])/48+(17*p[52])/2},
{F[3,40]*F[1,1,6],(tr5*(-974926392*p[31]-4432242*p[32]+262935024*p[34]+13608832*p[36]+591782515*p[38]+26142640*p[50]+7481968*p[84]))/1880064+(-26859386520*p[33]+1050320699648*p[35]+82469521920*p[37]+85529956452*p[39]-32285848995*p[40]+158424398400*p[51]+1000192024128*p[52]+45340726080*p[85])/2848296960},
{F[3,41]*F[1,1,6],(661*p[33])/108-(20008*p[35])/1215+(349*p[37])/405-(14651*p[39])/3240-(451*p[40])/14544+(589*p[51])/162-(3001*p[52])/810+(tr5*(300120*p[31]+19830*p[32]+210090*p[34]+2792*p[36]-56665*p[38]+11780*p[50]-28630*p[84]))/12960-(2863*p[85])/324},
{F[3,42]*F[1,1,6],-4*p[35]+(513*p[40])/3232+3*p[51]-p[52]+(tr5*(45*p[31]+30*p[34]-7*p[38]+6*p[50]-4*p[84]))/8-2*p[85]},
{F[3,43]*F[1,1,6],-p[33]/4+(10*p[35])/9+p[37]/15-p[39]/8-(219*p[40])/6464+p[51]/6+p[52]/2+(tr5*(-750*p[31]-30*p[32]-300*p[34]+8*p[36]+195*p[38]+20*p[50]+20*p[84]))/480+p[85]/6},
{F[3,44]*F[1,1,6],(-511373*p[33])/29376-(506611*p[35])/41310+(tr5*(12158664*p[31]-3068238*p[32]-4877664*p[34]-3651776*p[36]-7530067*p[38]-1880816*p[50]+3387264*p[84]))/705024+(-7376587520*p[37]+848843188*p[39]+310239405*p[40]-3799248320*p[51]-4588451008*p[52]+6842273280*p[85])/356037120},
{F[3,45]*F[1,1,6],p[33]/2+(28*p[35])/9+(4*p[37])/15+p[39]/4-(177*p[40])/3232-p[51]/3+4*p[52]+(tr5*(-1050*p[31]+30*p[32]+750*p[34]+16*p[36]+855*p[38]-20*p[50]-20*p[84]))/240-p[85]/3},
{F[3,47]*F[1,1,6],(tr5*(-12*p[34]-7*p[38]))/64+(-7*p[39]-8*p[52])/80},
{F[3,48]*F[1,1,6],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,49]*F[1,1,6],(-3*tr5*(12*p[34]+7*p[38]))/64-(3*(7*p[39]+8*p[52]))/80},
{F[3,50]*F[1,1,6],(tr5*(12*p[34]+7*p[38]))/64+(7*p[39]+8*p[52])/80},
{F[3,51]*F[1,1,6],(-495727*p[33])/29376+(4074848*p[35])/20655+(tr5*(-977963520*p[31]-14871810*p[32]+71563920*p[34]+11255744*p[36]+502458435*p[38]+20702720*p[50]+16908800*p[84]))/3525120+(4547320576*p[37]+5122301052*p[39]-2182360815*p[40]+8363898880*p[51]+56534544768*p[52]+6831155200*p[85])/356037120},
{F[3,52]*F[1,1,6],(tr5*(-5811612480*p[31]-51736050*p[32]+1929678960*p[34]+76256896*p[36]+3637125955*p[38]+168332320*p[50]+53413760*p[84]))/14100480+(-20901364200*p[33]+417402923008*p[35]+30807785984*p[37]+9907406332*p[39]-14618840715*p[40]+68006257280*p[51]+416997565568*p[52]+21579159040*p[85])/1424148480},
{F[3,53]*F[1,1,6],(18761*p[33])/1224-(1060153*p[35])/13770+(tr5*(6360918*p[31]+225132*p[32]+1030998*p[34]+7960*p[36]-2658181*p[38]+22012*p[50]-306984*p[84]))/58752+(6431680*p[37]-138075080*p[39]+14898231*p[40]+17785696*p[51]-574210048*p[52]-248043072*p[85])/11867904},
{F[3,54]*F[1,1,6],(-104389*p[33])/1224+(2042036*p[35])/1377+(237499*p[37])/2295+(3247423*p[39])/36720-(15660155*p[40])/329664+(99866*p[51])/459+(6581689*p[52])/4590+(tr5*(-306305400*p[31]-3131670*p[32]+88595940*p[34]+3799984*p[36]+187534715*p[38]+7989280*p[50]+3474600*p[84]))/146880+(28955*p[85])/306},
{F[3,55]*F[1,1,6],(1937*p[33])/288-(2951*p[35])/81-(169*p[37])/162+(9157*p[39])/25920+(91135*p[40])/77568-(197*p[51])/324-(11518*p[52])/405+(tr5*(1062360*p[31]+34866*p[32]-43368*p[34]-5408*p[36]-514175*p[38]-3152*p[50]-57760*p[84]))/20736-(1805*p[85])/162},
{F[3,56]*F[1,1,6],(tr5*(293591040*p[31]+7496430*p[32]-5147472*p[34]-2139520*p[36]-141934797*p[38]-3861472*p[50]-10020736*p[84]))/2820096+(45428365800*p[33]-316295413760*p[35]-3*(4321830400*p[37]+5097452628*p[39]-3096261945*p[40]+7800173440*p[51]+80460239232*p[52]+20241886720*p[85]))/4272445440},
{F[3,57]*F[1,1,6],(-5*p[33])/8-(104*p[35])/9-(7*p[37])/15-(37*p[39])/240+(3237*p[40])/6464-(7*p[51])/6-(451*p[52])/30+(tr5*(65*p[31]-(5*p[32])/8-(191*p[34])/4-(7*p[36])/15-(2533*p[38])/48-(7*p[50])/6-p[84]))/4-p[85]},
{F[3,58]*F[1,1,6],(21*p[33])/16-(397*p[35])/15-(17*p[37])/6+(1531*p[39])/160+(11277*p[40])/6464-(85*p[51])/12-(1063*p[52])/30+(tr5*(14292*p[31]+126*p[32]-11220*p[34]-272*p[36]-10987*p[38]-680*p[50]-256*p[84]))/384-(8*p[85])/3},
{F[3,59]*F[1,1,6],(-1031533*p[33])/39168+(2492561*p[35])/6885+(222601*p[37])/9180+(1357241*p[39])/130560-(128223677*p[40])/10549248+(362003*p[51])/7344+(4206101*p[52])/12240+(tr5*(-2392858560*p[31]-30945990*p[32]+635534160*p[34]+28492928*p[36]+1425465105*p[38]+57920480*p[50]+39006080*p[84]))/4700160+(60947*p[85])/1836},
{F[3,60]*F[1,1,6],(-25*p[33])/36+(21232*p[35])/405+(1816*p[37])/405-(337*p[39])/648-(9787*p[40])/4848+(854*p[51])/81+(5105*p[52])/81+(tr5*(-955440*p[31]-2250*p[32]+576060*p[34]+14528*p[36]+713015*p[38]+34160*p[50]+3280*p[84]))/12960+(82*p[85])/81},
{F[3,61]*F[1,1,6],(112*p[35])/5+(4*p[37])/5+(17*p[39])/10-(351*p[40])/404+2*p[51]+(144*p[52])/5+tr5*((-63*p[31])/2+(45*p[34])/2+p[36]/5+(205*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[3,62]*F[1,1,6],(8*p[37])/15+tr5*((-5*p[34])/2+(2*p[36])/15+(-34*p[38]+p[84])/24)+(-6*p[39]-8*p[52]+p[85])/6},
{F[3,63]*F[1,1,6],-p[33]/2-(4*p[35])/9-(7*p[37])/5-(5*p[39])/4-(129*p[40])/3232+p[51]/3+(17*p[52])/6+(tr5*(150*p[31]-30*p[32]+1425*p[34]-84*p[36]+520*p[38]+20*p[50]-65*p[84]))/240-(13*p[85])/12},
{F[3,65]*F[1,1,6],-p[33]/16+(11*p[35])/45+p[37]/30+(19*p[39])/480-(57*p[40])/6464+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/1920+p[51]/12+(11*p[52])/30},
{F[3,66]*F[1,1,6],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,67]*F[1,1,6],(-3*p[33])/16+(11*p[35])/15+p[37]/10+(19*p[39])/160-(171*p[40])/6464+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/640+p[51]/4+(11*p[52])/10},
{F[3,68]*F[1,1,6],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,69]*F[1,1,6],(tr5*(-48375624*p[31]-189570*p[32]+27364512*p[34]+544192*p[36]+35431787*p[38]+1947376*p[50]+142080*p[84]))/705024+(-1148794200*p[33]+52116672256*p[35]+3297803520*p[37]+523524612*p[39]-2014311375*p[40]+11801098560*p[51]+61198029888*p[52]+861004800*p[85])/1068111360},
{F[3,70]*F[1,1,6],-p[33]/2-(4*p[35])/9-(3*p[39])/4-(21*p[40])/3232+p[51]/3-(2*p[52])/3+(tr5*(30*p[31]-6*p[32]-30*p[34]-37*p[38]+4*p[50]+2*p[84]))/48+p[85]/6},
{F[3,71]*F[1,1,6],(8*p[37])/15-p[39]/2+(27*p[40])/808-(4*p[52])/3+tr5*((-5*p[34])/2+(2*p[36])/15-(31*p[38])/24+p[84]/6)+(2*p[85])/3},
{F[3,77]*F[1,1,6],tr5*(12*p[34]+(19*p[38])/3)+(4*(11*p[39]+24*p[52]))/15},
{F[3,78]*F[1,1,6],-p[33]/2-(4*p[35])/9+p[39]/4-(21*p[40])/3232+p[51]/3-(2*p[52])/3+(tr5*(30*p[31]-6*p[32]-30*p[34]-25*p[38]+4*p[50]+2*p[84]))/48+p[85]/6},
{F[3,79]*F[1,1,6],(-224*p[35])/15-(32*p[37])/15+(8*p[39])/5+(333*p[40])/404-(16*p[51])/3-(344*p[52])/15+tr5*(21*p[31]-22*p[34]-(8*p[36])/15-(59*p[38])/3-(4*p[50])/3+(4*p[84])/3)+(16*p[85])/3},
{F[3,80]*F[1,1,6],(11*p[33])/4+(22*p[35])/9+(19*p[37])/15+(11*p[39])/8+(663*p[40])/6464-(11*p[51])/6+p[52]/2+(tr5*(-1650*p[31]+330*p[32]-1200*p[34]+152*p[36]+375*p[38]-220*p[50]+140*p[84]))/480+(7*p[85])/6},
{F[3,81]*F[1,1,6],-p[33]/4-(14*p[35])/9-p[37]/15-p[39]/8+(177*p[40])/6464+(tr5*(1050*p[31]-30*p[32]-8*p[36]-505*p[38]+20*p[50]))/480+p[51]/6-(7*p[52])/6},
{F[3,82]*F[1,1,6],(tr5*p[38])/8+p[39]/2+(27*p[40])/808},
{F[1,1,1]*F[1,1,6],-p[72]-p[79]-p[95]+(tr5*(-p[71]-p[78]-p[94]-p[144]))/4-p[145]},
{F[1,1,1]^2*F[1,1,6],(-3*p[14])/8+p[18]/24-p[30]/4-(15*p[33])/8-(4*p[35])/3-(7*p[37])/9-(35*p[39])/16-(963*p[40])/6464-(97*p[51])/36-2*p[52]+(4*p[129])/3+(7*p[131])/12+(7*p[133])/12-p[134]/3+p[139]/4+p[141]/4+(2*p[153])/3+(tr5*(-270*p[13]+30*p[17]-480*p[27]-180*p[29]-1800*p[31]-1350*p[32]-12600*p[34]+16*p[36]-6615*p[38]-1940*p[50]+960*p[128]+420*p[130]+420*p[132]-240*p[137]+180*p[138]+180*p[140]+480*p[142]+480*p[152]+240*p[156]+120*p[162]))/2880-p[163]/6},
{F[1,1,1]^3*F[1,1,6],(353*p[33])/144+(8693*p[35])/405-(43*p[37])/135+(11329*p[39])/4320-(16861*p[40])/19392+(82*p[51])/27+(18277*p[52])/540+(tr5*(-521580*p[31]+10590*p[32]+575040*p[34]-1376*p[36]+523085*p[38]+13120*p[50]+11520*p[84]))/17280+(8*p[85])/3},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(57*p[33])/32-(235*p[35])/18-(9*p[37])/20+(1537*p[39])/960+(5979*p[40])/12928-(43*p[51])/24-(188*p[52])/15+(tr5*(70500*p[31]+1710*p[32]-19740*p[34]-432*p[36]-40575*p[38]-1720*p[50]+1280*p[84]))/3840+(4*p[85])/3},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(65*p[33])/48-(1333*p[35])/135-(29*p[37])/9+(3691*p[39])/1440+(2005*p[40])/3232-(97*p[51])/18-(2507*p[52])/180+(tr5*(15996*p[31]+390*p[32]-14088*p[34]-928*p[36]-13301*p[38]-1552*p[50]+1536*p[84]))/1152+(16*p[85])/3},
{F[1,1,2]^3*F[1,1,6],(-155*p[33])/96+(3461*p[35])/270+(521*p[37])/180-(493*p[39])/192-(8659*p[40])/12928+(361*p[51])/72+(142*p[52])/9+(tr5*(-207660*p[31]-4650*p[32]+133140*p[34]+8336*p[36]+151645*p[38]+14440*p[50]-14080*p[84]))/11520-(44*p[85])/9},
{F[1,1,3]*F[1,1,6],(tr5*p[69])/4+p[70]},
{F[1,1,1]*F[1,1,3]*F[1,1,6],-p[18]/8+(6*p[37])/5+(tr5*(-p[17]+4*(2*p[27]+30*p[31]-15*p[34]-21*p[38]+p[137]-p[142]-p[156])))/32+(-6*p[52]+p[134]+p[143]+p[163])/2},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(41*p[33])/144-(1531*p[35])/405-(41*p[37])/270-(1799*p[39])/4320+(1211*p[40])/19392-(347*p[51])/108-(1351*p[52])/270+(tr5*(91860*p[31]+1230*p[32]-70260*p[34]-656*p[36]-77455*p[38]-13880*p[50]-2160*p[84]))/17280-p[85]/2},
{F[1,1,3]^2*F[1,1,6],(23*p[18])/96-(5*p[22])/96-p[35]/9+(16*p[37])/15-(3*p[40])/12928-(8*p[52])/3+(13*p[85])/36+p[134]/12+p[143]/24-p[161]/24+(tr5*(345*p[17]-75*p[21]+4*(60*p[27]+1125*p[31]-6075*p[34]+312*p[36]-3360*p[38]+130*p[84]+30*p[137]-45*p[142]-30*p[156]-15*p[160]-60*p[162])))/5760-p[163]/12},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(-87*p[33])/16+14*p[35]+(113*p[37])/180-(2509*p[39])/480-(3393*p[40])/12928+(253*p[51])/72+(62*p[52])/15+(tr5*(-113400*p[31]-7830*p[32]-68760*p[34]+904*p[36]+13305*p[38]+5060*p[50]+600*p[84]))/5760+(5*p[85])/12},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(5*p[33])/8-(8*p[35])/5+(tr5*(144*p[31]+10*p[32]-95*p[38]))/64-(139*p[39])/80-(513*p[40])/6464-(6*p[52])/5},
{F[1,1,3]^3*F[1,1,6],(tr5*(9034380000*p[31]+106806870*p[32]-3444244320*p[34]-109081312*p[36]-5847436885*p[38]-255681040*p[50]-98367200*p[84]))/21150720+(43149975480*p[33]-648869248000*p[35]-44068850048*p[37]-9727863076*p[39]+22782040965*p[40]-103295140160*p[51]-672181896704*p[52]-39740348800*p[85])/2136222720},
{F[1,1,4]*F[1,1,6],(tr5*p[71])/4+p[72]},
{F[1,1,1]*F[1,1,4]*F[1,1,6],(3*p[14])/4-p[18]/12-(5*p[30])/2+(15*p[33])/4-(8*p[35])/3-(194*p[37])/45+(35*p[39])/8+(927*p[40])/3232+(97*p[51])/18+4*p[52]-(8*p[129])/3-(7*p[131])/6-(7*p[133])/6+(2*p[134])/3+(3*p[139])/2-p[141]/2-p[143]-p[153]/3+(tr5*((3*p[13])/4-p[17]/12+(4*p[27])/3-(5*p[29])/2+35*p[31]+(15*p[32])/4+65*p[34]-(266*p[36])/45+(147*p[38])/8+(97*p[50])/18-(8*p[128])/3-(7*p[130])/6-(7*p[132])/6+(2*p[137])/3+(3*p[138])/2-p[140]/2-(7*p[142])/3-p[152]/3-(2*p[156])/3-p[162]/3))/4+p[163]/3},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(2759*p[33])/6528+(3409*p[35])/612+(2389*p[37])/510-(12523*p[39])/21760-(191847*p[40])/1758208+(3575*p[51])/2448-(37823*p[52])/12240+(tr5*(-6136200*p[31]+82770*p[32]-10674960*p[34]+917376*p[36]-2230795*p[38]+286000*p[50]-401920*p[84]))/783360-(314*p[85])/153},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(-149*p[33])/48+(443*p[35])/27+(113*p[37])/90-(4441*p[39])/1440-(4487*p[40])/6464+(113*p[51])/36+(1501*p[52])/90+(tr5*(-132900*p[31]-4470*p[32]+47220*p[34]+1808*p[36]+79615*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(31*p[33])/96+(47*p[35])/54+(113*p[37])/180-(301*p[39])/2880-(1067*p[40])/12928+(113*p[51])/72+(511*p[52])/180+(tr5*(-14100*p[31]+930*p[32]+47220*p[34]+1808*p[36]+28315*p[38]+4520*p[50]-3840*p[84]))/11520-(4*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,6],p[18]/8+(tr5*(p[17]+4*(-2*p[27]-30*p[31]+15*p[34]+21*p[38]-p[137]+p[142]+p[156])))/32+(-12*p[37]+30*p[52]-5*(p[134]+p[143]+p[163]))/10},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(14*p[33])/9-(6568*p[35])/405-(148*p[37])/135+(2789*p[39])/2160+(3251*p[40])/4848+(79*p[51])/27-(3733*p[52])/270+(tr5*(197040*p[31]+3360*p[32]-26940*p[34]-2368*p[36]-101735*p[38]+6320*p[50]-5040*p[84]))/8640-(7*p[85])/3},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(34801*p[33])/6528-(427783*p[35])/2295-(50159*p[37])/3060-(1532797*p[39])/195840+(10362101*p[40])/1758208-(4435*p[51])/136-(1107859*p[52])/6120+(tr5*(205335840*p[31]+1044030*p[32]-60550320*p[34]-3210176*p[36]-125613005*p[38]-6386400*p[50]-1274880*p[84]))/783360-(332*p[85])/51},
{F[1,1,4]^2*F[1,1,6],(-3*p[14])/8+p[18]/24+2*p[30]-(9*p[33])/8+(4*p[35])/3+(35*p[37])/9-(21*p[39])/16-(549*p[40])/6464-(107*p[51])/72-(7*p[52])/4+(23*p[129])/24+p[131]/3+p[133]/3-p[134]/12-(5*p[139])/4+p[143]/2-p[153]/12+(tr5*(-270*p[13]+30*p[17]-120*p[27]+1440*p[29]-7200*p[31]-810*p[32]-16650*p[34]+2944*p[36]-5355*p[38]-1070*p[50]+690*p[128]+240*p[130]+240*p[132]-60*p[137]-900*p[138]+480*p[142]-60*p[152]+60*p[156]+120*p[162]))/2880+p[163]/12},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(-16393*p[33])/3264-(73754*p[35])/2295-(21443*p[37])/3060-(283291*p[39])/97920+(956507*p[40])/879104-(3173*p[51])/612-(22801*p[52])/680+(tr5*(17700960*p[31]-491790*p[32]-6924120*p[34]-686176*p[36]-11774995*p[38]-507680*p[50]-55040*p[84]))/391680-(86*p[85])/153},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(25*p[33])/12-(2252*p[35])/135-(113*p[37])/45+(541*p[39])/180+(1303*p[40])/1616-(113*p[51])/18-(1913*p[52])/90+(tr5*(16890*p[31]+375*p[32]-11805*p[34]-452*p[36]-12850*p[38]-1130*p[50]+960*p[84]))/720+(16*p[85])/3},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(1199*p[33])/576+(6467*p[35])/1620-(407*p[37])/1080+(21199*p[39])/17280-(19879*p[40])/77568-(839*p[51])/432+(9401*p[52])/1080+(tr5*(-388020*p[31]+35970*p[32]+740100*p[34]-6512*p[36]+547655*p[38]-33560*p[50]+25920*p[84]))/69120+(3*p[85])/2},
{F[1,1,4]^3*F[1,1,6],(287689*p[33])/22032+(997459*p[35])/24786+(tr5*(-149618850*p[31]+8630670*p[32]+29187870*p[34]+13236776*p[36]+83676385*p[38]+8097620*p[50]-9067920*p[84]))/2643840+(10695315008*p[37]+188465192*p[39]-862577055*p[40]+6542876960*p[51]+19263443968*p[52]-7326879360*p[85])/534055680},
{F[1,1,1]^2*F[1,1,5]*F[1,1,6],tr5*((-91*p[34])/32-(509*p[38])/384)+(3*p[39]-728*p[52])/480},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(41*p[33])/96-(1027*p[35])/270-(113*p[37])/180+(1957*p[39])/2880+(2435*p[40])/12928-(113*p[51])/72-(907*p[52])/180+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/11520+(4*p[85])/3},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,6],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(-7*p[35])/5-p[37]/20-(217*p[39])/480+(837*p[40])/12928-p[51]/8-(17*p[52])/20+(tr5*(3780*p[31]+720*p[34]-24*p[36]-1645*p[38]-60*p[50]-120*p[84]))/1920-p[85]/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,6],tr5*((85*p[34])/16+(467*p[38])/192)-(3*p[39])/16+(17*p[52])/6},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,6],tr5*((-3*p[34])/2-(7*p[38])/8)+(-7*p[39]-8*p[52])/10},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-41*p[33])/192+(1027*p[35])/540+(113*p[37])/360+(599*p[39])/5760-(2435*p[40])/25856+(113*p[51])/144+(541*p[52])/360+(tr5*(-61620*p[31]-1230*p[32]+3300*p[34]+1808*p[36]+30895*p[38]+4520*p[50]-3840*p[84]))/23040-(2*p[85])/3},
{F[1,1,5]^2*F[1,1,6],(-3*p[12])/16-(3*p[14])/8-p[18]/32+(3*p[28])/4+(15*p[30])/8-(9*p[33])/8+(4*p[35])/3+(3*p[37])/10-(239*p[39])/48-(549*p[40])/6464-(55*p[51])/24-(3*p[52])/2+(13*p[129])/8+p[131]/2+p[133]/2-(7*p[134])/8-(3*p[139])/2+(3*p[141])/4-p[143]/8+(3*p[151])/4+p[153]/4+(3*p[155])/4+(tr5*(-90*p[11]-180*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-540*p[32]-21600*p[34]+1152*p[36]-4910*p[38]-1100*p[50]+780*p[128]+240*p[130]+240*p[132]-420*p[137]-720*p[138]+360*p[140]+780*p[142]+360*p[150]+120*p[152]+360*p[154]+420*p[156]+120*p[162]))/1920-(5*p[163])/8},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],2*p[35]+(251*p[39])/160-(513*p[40])/6464-3*p[51]-(57*p[52])/20+(tr5*((-45*p[31])/4-(261*p[34])/8-(269*p[38])/32-3*p[50]+p[84]))/4+p[85]},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(41*p[33])/48-(1027*p[35])/135-(113*p[37])/90+(1957*p[39])/1440+(2435*p[40])/6464-(113*p[51])/36-(907*p[52])/90+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],-2*p[35]-(149*p[39])/192+(513*p[40])/6464+(3*p[51])/2+(19*p[52])/8+(tr5*(2160*p[31]+5580*p[34]+1447*p[38]+288*p[50]-192*p[84]))/768-p[85]},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(tr5*(2326994520*p[31]+16331190*p[32]-625554240*p[34]-31150784*p[36]-1414805065*p[38]-57479120*p[50]-21884160*p[84]))/9400320+(19793402280*p[33]-501389752576*p[35]-3*(12584916736*p[37]+14927386708*p[39]-5014356075*p[40]+23221564480*p[51]+159043959872*p[52]+8841200640*p[85]))/2848296960},
{F[1,1,5]^3*F[1,1,6],(tr5*(20563225320*p[31]+351671550*p[32]-1294608000*p[34]-196952768*p[36]-10528756925*p[38]-334891760*p[50]-505744160*p[84]))/42301440+(426225918600*p[33]-4430689615616*p[35]-3*(79568918272*p[37]+132687622436*p[39]-39811276395*p[40]+135296271040*p[51]+1177408621504*p[52]+204320640640*p[85]))/12817336320},
{F[1,1,6]^2,(13*p[18])/96+(tr5*(195*p[17]+4*(1170*p[29]-5850*p[31]+2925*p[34]+1352*p[36]+4095*p[38]-180*p[69]-180*p[114]-195*p[137]-780*p[138]+195*p[142]+180*p[144]+195*p[156])))/5760+(390*p[28]+1170*p[30]+884*p[37]+1170*p[52]-180*p[70]-180*p[115]-195*p[134]-780*p[139]-195*p[143]+180*p[145]-195*p[163])/360},
{F[1,1,1]*F[1,1,6]^2,(15*p[14])/8+(5*p[18])/48+(3*p[28])/2+p[30]/2+(9*p[33])/8+(4*p[35])/3-(62*p[37])/45+(21*p[39])/16+(585*p[40])/6464+(37*p[51])/72+(97*p[52])/12-(13*p[129])/24-p[131]/6-p[133]/6-(5*p[134])/6-(3*p[139])/4+p[141]-(3*p[143])/4-p[153]/12+(tr5*(1350*p[13]+75*p[17]-120*p[27]+360*p[29]-23400*p[31]+810*p[32]+20250*p[34]+448*p[36]+21315*p[38]+370*p[50]-390*p[128]-120*p[130]-120*p[132]-600*p[137]-540*p[138]+720*p[140]+660*p[142]-60*p[152]+600*p[156]+120*p[162]))/2880-(2*p[163])/3},
{F[1,1,1]^2*F[1,1,6]^2,(463025*p[33])/58752+(445717*p[35])/82620+(tr5*(-53486040*p[31]+13890750*p[32]+19063920*p[34]+18170752*p[36]+30437915*p[38]+10750480*p[50]-16936320*p[84]))/7050240+(7340983808*p[37]-1381168132*p[39]-333758565*p[40]+4343193920*p[51]+3908024512*p[52]-6842273280*p[85])/712074240},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(5*p[33])/12+(848*p[35])/135+(8*p[37])/45+(199*p[39])/360-(347*p[40])/3232+(tr5*(-12720*p[31]+150*p[32]-1500*p[34]+64*p[36]+5435*p[38]-80*p[50]))/1440-(2*p[51])/9+(187*p[52])/45},
{F[1,1,2]^2*F[1,1,6]^2,(-25*p[33])/48-(259*p[35])/135+(8*p[37])/45-(743*p[39])/1440+(31*p[40])/3232+(tr5*(15540*p[31]-750*p[32]-6000*p[34]+256*p[36]-10795*p[38]-320*p[50]))/5760-(2*p[51])/9-(359*p[52])/180},
{F[1,1,3]*F[1,1,6]^2,(17*p[18])/96-(5*p[22])/96+p[28]/2-p[35]/9+(7*p[37])/15-(3*p[40])/12928-(7*p[52])/6+(13*p[85])/36-p[134]/6-(5*p[143])/24-p[161]/24+(tr5*(255*p[17]-75*p[21]+4*(60*p[27]-1575*p[31]-4725*p[34]+312*p[36]-1470*p[38]+130*p[84]-60*p[137]+45*p[142]+60*p[156]-15*p[160]+120*p[162])))/5760+p[163]/6},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-497*p[33])/288+(22369*p[35])/810+(67*p[37])/270-(23017*p[39])/8640-(17641*p[40])/19392+(331*p[51])/108+(17527*p[52])/540+(tr5*(-1342140*p[31]-14910*p[32]+761100*p[34]+2144*p[36]+958495*p[38]+26480*p[50]+38160*p[84]))/34560+(53*p[85])/12},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(5*p[33])/8-(8*p[35])/5+(tr5*(144*p[31]+10*p[32]-95*p[38]))/64-(139*p[39])/80-(513*p[40])/6464-(6*p[52])/5},
{F[1,1,3]^2*F[1,1,6]^2,(tr5*(-442538550*p[31]-3759750*p[32]-31514910*p[34]+6228544*p[36]+201357055*p[38]+9381880*p[50]+5540240*p[84]))/3525120+(-1518939000*p[33]+31784102080*p[35]+2516331776*p[37]+3856593292*p[39]-971813295*p[40]+3790279520*p[51]+22140473408*p[52]+2238256960*p[85])/356037120},
{F[1,1,4]*F[1,1,6]^2,(-15*p[14])/8-(5*p[18])/48-(3*p[28])/2-p[30]/2-(9*p[33])/8-(4*p[35])/3+(62*p[37])/45-(21*p[39])/16-(585*p[40])/6464-(37*p[51])/72-(97*p[52])/12+(13*p[129])/24+p[131]/6+p[133]/6+(5*p[134])/6+(3*p[139])/4-p[141]+(3*p[143])/4+p[153]/12+(tr5*(-1350*p[13]-75*p[17]+120*p[27]-360*p[29]+23400*p[31]-810*p[32]-20250*p[34]-448*p[36]-21315*p[38]-370*p[50]+390*p[128]+120*p[130]+120*p[132]+600*p[137]+540*p[138]-720*p[140]-660*p[142]+60*p[152]-600*p[156]-120*p[162]))/2880+(2*p[163])/3},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(-288209*p[33])/29376+(434803*p[35])/20655-(108881*p[37])/27540+(4055573*p[39])/881280-(717577*p[40])/7911936-(4642*p[51])/1377+(561007*p[52])/55080+(tr5*(-104352720*p[31]-8646270*p[32]-37031880*p[34]-3484192*p[36]+35471965*p[38]-2970880*p[50]+12933120*p[84]))/3525120+(6736*p[85])/459},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(3*p[33])/4-(44*p[35])/15+(3*tr5*(44*p[31]+2*p[32]-19*p[38]))/32+(23*p[39])/40+(171*p[40])/1616-(11*p[52])/5},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(66901*p[33])/19584-(1058867*p[35])/5508-(59623*p[37])/3672-(4881781*p[39])/587520+(32819147*p[40])/5274624-(226859*p[51])/7344-(1791371*p[52])/9180+(tr5*(127064040*p[31]+401406*p[32]-44907576*p[34]-1907936*p[36]-81229777*p[38]-3629744*p[50]-999936*p[84]))/470016-(434*p[85])/51},
{F[1,1,4]^2*F[1,1,6]^2,(tr5*(-758353800*p[31]+1108590*p[32]+649990560*p[34]-10468928*p[36]+656294915*p[38]+34021360*p[50]-11827200*p[84]))/14100480+(1343611080*p[33]+163399965440*p[35]-3*(4229446912*p[37]+376711012*p[39]+2447974665*p[40]-13744629440*p[51]-75862816192*p[52]+4778188800*p[85]))/4272445440},
{F[1,1,5]*F[1,1,6]^2,(-3*p[12])/16-(3*p[14])/8-p[18]/32+(3*p[28])/4+(15*p[30])/8-(9*p[33])/8+(4*p[35])/3+(3*p[37])/10-(239*p[39])/48-(549*p[40])/6464-(55*p[51])/24-(3*p[52])/2+(13*p[129])/8+p[131]/2+p[133]/2-(7*p[134])/8-(3*p[139])/2+(3*p[141])/4-p[143]/8+(3*p[151])/4+p[153]/4+(3*p[155])/4+(tr5*(-90*p[11]-180*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-540*p[32]-21600*p[34]+1152*p[36]-4910*p[38]-1100*p[50]+780*p[128]+240*p[130]+240*p[132]-420*p[137]-720*p[138]+360*p[140]+780*p[142]+360*p[150]+120*p[152]+360*p[154]+420*p[156]+120*p[162]))/1920-(5*p[163])/8},
{F[1,1,1]*F[1,1,5]*F[1,1,6]^2,(69*p[39])/16+(tr5*(-1860*p[34]-661*p[38]-72*p[50]))/192-(3*p[51])/2-(31*p[52])/6},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(-7*p[35])/5-p[37]/20-(2639*p[39])/960+(837*p[40])/12928-p[51]/8-(137*p[52])/120+(tr5*(7560*p[31]-660*p[34]-48*p[36]-6475*p[38]-120*p[50]-240*p[84]))/3840-p[85]/4},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(tr5*(2352135480*p[31]+16833030*p[32]-574023840*p[34]-31888448*p[36]-1405965745*p[38]-59323280*p[50]-20317440*p[84]))/9400320+(20401632360*p[33]-506806791424*p[35]-3*(12882932992*p[37]+16331590516*p[39]-5103769275*p[40]+23966605120*p[51]+157622448704*p[52]+8208245760*p[85]))/2848296960},
{F[1,1,5]^2*F[1,1,6]^2,(tr5*(-4961491080*p[31]+153330*p[32]+1867517160*p[34]+75949024*p[36]+3246702685*p[38]+151715680*p[50]+8626120*p[84]))/9400320+(185835960*p[33]+1069035944704*p[35]+3*(30683405696*p[37]+24172197892*p[39]-11429462655*p[40]+61293134720*p[51]+367855910528*p[52]+3484952480*p[85]))/2848296960},
{F[1,1,6]^3,p[12]/8-(13*p[14])/4-(13*p[18])/36+(5*p[22])/48-(17*p[28])/6-(5*p[30])/6+(3*p[33])/2+(2*p[35])/9+(307*p[37])/135+(151*p[39])/36+(759*p[40])/6464+(1069*p[51])/216+(23*p[52])/4-(13*p[85])/18-(199*p[129])/72-(35*p[131])/36-(35*p[133])/36+(20*p[134])/9+p[139]-(23*p[141])/12+(4*p[143])/3-p[151]/2+(11*p[153])/36-p[155]/2+p[161]/12+(tr5*(270*p[11]-7020*p[13]-780*p[17]+225*p[21]+3480*p[27]-1800*p[29]+141300*p[31]+3240*p[32]+234450*p[34]-6608*p[36]+52530*p[38]+10690*p[50]-1560*p[84]-5970*p[128]-2100*p[130]-2100*p[132]+4800*p[137]+2160*p[138]-4140*p[140]-6720*p[142]-1080*p[150]+660*p[152]-1080*p[154]-4800*p[156]+180*p[160]-2400*p[162]))/8640+(10*p[163])/9},
{F[1,1,1]*F[1,1,6]^3,(tr5*(-2203842*p[31]+1538862*p[32]-160638*p[34]+1942984*p[36]+629579*p[38]+910828*p[50]-1730352*p[84]))/176256+(18651007440*p[33]+4748544896*p[35]+3*(7849655360*p[37]-1308621448*p[39]-249509115*p[40]+3679745120*p[51]+1100605888*p[52]-6990622080*p[85]))/534055680},
{F[1,1,2]*F[1,1,6]^3,(-149*p[33])/72+(458*p[35])/405-(8*p[37])/27+(5813*p[39])/2160+(373*p[40])/2424+(tr5*(-2748*p[31]-894*p[32]+3000*p[34]-128*p[36]+3845*p[38]+160*p[50]))/1728+(10*p[51])/27+(479*p[52])/270},
{F[1,1,3]*F[1,1,6]^3,(-3704933*p[33])/117504+(37848151*p[35])/82620+(808801*p[37])/27540+(8152357*p[39])/705024-(501386197*p[40])/31647744+(1576901*p[51])/22032+(10373119*p[52])/22032+(tr5*(-9083556240*p[31]-111147990*p[32]+3364186560*p[34]+103526528*p[36]+5849708425*p[38]+252304160*p[50]+113199360*p[84]))/14100480+(29479*p[85])/918},
{F[1,1,4]*F[1,1,6]^3,(tr5*(-5648462472*p[31]-97217202*p[32]+2096895072*p[34]-8978240*p[36]+3689113907*p[38]+131322736*p[50]+113766144*p[84]))/8460288+(-589136244120*p[33]+6085276903168*p[35]-54408134400*p[37]+452159141988*p[39]-186621673815*p[40]+795815780160*p[51]+6258248895552*p[52]+689422832640*p[85])/12817336320},
{F[1,1,5]*F[1,1,6]^3,(tr5*(-18536036520*p[31]-219693750*p[32]+2698389120*p[34]+206947136*p[36]+10156200905*p[38]+369278000*p[50]+332450240*p[84]))/28200960+(-266268825000*p[33]+3993898002176*p[35]+3*(83606642944*p[37]+99708118292*p[39]-38591869455*p[40]+149188312000*p[51]+1143827727808*p[52]+134309896960*p[85]))/8544890880},
{F[1,1,6]^4,(tr5*(16235018664*p[31]+110137362*p[32]-4103815884*p[34]-228350096*p[36]-9665302987*p[38]-414816440*p[50]-165288132*p[84]))/5640192+(667432413720*p[33]-17490526774016*p[35]-3*(461267193920*p[37]+351170666492*p[39]-184278253725*p[40]+837929208800*p[51]+5477926104928*p[52]+333882026640*p[85]))/8544890880},
{F[1,1,7],(tr5*p[73])/4+p[74]},
{F[3,1]*F[1,1,7],(-7*p[33])/3+(6956*p[35])/135+(104*p[37])/45+(799*p[39])/144-(5033*p[40])/3232+(58*p[51])/9+(1279*p[52])/18+(tr5*((-1739*p[31])/6-(7*p[32])/3+(2917*p[34])/12+(104*p[36])/45+(36611*p[38])/144+(58*p[50])/9+6*p[84]))/4+6*p[85]},
{F[3,2]*F[1,1,7],p[33]/2-(394*p[35])/45-(4*p[37])/15-(149*p[39])/30+(1077*p[40])/6464-(5*p[51])/3-(541*p[52])/30+(tr5*(2955*p[31]+30*p[32]-5160*p[34]-16*p[36]-4085*p[38]-100*p[50]-60*p[84]))/240-p[85]},
{F[3,3]*F[1,1,7],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[3,4]*F[1,1,7],(49*p[33])/72-(4156*p[35])/405-(73*p[37])/135+(353*p[39])/540+(7613*p[40])/19392-(17*p[51])/27-(962*p[52])/135+(tr5*(62340*p[31]+735*p[32]+4620*p[34]-584*p[36]-26230*p[38]-680*p[50]-990*p[84]))/4320-(11*p[85])/12},
{F[3,5]*F[1,1,7],(55*p[33])/8-(2992*p[35])/45-(77*p[37])/15+(363*p[39])/80+(17655*p[40])/6464-(77*p[51])/6-(781*p[52])/10+(11*tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/960+(11*p[85])/4},
{F[3,6]*F[1,1,7],(-5*p[33])/9+(932*p[35])/81+(64*p[37])/135+(2093*p[39])/1080-(3055*p[40])/9696+(44*p[51])/27+(2384*p[52])/135+(tr5*(-69900*p[31]-600*p[32]+73140*p[34]+512*p[36]+68845*p[38]+1760*p[50]+1440*p[84]))/4320+(4*p[85])/3},
{F[3,7]*F[1,1,7],(15*p[33])/4-(544*p[35])/15-(14*p[37])/5+(99*p[39])/40+(4815*p[40])/3232-7*p[51]-(213*p[52])/5+(tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/160+(3*p[85])/2},
{F[3,8]*F[1,1,7],20*p[33]-(8704*p[35])/45-(224*p[37])/15+(66*p[39])/5+(1605*p[40])/202-(112*p[51])/3-(1136*p[52])/5+tr5*(272*p[31]+5*p[32]-154*p[34]-(56*p[36])/15-(391*p[38])/2-(28*p[50])/3+2*p[84])+8*p[85]},
{F[3,9]*F[1,1,7],-4*p[33]+(2624*p[35])/45+(64*p[37])/15-(26*p[39])/5-(237*p[40])/101+12*p[51]+(336*p[52])/5+tr5*(-82*p[31]-p[32]+44*p[34]+(16*p[36])/15+(115*p[38])/2+3*p[50]+(4*p[84])/3)+(16*p[85])/3},
{F[3,10]*F[1,1,7],-p[33]/2+(196*p[35])/45-(2*p[37])/15+(22*p[39])/15+(69*p[40])/3232-p[51]/3+(38*p[52])/15+(tr5*(-735*p[31]-15*p[32]-165*p[34]-4*p[36]+310*p[38]-10*p[50]+45*p[84]))/120+(3*p[85])/2},
{F[3,11]*F[1,1,7],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[3,12]*F[1,1,7],(71*p[33])/72+(598*p[35])/405+(43*p[37])/135+(1357*p[39])/2160-(439*p[40])/2424-(16*p[51])/27+(623*p[52])/135+(tr5*(-17940*p[31]+2130*p[32]+56820*p[34]+688*p[36]+36245*p[38]-1280*p[50]+2340*p[84]))/8640+(13*p[85])/12},
{F[3,13]*F[1,1,7],(-5*p[33])/8+(272*p[35])/45+(7*p[37])/15-(33*p[39])/80-(1605*p[40])/6464+(7*p[51])/6+(71*p[52])/10+(tr5*(-8160*p[31]-150*p[32]+4620*p[34]+112*p[36]+5865*p[38]+280*p[50]-60*p[84]))/960-p[85]/4},
{F[3,14]*F[1,1,7],(43*p[33])/18-(1988*p[35])/81-(124*p[37])/135-(3067*p[39])/2160+(6589*p[40])/9696-(74*p[51])/27-(6871*p[52])/270+(tr5*(298200*p[31]+5160*p[32]-114060*p[34]-1984*p[36]-195455*p[38]-5920*p[50]-3600*p[84]))/8640-(5*p[85])/3},
{F[3,17]*F[1,1,7],(15*p[33])/8-(272*p[35])/15-(7*p[37])/5+(99*p[39])/80+(4815*p[40])/6464-(7*p[51])/2-(213*p[52])/10+(tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/320+(3*p[85])/4},
{F[3,18]*F[1,1,7],(29*p[33])/24-(746*p[35])/135-p[37]/9+(391*p[39])/720+(389*p[40])/3232-(4*p[51])/9-(31*p[52])/45+(tr5*(4476*p[31]+174*p[32]+3732*p[34]-16*p[36]-269*p[38]-64*p[50]+36*p[84]))/576+p[85]/4},
{F[3,19]*F[1,1,7],-p[33]/3+(788*p[35])/135+(8*p[37])/45+(1033*p[39])/360-(359*p[40])/3232+(10*p[51])/9+(544*p[52])/45+(tr5*(-11820*p[31]-120*p[32]+20820*p[34]+64*p[36]+16265*p[38]+400*p[50]+240*p[84]))/1440+(2*p[85])/3},
{F[3,21]*F[1,1,7],(4*p[33])/9-(4592*p[35])/405-(16*p[37])/27-(1061*p[39])/2160+(989*p[40])/2424-(28*p[51])/27-(3323*p[52])/270+(tr5*(27552*p[31]+192*p[32]-12324*p[34]-256*p[36]-18821*p[38]-448*p[50]-576*p[84]))/1728-(4*p[85])/3},
{F[3,23]*F[1,1,7],p[33]/4+(14*p[35])/9+p[37]/15+(5*p[39])/8+(39*p[40])/6464+(tr5*(-1050*p[31]+30*p[32]+8*p[36]+565*p[38]-20*p[50]))/480-p[51]/6+(7*p[52])/6},
{F[3,24]*F[1,1,7],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[3,25]*F[1,1,7],-p[33]/4-(14*p[35])/9+p[37]/15-(9*p[39])/8+(177*p[40])/6464+(7*p[51])/6-(5*p[52])/2+(tr5*(1050*p[31]-30*p[32]-1200*p[34]+8*p[36]-1185*p[38]+140*p[50]+80*p[84]))/480+(2*p[85])/3},
{F[3,31]*F[1,1,7],(-1638979*p[33])/29376+(6796742*p[35])/20655+(46153*p[37])/13770+(7283483*p[39])/176256-(47075951*p[40])/7911936-(8618*p[51])/1377+(979031*p[52])/5508+(tr5*(-1631218080*p[31]-49169370*p[32]-456380880*p[34]+2953792*p[36]+584674775*p[38]-5515520*p[50]+72444960*p[84]))/3525120+(50309*p[85])/612},
{F[3,32]*F[1,1,7],(-3185135*p[33])/39168+(13346399*p[35])/13770+(tr5*(-6406271520*p[31]-95554050*p[32]+600683040*p[34]+35491072*p[36]+3381168755*p[38]+97642720*p[50]+138311440*p[84]))/4700160+(14338393088*p[37]+44947677308*p[39]-11938878135*p[40]+39447658880*p[51]+377441285632*p[52]+55877821760*p[85])/474716160},
{F[3,33]*F[1,1,7],(-62559*p[33])/1088+(72974*p[35])/85+(832*p[37])/17+(774017*p[39])/10880-(21117969*p[40])/879104+(6497*p[51])/68+(129187*p[52])/170+(tr5*(-10508256*p[31]-125118*p[32]+1893696*p[34]+106496*p[36]+5942381*p[38]+207904*p[50]+194688*p[84]))/8704+(1521*p[85])/17},
{F[3,34]*F[1,1,7],(-56243*p[33])/1224+(4745372*p[35])/6885+(19727*p[37])/2295+(3046457*p[39])/36720-(5096077*p[40])/329664+(16279*p[51])/459+(2205911*p[52])/4590+(tr5*(-142361160*p[31]-1687290*p[32]-10006500*p[34]+315632*p[36]+64811965*p[38]+1302320*p[50]+3125880*p[84]))/146880+(8683*p[85])/102},
{F[3,35]*F[1,1,7],p[33]/2-(574*p[35])/45-(2*p[37])/3-(151*p[39])/240+(2967*p[40])/6464-(5*p[51])/3-(209*p[52])/15+(tr5*(3444*p[31]+24*p[32]-1572*p[34]-32*p[36]-2371*p[38]-80*p[50]-72*p[84]))/192-(3*p[85])/2},
{F[3,36]*F[1,1,7],(30695*p[33])/1224+(765502*p[35])/6885+(tr5*(-22965060*p[31]+920850*p[32]+24084960*p[34]+341472*p[36]+22508145*p[38]+1766760*p[50]-1394420*p[84]))/146880+(34488672*p[37]+55698369*p[39]-18136665*p[40]+178442760*p[51]+633606936*p[52]-140836420*p[85])/3708720},
{F[3,37]*F[1,1,7],(tr5*(6478111200*p[31]+137132130*p[32]-112889280*p[34]-40760704*p[36]-3116907395*p[38]-57863200*p[50]-217036080*p[84]))/14100480+(166204141560*p[33]-1395817026560*p[35]-3*(16467324416*p[37]+16607297084*p[39]-12763316295*p[40]+23376732800*p[51]+355035225856*p[52]+87682576320*p[85]))/4272445440},
{F[3,38]*F[1,1,7],-p[33]/2+(394*p[35])/45+(4*p[37])/15+(37*p[39])/60-(1077*p[40])/6464+(5*p[51])/3+(289*p[52])/30+(tr5*((-197*p[31])/4-p[32]/2+23*p[34]+(4*p[36])/15+(103*p[38])/3+(5*p[50])/3+p[84]))/4+p[85]},
{F[3,39]*F[1,1,7],(3157*p[33])/32-(4466*p[35])/9-(88*p[37])/15-(29153*p[39])/960+(282471*p[40])/25856+(28*p[51])/3-(8791*p[52])/30+tr5*((11165*p[31])/16+(3157*p[32])/128+(1187*p[34])/8-(22*p[36])/15-(67583*p[38])/256+(7*p[50])/3-(297*p[84])/8)-(297*p[85])/2},
{F[3,40]*F[1,1,7],(tr5*(-2863932960*p[31]-74959050*p[32]-326330880*p[34]+11606656*p[36]+1228007135*p[38]+6520480*p[50]+113355120*p[84]))/4700160+(-90850368600*p[33]+617082088448*p[35]+3*(4689089024*p[37]+17692303724*p[39]-4607446275*p[40]+2634273920*p[51]+136692165376*p[52]+45795468480*p[85]))/1424148480},
{F[3,41]*F[1,1,7],(2135*p[33])/288-(6424*p[35])/405+(17*p[37])/18-(44891*p[39])/8640-(11521*p[40])/77568+(55*p[51])/12+(701*p[52])/540+(tr5*(154176*p[31]+12810*p[32]+171000*p[34]+1632*p[36]-1127*p[38]+7920*p[50]-13640*p[84]))/6912-(1705*p[85])/216},
{F[3,42]*F[1,1,7],p[33]-(788*p[35])/45-(8*p[37])/15-(13*p[39])/30+(1077*p[40])/3232-(10*p[51])/3-(241*p[52])/15+(tr5*(2955*p[31]+30*p[32]-4*(165*p[34]+4*p[36]+425*p[38]+25*p[50]+15*p[84])))/120-2*p[85]},
{F[3,43]*F[1,1,7],p[33]/4-(10*p[35])/9-p[37]/15+p[39]/8+(219*p[40])/6464-p[51]/6-p[52]/2+(tr5*(750*p[31]+30*p[32]+300*p[34]-8*p[36]-195*p[38]-20*p[50]-20*p[84]))/480-p[85]/6},
{F[3,44]*F[1,1,7],(19277*p[33])/816-(793954*p[35])/2295-(1705*p[37])/153-(900341*p[39])/24480+(2033503*p[40])/219776-(5585*p[51])/153-(232142*p[52])/765+(tr5*(9527448*p[31]+115662*p[32]-1615368*p[34]-54560*p[36]-5380049*p[38]-178720*p[50]-165184*p[84]))/19584-(5162*p[85])/153},
{F[3,45]*F[1,1,7],-p[33]-(32*p[35])/9-(4*p[37])/15-p[39]+(39*p[40])/808+(2*p[51])/3-(17*p[52])/3+(tr5*(600*p[31]-30*p[32]-675*p[34]-8*p[36]-625*p[38]+20*p[50]+15*p[84]))/120+p[85]/2},
{F[3,47]*F[1,1,7],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,48]*F[1,1,7],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,49]*F[1,1,7],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[3,50]*F[1,1,7],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[3,51]*F[1,1,7],(-135295*p[33])/1632+(2170402*p[35])/2295+(5018*p[37])/153+(5117083*p[39])/48960-(10714991*p[40])/439552+(13823*p[51])/153+(1239271*p[52])/1530+(tr5*(-52089648*p[31]-811770*p[32]+7395360*p[34]+321152*p[36]+28783087*p[38]+884672*p[50]+1114752*p[84]))/39168+(5806*p[85])/51},
{F[3,52]*F[1,1,7],(-135295*p[33])/2176+(1083161*p[35])/1530+(4159*p[37])/170+(1031903*p[39])/13056-(31973613*p[40])/1758208+(4585*p[51])/68+(247147*p[52])/408+(tr5*(-259958640*p[31]-4058850*p[32]+36617760*p[34]+1597056*p[36]+143561835*p[38]+4401600*p[50]+5562880*p[84]))/261120+(4346*p[85])/51},
{F[3,53]*F[1,1,7],(-85535*p[33])/3264+(764518*p[35])/2295+(13159*p[37])/765+(3045467*p[39])/97920-(7890523*p[40])/879104+(21263*p[51])/612+(446647*p[52])/1530+(tr5*(-183484320*p[31]-2566050*p[32]+30906240*p[34]+1684352*p[36]+103094395*p[38]+3402080*p[50]+3647040*p[84]))/391680+(3799*p[85])/102},
{F[3,54]*F[1,1,7],(-6832*p[33])/51+(2709896*p[35])/2295+(17528*p[37])/765+(118409*p[39])/765-(770683*p[40])/27472+(14398*p[51])/153+(745606*p[52])/765+(tr5*(-5081055*p[31]+2*(-51240*p[32]+255495*p[34]+8764*p[36]+1364015*p[38]+35995*p[50]+66330*p[84])))/3060+(2948*p[85])/17},
{F[3,55]*F[1,1,7],(16*p[35])/3+(8*p[37])/15-(13*p[39])/5-(315*p[40])/808+(4*p[51])/3+(104*p[52])/15+(tr5*(-450*p[31]+330*p[34]+8*p[36]+325*p[38]+20*p[50]+10*p[84]))/60+(2*p[85])/3},
{F[3,56]*F[1,1,7],(135295*p[33])/6528-(1066841*p[35])/4590-(11933*p[37])/1530-(5498971*p[39])/195840+(10200911*p[40])/1758208-(13211*p[51])/612-(1207447*p[52])/6120+(tr5*(256041840*p[31]+4058850*p[32]-33745440*p[34]-1527424*p[36]-140733035*p[38]-4227520*p[50]-5475840*p[84]))/783360-(1426*p[85])/51},
{F[3,57]*F[1,1,7],4*p[35]+(2*p[37])/5-(39*p[39])/20-(945*p[40])/3232+p[51]+(26*p[52])/5+(tr5*(-450*p[31]+330*p[34]+8*p[36]+325*p[38]+20*p[50]+10*p[84]))/80+p[85]/2},
{F[3,58]*F[1,1,7],(64*p[35])/3+(32*p[37])/15-(52*p[39])/5-(315*p[40])/202+(16*p[51])/3+(416*p[52])/15+tr5*(-30*p[31]+22*p[34]+(8*p[36])/15+(65*p[38])/3+(4*p[50])/3+(2*p[84])/3)+(8*p[85])/3},
{F[3,59]*F[1,1,7],(-135295*p[33])/2176+(1072961*p[35])/1530+(12137*p[37])/510+(1074335*p[39])/13056-(31116813*p[40])/1758208+(13415*p[51])/204+(243611*p[52])/408+(tr5*(-257510640*p[31]-4058850*p[32]+34822560*p[34]+1553536*p[36]+141793835*p[38]+4292800*p[50]+5508480*p[84]))/261120+(2869*p[85])/34},
{F[3,62]*F[1,1,7],(tr5*(150*p[34]-8*p[36]+85*p[38]-10*p[84]))/120+(-8*p[37]+5*(3*p[39]+4*p[52]-2*p[85]))/30},
{F[3,63]*F[1,1,7],-p[33]/2-(4*p[35])/9+(2*p[37])/15-p[39]/4+(87*p[40])/3232+p[51]/3-p[52]+(tr5*(150*p[31]-30*p[32]-300*p[34]+8*p[36]-225*p[38]+20*p[50]+20*p[84]))/240+p[85]/3},
{F[3,69]*F[1,1,7],(40*p[33])/9-(5080*p[35])/81-(1034*p[37])/135+(71*p[39])/27+(10465*p[40])/4848-(220*p[51])/27-(1586*p[52])/27+(tr5*(47625*p[31]+2*(300*p[32]-5925*p[34]-517*p[36]-13700*p[38]-550*p[50]-675*p[84])))/540-10*p[85]},
{F[3,71]*F[1,1,7],(-2*p[37])/15+p[39]/2-(27*p[40])/808-p[51]+(4*p[52])/3+(tr5*(300*p[34]-4*p[36]+5*(31*p[38]-6*p[50]-4*p[84])))/120-(2*p[85])/3},
{F[3,77]*F[1,1,7],tr5*(-30*p[34]-(95*p[38])/6)-(22*p[39])/3-16*p[52]},
{F[3,79]*F[1,1,7],(224*p[35])/15+(32*p[37])/15-(8*p[39])/5-(333*p[40])/404+(16*p[51])/3+(344*p[52])/15+tr5*(-21*p[31]+22*p[34]+(8*p[36])/15+(59*p[38])/3+(4*p[50])/3-(4*p[84])/3)-(16*p[85])/3},
{F[3,80]*F[1,1,7],(-13*p[33])/4-(26*p[35])/9-(19*p[37])/15-(9*p[39])/8-(705*p[40])/6464+(7*p[51])/6-p[52]/6+(tr5*((65*p[31])/4-(13*p[32])/4+15*p[34]-(19*p[36])/15-(41*p[38])/24+(7*p[50])/6-p[84]))/4-p[85]},
{F[3,81]*F[1,1,7],p[33]/4+(14*p[35])/9+p[37]/15+p[39]/8-(177*p[40])/6464+(tr5*(-1050*p[31]+30*p[32]+8*p[36]+505*p[38]-20*p[50]))/480-p[51]/6+(7*p[52])/6},
{F[3,82]*F[1,1,7],p[33]/2+(4*p[35])/9+(2*p[37])/15-p[39]/4-(87*p[40])/3232+(tr5*(-150*p[31]+30*p[32]+8*p[36]+55*p[38]-20*p[50]))/240-p[51]/3+p[52]/3},
{F[1,1,1]*F[1,1,7],p[75]+(tr5*(-960*p[31]-426*p[32]+2100*p[34]+1279*p[38]+588*p[50]-24*p[59]-24*p[63]-24*p[65]-48*p[80]+24*p[94]-152*p[128]-12*p[130]-12*p[132]+244*p[137]-64*p[148]-64*p[152]-256*p[156]+12*p[158]-24*p[168]-24*p[170]))/96},
{F[1,1,1]^2*F[1,1,7],p[12]/8+(3*p[14])/2+p[18]/48-p[28]/2+p[30]/4-(3*p[33])/4+(7*p[37])/9+(17*p[39])/8-(189*p[40])/3232+(53*p[51])/72+p[52]/4+(13*p[129])/24-p[131]/12-p[133]/12+p[134]/3-p[141]/4+p[143]/4+p[153]/12+(tr5*(90*p[11]+1080*p[13]+15*p[17]+120*p[27]+180*p[29]+7200*p[31]-540*p[32]+8550*p[34]-16*p[36]+2160*p[38]+530*p[50]+390*p[128]-60*p[130]-60*p[132]+240*p[137]-180*p[140]-300*p[142]+60*p[152]-240*p[156]-120*p[162]))/2880+p[163]/6},
{F[1,1,1]^3*F[1,1,7],(113*p[33])/144-(1856*p[35])/81-(269*p[37])/270+(21667*p[39])/4320+(37351*p[40])/38784-(257*p[51])/108-(8639*p[52])/540+(tr5*(556800*p[31]+3390*p[32]+38460*p[34]-4304*p[36]-220225*p[38]-10280*p[50]-6660*p[84]))/17280-(37*p[85])/24},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-5*p[33])/4+(544*p[35])/45+(14*p[37])/15-(33*p[39])/40-(1605*p[40])/3232+(7*p[51])/3+(71*p[52])/5+tr5*(-17*p[31]-(5*p[32])/16+(77*p[34])/8+(7*p[36])/30+(391*p[38])/32+(7*p[50])/12-p[84]/8)-p[85]/2},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],-5*p[33]+(2176*p[35])/45+(56*p[37])/15-(33*p[39])/10-(1605*p[40])/808+(28*p[51])/3+(284*p[52])/5+tr5*(-68*p[31]-(5*p[32])/4+(77*p[34])/2+(14*p[36])/15+(391*p[38])/8+(7*p[50])/3-p[84]/2)-2*p[85]},
{F[1,1,2]^3*F[1,1,7],(6413*p[33])/1152-(30283*p[35])/810-(347*p[37])/135+(94327*p[39])/34560+(462997*p[40])/310272-(347*p[51])/54-(45551*p[52])/1080+(tr5*(7267920*p[31]+192390*p[32]-3664320*p[34]-88832*p[36]-5007385*p[38]-222080*p[50]+25920*p[84]))/138240+(3*p[85])/4},
{F[1,1,3]*F[1,1,7],(tr5*p[76])/4+p[77]},
{F[1,1,1]*F[1,1,3]*F[1,1,7],-p[12]/8-p[28]+(8*p[35])/3+(6*p[37])/5+(9*p[40])/1616+p[134]/2-p[139]/2+p[143]+p[151]/2+(tr5*(-p[11]+4*(p[137]-p[138]+p[150]-p[156])))/32+p[163]/2},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],-p[33]/12-(1486*p[35])/135-(38*p[37])/45+(61*p[39])/90+(3155*p[40])/6464-p[51]-(1171*p[52])/90+(tr5*(11145*p[31]-15*p[32]-6420*p[34]-152*p[36]-8075*p[38]-180*p[50]-390*p[84]))/720-(13*p[85])/6},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(-1133*p[33])/384-(5621*p[35])/270-(23*p[37])/9+(10217*p[39])/11520+(101963*p[40])/103424-(115*p[51])/18-(10681*p[52])/360+(tr5*(269808*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-237211*p[38]-14720*p[50]+7488*p[84]))/9216+(13*p[85])/4},
{F[1,1,3]^2*F[1,1,7],(-9*p[14])/8+p[28]/2+(3*p[33])/8-(4*p[35])/3-(3*p[37])/5-(155*p[39])/48+(171*p[40])/6464-p[51]/24-(3*p[52])/4+p[129]/8-p[134]/4+p[139]/4-p[143]/2+p[153]/4+p[155]/2+(tr5*(-54*p[13]+18*p[32]-270*p[34]-281*p[38]-2*p[50]+6*p[128]-12*p[137]+12*p[138]+12*p[152]+24*p[154]+12*p[156]))/192-p[163]/4},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-35*p[33])/9+(17662*p[35])/405+(286*p[37])/135-(5609*p[39])/2160-(27893*p[40])/19392+(101*p[51])/27+(4574*p[52])/135+(tr5*(-529860*p[31]-8400*p[32]+19020*p[34]+4576*p[36]+250535*p[38]+8080*p[50]+10080*p[84]))/8640+(14*p[85])/3},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(1133*p[33])/384+(5621*p[35])/270+(23*p[37])/9-(10217*p[39])/11520-(101963*p[40])/103424+(115*p[51])/18+(10681*p[52])/360+(tr5*(-269808*p[31]+6798*p[32]+242880*p[34]+5888*p[36]+237211*p[38]+14720*p[50]-7488*p[84]))/9216-(13*p[85])/4},
{F[1,1,3]^3*F[1,1,7],(795773*p[33])/19584-(6574327*p[35])/13770-(39182*p[37])/2295-(30739337*p[39])/587520+(65288101*p[40])/5274624-(21661*p[51])/459-(7551719*p[52])/18360+(tr5*(1577838480*p[31]+23873190*p[32]-234574080*p[34]-10030592*p[36]-876531865*p[38]-27726080*p[50]-32806080*p[84]))/2350080-(3797*p[85])/68},
{F[1,1,4]*F[1,1,7],-5*p[28]-6*p[33]+(44*p[35])/3+6*p[37]-(5*p[39])/2-(1413*p[40])/3232-p[43]+4*p[51]+2*p[52]-p[56]-p[79]+p[131]/2+p[133]/2+(5*p[134])/2-p[136]+5*p[143]-p[149]/2-p[153]/2+(5*p[163])/2+(tr5*((3*p[29])/2-15*p[31]-(57*p[32])/4-(125*p[34])/2+(44*p[36])/15-(931*p[38])/24-(19*p[50])/6-p[55]-p[65]-p[78]-p[104]+(19*p[128])/3+(19*p[130])/6+(19*p[132])/6-p[138]+p[142]/2+p[166]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,7],(-3*p[14])/4-p[18]/24+2*p[28]-p[30]/2+(3*p[33])/4-(8*p[35])/3-(124*p[37])/45+(7*p[39])/8+(171*p[40])/3232-(19*p[51])/18-p[52]+(2*p[129])/3+p[131]/6+p[133]/6-(7*p[134])/6-p[139]/2+p[141]/2-(3*p[143])/2+p[153]/3+(tr5*(-270*p[13]-15*p[17]-120*p[27]-180*p[29]-7200*p[31]+270*p[32]-9900*p[34]+16*p[36]-945*p[38]-380*p[50]+240*p[128]+60*p[130]+60*p[132]-420*p[137]-180*p[138]+180*p[140]+300*p[142]+120*p[152]+420*p[156]+120*p[162]))/1440-(5*p[163])/6},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(-5657*p[33])/2176-(11485*p[35])/1836+(tr5*(6891000*p[31]-509130*p[32]-5257440*p[34]-781376*p[36]-5847945*p[38]-337680*p[50]+206080*p[84]))/783360+(-315675904*p[37]-72183892*p[39]+15505875*p[40]-136422720*p[51]-654395968*p[52]+83256320*p[85])/79119360},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(5*p[33])/4-(544*p[35])/45-(14*p[37])/15+(33*p[39])/40+(1605*p[40])/3232-(7*p[51])/3-(71*p[52])/5+tr5*(17*p[31]+(5*p[32])/16-(77*p[34])/8-(7*p[36])/30-(391*p[38])/32-(7*p[50])/12+p[84]/8)+p[85]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],p[33]/6+(2972*p[35])/135+(76*p[37])/45-(347*p[39])/144-(3155*p[40])/3232+2*p[51]+(433*p[52])/18+(tr5*(-89160*p[31]+120*p[32]+40740*p[34]+1216*p[36]+58885*p[38]+1440*p[50]+3120*p[84]))/2880+(13*p[85])/3},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(49*p[33])/72-(4156*p[35])/405-(73*p[37])/135+(1759*p[39])/1080+(7613*p[40])/19392-(7*p[51])/54-(773*p[52])/135+(tr5*(62340*p[31]+735*p[32]+15960*p[34]-584*p[36]-19885*p[38]-140*p[50]-990*p[84]))/4320-(11*p[85])/12},
{F[1,1,4]^2*F[1,1,7],(3*p[14])/8+p[18]/48-2*p[30]+(9*p[33])/8-4*p[35]-(124*p[37])/45+(21*p[39])/16+(513*p[40])/6464+(107*p[51])/72+p[52]/4-(23*p[129])/24-p[131]/3-p[133]/3+p[134]/3+(7*p[139])/4-p[141]/2-(3*p[143])/4+p[153]/12+(tr5*(54*p[13]+3*p[17]+96*p[27]-288*p[29]+4680*p[31]+162*p[32]+4950*p[34]-512*p[36]+315*p[38]+214*p[50]-138*p[128]-48*p[130]-48*p[132]+48*p[137]+252*p[138]-72*p[140]-204*p[142]+12*p[152]-48*p[156]-24*p[162]))/576+p[163]/6},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(3371*p[33])/3264+(56111*p[35])/1530+(4387*p[37])/510-(7151*p[39])/10880-(921351*p[40])/879104+(7757*p[51])/1224+(160669*p[52])/6120+(tr5*(-20199960*p[31]+101130*p[32]-919680*p[34]+842304*p[36]+8933105*p[38]+620560*p[50]-124480*p[84]))/391680-(389*p[85])/306},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],-5*p[33]+(2176*p[35])/45+(56*p[37])/15-(33*p[39])/10-(1605*p[40])/808+(28*p[51])/3+(284*p[52])/5+tr5*(-68*p[31]-(5*p[32])/4+(77*p[34])/2+(14*p[36])/15+(391*p[38])/8+(7*p[50])/3-p[84]/2)-2*p[85]},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(9*p[33])/8-(248*p[35])/15-(43*p[37])/45+(1157*p[39])/480+(3933*p[40])/6464-(13*p[51])/9-(889*p[52])/60+(tr5*(93*p[31]+(9*p[32])/8-(145*p[34])/8-(43*p[36])/45-(4747*p[38])/96-(13*p[50])/9-(23*p[84])/12))/4-(23*p[85])/12},
{F[1,1,4]^3*F[1,1,7],(tr5*(-15507905880*p[31]-169580730*p[32]+3310534560*p[34]+140737216*p[36]+9014068535*p[38]+335061520*p[50]+246076800*p[84]))/21150720+(-205531844760*p[33]+3341436786944*p[35]+3*(56857835264*p[37]+93780383852*p[39]-31775432985*p[40]+135364854080*p[51]+1013686658368*p[52]+99415027200*p[85]))/6408668160},
{F[1,1,5]*F[1,1,7],-(tr5*p[76])/4-p[77]},
{F[1,1,1]*F[1,1,5]*F[1,1,7],p[12]/8+p[28]-(8*p[35])/3-(6*p[37])/5-(9*p[40])/1616-p[134]/2+p[139]/2-p[143]-p[151]/2+(tr5*(p[11]-4*(p[137]-p[138]+p[150]-p[156])))/32-p[163]/2},
{F[1,1,1]^2*F[1,1,5]*F[1,1,7],(tr5*(372*p[34]+73*p[38]))/192+(-503*p[39]+248*p[52])/240},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-5*p[33])/4+(544*p[35])/45+(14*p[37])/15-(33*p[39])/40-(1605*p[40])/3232+(7*p[51])/3+(71*p[52])/5+tr5*(-17*p[31]-(5*p[32])/16+(77*p[34])/8+(7*p[36])/30+(391*p[38])/32+(7*p[50])/12-p[84]/8)-p[85]/2},
{F[1,1,3]*F[1,1,5]*F[1,1,7],-p[12]/8-p[28]+(8*p[35])/3+(6*p[37])/5+(9*p[40])/1616+p[134]/2-p[139]/2+p[143]+p[151]/2+(tr5*(-p[11]+4*(p[137]-p[138]+p[150]-p[156])))/32+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,7],(tr5*(-4*p[34]+7*p[38]))/16+(133*p[39]-8*p[52])/60},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(-88*p[35])/45+(tr5*(132*p[31]+132*p[34]+5*p[38]))/48+(5*p[39])/12},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,7],(tr5*(-804*p[34]-341*p[38]))/192+(57*p[39])/80-(67*p[52])/30},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,7],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(5*p[33])/8-(272*p[35])/45-(7*p[37])/15-(59*p[39])/160+(1605*p[40])/6464-(7*p[51])/6-(251*p[52])/60+(tr5*(34*p[31]+(5*p[32])/8+(21*p[34])/8-(7*p[36])/15-(1441*p[38])/96-(7*p[50])/6+p[84]/4))/4+p[85]/4},
{F[1,1,5]^2*F[1,1,7],(-5*p[12])/24-(9*p[14])/8+p[18]/48-p[28]/3-(5*p[30])/4+(7*p[33])/8-(4*p[35])/3-(2*p[37])/5+(499*p[39])/144+(423*p[40])/6464+(109*p[51])/72+(3*p[52])/4-(25*p[129])/24-p[131]/3-p[133]/3+p[134]/2+(13*p[139])/12-p[141]/2-p[143]/12-p[151]/3-p[153]/12-p[155]/3+(tr5*(-150*p[11]-810*p[13]+15*p[17]+480*p[27]-900*p[29]+16200*p[31]+630*p[32]+20250*p[34]-1152*p[36]+4385*p[38]+1090*p[50]-750*p[128]-240*p[130]-240*p[132]+360*p[137]+780*p[138]-360*p[140]-780*p[142]-240*p[150]-60*p[152]-240*p[154]-360*p[156]-120*p[162]))/2880+p[163]/3},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-7*p[33])/6+(2434*p[35])/135+(34*p[37])/45+(3997*p[39])/720-(3071*p[40])/6464+(32*p[51])/9+(1178*p[52])/45+(tr5*(-73020*p[31]-840*p[32]+68340*p[34]+544*p[36]+69965*p[38]+2560*p[50]+1680*p[84]))/2880+(7*p[85])/3},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],p[33]/2-(34*p[35])/5-(4*p[37])/15-(455*p[39])/96+(1077*p[40])/6464-(5*p[51])/3-(227*p[52])/12+(tr5*((153*p[31])/4+p[32]/2-(829*p[34])/8-(4*p[36])/15-(6811*p[38])/96-(5*p[50])/3-p[84]))/4-p[85]},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(tr5*(-2232281400*p[31]-14629830*p[32]+565504800*p[34]+30243392*p[36]+1341901585*p[38]+55798160*p[50]+21198720*p[84]))/14100480+(-17731353960*p[33]+480982232320*p[35]+36654991104*p[37]+43956846300*p[39]-14250467025*p[40]+67627369920*p[51]+452122249920*p[52]+25692848640*p[85])/4272445440},
{F[1,1,5]^3*F[1,1,7],(tr5*(854500080*p[31]+25397460*p[32]+128590155*p[34]-3041284*p[36]-349913590*p[38]-213430*p[50]-38347215*p[84]))/881280+(61563443040*p[33]-368232567808*p[35]-3*(2457357472*p[37]+9013745000*p[39]-2804126355*p[40]+172451440*p[51]+78204695920*p[52]+30984549720*p[85]))/534055680},
{F[1,1,6]*F[1,1,7],(tr5*p[78])/4+p[79]},
{F[1,1,1]*F[1,1,6]*F[1,1,7],(3*p[14])/4+p[18]/24+p[30]/2+(3*p[33])/4-(8*p[35])/3+(16*p[37])/45+(7*p[39])/8+(171*p[40])/3232+(5*p[51])/9-(7*p[129])/6-p[131]/6-p[133]/6+p[134]/6+p[139]/2-p[141]/2-p[143]/2-p[153]/3+(tr5*(270*p[13]+15*p[17]+120*p[27]+180*p[29]+7200*p[31]+270*p[32]+7200*p[34]-16*p[36]+315*p[38]+200*p[50]-420*p[128]-60*p[130]-60*p[132]+60*p[137]+180*p[138]-180*p[140]-300*p[142]-120*p[152]-60*p[156]-120*p[162]))/1440-p[163]/6},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(tr5*(-314055768*p[31]-6938310*p[32]+43992768*p[34]-1922624*p[36]+174381713*p[38]+2868880*p[50]+9510144*p[84]))/1410048+(-42046158600*p[33]+338342747392*p[35]+3*(-3883700480*p[37]+14730640324*p[39]-2740692015*p[40]+5795137600*p[51]+96434405696*p[52]+19210490880*p[85]))/2136222720},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(8*p[33])/9-(1016*p[35])/81-(112*p[37])/135+(535*p[39])/432+(2093*p[40])/4848-(44*p[51])/27-(755*p[52])/54+(tr5*(152400*p[31]+1920*p[32]-74100*p[34]-1792*p[36]-103025*p[38]-3520*p[50]-4320*p[84]))/8640-2*p[85]},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-135295*p[33])/2176+(1080101*p[35])/1530+(4159*p[37])/170+(5129051*p[39])/65280-(31834077*p[40])/1758208+(4687*p[51])/68+(1234987*p[52])/2040+(tr5*(-259224240*p[31]-4058850*p[32]+37172640*p[34]+1597056*p[36]+143447595*p[38]+4499520*p[50]+5497600*p[84]))/261120+(4295*p[85])/51},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(-3*p[14])/4-p[18]/24+4*p[30]-(9*p[33])/4+8*p[35]+(248*p[37])/45-(21*p[39])/8-(513*p[40])/3232-(107*p[51])/36-p[52]/2+(23*p[129])/12+(2*p[131])/3+(2*p[133])/3-(2*p[134])/3-(7*p[139])/2+p[141]+(3*p[143])/2-p[153]/6+(tr5*(-54*p[13]-3*p[17]-96*p[27]+288*p[29]-4680*p[31]-162*p[32]-4950*p[34]+512*p[36]-315*p[38]-214*p[50]+138*p[128]+48*p[130]+48*p[132]-48*p[137]-252*p[138]+72*p[140]+204*p[142]-12*p[152]+48*p[156]+24*p[162]))/288-p[163]/3},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(33407*p[33])/864-(89281*p[35])/243+(322*p[37])/405-(1070243*p[39])/25920+(2190313*p[40])/232704-(10063*p[51])/324-(521527*p[52])/1620+(tr5*(53568600*p[31]+1002210*p[32]-9014640*p[34]+20608*p[36]-30275755*p[38]-805040*p[50]-1361280*p[84]))/103680-(1418*p[85])/27},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-8*p[33])/9+(1016*p[35])/81+(112*p[37])/135-(1541*p[39])/2160-(2093*p[40])/4848+(44*p[51])/27+(3937*p[52])/270+(tr5*(-152400*p[31]-1920*p[32]+83820*p[34]+1792*p[36]+108695*p[38]+3520*p[50]+4320*p[84]))/8640+2*p[85]},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-832243*p[33])/58752+(1316651*p[35])/16524+(tr5*(-789990600*p[31]-24967290*p[32]+21367200*p[34]-2172608*p[36]+397183175*p[38]+4583920*p[50]+34491840*p[84]))/7050240+(-877733632*p[37]+7494012140*p[39]-1172434725*p[40]+32320*(57299*p[51]+1352263*p[52]+431148*p[85]))/712074240},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,7],(tr5*(876*p[34]+383*p[38]))/192-(43*p[39])/80+(73*p[52])/30},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,7],(tr5*(-4*p[34]+7*p[38]))/32+(133*p[39]-8*p[52])/120},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,7],(tr5*(-948*p[34]-425*p[38]))/192+(29*p[39])/80-(79*p[52])/30},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(tr5*(-739547820*p[31]-42677670*p[32]-501705000*p[34]-6933632*p[36]+127122885*p[38]-23898200*p[50]+62834000*p[84]))/2350080+(-4310444670*p[33]+13278991968*p[35]-700296832*p[37]+1629086469*p[39]-111234465*p[40]-2413718200*p[51]+3202949976*p[52]+6346234000*p[85])/59339520},
{F[1,1,6]^2*F[1,1,7],p[12]/8+(23*p[14])/8-p[18]/12+(3*p[28])/2-(5*p[30])/2+(3*p[33])/8-(4*p[35])/3-(49*p[37])/9+(415*p[39])/144+(171*p[40])/6464-(3*p[51])/4+(7*p[52])/3+p[131]/12+p[133]/12-(5*p[134])/6+(7*p[139])/4+(3*p[141])/4-p[143]-p[151]/2-p[153]/2-p[155]/2+(tr5*(18*p[11]+414*p[13]-12*p[17]-24*p[27]-360*p[29]-2520*p[31]+54*p[32]-496*p[36]+1591*p[38]-108*p[50]+12*p[130]+12*p[132]-120*p[137]+252*p[138]+108*p[140]+96*p[142]-72*p[150]-72*p[152]-72*p[154]+120*p[156]+96*p[162]))/576-p[163]/6},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(tr5*(-3068204280*p[31]-53307510*p[32]+448159200*p[34]-1594048*p[36]+1707023785*p[38]+49451600*p[50]+68911680*p[84]))/3525120+(-64608702120*p[33]+661095748864*p[35]-1931986176*p[37]+80057643132*p[39]-16614270585*p[40]+59935339200*p[51]+568244338368*p[52]+83520956160*p[85])/1068111360},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-1226359*p[33])/19584+(9834809*p[35])/13770+(114197*p[37])/4590+(46217491*p[39])/587520-(97059431*p[40])/5274624+(125291*p[51])/1836+(11304127*p[52])/18360+(tr5*(-2360354160*p[31]-36790770*p[32]+352636320*p[34]+14617216*p[36]+1312279715*p[38]+40093120*p[50]+50653440*p[84]))/2350080+(4397*p[85])/51},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(222091*p[33])/4352-(8795557*p[35])/18360+(85903*p[37])/6120-(23271757*p[39])/391680+(44145491*p[40])/3516416-(77075*p[51])/1632-(10714753*p[52])/24480+(tr5*(1055466840*p[31]+19988190*p[32]-230303520*p[34]+5497792*p[36]-623297925*p[38]-18498000*p[50]-23928320*p[84]))/1566720-(9347*p[85])/153},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(tr5*(-1919861184*p[31]-61562670*p[32]-471023088*p[34]+4215488*p[36]+711503861*p[38]-6066304*p[50]+90636128*p[84]))/2820096+(-373069780200*p[33]+2068330448896*p[35]+3*(8515285760*p[37]+71466420724*p[39]-13637230245*p[40]-12253934080*p[51]+390220393856*p[52]+183084978560*p[85]))/4272445440},
{F[1,1,6]^3*F[1,1,7],(tr5*(74822275320*p[31]+2083937370*p[32]+5641744080*p[34]+74267776*p[36]-34108850095*p[38]-307629680*p[50]-2837533200*p[84]))/42301440+(2525732092440*p[33]-16121706255616*p[35]+90012544512*p[37]-2211417845796*p[39]+320361241995*p[40]-372847172160*p[51]-11179573848384*p[52]-3439090238400*p[85])/12817336320},
{F[1,1,7]^2,(tr5*p[80])/4+p[81]},
{F[1,1,1]*F[1,1,7]^2,p[12]/16-(21*p[14])/8+p[18]/24-p[28]+p[30]/2-(3*p[33])/8+(14*p[37])/9-(7*p[39])/16-(189*p[40])/6464+(73*p[51])/72+p[52]/4-(13*p[129])/24-p[131]/6-p[133]/6+(2*p[134])/3-p[141]/2+p[143]/2-p[151]/4-p[153]/12-p[155]/2+(tr5*(45*p[11]-1890*p[13]+30*p[17]+240*p[27]+360*p[29]+14400*p[31]-270*p[32]+15750*p[34]-32*p[36]+315*p[38]+730*p[50]-390*p[128]-120*p[130]-120*p[132]+480*p[137]-360*p[140]-600*p[142]-180*p[150]-60*p[152]-360*p[154]-480*p[156]-240*p[162]))/2880+p[163]/3},
{F[1,1,1]^2*F[1,1,7]^2,(51761*p[33])/6528-(1501667*p[35])/9180+(tr5*(36040008*p[31]+310566*p[32]-6988404*p[34]-235920*p[36]-20616425*p[38]-685096*p[50]-524260*p[84]))/156672+(-476558400*p[37]-1083728788*p[39]+395165565*p[40]-1383893920*p[51]-11588985632*p[52]-1059005200*p[85])/79119360},
{F[1,1,2]^2*F[1,1,7]^2,(-1133*p[33])/768-(5477*p[35])/540-(23*p[37])/18+(22889*p[39])/23040+(108299*p[40])/206848-(115*p[51])/36-(10537*p[52])/720+(tr5*(262896*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-231451*p[38]-14720*p[50]+7488*p[84]))/18432+(13*p[85])/8},
{F[1,1,3]*F[1,1,7]^2,p[12]/16-p[28]/2+(4*p[35])/3+(3*p[37])/5+(9*p[40])/3232+p[134]/4-p[139]/4+p[143]/2-p[151]/4+(tr5*(p[11]+4*p[137]-4*p[138]-4*p[150]-4*p[156]))/64+p[163]/4},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(8*p[33])/9-(1016*p[35])/81-(112*p[37])/135-p[39]/864+(2093*p[40])/4848-(44*p[51])/27-(1519*p[52])/108+(tr5*((635*p[31])/9+(8*p[32])/9-(2515*p[34])/72-(112*p[36])/135-(42533*p[38])/864-(44*p[50])/27-2*p[84]))/4-2*p[85]},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(1133*p[33])/384+(5477*p[35])/270+(23*p[37])/9-(22889*p[39])/11520-(108299*p[40])/103424+(115*p[51])/18+(10537*p[52])/360+(tr5*(-262896*p[31]+6798*p[32]+242880*p[34]+5888*p[36]+231451*p[38]+14720*p[50]-7488*p[84]))/9216-(13*p[85])/4},
{F[1,1,3]^2*F[1,1,7]^2,(-749*p[33])/768-(9677*p[35])/540-(139*p[37])/90+(26633*p[39])/23040+(142763*p[40])/206848-(175*p[51])/36-(16009*p[52])/720+(tr5*(2322480*p[31]-22470*p[32]-1519680*p[34]-35584*p[36]-1766375*p[38]-112000*p[50]+14400*p[84]))/92160+(5*p[85])/8},
{F[1,1,4]*F[1,1,7]^2,(21*p[14])/8+p[18]/48+(5*p[30])/2+(9*p[33])/8+(4*p[35])/3+(28*p[37])/9+(21*p[39])/16+(585*p[40])/6464+(107*p[51])/72+p[52]/4-(23*p[129])/24-p[131]/3-p[133]/3+p[134]/3-(3*p[139])/4-p[141]/2+p[143]/4+p[153]/12+(tr5*(1890*p[13]+15*p[17]+480*p[27]+1800*p[29]+1800*p[31]+810*p[32]+3150*p[34]+1664*p[36]+1575*p[38]+1070*p[50]-690*p[128]-240*p[130]-240*p[132]+240*p[137]-540*p[138]-360*p[140]-300*p[142]+60*p[152]-240*p[156]-120*p[162]))/2880+p[163]/6},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-92447*p[33])/3264+(107513*p[35])/306+(1553*p[37])/306+(1186933*p[39])/32640-(8357781*p[40])/879104+(42295*p[51])/1224+(1921241*p[52])/6120+(tr5*(-38704680*p[31]-554682*p[32]+7405104*p[34]+99392*p[36]+22230059*p[38]+676720*p[50]+777024*p[84]))/78336+(1349*p[85])/34},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(28*p[33])/9-(3556*p[35])/81-(392*p[37])/135+(10571*p[39])/4320+(14651*p[40])/9696-(154*p[51])/27-(23887*p[52])/540+tr5*((4445*p[31])/72+(7*p[32])/9-(6107*p[34])/288-(98*p[36])/135-(131653*p[38])/3456-(77*p[50])/54-(7*p[84])/4)-7*p[85]},
{F[1,1,4]^2*F[1,1,7]^2,(970421*p[33])/29376-(9789706*p[35])/20655-(209641*p[37])/6885-(35446541*p[39])/881280+(105648961*p[40])/7911936-(615883*p[51])/11016-(2930978*p[52])/6885+(tr5*(2349529440*p[31]+29112630*p[32]-464209440*p[34]-26834048*p[36]-1348524685*p[38]-49270640*p[50]-41364480*p[84]))/3525120-(21544*p[85])/459},
{F[1,1,5]*F[1,1,7]^2,(-3*p[12])/8-p[14]/8+p[28]/2+(3*p[33])/8-(4*p[35])/3-(3*p[37])/5-(155*p[39])/48+(171*p[40])/6464-p[51]/24-(3*p[52])/4+p[129]/8-p[134]/4+p[139]/4-p[143]/2+p[151]/2+p[153]/4+p[155]/2+(tr5*(-18*p[11]-6*p[13]+18*p[32]-270*p[34]-281*p[38]-2*p[50]+6*p[128]-12*p[137]+12*p[138]+24*p[150]+12*p[152]+24*p[154]+12*p[156]))/192-p[163]/4},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,-2*p[33]+(1252*p[35])/45+(22*p[37])/15+(155*p[39])/96-(2991*p[40])/3232+(8*p[51])/3+(337*p[52])/12+tr5*((-313*p[31])/8-p[32]/2+(433*p[34])/32+(11*p[36])/30+(3197*p[38])/128+(2*p[50])/3+p[84])+4*p[85]},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(-88*p[35])/45+(tr5*(88*p[31]+76*p[34]-33*p[38]))/32-(137*p[39])/40-p[52]/5},
{F[1,1,4]*F[1,1,5]*F[1,1,7]^2,(tr5*(1884*p[34]+779*p[38]+48*p[50]))/384+(-501*p[39]+240*p[51]+1256*p[52])/480},
{F[1,1,5]^2*F[1,1,7]^2,(tr5*(4033645920*p[31]+115998510*p[32]+844281000*p[34]-10261216*p[36]-1572203565*p[38]+3215120*p[50]-180333560*p[84]))/14100480+(46863398040*p[33]-289705413632*p[35]-4145531264*p[37]-33868640676*p[39]+5965719525*p[40]+1298908480*p[51]-171800457024*p[52]-72854758240*p[85])/1424148480},
{F[1,1,6]*F[1,1,7]^2,(21*p[14])/8-(5*p[18])/48+2*p[28]-(11*p[30])/4-(9*p[33])/8-(4*p[35])/3-(56*p[37])/9-(21*p[39])/16-(585*p[40])/6464-(247*p[51])/72+(3*p[52])/4+(43*p[129])/24+(2*p[131])/3+(2*p[133])/3-(5*p[134])/3+(3*p[139])/4+(3*p[141])/2-(5*p[143])/4-(5*p[153])/12+(tr5*(378*p[13]-15*p[17]-192*p[27]-396*p[29]-6120*p[31]-162*p[32]-5310*p[34]-320*p[36]+189*p[38]-494*p[50]+258*p[128]+96*p[130]+96*p[132]-240*p[137]+108*p[138]+216*p[140]+300*p[142]-60*p[152]+240*p[156]+120*p[162]))/576-(5*p[163])/6},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(tr5*(2067290760*p[31]+9296850*p[32]-427040400*p[34]-31565632*p[36]-1193040455*p[38]-49162480*p[50]-19700160*p[84]))/3525120+(11267782200*p[33]-445432249088*p[35]-3*(12752515328*p[37]+11723775788*p[39]-4308987465*p[40]+19861641920*p[51]+134361305152*p[52]+7958864640*p[85]))/1068111360},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-32*p[33])/9+(4064*p[35])/81+(448*p[37])/135-(17107*p[39])/4320-(2093*p[40])/1212+(176*p[51])/27+(28499*p[52])/540+tr5*((-635*p[31])/9-(8*p[32])/9+(8179*p[34])/288+(112*p[36])/135+(156173*p[38])/3456+(44*p[50])/27+2*p[84])+8*p[85]},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(tr5*(-7750082760*p[31]-112683930*p[32]+1618985760*p[34]+56027072*p[36]+4477509295*p[38]+157848560*p[50]+168159360*p[84]))/14100480+(-136572923160*p[33]+1669884498688*p[35]+3*(22634937088*p[37]+42532036876*p[39]-15717334005*p[40]+63770818240*p[51]+504680490944*p[52]+67936381440*p[85]))/4272445440},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(51031*p[33])/1728-(305453*p[35])/2430+(481*p[37])/648-(764939*p[39])/51840+(893335*p[40])/465408+(13613*p[51])/1296-(457007*p[52])/6480+(tr5*(7330872*p[31]+306186*p[32]+1846788*p[34]+7696*p[36]-2712227*p[38]+108904*p[50]-465116*p[84]))/41472-(116279*p[85])/2592},
{F[1,1,6]^2*F[1,1,7]^2,(tr5*(-4502303940*p[31]+83038110*p[32]+1575514020*p[34]+136244848*p[36]+2879810675*p[38]+173397040*p[50]-81255420*p[84]))/7050240+(50321094660*p[33]+485048211136*p[35]+3*(27521459296*p[37]+8786116654*p[39]-5697902655*p[40]+35026202080*p[51]+163695897056*p[52]-16413594840*p[85]))/1068111360},
{F[1,1,7]^3,p[12]/12-(19*p[14])/12+(7*p[18])/144-(5*p[28])/6+(4*p[30])/3-p[33]/2+(323*p[37])/135-(65*p[39])/36-(63*p[40])/1616-(5*p[51])/108-(5*p[52])/3+(11*p[129])/36+p[131]/18+p[133]/18+(13*p[134])/36-(5*p[139])/6-p[141]/3+(5*p[143])/12+p[151]/3+(5*p[153])/18+p[155]/3+(tr5*(180*p[11]-3420*p[13]+105*p[17]-240*p[27]+2880*p[29]+23400*p[31]-1080*p[32]-3600*p[34]+3296*p[36]-16500*p[38]-100*p[50]+660*p[128]+120*p[130]+120*p[132]+780*p[137]-1800*p[138]-720*p[140]-660*p[142]+720*p[150]+600*p[152]+720*p[154]-780*p[156]-840*p[162]))/8640-p[163]/36},
{F[1,1,1]*F[1,1,7]^3,(5327*p[33])/306+(tr5*(69817740*p[31]+639240*p[32]-14380170*p[34]-477336*p[36]-40277395*p[38]-1537940*p[50]-879330*p[84]))/146880+(-3760848928*p[35]-3*(48210936*p[37]+99488737*p[39]-37208880*p[40]+155331940*p[51]+1133865188*p[52]+88812330*p[85]))/11126160},
{F[1,1,2]*F[1,1,7]^3,(-5665*p[33])/1152-(27673*p[35])/810-(115*p[37])/27+(89101*p[39])/34560+(528823*p[40])/310272-(575*p[51])/54-(52973*p[52])/1080+(tr5*(1328304*p[31]-5*(6798*p[32]+242880*p[34]+5888*p[36]+233755*p[38]+14720*p[50]-7488*p[84])))/27648+(65*p[85])/12},
{F[1,1,3]*F[1,1,7]^3,(-2887*p[33])/3456-(14311*p[35])/2430-(401*p[37])/405+(242059*p[39])/103680+(429889*p[40])/930816-(389*p[51])/162-(43607*p[52])/3240+(tr5*(3434640*p[31]-86610*p[32]-7031040*p[34]-102656*p[36]-4641925*p[38]-248960*p[50]+77760*p[84]))/414720+(3*p[85])/4},
{F[1,1,4]*F[1,1,7]^3,(tr5*(474399618*p[31]+4397838*p[32]-90847428*p[34]-6531104*p[36]-269729863*p[38]-10225484*p[50]-7587768*p[84]))/528768+(53301796560*p[33]-1022173043584*p[35]-3*(26385660160*p[37]+24029549128*p[39]-9844590195*p[40]+41310955360*p[51]+304479742112*p[52]+30654582720*p[85]))/1602167040},
{F[1,1,5]*F[1,1,7]^3,(-454655*p[33])/10368+(521293*p[35])/1458+(15536*p[37])/1215+(3474283*p[39])/311040-(28380959*p[40])/2792448+(4327*p[51])/243+(2772241*p[52])/9720+(tr5*(-625551600*p[31]-13639650*p[32]+39786240*p[34]+3977216*p[36]+313965275*p[38]+5538560*p[50]+22952480*p[84]))/1244160+(143453*p[85])/1944},
{F[1,1,6]*F[1,1,7]^3,(tr5*(-9628877880*p[31]-230453130*p[32]-175314600*p[34]+12066976*p[36]+4605125235*p[38]+76887760*p[50]+320182880*p[84]))/10575360+(-93103064520*p[33]+691567406848*p[35]+4875058304*p[37]+78158797884*p[39]-15512971905*p[40]+31062655040*p[51]+509231942016*p[52]+129353883520*p[85])/1068111360},
{F[1,1,7]^4,(tr5*(-1332900516*p[31]-52486410*p[32]-303914544*p[34]+7733920*p[36]+525971939*p[38]-6523688*p[50]+67200120*p[84]))/8460288+(-79516911150*p[33]+358994538976*p[35]+3*(3905629600*p[37]+23118135127*p[39]-1680300495*p[40]-3294462440*p[51]+69285055448*p[52]+33936060600*p[85]))/3204334080},
{F[1,1,8],(tr5*p[82])/4+p[83]},
{F[3,1]*F[1,1,8],(1309579*p[33])/4608-(2928499*p[35])/1620+(tr5*(281135904*p[31]+7857474*p[32]-61060164*p[34]-2293616*p[36]-154838611*p[38]-4128440*p[50]-6665436*p[84]))/110592+(-4633104320*p[37]+9802832548*p[39]+3900490695*p[40]-8339448800*p[51]-92164807648*p[52]-13464180720*p[85])/55848960},
{F[3,2]*F[1,1,8],(-227*p[33])/64+(77*p[35])/90-(133*p[37])/120+(11747*p[39])/1920+(30183*p[40])/51712-(133*p[51])/48-(1069*p[52])/240+(tr5*(-9240*p[31]-6810*p[32]-73380*p[34]-2128*p[36]-18185*p[38]-5320*p[50]+6540*p[84]))/7680+(109*p[85])/32},
{F[3,3]*F[1,1,8],p[33]/24+(3029*p[35])/45+(353*p[37])/90-(203*p[39])/36-(33759*p[40])/12928+(353*p[51])/36+(1297*p[52])/18+(tr5*(-136305*p[31]+15*p[32]+58245*p[34]+1412*p[36]+88760*p[38]+3530*p[50]-980*p[84]))/1440-(49*p[85])/18},
{F[3,4]*F[1,1,8],(-1426775*p[33])/27648+(126961*p[35])/486+(tr5*(-1218825600*p[31]-42803250*p[32]+219158340*p[34]+8664176*p[36]+647822395*p[38]+12935480*p[50]+18075420*p[84]))/3317760+(3500327104*p[37]-9387657908*p[39]-3551102955*p[40]+5225933920*p[51]+77459401568*p[52]+7302469680*p[85])/335093760},
{F[3,5]*F[1,1,8],(23*p[33])/96+(3517*p[35])/20+(3883*p[37])/360-(65813*p[39])/2880-(385737*p[40])/51712+(3883*p[51])/144+(17209*p[52])/90+(tr5*(-2848770*p[31]+690*p[32]+1281390*p[34]+31064*p[36]+1861595*p[38]+77660*p[50]-21560*p[84]))/11520-(539*p[85])/72},
{F[3,6]*F[1,1,8],(312923*p[33])/3456-(85288*p[35])/243+(tr5*(204691200*p[31]+9387690*p[32]-72898980*p[34]-2410352*p[36]-122831455*p[38]-3371960*p[50]-39420*p[84]))/414720+(-973782208*p[37]+2711094116*p[39]+782743815*p[40]-1362271840*p[51]-14952857696*p[52]-15925680*p[85])/41886720},
{F[3,7]*F[1,1,8],(-11*p[33])/16+(205*p[35])/2+(353*p[37])/60-(5677*p[39])/480-(108009*p[40])/25856+(353*p[51])/24+(3277*p[52])/30+(tr5*(-276750*p[31]-330*p[32]+116490*p[34]+2824*p[36]+177835*p[38]+7060*p[50]-1960*p[84]))/1920-(49*p[85])/12},
{F[3,8]*F[1,1,8],(13*p[33])/3+(22472*p[35])/45+(1412*p[37])/45-(667*p[39])/9-(35439*p[40])/1616+(706*p[51])/9+(4924*p[52])/9+(tr5*(-126405*p[31]+195*p[32]+58245*p[34]+1412*p[36]+82835*p[38]+3530*p[50]-980*p[84]))/180-(196*p[85])/9},
{F[3,9]*F[1,1,8],(-49423*p[33])/96+(270301*p[35])/135+(3467*p[37])/36-(1046069*p[39])/2880-(2415329*p[40])/25856+(9223*p[51])/72+(630433*p[52])/360+(tr5*(-6487224*p[31]-296538*p[32]+1077972*p[34]+55472*p[36]+3321211*p[38]+73784*p[50]+61164*p[84]))/2304+(1699*p[85])/16},
{F[3,10]*F[1,1,8],(33*p[33])/32+(217*p[35])/30+(21*p[37])/20-(1299*p[39])/320-(8037*p[40])/12928+(tr5*(-13020*p[31]+330*p[32]+13860*p[34]+336*p[36]+11245*p[38]+840*p[50]))/1280+(21*p[51])/8+(56*p[52])/5},
{F[3,11]*F[1,1,8],(-47*p[33])/24+(929*p[35])/15+(353*p[37])/90-(7801*p[39])/720-(36651*p[40])/12928+(353*p[51])/36+(3061*p[52])/45+(tr5*(-250830*p[31]-1410*p[32]+116490*p[34]+2824*p[36]+163615*p[38]+7060*p[50]-1960*p[84]))/2880-(49*p[85])/18},
{F[3,12]*F[1,1,8],(-3741965*p[33])/27648+(762904*p[35])/1215+(tr5*(-585910272*p[31]-22451790*p[32]+57942588*p[34]+3471760*p[36]+289059269*p[38]+4649416*p[50]+13042404*p[84]))/663552+(1402591040*p[37]-4607781196*p[39]-1586561589*p[40]+1878364064*p[51]+34682207392*p[52]+5269131216*p[85])/67018752},
{F[3,13]*F[1,1,8],(-37*p[33])/96-(643*p[35])/36-(353*p[37])/360+(1567*p[39])/2880+(31995*p[40])/51712-(353*p[51])/144-(1691*p[52])/90+(tr5*(289350*p[31]-1110*p[32]-116490*p[34]-2824*p[36]-187825*p[38]-7060*p[50]+1960*p[84]))/11520+(49*p[85])/72},
{F[3,14]*F[1,1,8],(-1802*p[33])/27+(832499*p[35])/2430+(3877*p[37])/1620-(40187*p[39])/2592-(2025197*p[40])/232704-(371*p[51])/648+(73201*p[52])/324+(tr5*(-24974970*p[31]-864960*p[32]-3014670*p[34]+31016*p[36]+10047205*p[38]-7420*p[50]+968220*p[84]))/51840+(1793*p[85])/24},
{F[3,15]*F[1,1,8],(-3*p[33])/4-(4*p[35])/5+(3*tr5*(6*p[31]-p[32]-4*p[38]))/16-(9*p[39])/10-(135*p[40])/3232-(3*p[52])/5},
{F[3,16]*F[1,1,8],(17*tr5*(12*p[31]-7*p[38]))/64-(17*(6464*p[35]+4242*p[39]+135*p[40]+4848*p[52]))/48480},
{F[3,17]*F[1,1,8],(13*p[33])/32+(1021*p[35])/20+(353*p[37])/120-(3523*p[39])/960-(100017*p[40])/51712+(353*p[51])/48+(817*p[52])/15+(tr5*(-275670*p[31]+390*p[32]+116490*p[34]+2824*p[36]+179485*p[38]+7060*p[50]-1960*p[84]))/3840-(49*p[85])/24},
{F[3,18]*F[1,1,8],(-659981*p[33])/9216+(778951*p[35])/1620+(tr5*(-149558592*p[31]-3959886*p[32]-3592068*p[34]+374416*p[36]+67334021*p[38]+832072*p[50]+6304932*p[84]))/221184+(756320320*p[37]-1583054204*p[39]-1371481785*p[40]+1680785440*p[51]+39313650464*p[52]+12735962640*p[85])/111697920},
{F[3,19]*F[1,1,8],(227*p[33])/96-(23*p[35])/135+(133*p[37])/180-(11951*p[39])/2880-(9845*p[40])/25856+(133*p[51])/72+(697*p[52])/360+(tr5*(2760*p[31]+6810*p[32]+44580*p[34]+2128*p[36]+7565*p[38]+5320*p[50]-6540*p[84]))/11520-(109*p[85])/48},
{F[3,21]*F[1,1,8],(tr5*(-117850272*p[31]-4630434*p[32]+34094724*p[34]+1180784*p[36]+67905955*p[38]+1622840*p[50]+816156*p[84]))/331776+(-28060430040*p[33]+126964026368*p[35]+7155551040*p[37]-18190361388*p[39]-6044607045*p[40]+9834410400*p[51]+122771556768*p[52]+4945905360*p[85])/502640640},
{F[3,22]*F[1,1,8],(3*p[33])/2+(3*tr5*(2*p[32]+p[38]))/16+(3*p[39])/4+(81*p[40])/1616},
{F[3,23]*F[1,1,8],(2*p[37])/15-p[39]-(27*p[40])/808-p[52]/3+(tr5*(-75*p[34]+4*p[36]-65*p[38]+5*p[84]))/120+p[85]/6},
{F[3,24]*F[1,1,8],-p[33]/24-(2813*p[35])/45-(353*p[37])/90+(851*p[39])/90+(35631*p[40])/12928-(353*p[51])/36-(6161*p[52])/90+(tr5*(126585*p[31]-15*p[32]-58245*p[34]-1412*p[36]-82850*p[38]-3530*p[50]+980*p[84]))/1440+(49*p[85])/18},
{F[3,25]*F[1,1,8],(-4*p[35])/3+(tr5*(15*p[31]-7*p[38]))/8+(99*p[40])/3232-p[52]},
{F[3,27]*F[1,1,8],(-2*p[35])/5+(3*tr5*(12*p[31]-7*p[38]))/64-(21*p[39])/80-(27*p[40])/3232-(3*p[52])/10},
{F[3,28]*F[1,1,8],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,29]*F[1,1,8],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,30]*F[1,1,8],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,31]*F[1,1,8],(-10531*p[33])/288+(8731*p[35])/135-(4153*p[37])/540+(219187*p[39])/8640+(37311*p[40])/25856-(5929*p[51])/216-(29489*p[52])/1080+(tr5*(-3143160*p[31]-315930*p[32]-4912500*p[34]-66448*p[36]-606505*p[38]-237160*p[50]+429820*p[84]))/34560+(21491*p[85])/432},
{F[3,32]*F[1,1,8],(-12113*p[33])/1152+(50527*p[35])/1620-(17*p[37])/80+(459041*p[39])/34560+(58567*p[40])/310272-(601*p[51])/288+(74453*p[52])/4320+(tr5*(-6063240*p[31]-363390*p[32]-1596060*p[34]-7344*p[36]+2543725*p[38]-72120*p[50]+298420*p[84]))/138240+(14921*p[85])/1728},
{F[3,33]*F[1,1,8],-p[33]-(922*p[35])/45-(16*p[37])/15+(149*p[39])/15+(8457*p[40])/6464-(8*p[51])/3-(463*p[52])/30+(tr5*(6915*p[31]-60*p[32]-30*p[34]-64*p[36]-2645*p[38]-160*p[50]-300*p[84]))/240-5*p[85]},
{F[3,34]*F[1,1,8],(-128*p[33])/9+(55792*p[35])/405+(976*p[37])/135+(2194*p[39])/135-(8617*p[40])/2424+(488*p[51])/27+(19796*p[52])/135+(tr5*(-52305*p[31]-960*p[32]+21930*p[34]+488*p[36]+35740*p[38]+1220*p[50]+1170*p[84]))/270+(52*p[85])/3},
{F[3,35]*F[1,1,8],(-57*p[33])/32+(821*p[35])/30+(27*p[37])/20-(423*p[39])/320-(12159*p[40])/12928+(27*p[51])/8+(523*p[52])/20+(tr5*(-49260*p[31]-570*p[32]+13500*p[34]+432*p[36]+28865*p[38]+1080*p[50]+1440*p[84]))/1280+(9*p[85])/2},
{F[3,36]*F[1,1,8],(2471*p[33])/72-(6772*p[35])/405+(494*p[37])/45-(49691*p[39])/2160-(58963*p[40])/19392+(107*p[51])/3+(10646*p[52])/135+(tr5*(203160*p[31]+74130*p[32]+1480680*p[34]+23712*p[36]+546485*p[38]+77040*p[50]-99400*p[84]))/8640-(2485*p[85])/54},
{F[3,37]*F[1,1,8],(11203*p[33])/1152-(2743*p[35])/60-(407*p[37])/2160-(102931*p[39])/34560+(90649*p[40])/103424+(937*p[51])/864-(103303*p[52])/4320+(tr5*(8887320*p[31]+336090*p[32]+2689140*p[34]-6512*p[36]-2995415*p[38]+37480*p[50]-475900*p[84]))/138240-(23795*p[85])/1728},
{F[3,38]*F[1,1,8],(275*p[33])/64-(77*p[35])/90+(133*p[37])/120-(11027*p[39])/1920-(28887*p[40])/51712+(133*p[51])/48+(1069*p[52])/240+(tr5*(9240*p[31]+8250*p[32]+73380*p[34]+2128*p[36]+18905*p[38]+5320*p[50]-6540*p[84]))/7680-(109*p[85])/32},
{F[3,39]*F[1,1,8],-4*tr5*(3*p[34]+p[38])+(32*(p[39]-p[52]))/5},
{F[3,40]*F[1,1,8],(-19361*p[33])/384+(17299*p[35])/108-(1169*p[37])/240+(107803*p[39])/3840-(103801*p[40])/103424-(2257*p[51])/96+(6933*p[52])/160+(tr5*(-10379400*p[31]-580830*p[32]-6635580*p[34]-56112*p[36]+2070525*p[38]-270840*p[50]+802580*p[84]))/46080+(40129*p[85])/576},
{F[3,41]*F[1,1,8],(8441*p[33])/288-(33592*p[35])/405+(1141*p[37])/270-(12635*p[39])/576-(2911*p[40])/77568+(1861*p[51])/108-(847*p[52])/36+(tr5*(4031040*p[31]+253230*p[32]+2506440*p[34]+36512*p[36]-901005*p[38]+148880*p[50]-389880*p[84]))/34560-(361*p[85])/8},
{F[3,42]*F[1,1,8],(-275*p[33])/32+(77*p[35])/45-(133*p[37])/60+(11987*p[39])/960+(28887*p[40])/25856-(133*p[51])/24-(1069*p[52])/120+(tr5*(-9240*p[31]-8250*p[32]-73380*p[34]-2128*p[36]-17945*p[38]-5320*p[50]+6540*p[84]))/3840+(109*p[85])/16},
{F[3,43]*F[1,1,8],-(tr5*p[38])/8-p[39]/2},
{F[3,44]*F[1,1,8],(4*p[33])/9+(3616*p[35])/405+(64*p[37])/135-(563*p[39])/135-(170*p[40])/303+(32*p[51])/27+(908*p[52])/135+(tr5*(-6780*p[31]+60*p[32]+30*p[34]+64*p[36]+2615*p[38]+160*p[50]+270*p[84]))/540+2*p[85]},
{F[3,45]*F[1,1,8],(3*p[33])/2+(4*p[35])/3+(5*p[39])/4+(63*p[40])/3232-p[51]+3*p[52]+(tr5*(-30*p[31]+6*p[32]+60*p[34]+47*p[38]-4*p[50]-2*p[84]))/16-p[85]/2},
{F[3,51]*F[1,1,8],-p[33]/2+(88*p[35])/45+(4*p[37])/15+(19*p[39])/60-(57*p[40])/808+(2*p[51])/3+(44*p[52])/15+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]-20*p[84]))/240-p[85]/3},
{F[3,52]*F[1,1,8],(-187*p[33])/192+(2129*p[35])/540+(23*p[37])/72+(7153*p[39])/5760-(1645*p[40])/25856+(115*p[51])/144+(1697*p[52])/360+(tr5*(-25548*p[31]-1122*p[32]+15180*p[34]+368*p[36]+20437*p[38]+920*p[50]+384*p[84]))/4608+p[85]/3},
{F[3,53]*F[1,1,8],(-27*p[33])/32+(5*p[35])/2+p[37]/20+(667*p[39])/320+(945*p[40])/12928+p[51]/8+(43*p[52])/20+(tr5*(-4500*p[31]-270*p[32]+660*p[34]+16*p[36]+3075*p[38]+40*p[50]+160*p[84]))/1280+p[85]/2},
{F[3,54]*F[1,1,8],(17*p[33])/3-(2128*p[35])/135-(8*p[37])/9-(1331*p[39])/90-(95*p[40])/202+(tr5*(1596*p[31]+102*p[32]-660*p[34]-16*p[36]-1319*p[38]-40*p[50]))/72-(20*p[51])/9-(752*p[52])/45},
{F[3,55]*F[1,1,8],(133*p[33])/48-(307*p[35])/27-(61*p[37])/90-(6127*p[39])/1440+(619*p[40])/6464-(61*p[51])/36-(1103*p[52])/90+(tr5*(92100*p[31]+3990*p[32]-40260*p[34]-976*p[36]-67895*p[38]-2440*p[50]-1920*p[84]))/5760-(4*p[85])/3},
{F[3,56]*F[1,1,8],(123*p[33])/64-(95*p[35])/12-(17*p[37])/40-(1979*p[39])/640+(1287*p[40])/25856-(17*p[51])/16-(331*p[52])/40+(tr5*(85500*p[31]+3690*p[32]-33660*p[34]-816*p[36]-61545*p[38]-2040*p[50]-3200*p[84]))/7680-(5*p[85])/3},
{F[3,57]*F[1,1,8],(7*p[33])/8-(118*p[35])/45-p[37]/15-(101*p[39])/48-(111*p[40])/1616-p[51]/6-(7*p[52])/3+(tr5*(3540*p[31]+210*p[32]-660*p[34]-16*p[36]-2465*p[38]-40*p[50]+120*p[84]))/960+p[85]/2},
{F[3,58]*F[1,1,8],(-43*p[33])/16+(281*p[35])/45-(7*p[37])/10+(319*p[39])/32+(4173*p[40])/6464-(7*p[51])/4+(5*p[52])/6+(tr5*(-16860*p[31]-1290*p[32]-13860*p[34]-336*p[36]+6185*p[38]-840*p[50]-2560*p[84]))/1920-(16*p[85])/3},
{F[3,59]*F[1,1,8],(-69*p[33])/64+(65*p[35])/12+(3*p[37])/8+(129*p[39])/128-(3177*p[40])/25856+(15*p[51])/16+(49*p[52])/8+(tr5*(-3900*p[31]-138*p[32]+1980*p[34]+48*p[36]+2873*p[38]+120*p[50]+64*p[84]))/512+p[85]/2},
{F[3,61]*F[1,1,8],(tr5*p[84])/4+p[85]},
{F[3,62]*F[1,1,8],-(tr5*p[84])/8-p[85]/2},
{F[3,63]*F[1,1,8],(2*p[37])/15-p[39]/2-(27*p[40])/808-p[52]/3+(tr5*(-75*p[34]+4*p[36]-10*(5*p[38]+p[84])))/120-p[85]/3},
{F[3,65]*F[1,1,8],-p[33]/16+(11*p[35])/45+p[37]/30+(19*p[39])/480-(57*p[40])/6464+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/1920+p[51]/12+(11*p[52])/30},
{F[3,66]*F[1,1,8],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,67]*F[1,1,8],(-3*p[33])/16+(11*p[35])/15+p[37]/10+(19*p[39])/160-(171*p[40])/6464+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/640+p[51]/4+(11*p[52])/10},
{F[3,68]*F[1,1,8],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,69]*F[1,1,8],(-16*p[33])/9+(2032*p[35])/81+(176*p[37])/135-(142*p[39])/135-(2093*p[40])/2424+(88*p[51])/27+(3172*p[52])/135+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+88*p[36]+5480*p[38]+220*p[50]+270*p[84]))/270+4*p[85]},
{F[3,70]*F[1,1,8],p[33]/2+(4*p[35])/9+(3*p[39])/4+(21*p[40])/3232-p[51]/3+(2*p[52])/3+(tr5*(-30*p[31]+6*p[32]+30*p[34]+37*p[38]-4*p[50]-2*p[84]))/48-p[85]/6},
{F[3,71]*F[1,1,8],p[33]+(8*p[35])/9-(2*p[37])/15+p[39]+(75*p[40])/1616+(tr5*(-75*p[31]+15*p[32]-2*p[36]+50*p[38]+5*p[50]))/60+p[51]/3+(2*p[52])/3},
{F[3,78]*F[1,1,8],p[33]/2+(4*p[35])/9+p[39]/4+(21*p[40])/3232-p[51]/3+(2*p[52])/3+(tr5*(-30*p[31]+6*p[32]+30*p[34]+31*p[38]-4*p[50]-2*p[84]))/48-p[85]/6},
{F[3,79]*F[1,1,8],(239*p[33])/8-(112*p[35])/9+(44*p[37])/3-(2323*p[39])/48-(35691*p[40])/6464+(110*p[51])/3+(214*p[52])/3+(tr5*(70*p[31]+(239*p[32])/8+605*p[34]+(44*p[36])/3+(9661*p[38])/48+(110*p[50])/3-36*p[84]))/4-36*p[85]},
{F[3,80]*F[1,1,8],(15*p[33])/4+(10*p[35])/3+(17*p[37])/15+(15*p[39])/8+(747*p[40])/6464-(3*p[51])/2+(7*p[52])/6+(tr5*(-2250*p[31]+450*p[32]-1200*p[34]+136*p[36]+715*p[38]-180*p[50]+140*p[84]))/480+(7*p[85])/6},
{F[3,82]*F[1,1,8],-p[33]/2-(4*p[35])/9-(2*p[37])/15+p[39]/4+(87*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-55*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[1,1,1]*F[1,1,8],(tr5*p[86])/4+p[87]},
{F[1,1,1]^2*F[1,1,8],-p[6]/8-(9*p[8])/8+p[10]/2-p[12]/12+p[24]/4-p[26]/3+(17*p[28])/6-p[30]/2+3*p[33]-(46*p[35])/9-(152*p[37])/45-p[39]/6+(2367*p[40])/6464+(217*p[51])/72+(35*p[52])/36-p[93]+p[125]/3-(5*p[129])/8+p[131]/6-p[133]/12-(4*p[134])/3+p[139]/3-(7*p[143])/3-(2*p[147])/3+p[149]/6+p[151]/6+p[153]/3+(2*p[155])/3-(3*p[157])/4+p[161]/3+(tr5*(-45*p[5]-405*p[7]+180*p[9]-30*p[11]+90*p[23]-120*p[25]+60*p[27]-180*p[29]-4050*p[31]+1080*p[32]-1425*p[34]-64*p[36]+1165*p[38]+1085*p[50]-360*p[92]+120*p[124]-225*p[128]+60*p[130]-30*p[132]-480*p[137]+120*p[138]+120*p[142]-240*p[146]+60*p[148]+60*p[150]+120*p[152]+240*p[154]+210*p[156]+120*p[160]+240*p[162]))/1440-(2*p[163])/3},
{F[1,1,1]^3*F[1,1,8],(tr5*(-4721894760*p[31]-139772370*p[32]+311041740*p[34]+20592016*p[36]+2304951155*p[38]+36110920*p[50]+158997060*p[84]))/2488320+(-169404112440*p[33]+1017410924288*p[35]+24957523392*p[37]-53028084540*p[39]-31425217515*p[40]+43766435040*p[51]+813322538400*p[52]+192704436720*p[85])/753960960},
{F[1,1,2]*F[1,1,8],(tr5*p[88])/4+p[89]},
{F[1,1,1]*F[1,1,2]*F[1,1,8],p[22]/8+p[26]-9*p[28]-(5*p[33])/2+28*p[35]+(54*p[37])/5-p[39]/4-(1377*p[40])/3232+9*p[51]+5*p[52]+2*p[99]-2*p[129]-p[133]+(9*p[134])/2+9*p[143]-p[149]-p[153]-p[157]+(tr5*(p[21]+2*(4*p[25]-90*p[31]-10*p[32]+60*p[34]+69*p[38]+36*p[50]+8*p[98]-8*p[128]-4*p[132]+18*p[137]-4*p[148]-4*p[152]-22*p[156]-2*p[160])))/32-p[161]/2+(9*p[163])/2},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(-347*p[33])/48+(1427*p[35])/90+p[37]/12+(37*p[39])/18-(7425*p[40])/25856-(11*p[51])/24+(119*p[52])/12+(tr5*(-12843*p[31]-1041*p[32]-2133*p[34]+12*p[36]+5294*p[38]-66*p[50]+916*p[84]))/576+(229*p[85])/36},
{F[1,1,2]^2*F[1,1,8],(33*p[8])/8+p[22]/48-p[24]/4+p[26]/2-(8*p[28])/3-(5*p[33])/3+(280*p[35])/27+(17*p[37])/5-p[39]/2-(47*p[40])/202+(19*p[51])/8+(103*p[52])/36-(13*p[85])/18-(13*p[129])/24-p[133]/12+(17*p[134])/12+(17*p[143])/6-p[149]/6-p[153]/6+(3*p[157])/4-p[159]/2-p[161]/12+(tr5*(594*p[7]+3*p[21]-2*(18*p[23]-36*p[25]-12*p[27]+1140*p[31]+120*p[32]-405*p[34]-685*p[38]-171*p[50]+52*p[84]+39*p[128]+6*p[132]-102*p[137]+12*p[148]+12*p[152]+48*p[156]+36*p[158]+6*p[160]+12*p[162])))/576+(5*p[163])/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(-69*p[33])/16-(15752*p[35])/135-(307*p[37])/45+(15*p[39])/2+(7039*p[40])/1616-(313*p[51])/18-(505*p[52])/4+(tr5*(472560*p[31]-3105*p[32]-2*(104595*p[34]+2456*p[36]+156375*p[38]+6260*p[50]-1660*p[84])))/2880+(83*p[85])/18},
{F[1,1,2]^3*F[1,1,8],(-51*p[33])/64+(21739*p[35])/162+(4343*p[37])/540-(75611*p[39])/5760-(833245*p[40])/155136+(4343*p[51])/216+(13039*p[52])/90+(tr5*(-13043400*p[31]-13770*p[32]+5732760*p[34]+138976*p[36]+8535375*p[38]+347440*p[50]-119120*p[84]))/69120-(1489*p[85])/216},
{F[1,1,3]*F[1,1,8],(tr5*p[90])/4+p[91]},
{F[1,1,1]*F[1,1,3]*F[1,1,8],(tr5*p[92])/4+p[93]},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(-975995*p[33])/6912+(394091*p[35])/2430+(tr5*(-37832736*p[31]-5855970*p[32]+39893844*p[34]+1441072*p[36]+30699203*p[38]+1335832*p[50]-5672916*p[84]))/165888+(582193088*p[37]-2251573204*p[39]-395380611*p[40]+539676128*p[51]+4186871776*p[52]-2291858064*p[85])/16754688},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(-461*p[35])/45-(2*p[37])/5+(7*p[39])/80+(957*p[40])/1616-p[51]-(457*p[52])/30+(tr5*((461*p[31])/8-(453*p[34])/8-(2*p[36])/5-(2555*p[38])/48-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(-221*p[35])/90-p[37]/5-(33*p[39])/160+(705*p[40])/3232-p[51]/2-(337*p[52])/60+(tr5*(6630*p[31]-13590*p[34]-96*p[36]-9535*p[38]-240*p[50]-480*p[84]))/1920-p[85]},
{F[1,1,3]^2*F[1,1,8],(3*p[6])/16+(9*p[8])/4-(3*p[10])/4+p[12]/16-(9*p[14])/8-(9*p[24])/4-(5*p[26])/4-(21*p[28])/4+(3*p[30])/4-(5*p[33])/8+(112*p[35])/9+(94*p[37])/15-(25*p[39])/16-(2883*p[40])/6464-(3*p[51])/2-(5*p[52])/2+(9*p[85])/4+p[93]-p[125]/2+p[129]/4-p[133]/4+(5*p[134])/2-(3*p[139])/4+(9*p[143])/2+(5*p[147])/4+p[149]/2+p[153]/4+p[155]/4+(3*p[157])/4+p[159]/4+(5*p[161])/4+(tr5*(45*p[5]+540*p[7]-180*p[9]+15*p[11]-270*p[13]-540*p[23]-300*p[25]-60*p[27]+180*p[29]+1200*p[31]-150*p[32]-3300*p[34]+64*p[36]-2475*p[38]-360*p[50]+540*p[84]+240*p[92]-120*p[124]+60*p[128]-60*p[132]+600*p[137]-180*p[138]-120*p[142]+300*p[146]+120*p[148]+60*p[152]+60*p[154]-420*p[156]+60*p[158]+300*p[160]-540*p[162]))/960+p[163]/4},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(2504321*p[33])/6912-(6576689*p[35])/3888+(tr5*(1973006700*p[31]+75129630*p[32]-362691240*p[34]-14439488*p[36]-1052577025*p[38]-21494240*p[50]-37782720*p[84]))/829440+(-2916776576*p[37]+7557900094*p[39]+2875611195*p[40]-4341836480*p[51]-62908131184*p[52]-7632109440*p[85])/41886720},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(9*p[33])/2-(181*p[35])/9+tr5*((905*p[31])/32+(9*p[32])/8-(5059*p[38])/384)+(3*p[39])/32+(3027*p[40])/6464-(181*p[52])/12},
{F[1,1,3]^3*F[1,1,8],(33613*p[33])/512-(263111*p[35])/1080-(15077*p[37])/960+(2794777*p[39])/46080+(4797755*p[40])/413696-(27331*p[51])/1152-(1127899*p[52])/5760+(tr5*(63146640*p[31]+3025170*p[32]-4527300*p[34]-723696*p[36]-28786395*p[38]-1093240*p[50]-274140*p[84]))/184320-(1523*p[85])/256},
{F[1,1,4]*F[1,1,8],(49*p[28])/3+(119*p[33])/6-48*p[35]-(98*p[37])/5+(11*p[39])/4+(1593*p[40])/1616+2*p[43]-(415*p[51])/36-(89*p[52])/6+p[56]+p[60]+p[64]+p[75]+2*p[81]-p[95]-p[105]+(83*p[129])/12+(7*p[131])/6+(7*p[133])/6-(49*p[134])/6+2*p[136]-(49*p[143])/3+(5*p[149])/3+(5*p[153])/3-(49*p[163])/6+p[169]+(tr5*(-3*p[29]+(223*p[32])/12+(565*p[34])/4-(88*p[36])/15+(2177*p[38])/24+(983*p[50])/36+p[55]+p[65]+p[104]-(145*p[128])/12-(14*p[130])/3-(14*p[132])/3+7*p[137]+2*p[138]-p[142]-2*p[148]-2*p[152]-(15*p[156])/2+p[158]/2-2*p[166]-p[170]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],p[6]/4+(9*p[8])/4-p[10]+p[12]/6-p[24]/2-(4*p[26])/3+p[28]/3+p[30]-(3*p[33])/2-(76*p[35])/9-(4*p[37])/9-(15*p[39])/4-(1359*p[40])/3232-(277*p[51])/36-(107*p[52])/18+p[93]-(2*p[125])/3+(9*p[129])/4-p[131]/3+p[133]/6-p[134]/3+p[139]/3-(4*p[143])/3+p[147]/3-p[149]/3-p[151]/3+p[153]/3-p[155]/3+(3*p[157])/2+p[161]/3+(tr5*(45*p[5]+405*p[7]-180*p[9]+30*p[11]-90*p[23]-240*p[25]-60*p[27]+180*p[29]+6750*p[31]-270*p[32]-1275*p[34]+64*p[36]-4420*p[38]-1385*p[50]+180*p[92]-120*p[124]+405*p[128]-60*p[130]+30*p[132]-60*p[137]+60*p[138]-120*p[142]+60*p[146]-60*p[148]-60*p[150]+60*p[152]-60*p[154]+330*p[156]+60*p[160]-240*p[162]))/720-(5*p[163])/3},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(39583*p[33])/2304-(896119*p[35])/3240+(3103*p[37])/864-(1805911*p[39])/69120+(1681205*p[40])/620544+(7055*p[51])/1728-(1485223*p[52])/8640+(tr5*(21506856*p[31]+237498*p[32]+3684180*p[34]+49648*p[36]-8678431*p[38]+56440*p[50]-1470276*p[84]))/55296-(40841*p[85])/384},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(-9*p[8])/2-p[22]/8-p[26]+9*p[28]+(5*p[33])/2-28*p[35]-(54*p[37])/5+p[39]/4+(1377*p[40])/3232-9*p[51]-5*p[52]-2*p[99]+2*p[129]+p[133]-(9*p[134])/2-9*p[143]+p[149]+p[153]+p[157]+(tr5*(-36*p[7]-p[21]+2*(-4*p[25]+90*p[31]+10*p[32]-60*p[34]-69*p[38]-36*p[50]-8*p[98]+8*p[128]+4*p[132]-18*p[137]+4*p[148]+4*p[152]+22*p[156]+2*p[160])))/32+p[161]/2-(9*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(149*p[33])/16+(938*p[35])/135+(77*p[37])/45-(833*p[39])/160-(10457*p[40])/12928+(101*p[51])/18+(1727*p[52])/90+(tr5*(-56280*p[31]+13410*p[32]+150960*p[34]+2464*p[36]+89215*p[38]+8080*p[50]-11120*p[84]))/5760-(139*p[85])/18},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(137*p[33])/96+(350*p[35])/9+(169*p[37])/90+(10009*p[39])/2880-(26217*p[40])/25856+(181*p[51])/36+(7301*p[52])/180+(tr5*(-630000*p[31]+4110*p[32]+246120*p[34]+5408*p[36]+418865*p[38]+14480*p[50]+5680*p[84]))/11520+(71*p[85])/36},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(-3*p[6])/8-(9*p[8])/2+(3*p[10])/2-p[12]/8+(9*p[14])/4+(9*p[24])/2+(9*p[26])/2+(21*p[28])/2-(3*p[30])/2+(5*p[33])/4-(200*p[35])/9-(188*p[37])/15+(25*p[39])/8+(2901*p[40])/3232+3*p[51]+11*p[52]-(9*p[85])/2-3*p[93]+p[125]-p[129]/2+p[133]/2-5*p[134]+p[139]/2-9*p[143]-(3*p[147])/2-p[149]+p[151]-p[153]/2-p[155]/2-(3*p[157])/2-p[159]/2-(7*p[161])/2+(tr5*((-3*p[5])/8-(9*p[7])/2+(3*p[9])/2-p[11]/8+(9*p[13])/4+(9*p[23])/2+(9*p[25])/2+p[27]/2-(3*p[29])/2-25*p[31]+(5*p[32])/4+(115*p[34])/2-(8*p[36])/15+(333*p[38])/8+3*p[50]-(9*p[84])/2-3*p[92]+p[124]-p[128]/2+p[132]/2-5*p[137]+p[138]/2+p[142]-(3*p[146])/2-p[148]+p[150]-p[152]/2-p[154]/2+(7*p[156])/2-p[158]/2-(7*p[160])/2+(9*p[162])/2))/4-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-1349837*p[33])/6912+(15278081*p[35])/9720+(tr5*(-1833369720*p[31]-40495110*p[32]+241524420*p[34]+7272752*p[36]+966714145*p[38]+16368920*p[50]+75762540*p[84]))/829440+(2938191808*p[37]-634193948*p[39]-3711354435*p[40]+6613043680*p[51]+111767631008*p[52]+30608066160*p[85])/83773440},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-15*p[33])/2+(757*p[35])/15+(2*p[37])/5+(19*p[39])/40-(4779*p[40])/3232+p[51]+(227*p[52])/5+(tr5*(-11355*p[31]-300*p[32]+2265*p[34]+16*p[36]+6375*p[38]+40*p[50]+80*p[84]))/160+2*p[85]},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(tr5*(639686832*p[31]+14722710*p[32]-290630364*p[34]-4904336*p[36]-434020609*p[38]-10477256*p[50]-19330596*p[84]))/663552+(89219622600*p[33]-689155947008*p[35]-3*(9906758720*p[37]-257379916*p[39]-8887347225*p[40]+21164057120*p[51]+250565431456*p[52]+39047803920*p[85]))/1005281280},
{F[1,1,4]^2*F[1,1,8],p[6]/16+(9*p[8])/8-p[10]/4-p[12]/48-(9*p[14])/8-2*p[24]-(19*p[26])/12-(5*p[28])/12+p[30]/4+(19*p[33])/8+(2*p[35])/3+(22*p[37])/45-p[39]/16+(21*p[40])/3232-(209*p[51])/72-(253*p[52])/36+(9*p[85])/4+p[93]-p[125]/6+(7*p[129])/8+p[131]/6-p[133]/3+p[134]/6-(11*p[139])/12+p[143]/6+(7*p[147])/12+(7*p[149])/6-p[151]/3+(7*p[153])/12+(5*p[155])/12+p[159]/4+(19*p[161])/12+(tr5*(45*p[5]+810*p[7]-180*p[9]-15*p[11]-810*p[13]-1440*p[23]-1140*p[25]-60*p[27]+180*p[29]+900*p[31]+1710*p[32]-37050*p[34]+64*p[36]-17755*p[38]-2090*p[50]+1620*p[84]+720*p[92]-120*p[124]+630*p[128]+120*p[130]-240*p[132]+120*p[137]-660*p[138]-120*p[142]+420*p[146]+840*p[148]-240*p[150]+420*p[152]+300*p[154]-120*p[156]+180*p[158]+1140*p[160]-1140*p[162]))/2880-(17*p[163])/12},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(628273*p[33])/1152-(17048353*p[35])/6480+(tr5*(511450590*p[31]+18848190*p[32]-112168650*p[34]-4064008*p[36]-280968455*p[38]-6515620*p[50]-9404730*p[84]))/138240+(-3283718464*p[37]+8123516456*p[39]+3047255415*p[40]-5264620960*p[51]-67184579456*p[52]-7599021840*p[85])/27924480},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(-19*p[33])/48-(3850*p[35])/27-(691*p[37])/90+(1657*p[39])/144+(35155*p[40])/6464-(715*p[51])/36-(5447*p[52])/36+(tr5*(577500*p[31]-285*p[32]-239550*p[34]-5528*p[36]-373005*p[38]-14300*p[50]+3920*p[84]))/2880+(49*p[85])/9},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(-19083869*p[33])/27648+(7909211*p[35])/2430+(tr5*(-15185685120*p[31]-572516070*p[32]+4273448460*p[34]+138292304*p[36]+8759768425*p[38]+226543400*p[50]+226542420*p[84]))/3317760+(55870090816*p[37]-129748873916*p[39]-48316582665*p[40]+91523533600*p[51]+1048198662176*p[52]+91523137680*p[85])/335093760},
{F[1,1,4]^3*F[1,1,8],(tr5*(5800771320*p[31]+211619490*p[32]-1581989100*p[34]-53393936*p[36]-3316334155*p[38]-90559880*p[50]-93579300*p[84]))/4976640+(256482821880*p[33]-1249872860416*p[35]-3*(21571150144*p[37]-52097432564*p[39]-18442475325*p[40]+36586191520*p[51]+397684694624*p[52]+37806037200*p[85]))/1507921920},
{F[1,1,5]*F[1,1,8],-p[60]-p[64]-p[66]+(tr5*(-p[59]-p[63]-p[65]-p[168]))/4-p[169]},
{F[1,1,1]*F[1,1,5]*F[1,1,8],p[12]/8-p[28]+(8*p[35])/3+(6*p[37])/5+3*p[39]+(9*p[40])/1616+p[134]/2-p[139]/2+p[143]-p[151]/2+(tr5*(p[11]+4*(6*p[38]+p[137]-p[138]-p[150]-p[156])))/32+p[163]/2},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(-1133*p[33])/192-(4643*p[35])/135-(427*p[37])/90+(11033*p[39])/5760+(73955*p[40])/51712-(427*p[51])/36-(8509*p[52])/180+(tr5*(1114320*p[31]-33990*p[32]-927840*p[34]-27328*p[36]-941975*p[38]-68320*p[50]+48000*p[84]))/23040+(25*p[85])/3},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(166*p[35])/15+p[37]/5-(7*p[39])/80-(333*p[40])/808+p[51]/2+(277*p[52])/30+(tr5*((-249*p[31])/4+7*p[34]+p[36]/5+(1547*p[38])/48+p[50]/2+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],-p[33]/48-(2729*p[35])/90-(67*p[37])/36+(2399*p[39])/720+(30699*p[40])/25856-(335*p[51])/72-(5951*p[52])/180+(tr5*(24561*p[31]-3*p[32]-11145*p[34]-268*p[36]-16183*p[38]-670*p[50]+268*p[84]))/576+(67*p[85])/36},
{F[1,1,3]*F[1,1,5]*F[1,1,8],-p[12]/8+p[28]-(8*p[35])/3-(6*p[37])/5-(9*p[40])/1616-p[134]/2+p[139]/2-p[143]+p[151]/2+(tr5*(-p[11]+4*(-p[137]+p[138]+p[150]+p[156])))/32-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(-4*p[35])/15+(tr5*(24*p[31]-164*p[34]-99*p[38]))/64-(169*p[39])/240-(9*p[40])/1616-(47*p[52])/30},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(-4*p[35])/3+(5*tr5*(12*p[31]-7*p[38]))/32-(7*p[39])/8-(45*p[40])/1616-p[52]},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(1133*p[33])/128+(476*p[35])/9+(427*p[37])/60-(1807*p[39])/1280-(219057*p[40])/103424+(427*p[51])/24+(4429*p[52])/60+(tr5*(-1142400*p[31]+33990*p[32]+983520*p[34]+27328*p[36]+986675*p[38]+68320*p[50]-48000*p[84]))/15360-(25*p[85])/2},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(1133*p[33])/96+(9286*p[35])/135+(427*p[37])/45-(9509*p[39])/2880-(73955*p[40])/25856+(427*p[51])/18+(4316*p[52])/45+(tr5*(-1114320*p[31]+33990*p[32]+957360*p[34]+27328*p[36]+957275*p[38]+68320*p[50]-48000*p[84]))/11520-(50*p[85])/3},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],p[33]/24+(517*p[35])/9+(67*p[37])/18-(343*p[39])/72-(28107*p[40])/12928+(335*p[51])/36+(1147*p[52])/18+(tr5*(-23265*p[31]+3*p[32]+11145*p[34]+268*p[36]+15715*p[38]+670*p[50]-268*p[84]))/288-(67*p[85])/18},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-1133*p[33])/64-(4736*p[35])/45-(427*p[37])/30+(7109*p[39])/1920+(219633*p[40])/51712-(427*p[51])/12-(2188*p[52])/15+(tr5*(592*p[31]-(1133*p[32])/64-502*p[34]-(427*p[36])/30-(194623*p[38])/384-(427*p[50])/12+25*p[84]))/4+25*p[85]},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(427*p[33])/128+(19129*p[35])/540+(1207*p[37])/360-(1513*p[39])/1280-(137153*p[40])/103424+(1207*p[51])/144+(649*p[52])/15+(tr5*(-2295480*p[31]+38430*p[32]+1442760*p[34]+38624*p[36]+1730895*p[38]+96560*p[50]-55840*p[84]))/46080-(349*p[85])/72},
{F[1,1,5]^2*F[1,1,8],(-7*p[12])/48+p[14]/2-p[18]/96+(5*p[28])/12+(5*p[30])/8-p[33]/4-p[37]/10-(373*p[39])/72-(63*p[40])/3232-(7*p[51])/9-(3*p[52])/4+(7*p[129])/12+p[131]/6+p[133]/6-(3*p[134])/8-(5*p[139])/12+p[141]/4-(5*p[143])/24+(5*p[151])/12+p[153]/6+(5*p[155])/12+(tr5*(-210*p[11]+720*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-360*p[32]-24300*p[34]+1152*p[36]-11240*p[38]-1120*p[50]+840*p[128]+240*p[130]+240*p[132]-540*p[137]-600*p[138]+360*p[140]+780*p[142]+600*p[150]+240*p[152]+600*p[154]+540*p[156]+120*p[162]))/5760-(7*p[163])/24},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(553*p[33])/192+(469*p[35])/54+(115*p[37])/72-(5681*p[39])/1152-(45847*p[40])/51712+(455*p[51])/144+(1927*p[52])/144+(tr5*(-56280*p[31]+3318*p[32]+59340*p[34]+1840*p[36]+48275*p[38]+3640*p[50]-2388*p[84]))/4608-(199*p[85])/96},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(-19*p[33])/24-(3059*p[35])/45-(353*p[37])/90+(695*p[39])/144+(33255*p[40])/12928-(353*p[51])/36-(653*p[52])/9+(tr5*(275310*p[31]-570*p[32]-116490*p[34]-2824*p[36]-179365*p[38]-7060*p[50]+1960*p[84]))/2880+(49*p[85])/18},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(-227*p[33])/64+(53*p[35])/90-(133*p[37])/120+(3391*p[39])/640+(29895*p[40])/51712-(133*p[51])/48-(397*p[52])/80+(tr5*(-6360*p[31]-6810*p[32]-77820*p[34]-2128*p[36]-23175*p[38]-5320*p[50]+6540*p[84]))/7680+(109*p[85])/32},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(tr5*(1670245080*p[31]+19550310*p[32]-377278080*p[34]-24975296*p[36]-1000638145*p[38]-40865360*p[50]-25115520*p[84]))/28200960+(23694975720*p[33]-359882139904*p[35]-3*(10090019584*p[37]+18231444148*p[39]-3301827075*p[40]+16509605440*p[51]+110293247552*p[52]+10146670080*p[85]))/8544890880},
{F[1,1,5]^3*F[1,1,8],(92621*p[33])/1728-(138017*p[35])/1215+(1007*p[37])/108-(1727987*p[39])/51840-(418327*p[40])/465408+(2321*p[51])/72+(13831*p[52])/1620+(tr5*(6624816*p[31]+555726*p[32]+7288704*p[34]+96672*p[36]-35783*p[38]+334224*p[50]-756728*p[84]))/41472-(94591*p[85])/1296},
{F[1,1,6]*F[1,1,8],(tr5*p[94])/4+p[95]},
{F[1,1,1]*F[1,1,6]*F[1,1,8],(-15*p[14])/4+p[18]/24-2*p[28]+p[30]/2-(3*p[33])/4+(8*p[35])/3+(124*p[37])/45-(7*p[39])/8-(171*p[40])/3232+(25*p[51])/18-p[52]+p[129]/3-p[131]/6-p[133]/6+(7*p[134])/6-p[139]/2-p[141]/2+(3*p[143])/2-p[153]/3+(tr5*(-1350*p[13]+15*p[17]+120*p[27]+180*p[29]+7200*p[31]-270*p[32]+4500*p[34]-16*p[36]-1575*p[38]+500*p[50]+120*p[128]-60*p[130]-60*p[132]+420*p[137]-180*p[138]-180*p[140]-300*p[142]-120*p[152]-420*p[156]-120*p[162]))/1440+(5*p[163])/6},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(-691*p[33])/288+(1121*p[35])/810+(331*p[37])/540+(3253*p[39])/8640+(6959*p[40])/38784+(331*p[51])/216-(1093*p[52])/540+(tr5*(-67260*p[31]-20730*p[32]-198420*p[34]+5296*p[36]-57955*p[38]+13240*p[50]-7200*p[84]))/34560-(5*p[85])/6},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-41*p[33])/96+(1027*p[35])/270+(113*p[37])/180-(1957*p[39])/2880-(2435*p[40])/12928+(113*p[51])/72+(907*p[52])/180+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/11520-(4*p[85])/3},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(55*p[33])/72-(4882*p[35])/405-(103*p[37])/135+(2657*p[39])/2160+(4015*p[40])/9696-(79*p[51])/54-(1802*p[52])/135+(tr5*(146460*p[31]+1650*p[32]-69780*p[34]-1648*p[36]-98255*p[38]-3160*p[50]-4320*p[84]))/8640-2*p[85]},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(97*p[33])/96+(593*p[35])/54-p[37]/180+(9227*p[39])/2880-(4601*p[40])/12928+(131*p[51])/72+(802*p[52])/45+(tr5*(-177900*p[31]+2910*p[32]+207060*p[34]-16*p[36]+188875*p[38]+5240*p[50]+6720*p[84]))/11520+(7*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[1,1,8],(15*p[14])/4-p[18]/24+2*p[28]-p[30]/2+(3*p[33])/4-(8*p[35])/3-(124*p[37])/45+(7*p[39])/8+(171*p[40])/3232-(25*p[51])/18+p[52]-p[129]/3+p[131]/6+p[133]/6-(7*p[134])/6+p[139]/2+p[141]/2-(3*p[143])/2+p[153]/3+(tr5*(1350*p[13]-15*p[17]-120*p[27]-180*p[29]-7200*p[31]+270*p[32]-4500*p[34]+16*p[36]+1575*p[38]-500*p[50]-120*p[128]+60*p[130]+60*p[132]-420*p[137]+180*p[138]+180*p[140]+300*p[142]+120*p[152]+420*p[156]+120*p[162]))/1440-(5*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(7295*p[33])/9792-(77483*p[35])/13770-(7543*p[37])/918-(468563*p[39])/293760-(859667*p[40])/2637312-(20959*p[51])/3672+(100073*p[52])/18360+(tr5*(1859592*p[31]+43770*p[32]+4261344*p[34]-482752*p[36]+1027105*p[38]-335344*p[50]+378240*p[84]))/235008+(985*p[85])/153},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(41*p[33])/48-(1027*p[35])/135-(113*p[37])/90+(1957*p[39])/1440+(2435*p[40])/6464-(113*p[51])/36-(907*p[52])/90+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-1327*p[33])/288-(407*p[35])/162+(727*p[37])/540-(9043*p[39])/1728+(7295*p[40])/38784-(161*p[51])/216-(1469*p[52])/108+(tr5*(122100*p[31]-39810*p[32]-759300*p[34]+11632*p[36]-456535*p[38]-6440*p[50]-17280*p[84]))/34560-2*p[85]},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(10981*p[33])/4896+(828251*p[35])/27540+(tr5*(-12423765*p[31]+164715*p[32]+2927415*p[34]+608812*p[36]+7388945*p[38]+542770*p[50]-68880*p[84]))/293760+(983840192*p[37]+363698576*p[39]-91562355*p[40]+877116320*p[51]+3307667584*p[52]-111310080*p[85])/118679040},
{F[1,1,5]*F[1,1,6]*F[1,1,8],(3*p[12])/8+(3*p[14])/4+p[18]/16-(3*p[28])/2-(15*p[30])/4+(9*p[33])/4-(8*p[35])/3-(3*p[37])/5+(239*p[39])/24+(549*p[40])/3232+(55*p[51])/12+3*p[52]-(13*p[129])/4-p[131]-p[133]+(7*p[134])/4+3*p[139]-(3*p[141])/2+p[143]/4-(3*p[151])/2-p[153]/2-(3*p[155])/2+(tr5*((3*p[11])/8+(3*p[13])/4+p[17]/16+2*p[27]-(15*p[29])/4+(135*p[31])/2+(9*p[32])/4+90*p[34]-(24*p[36])/5+(491*p[38])/24+(55*p[50])/12-(13*p[128])/4-p[130]-p[132]+(7*p[137])/4+3*p[138]-(3*p[140])/2-(13*p[142])/4-(3*p[150])/2-p[152]/2-(3*p[154])/2-(7*p[156])/4-p[162]/2))/4+(5*p[163])/4},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-39*p[39])/5+tr5*(4*p[34]-p[38]/12+(3*p[50])/4)+3*p[51]+(32*p[52])/15},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-3*tr5*(60*p[34]-37*p[38]))/128+(3*(65*p[39]-8*p[52]))/32},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(tr5*(-2352135480*p[31]-16833030*p[32]+633950880*p[34]+31888448*p[36]+1431522865*p[38]+59323280*p[50]+20317440*p[84]))/4700160+(-20401632360*p[33]+506806791424*p[35]+38648798976*p[37]+46075267164*p[39]-15311307825*p[40]+71899815360*p[51]+482551555776*p[52]+24624737280*p[85])/1424148480},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(tr5*(-9370400280*p[31]-434828730*p[32]-5181664080*p[34]-4660352*p[36]+2226367615*p[38]-116589200*p[50]+585217840*p[84]))/28200960+(-527012420760*p[33]+2019008913664*p[35]-5648346624*p[37]+329208354660*p[39]-27628210755*p[40]-141306110400*p[51]+676899769920*p[52]+709284022080*p[85])/8544890880},
{F[1,1,6]^2*F[1,1,8],-p[12]/16+(7*p[14])/4-p[18]/32+(5*p[28])/4+(15*p[30])/8-(3*p[33])/4-(3*p[37])/10-(151*p[39])/72-(189*p[40])/3232-(23*p[51])/9-(11*p[52])/12+(17*p[129])/12+p[131]/2+p[133]/2-(9*p[134])/8-(5*p[139])/4+(3*p[141])/4-(5*p[143])/8+p[151]/4-p[153]/6+p[155]/4+(tr5*(-p[11]/16+(7*p[13])/4-p[17]/32-p[27]+(15*p[29])/8-(135*p[31])/4-(3*p[32])/4-(325*p[34])/8+(12*p[36])/5-(191*p[38])/36-(23*p[50])/9+(17*p[128])/12+p[130]/2+p[132]/2-(9*p[137])/8-(5*p[138])/4+(3*p[140])/4+(13*p[142])/8+p[150]/4-p[152]/6+p[154]/4+(9*p[156])/8+p[162]/4))/4-(7*p[163])/8},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(-523103*p[33])/29376-(680966*p[35])/20655+(tr5*(163431840*p[31]-15693090*p[32]-27111720*p[34]-19324576*p[36]-78179525*p[38]-13096480*p[50]+13264320*p[84]))/3525120+(-7807128704*p[37]+4339284412*p[39]+740790585*p[40]-5290977920*p[51]-10263946432*p[52]+5358785280*p[85])/356037120},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(-151*p[33])/192+(1733*p[35])/540+(79*p[37])/360-(253*p[39])/1152-(961*p[40])/25856+(79*p[51])/144+(44*p[52])/9+(tr5*(-103980*p[31]-4530*p[32]+107220*p[34]+1264*p[36]+97295*p[38]+3160*p[50]+1920*p[84]))/23040+p[85]/3},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(tr5*(6852314280*p[31]+190144290*p[32]-2056859040*p[34]+48590912*p[36]-4341402155*p[38]-106099120*p[50]-195267840*p[84]))/28200960+(230454879480*p[33]-1476445316864*p[35]+3*(19630728448*p[37]-74250327356*p[39]+12020891625*p[40]-42864044480*p[51]-479907469504*p[52]-78888207360*p[85]))/8544890880},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(tr5*(16461319800*p[31]+54212010*p[32]-5099932200*p[34]-234793952*p[36]-10224229295*p[38]-467487680*p[50]-108578600*p[84]))/14100480+(65704956120*p[33]-3546865706240*p[35]-3*(94856756608*p[37]+65573924780*p[39]-38834923725*p[40]+16160*(11687192*p[51]+71870840*p[52]+2714465*p[85])))/4272445440},
{F[1,1,6]^3*F[1,1,8],(tr5*(-14529558120*p[31]+4469610*p[32]+4834334400*p[34]+221974592*p[36]+9159398425*p[38]+435961520*p[50]+44260800*p[84]))/28200960+(5417167320*p[33]+3130635456256*p[35]+3*(89677735168*p[37]+49657760596*p[39]-35699263695*p[40]+176128454080*p[51]+1043068343744*p[52]+17881363200*p[85]))/8544890880},
{F[1,1,7]*F[1,1,8],5*p[28]+6*p[33]-(44*p[35])/3-6*p[37]+(5*p[39])/2+(1413*p[40])/3232+p[43]-4*p[51]-2*p[52]+p[56]-p[75]-2*p[81]-p[131]/2-p[133]/2-(5*p[134])/2+p[136]-5*p[143]+p[149]/2+p[153]/2-(5*p[163])/2+(tr5*((-3*p[29])/2+55*p[31]+32*p[32]-25*p[34]-(44*p[36])/15-(29*p[38])/2-(64*p[50])/3+p[55]+p[59]+p[63]+2*p[65]-p[94]+p[104]-(8*p[130])/3-(8*p[132])/3-(61*p[137])/6+p[138]-p[142]/2+(8*p[148])/3+(8*p[152])/3+(32*p[156])/3-p[158]/2-p[166]+p[168]+p[170]))/4},
{F[1,1,1]*F[1,1,7]*F[1,1,8],-p[12]/8+(15*p[14])/4-p[18]/24-p[28]-p[30]/2-(3*p[33])/4+(16*p[35])/3+(38*p[37])/45+(83*p[39])/24-(153*p[40])/3232-(8*p[51])/9+2*p[52]-(5*p[129])/6+p[131]/6+p[133]/6+p[134]/3+p[141]/2+(3*p[143])/2-p[151]/2-(2*p[153])/3-p[155]+(tr5*(-p[11]/8+(15*p[13])/4-p[17]/24-p[27]/3-p[29]/2-20*p[31]-(3*p[32])/4-5*p[34]+(2*p[36])/45+(251*p[38])/24-(8*p[50])/9-(5*p[128])/6+p[130]/6+p[132]/6+p[137]/3+p[140]/2+(5*p[142])/6-p[150]/2-(2*p[152])/3-p[154]-p[156]/3+p[162]/3))/4+(2*p[163])/3},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(343*p[33])/48+(574*p[35])/135+(41*p[37])/18-(21979*p[39])/1440-(19177*p[40])/12928+(83*p[51])/12+(1853*p[52])/180+(tr5*(-6888*p[31]+2058*p[32]+15348*p[34]+656*p[36]+5981*p[38]+1992*p[50]-1596*p[84]))/1152-(133*p[85])/24},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(5*p[33])/4-(544*p[35])/45-(14*p[37])/15+(33*p[39])/40+(1605*p[40])/3232-(7*p[51])/3-(71*p[52])/5+tr5*(17*p[31]+(5*p[32])/16-(77*p[34])/8-(7*p[36])/30-(391*p[38])/32-(7*p[50])/12+p[84]/8)+p[85]/2},
{F[1,1,3]*F[1,1,7]*F[1,1,8],p[12]/8+p[28]-(8*p[35])/3-(6*p[37])/5-(9*p[40])/1616-p[134]/2+p[139]/2-p[143]-p[151]/2+(tr5*(p[11]-4*(p[137]-p[138]+p[150]-p[156])))/32-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-8*p[33])/9+(1016*p[35])/81+(112*p[37])/135-(1343*p[39])/2160-(2093*p[40])/4848+(44*p[51])/27+(4171*p[52])/270+(tr5*(-152400*p[31]-1920*p[32]+97860*p[34]+1792*p[36]+115445*p[38]+3520*p[50]+4320*p[84]))/8640+2*p[85]},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(-593*p[33])/192-(1261*p[35])/270-(439*p[37])/360+(40193*p[39])/5760+(35111*p[40])/51712-(463*p[51])/144-(4231*p[52])/720+(tr5*(151320*p[31]-17790*p[32]-102540*p[34]-7024*p[36]-78275*p[38]-18520*p[50]+21060*p[84]))/23040+(117*p[85])/32},
{F[1,1,4]*F[1,1,7]*F[1,1,8],(-15*p[14])/4+p[18]/24-2*p[28]+p[30]/2-(3*p[33])/4+(8*p[35])/3+(124*p[37])/45-(7*p[39])/8-(171*p[40])/3232+(19*p[51])/18+p[52]-(2*p[129])/3-p[131]/6-p[133]/6+(7*p[134])/6+p[139]/2-p[141]/2+(3*p[143])/2-p[153]/3+(tr5*(-1350*p[13]+15*p[17]+120*p[27]+180*p[29]+7200*p[31]-270*p[32]+9900*p[34]-16*p[36]+945*p[38]+380*p[50]-240*p[128]-60*p[130]-60*p[132]+420*p[137]+180*p[138]-180*p[140]-300*p[142]-120*p[152]-420*p[156]-120*p[162]))/1440+(5*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(4025*p[33])/1088-(27031*p[35])/4590+(3299*p[37])/510+(710297*p[39])/97920+(627281*p[40])/879104+(1093*p[51])/1224-(9127*p[52])/6120+(tr5*(3243720*p[31]+362250*p[32]+2148480*p[34]+633408*p[36]+199185*p[38]+87440*p[50]-630400*p[84]))/391680-(985*p[85])/153},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-55*p[33])/36-(604*p[35])/405-(82*p[37])/135-(1831*p[39])/2160+(463*p[40])/2424-(20*p[51])/27-(3403*p[52])/270+(tr5*(18120*p[31]-3300*p[32]-186060*p[34]-1312*p[36]-97115*p[38]-1600*p[50]-5400*p[84]))/8640-(5*p[85])/2},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(-1603*p[33])/3264-(22637*p[35])/918-(4013*p[37])/510-(541249*p[39])/97920+(244343*p[40])/879104-(741*p[51])/136-(38687*p[52])/2040+(tr5*(13582200*p[31]-48090*p[32]-345120*p[34]-770496*p[36]-7040665*p[38]-533520*p[50]+312160*p[84]))/391680+(1951*p[85])/612},
{F[1,1,5]*F[1,1,7]*F[1,1,8],-p[12]/12-(7*p[14])/4-p[18]/24+(2*p[28])/3+(5*p[30])/2-(7*p[33])/4+(8*p[35])/3+(4*p[37])/5-(499*p[39])/72-(423*p[40])/3232-(109*p[51])/36-(3*p[52])/2+(25*p[129])/12+(2*p[131])/3+(2*p[133])/3-p[134]-(13*p[139])/6+p[141]+p[143]/6+(2*p[151])/3+p[153]/6+(2*p[155])/3+(tr5*(-p[11]/12-(7*p[13])/4-p[17]/24-(4*p[27])/3+(5*p[29])/2-45*p[31]-(7*p[32])/4-(225*p[34])/4+(16*p[36])/5-(877*p[38])/72-(109*p[50])/36+(25*p[128])/12+(2*p[130])/3+(2*p[132])/3-p[137]-(13*p[138])/6+p[140]+(13*p[142])/6+(2*p[150])/3+p[152]/6+(2*p[154])/3+p[156]+p[162]/3))/4-(2*p[163])/3},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(4*p[33])/3-(2504*p[35])/135-(44*p[37])/45+(1999*p[39])/720+(997*p[40])/1616-(34*p[51])/9-(1763*p[52])/90+(tr5*(75120*p[31]+960*p[32]-30660*p[34]-704*p[36]-47365*p[38]-2720*p[50]-1920*p[84]))/2880-(8*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,8],(tr5*(492*p[34]+47*p[38]))/192+(-913*p[39]+328*p[52])/240},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(tr5*(2352135480*p[31]+16833030*p[32]-619703520*p[34]-31888448*p[36]-1424778625*p[38]-59910800*p[50]-20317440*p[84]))/7050240+(20401632360*p[33]-506806791424*p[35]-3*(12882932992*p[37]+15319851700*p[39]-5103769275*p[40]+24203963200*p[51]+160083060800*p[52]+8208245760*p[85]))/2136222720},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(tr5*(-5178288480*p[31]-100383570*p[32]+589212960*p[34]+32246016*p[36]+2736333835*p[38]+47804640*p[50]+186471440*p[84]))/14100480+(-121664886840*p[33]+1115748557824*p[35]+39082171392*p[37]+54337793556*p[39]-30177307485*p[40]+57939223680*p[51]+932028232704*p[52]+226003385280*p[85])/4272445440},
{F[1,1,6]*F[1,1,7]*F[1,1,8],-p[12]/4+p[14]/4+p[28]+(3*p[33])/4-(8*p[35])/3-(6*p[37])/5-(289*p[39])/72+(171*p[40])/3232+p[51]/36-(13*p[52])/6+(11*p[129])/12-p[134]/2-p[139]/2-p[143]+p[151]+(5*p[153])/6+p[155]+(tr5*(-18*p[11]+18*p[13]+54*p[32]-1170*p[34]-835*p[38]+2*p[50]+66*p[128]-36*p[137]-36*p[138]+72*p[150]+60*p[152]+72*p[154]+36*p[156]))/288-p[163]/2},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(1120481*p[33])/29376-(2335285*p[35])/8262+(tr5*(1401171000*p[31]+33614430*p[32]-207944160*p[34]+10892608*p[36]-787083325*p[38]-18098000*p[50]-39325440*p[84]))/3525120+(4400613632*p[37]-14609818468*p[39]+2276771535*p[40]-7311592000*p[51]-86677669952*p[52]-15887477760*p[85])/356037120},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,8],tr5*((-27*p[34])/8-(233*p[38])/96)-(409*p[39])/120-(9*p[52])/5},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(tr5*(-335402328*p[31]-7427910*p[32]+57363744*p[34]-1661504*p[36]+191088905*p[38]+4735888*p[50]+9275136*p[84]))/705024+(-45013134600*p[33]+361340108032*p[35]-10068714240*p[37]+47256312684*p[39]-8807245965*p[40]+28699481280*p[51]+317354986176*p[52]+56207324160*p[85])/1068111360},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(tr5*(363282060*p[31]+27757110*p[32]+420268200*p[34]+6750848*p[36]+20625475*p[38]+19002200*p[50]-40219920*p[84]))/1175040+(8410404330*p[33]-19568793632*p[35]+3*(681835648*p[37]-602773757*p[39]+30646305*p[40]+1919222200*p[51]+767413352*p[52]-4062211920*p[85]))/89009280},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(tr5*(-4089690240*p[31]+3933330*p[32]+1570986960*p[34]+54422464*p[36]+2657606965*p[38]+138025600*p[50]-2669600*p[84]))/14100480+(4767195960*p[33]+881191923712*p[35]+65960026368*p[37]+19340617260*p[39]-31140636435*p[40]+167287027200*p[51]+914765435520*p[52]-3235555200*p[85])/4272445440},
{F[1,1,7]^2*F[1,1,8],p[12]/6-(3*p[14])/2+p[18]/48-(5*p[28])/6-(5*p[30])/4+p[33]/2+p[37]/5+(197*p[39])/36+(63*p[40])/1616+(5*p[51])/3+(5*p[52])/6-p[129]-p[131]/3-p[133]/3+(3*p[134])/4+(5*p[139])/6-p[141]/2+(5*p[143])/12-p[151]/3-p[155]/3+(tr5*(p[11]/6-(3*p[13])/2+p[17]/48+(2*p[27])/3-(5*p[29])/4+(45*p[31])/2+p[32]/2+(115*p[34])/4-(8*p[36])/5+(151*p[38])/18+(5*p[50])/3-p[128]-p[130]/3-p[132]/3+(3*p[137])/4+(5*p[138])/6-p[140]/2-(13*p[142])/12-p[150]/3-p[154]/3-(3*p[156])/4-p[162]/6))/4+(7*p[163])/12},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-186019*p[33])/9792+(959045*p[35])/2754+(tr5*(-575427000*p[31]-5580570*p[32]+97865580*p[34]+3482224*p[36]+322241855*p[38]+11538520*p[50]+9969180*p[84]))/1175040+(1406818496*p[37]+3247615004*p[39]-1181543175*p[40]+4661562080*p[51]+36268026976*p[52]+4027548720*p[85])/118679040},
{F[1,1,3]*F[1,1,7]^2*F[1,1,8],(tr5*(156*p[34]+419*p[38]))/384+(577*p[39])/160+(13*p[52])/60},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(tr5*(4234038600*p[31]+67226970*p[32]-509040480*p[34]-4679104*p[36]-2327945855*p[38]-61390960*p[50]-87452160*p[84]))/14100480+(81479087640*p[33]-912294183680*p[35]-3*(1890358016*p[37]+46261616204*p[39]-6916356405*p[40]+24801947840*p[51]+255493859776*p[52]+35330672640*p[85]))/4272445440},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(tr5*(-864155940*p[31]-32406810*p[32]-367067010*p[34]+312056*p[36]+253452565*p[38]-7138660*p[50]+41545350*p[84]))/1762560+(-39277053720*p[33]+186196799872*p[35]+378211872*p[37]+26031009972*p[39]-2830639905*p[40]-8652055920*p[51]+80329571088*p[52]+50352964200*p[85])/534055680},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(tr5*(-596320920*p[31]-73919850*p[32]-855860640*p[34]-18851264*p[36]-96356345*p[38]-57801200*p[50]+103567520*p[84]))/4700160+(-29863619400*p[33]+42829093632*p[35]-7615910656*p[37]+10003925164*p[39]+791075295*p[40]-23351684800*p[51]-13980539584*p[52]+41841278080*p[85])/474716160},
{F[1,1,7]^3*F[1,1,8],(3436627*p[33])/58752-(7489676*p[35])/20655-(65761*p[37])/9180-(11432843*p[39])/352512+(122311831*p[40])/15823872-(743*p[51])/1836-(2588591*p[52])/11016+(tr5*(3595044480*p[31]+103098810*p[32]+488735280*p[34]-12626112*p[36]-1506775175*p[38]-713280*p[50]-152432000*p[84]))/7050240-(238175*p[85])/2754},
{F[1,1,8]^2,(-32*p[28])/3-(155*p[33])/12+(94*p[35])/3+(64*p[37])/5-(21*p[39])/8-(4599*p[40])/6464-(3*p[43])/2+(559*p[51])/72+(101*p[52])/12-p[56]+p[66]/2-p[87]/2-p[89]/2-p[91]/2+p[105]/2-p[107]/2-p[117]/2-(83*p[129])/24-p[131]/3-p[133]/3+(16*p[134])/3-(3*p[136])/2+(32*p[143])/3-(13*p[149])/12-(13*p[153])/12-(13*p[157])/12+(13*p[159])/12+(16*p[163])/3+(tr5*((9*p[29])/4-(55*p[31])/2-(607*p[32])/24-(465*p[34])/8+(22*p[36])/5-(1829*p[38])/48-(215*p[50])/72-p[55]-p[65]-p[86]/2-p[88]/2-p[90]/2-p[104]-p[106]/2-p[116]/2+(145*p[128])/24+(11*p[130])/3+(11*p[132])/3+(19*p[137])/12-(3*p[138])/2+(3*p[142])/4-p[148]/3-p[152]/3-(8*p[156])/3+(13*p[158])/12+(3*p[166])/2))/4},
{F[1,1,1]*F[1,1,8]^2,-p[6]/4-(27*p[8])/8+p[10]-p[12]/24+(9*p[14])/4+(17*p[24])/4+(23*p[26])/6+(26*p[28])/3-p[30]+p[33]/2-(190*p[35])/9-(466*p[37])/45+(13*p[39])/4+(4515*p[40])/6464+(209*p[51])/72+(379*p[52])/36-(9*p[85])/2-2*p[93]+(2*p[125])/3-(9*p[129])/8-(2*p[131])/3+p[133]/12-(25*p[134])/6+(2*p[139])/3-(23*p[143])/3-(4*p[147])/3-(7*p[149])/6+(5*p[151])/6-p[153]/3-(2*p[155])/3-p[157]/4-p[159]/2-(10*p[161])/3+(tr5*(-90*p[5]-1215*p[7]+360*p[9]-15*p[11]+810*p[13]+1530*p[23]+1380*p[25]+120*p[27]-360*p[29]-2250*p[31]+180*p[32]+26175*p[34]-128*p[36]+14435*p[38]+1045*p[50]-1620*p[84]-720*p[92]+240*p[124]-405*p[128]-240*p[130]+30*p[132]-1500*p[137]+240*p[138]+240*p[142]-480*p[146]-420*p[148]+300*p[150]-120*p[152]-240*p[154]+1410*p[156]-180*p[158]-1200*p[160]+1380*p[162]))/1440-p[163]/3},
{F[1,1,1]^2*F[1,1,8]^2,(-9157399*p[33])/27648+(17193913*p[35])/9720+(tr5*(-8253078240*p[31]-274721970*p[32]+1986754980*p[34]+68445424*p[36]+4634708315*p[38]+117299320*p[50]+169106940*p[84]))/3317760+(27651951296*p[37]-58127730484*p[39]-24112833795*p[40]+47388925280*p[51]+551585682784*p[52]+68319203760*p[85])/335093760},
{F[1,1,2]*F[1,1,8]^2,(-3*p[8])/8-(5*p[22])/48-p[24]/4-p[26]/2+(19*p[28])/3+(11*p[33])/6-(440*p[35])/27-(37*p[37])/5-(3*p[39])/4+(209*p[40])/1616-(55*p[51])/8-(59*p[52])/36-(13*p[85])/18-2*p[99]+(41*p[129])/24+(17*p[133])/12-(37*p[134])/12-(37*p[143])/6+(5*p[149])/6+(5*p[153])/6+(3*p[157])/4+p[159]/2+(5*p[161])/12+(tr5*(-54*p[7]-15*p[21]-2*(18*p[23]+36*p[25]-12*p[27]+60*p[31]-132*p[32]+945*p[34]+467*p[38]+495*p[50]+52*p[84]+144*p[98]-123*p[128]-102*p[132]+222*p[137]-60*p[148]-60*p[152]-276*p[156]-36*p[158]-30*p[160]+12*p[162])))/576-(13*p[163])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-83*p[33])/48+(9946*p[35])/135+(29*p[37])/10-(10693*p[39])/1440-(34579*p[40])/12928+(91*p[51])/12+(3259*p[52])/45+(tr5*(-596760*p[31]-2490*p[32]+185400*p[34]+4176*p[36]+354315*p[38]+10920*p[50]-7520*p[84]))/5760-(47*p[85])/9},
{F[1,1,2]^2*F[1,1,8]^2,(-341*p[33])/384+(3079*p[35])/135+(41*p[37])/60+(37493*p[39])/11520-(44093*p[40])/103424+(41*p[51])/24+(7511*p[52])/360+(tr5*(-1477920*p[31]-10230*p[32]+324720*p[34]+7872*p[36]+878725*p[38]+19680*p[50]+19120*p[84]))/46080+(239*p[85])/144},
{F[1,1,3]*F[1,1,8]^2,(3*p[6])/16+(9*p[8])/4-(3*p[10])/4+p[12]/16-(9*p[14])/8-(9*p[24])/4-(9*p[26])/4-(21*p[28])/4+(3*p[30])/4-(5*p[33])/8+(100*p[35])/9+(94*p[37])/15-(25*p[39])/16-(2901*p[40])/6464-(3*p[51])/2-(11*p[52])/2+(9*p[85])/4+p[93]-p[125]/2+p[129]/4-p[133]/4+(5*p[134])/2-p[139]/4+(9*p[143])/2+(3*p[147])/4+p[149]/2-p[151]/2+p[153]/4+p[155]/4+(3*p[157])/4+p[159]/4+(7*p[161])/4+(tr5*(45*p[5]+540*p[7]-180*p[9]+15*p[11]-270*p[13]-540*p[23]-540*p[25]-60*p[27]+180*p[29]+3000*p[31]-150*p[32]-6900*p[34]+64*p[36]-4995*p[38]-360*p[50]+540*p[84]+240*p[92]-120*p[124]+60*p[128]-60*p[132]+600*p[137]-60*p[138]-120*p[142]+180*p[146]+120*p[148]-120*p[150]+60*p[152]+60*p[154]-420*p[156]+60*p[158]+420*p[160]-540*p[162]))/960+p[163]/4},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(tr5*(258913080*p[31]+7828230*p[32]-79328100*p[34]-1959856*p[36]-155479425*p[38]-3409240*p[50]-6234060*p[84]))/184320+(3162604920*p[33]-18595712768*p[35]-791781824*p[37]+956049436*p[39]+733845555*p[40]-1377332960*p[51]-18219924896*p[52]-2518560240*p[85])/18616320},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(15*p[33])/4-(1013*p[35])/90+p[37]/5+p[39]/8+(591*p[40])/6464+p[51]/2-(14*p[52])/3+(tr5*(15195*p[31]+900*p[32]+6795*p[34]+48*p[36]-3890*p[38]+120*p[50]+240*p[84]))/960+p[85]},
{F[1,1,3]^2*F[1,1,8]^2,(108239*p[33])/9216+(373841*p[35])/6480+(tr5*(-17944368*p[31]+649434*p[32]-16329252*p[34]-780016*p[36]+3570649*p[38]-1150840*p[50]+3724164*p[84]))/221184+(-1575632320*p[37]+5690194964*p[39]+497252295*p[40]-2324696800*p[51]+435004576*p[52]+7522811280*p[85])/111697920},
{F[1,1,4]*F[1,1,8]^2,p[6]/16+(9*p[8])/8-p[10]/4-p[12]/48-(9*p[14])/8-2*p[24]-(19*p[26])/12-(41*p[28])/12+p[30]/4+p[33]/8+10*p[35]+(184*p[37])/45-(27*p[39])/16-(807*p[40])/3232-(101*p[51])/72-(181*p[52])/36+(9*p[85])/4+p[93]-p[125]/6+(7*p[129])/8+(2*p[131])/3+p[133]/6+(5*p[134])/3-(5*p[139])/12+(19*p[143])/6+(7*p[147])/12+(2*p[149])/3-p[151]/3+p[153]/12+(5*p[155])/12-p[157]/2+p[159]/4+(19*p[161])/12+(tr5*(45*p[5]+810*p[7]-180*p[9]-15*p[11]-810*p[13]-1440*p[23]-1140*p[25]-60*p[27]+180*p[29]-4500*p[31]+90*p[32]-31650*p[34]+64*p[36]-13885*p[38]-1010*p[50]+1620*p[84]+720*p[92]-120*p[124]+630*p[128]+480*p[130]+120*p[132]+1200*p[137]-300*p[138]-120*p[142]+420*p[146]+480*p[148]-240*p[150]+60*p[152]+300*p[154]-1560*p[156]+180*p[158]+1140*p[160]-1140*p[162]))/2880+p[163]/12},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(tr5*(-759490710*p[31]-32720550*p[32]+243176370*p[34]+7638632*p[36]+448840795*p[38]+11972180*p[50]+7343730*p[84]))/414720+(-79314613200*p[33]+327289863296*p[35]+3*(6172014656*p[37]-15408971272*p[39]-5255021835*p[40]+9673521440*p[51]+108020666752*p[52]+5933733840*p[85]))/251320320},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(-19*p[33])/96-(20059*p[35])/270-(691*p[37])/180+(20047*p[39])/2880+(1159*p[40])/404-(715*p[51])/72-(779*p[52])/10+(tr5*(1203540*p[31]-570*p[32]-479100*p[34]-11056*p[36]-765185*p[38]-28600*p[50]+7840*p[84]))/11520+(49*p[85])/18},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(tr5*(671730420*p[31]+26424390*p[32]-101310240*p[34]-4603936*p[36]-347269685*p[38]-7040080*p[50]-13988520*p[84]))/276480+(8006590170*p[33]-36183878624*p[35]-3*(464997536*p[37]-1361744923*p[39]-478924470*p[40]+711048080*p[51]+10410280888*p[52]+1412840520*p[85]))/20943360},
{F[1,1,4]^2*F[1,1,8]^2,(572903*p[33])/6912-(488758*p[35])/1215+(tr5*(469207680*p[31]+17187090*p[32]-256620660*p[34]-6756944*p[36]-326537035*p[38]-12311720*p[50]-1237140*p[84]))/829440+(-2729805376*p[37]+4921874228*p[39]+1847788245*p[40]-4973934880*p[51]-39097953248*p[52]-499804560*p[85])/83773440},
{F[1,1,5]*F[1,1,8]^2,(-13*p[12])/48+p[14]/2-p[18]/96+(5*p[28])/12+(5*p[30])/8-p[33]/4-p[37]/10-(109*p[39])/72-(63*p[40])/3232-(7*p[51])/9-(3*p[52])/4+(7*p[129])/12+p[131]/6+p[133]/6-(3*p[134])/8-(5*p[139])/12+p[141]/4-(5*p[143])/24+(5*p[151])/12+p[153]/6+(5*p[155])/12+(tr5*(-390*p[11]+720*p[13]-15*p[17]-480*p[27]+900*p[29]-16200*p[31]-360*p[32]-24300*p[34]+1152*p[36]-5960*p[38]-1120*p[50]+840*p[128]+240*p[130]+240*p[132]-540*p[137]-600*p[138]+360*p[140]+780*p[142]+600*p[150]+240*p[152]+600*p[154]+540*p[156]+120*p[162]))/5760-(7*p[163])/24},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(-399*p[33])/32-(2753*p[35])/45-9*p[37]+(4987*p[39])/960+(65079*p[40])/25856-(70*p[51])/3-(2671*p[52])/30+(tr5*(66072*p[31]-2394*p[32]-62136*p[34]-1728*p[36]-58833*p[38]-4480*p[50]+3456*p[84]))/768+18*p[85]},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(-37*p[35])/5-p[37]/10+(131*p[39])/160+(243*p[40])/808-p[51]/4-(361*p[52])/60+(tr5*(19980*p[31]-1680*p[34]-48*p[36]-9715*p[38]-120*p[50]-240*p[84]))/1920-p[85]/2},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(1133*p[33])/128+(470*p[35])/9+(427*p[37])/60-(5923*p[39])/1280-(220497*p[40])/103424+(427*p[51])/24+(2899*p[52])/40+(tr5*(-1128000*p[31]+33990*p[32]+959280*p[34]+27328*p[36]+956295*p[38]+68320*p[50]-48000*p[84]))/15360-(25*p[85])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(tr5*(1629192120*p[31]+37634910*p[32]-64644000*p[34]-15163712*p[36]-830076805*p[38]-16336400*p[50]-49693440*p[84]))/28200960+(45613510920*p[33]-351036595456*p[35]-3*(6126139648*p[37]+16006459396*p[39]-3128517855*p[40]+6599905600*p[51]+91241305664*p[52]+20076149760*p[85]))/8544890880},
{F[1,1,5]^2*F[1,1,8]^2,(tr5*(3907560*p[31]+4198110*p[32]+73244940*p[34]+1438192*p[36]+28578355*p[38]+4296280*p[50]-6577220*p[84]))/829440+(5088109320*p[33]-841948928*p[35]+1743088704*p[37]-4580255868*p[39]-432725625*p[40]+5207091360*p[51]+11204920608*p[52]-7971590640*p[85])/251320320},
{F[1,1,6]*F[1,1,8]^2,-p[12]/16+p[14]-(7*p[18])/96+(5*p[28])/4+(11*p[30])/8-(3*p[33])/2+(8*p[35])/3-(59*p[37])/90-(107*p[39])/36-(45*p[40])/404-(59*p[51])/18+p[52]/12+(19*p[129])/12+(2*p[131])/3+(2*p[133])/3-(31*p[134])/24-(5*p[139])/4+(5*p[141])/4-p[143]/8+p[151]/4-p[153]/3+p[155]/4+(tr5*(-18*p[11]+288*p[13]-21*p[17]-384*p[27]+396*p[29]-15480*p[31]-432*p[32]-15300*p[34]+704*p[36]-772*p[38]-944*p[50]+456*p[128]+192*p[130]+192*p[132]-372*p[137]-360*p[138]+360*p[140]+708*p[142]+72*p[150]-96*p[152]+72*p[154]+372*p[156]+168*p[162]))/1152-(17*p[163])/24},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(23*p[33])/288-(24229*p[35])/810-(407*p[37])/540-(35567*p[39])/8640+(29273*p[40])/38784-(1307*p[51])/216-(5497*p[52])/135+(tr5*(1453740*p[31]+690*p[32]-1184820*p[34]-6512*p[36]-1266895*p[38]-52280*p[50]-41760*p[84]))/34560-(29*p[85])/6},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(41*p[33])/96-(1027*p[35])/270-(113*p[37])/180+(1957*p[39])/2880+(2435*p[40])/12928-(113*p[51])/72-(907*p[52])/180+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/11520+(4*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(595*p[33])/576+(32119*p[35])/1620+(581*p[37])/1080-(14551*p[39])/17280-(56843*p[40])/77568+(1181*p[51])/432+(15353*p[52])/540+(tr5*(-1927140*p[31]+17850*p[32]+1757580*p[34]+9296*p[36]+1704985*p[38]+47240*p[50]+69120*p[84]))/69120+4*p[85]},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(46973*p[33])/4608-(1055861*p[35])/6480-(13367*p[37])/2160-(1510553*p[39])/138240+(6505279*p[40])/1241088-(35641*p[51])/1728-(1339957*p[52])/8640+(tr5*(126703320*p[31]+1409190*p[32]-34091520*p[34]-855488*p[36]-76548145*p[38]-2851280*p[50]-1647360*p[84]))/552960-(143*p[85])/12},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(tr5*(656305080*p[31]+189255330*p[32]+3243831600*p[34]+58925568*p[36]+1102958645*p[38]+175220880*p[50]-251953040*p[84]))/9400320+(229377459960*p[33]-141411867904*p[35]+3*(23805929472*p[37]-42239707324*p[39]-5564880315*p[40]+70789235520*p[51]+139381428544*p[52]-101789028160*p[85]))/2848296960},
{F[1,1,6]^2*F[1,1,8]^2,(tr5*(-22202567640*p[31]-216956010*p[32]+2139530040*p[34]+354103456*p[36]+11673788775*p[38]+409818400*p[50]+371234840*p[84]))/28200960+(-87650228040*p[33]+1594637746944*p[35]+143057796224*p[37]+126913849164*p[39]-43727672205*p[40]+165566633600*p[51]+1311227661696*p[52]+149978875360*p[85])/2848296960},
{F[1,1,7]*F[1,1,8]^2,p[12]/3-(3*p[14])/2+p[18]/12-(5*p[28])/3-2*p[30]+(7*p[33])/4-(8*p[35])/3+(34*p[37])/45+(323*p[39])/72+(423*p[40])/3232+(73*p[51])/18+(2*p[52])/3-(13*p[129])/6-(5*p[131])/6-(5*p[133])/6+(5*p[134])/3+(5*p[139])/3-(3*p[141])/2+p[143]/3-(2*p[151])/3+p[153]/6-(2*p[155])/3+(tr5*(p[11]/3-(3*p[13])/2+p[17]/12+(5*p[27])/3-2*p[29]+65*p[31]+(7*p[32])/4+70*p[34]-(146*p[36])/45+(491*p[38])/72+(73*p[50])/18-(13*p[128])/6-(5*p[130])/6-(5*p[132])/6+(5*p[137])/3+(5*p[138])/3-(3*p[140])/2-3*p[142]-(2*p[150])/3+p[152]/6-(2*p[154])/3-(5*p[156])/3-(2*p[162])/3))/4+p[163]},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(-2105*p[33])/576+(6299*p[35])/810-(179*p[37])/216+(23321*p[39])/17280+(92351*p[40])/155136+(161*p[51])/432-(5647*p[52])/2160+(tr5*(-151176*p[31]-12630*p[32]-218940*p[34]-2864*p[36]-26959*p[38]+1288*p[50]+6804*p[84]))/13824+(63*p[85])/32},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-5*p[33])/4+(544*p[35])/45+(14*p[37])/15-(33*p[39])/40-(1605*p[40])/3232+(7*p[51])/3+(71*p[52])/5+tr5*(-17*p[31]-(5*p[32])/16+(77*p[34])/8+(7*p[36])/30+(391*p[38])/32+(7*p[50])/12-p[84]/8)-p[85]/2},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(151*p[33])/72-(7318*p[35])/405+(tr5*(109770*p[31]+2265*p[32]-16080*p[34]-1016*p[36]-51865*p[38]-2240*p[50]-1890*p[84]))/4320+(-4064*p[37]+27460*p[39]+2385*p[40]-8960*p[51]-67120*p[52]-7560*p[85])/4320},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(tr5*(-2270741640*p[31]-20244570*p[32]+687127200*p[34]+19534016*p[36]+1409242975*p[38]+54093680*p[50]+30048960*p[84]))/7050240+(-24536418840*p[33]+489269132032*p[35]+23675227392*p[37]+35031869796*p[39]-15768590895*p[40]+65561540160*p[51]+477991604544*p[52]+36419339520*p[85])/2136222720},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(tr5*(-9260850720*p[31]-464025810*p[32]-4716108960*p[34]-36328448*p[36]+2406087755*p[38]-198311840*p[50]+687468240*p[84]))/14100480+(-562399281720*p[33]+1995404635136*p[35]-44030078976*p[37]+345672419604*p[39]-20172759885*p[40]-240353950080*p[51]+734430268416*p[52]+833211506880*p[85])/4272445440},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(tr5*(-1426860240*p[31]-279587850*p[32]-3776982240*p[34]-175851136*p[36]-956755985*p[38]-228464320*p[50]+358562160*p[84]))/14100480+(-338860474200*p[33]+307440819712*p[35]-3*(71043858944*p[37]-56546916460*p[39]-5736994785*p[40]+92299585280*p[51]+126593238400*p[52]-144859112640*p[85]))/4272445440},
{F[1,1,7]^2*F[1,1,8]^2,(tr5*(10244408280*p[31]+243394350*p[32]+679533780*p[34]-38289392*p[36]-4641687685*p[38]-55586840*p[50]-366610620*p[84]))/7050240+(294993952200*p[33]-2207328504064*p[35]-3*(15468914368*p[37]+71944152340*p[39]-16647196725*p[40]+22457083360*p[51]+515227906400*p[52]+148110690480*p[85]))/2136222720},
{F[1,1,8]^3,(3*p[8])/4+p[14]/3+p[22]/12+p[24]/2+(5*p[26])/6-(59*p[28])/6-(47*p[33])/12+(664*p[35])/27+(56*p[37])/5+(7*p[39])/8-(809*p[40])/3232+(21*p[51])/2+(34*p[52])/9+(13*p[85])/9+2*p[99]-(8*p[129])/3-(4*p[133])/3+(14*p[134])/3+(28*p[143])/3-(7*p[149])/6-(7*p[153])/6-(3*p[157])/2+p[159]/2-(5*p[161])/6+(tr5*(54*p[7]+24*p[13]+6*p[21]+36*p[23]+60*p[25]-36*p[27]+120*p[31]-282*p[32]+2160*p[34]+1015*p[38]+756*p[50]+104*p[84]+144*p[98]-192*p[128]-96*p[132]+336*p[137]-84*p[148]-84*p[152]-444*p[156]+36*p[158]-60*p[160]+24*p[162]))/288+5*p[163]},
{F[1,1,1]*F[1,1,8]^3,(3102775*p[33])/41472-(4863931*p[35])/14580+(tr5*(2334686880*p[31]+93083250*p[32]+786693660*p[34]+6611984*p[36]-705214715*p[38]+16891400*p[50]-114346620*p[84]))/4976640+(2671241536*p[37]+6941576884*p[39]+3145957875*p[40]+6824125600*p[51]-83385234784*p[52]-46196034480*p[85])/502640640},
{F[1,1,2]*F[1,1,8]^3,(523*p[33])/576-(67369*p[35])/810-(3359*p[37])/540+(92213*p[39])/17280+(521045*p[40])/155136-(3359*p[51])/216-(52159*p[52])/540+(tr5*(8084280*p[31]+15690*p[32]-4433880*p[34]-107488*p[36]-5749595*p[38]-268720*p[50]+78480*p[84]))/69120+(109*p[85])/24},
{F[1,1,3]*F[1,1,8]^3,(-36545*p[33])/1024+(23231*p[35])/216-(3101*p[37])/640-(535837*p[39])/92160-(1372811*p[40])/827392-(28577*p[51])/2304+(380779*p[52])/11520+(tr5*(-55754400*p[31]-3289050*p[32]-32907660*p[34]-446544*p[36]+10125975*p[38]-1143080*p[50]+3119340*p[84]))/368640+(51989*p[85])/1536},
{F[1,1,4]*F[1,1,8]^3,(tr5*(-597148896*p[31]-19182990*p[32]-135515940*p[34]-470768*p[36]+211490885*p[38]-1191032*p[50]+28367172*p[84]))/1990656+(-116248919400*p[33]+643328410624*p[35]-3*(950951360*p[37]+7954412156*p[39]+4337048385*p[40]+2405884640*p[51]-124333142816*p[52]-57301687440*p[85]))/3015843840},
{F[1,1,5]*F[1,1,8]^3,(23101*p[33])/5184-(72761*p[35])/7290+(tr5*(8731320*p[31]+693030*p[32]-284460*p[34]+168272*p[36]-5521765*p[38]+673160*p[50]-1714540*p[84]))/622080+(67981888*p[37]-531018004*p[39]-14978475*p[40]+271956640*p[51]-485650016*p[52]-692674160*p[85])/62830080},
{F[1,1,6]*F[1,1,8]^3,(-28553*p[33])/1296+(132716*p[35])/3645+(tr5*(-3981480*p[31]-428295*p[32]-5730870*p[34]-85976*p[36]-426695*p[38]-291380*p[50]+516280*p[84]))/77760+(-17367152*p[37]+78716774*p[39]+4644315*p[40]-58858760*p[51]-47116904*p[52]+104288560*p[85])/3926880},
{F[1,1,7]*F[1,1,8]^3,(13103*p[33])/576-(9299*p[35])/270+(tr5*(2008584*p[31]+235854*p[32]+3847404*p[34]+41456*p[36]+711739*p[38]+145496*p[50]-223844*p[84]))/41472+(16748224*p[37]-59136308*p[39]-4228875*p[40]+58780384*p[51]+99051104*p[52]-90432976*p[85])/4188672},
{F[1,1,8]^4,(tr5*(-9912482880*p[31]-351234870*p[32]+6923671980*p[34]+177088592*p[36]+7357703425*p[38]+347806760*p[50]-315826860*p[84]))/39813120+(-425696662440*p[33]+2135809644544*p[35]+3*(71543791168*p[37]-201664212572*p[39]-47793378825*p[40]+140513931040*p[51]+906907541792*p[52]-127594051440*p[85]))/12063375360},
{F[1,1,9],(tr5*p[96])/4+p[97]},
{F[3,1]*F[1,1,9],(-49*p[33])/32-(1001*p[35])/90+p[37]/60-(2413*p[39])/192-(7593*p[40])/12928+(tr5*(60060*p[31]-1470*p[32]+660*p[34]+16*p[36]-39785*p[38]+40*p[50]))/3840+p[51]/24-(33*p[52])/4},
{F[3,2]*F[1,1,9],p[33]/2-(118*p[35])/45+(2*p[37])/15+(11*p[39])/15+(555*p[40])/6464+(tr5*(885*p[31]+30*p[32]+330*p[34]+8*p[36]-215*p[38]+20*p[50]))/240+p[51]/3-(37*p[52])/30},
{F[3,3]*F[1,1,9],(137*p[33])/24-(10507*p[35])/405+(461*p[37])/162-(85937*p[39])/3240-(54961*p[40])/38784+(19*p[51])/12-(13387*p[52])/810+(tr5*(94563*p[31]+3699*p[32]+14241*p[34]+1844*p[36]-54671*p[38]+1026*p[50]-6240*p[84]))/2592-(260*p[85])/27},
{F[3,4]*F[1,1,9],(-57*p[33])/64-(3437*p[35])/540-(7*p[37])/120-(5027*p[39])/1920-(479*p[40])/25856-(7*p[51])/48-(917*p[52])/180+(tr5*(206220*p[31]-5130*p[32]-13860*p[34]-336*p[36]-117785*p[38]-840*p[50]+480*p[84]))/23040+p[85]/12},
{F[3,5]*F[1,1,9],(749*p[33])/24+(44381*p[35])/1620+(10031*p[37])/648-(103211*p[39])/1296-(1345345*p[40])/155136+(5587*p[51])/144+(8579*p[52])/81+(tr5*(-399429*p[31]+80892*p[32]+1659531*p[34]+40124*p[36]+754426*p[38]+100566*p[50]-91776*p[84]))/10368-(956*p[85])/27},
{F[3,6]*F[1,1,9],(-89*p[33])/48-(97*p[35])/15-(31*p[37])/90-(7933*p[39])/1440-(1029*p[40])/6464+(tr5*(52380*p[31]-2670*p[32]-20460*p[34]-496*p[36]-41925*p[38]-1240*p[50]))/5760-(31*p[51])/36-(607*p[52])/90},
{F[3,7]*F[1,1,9],(1415*p[33])/64+(5831*p[35])/90+(291*p[37])/20-(98939*p[39])/1920-(387057*p[40])/51712+(291*p[51])/8+(7717*p[52])/60+(tr5*(-699720*p[31]+42450*p[32]+1152360*p[34]+27936*p[36]+765365*p[38]+69840*p[50]-51040*p[84]))/7680-(319*p[85])/12},
{F[3,8]*F[1,1,9],(8863*p[33])/96+(5878*p[35])/135+(704*p[37])/15-(749827*p[39])/2880-(688649*p[40])/25856+(352*p[51])/3+(26171*p[52])/90+tr5*((-2939*p[31])/48+(8863*p[32])/384+484*p[34]+(176*p[36])/15+(436265*p[38])/2304+(88*p[50])/3-(467*p[84])/18)-(934*p[85])/9},
{F[3,9]*F[1,1,9],(143*p[33])/24+(976*p[35])/135+p[37]/45+(2639*p[39])/360+(517*p[40])/1616+p[51]/18+(499*p[52])/90+(tr5*(-14640*p[31]+2145*p[32]+330*p[34]+8*p[36]+9625*p[38]+20*p[50]+960*p[84]))/1440+(8*p[85])/3},
{F[3,10]*F[1,1,9],(25*p[33])/32+(679*p[35])/90+(47*p[37])/60-(5233*p[39])/960-(8727*p[40])/12928+(47*p[51])/24+(299*p[52])/30+(tr5*(-40740*p[31]+750*p[32]+31020*p[34]+752*p[36]+28255*p[38]+1880*p[50]+960*p[84]))/3840+p[85]},
{F[3,11]*F[1,1,9],(1433*p[33])/96+(18481*p[35])/405+(7481*p[37])/810-(174913*p[39])/5184-(393379*p[40])/77568+(105*p[51])/4+(14951*p[52])/162+(tr5*(-6653160*p[31]+386910*p[32]+11288040*p[34]+239392*p[36]+7497995*p[38]+680400*p[50]-458880*p[84]))/103680-(478*p[85])/27},
{F[3,12]*F[1,1,9],(tr5*(-65412*p[31]-2442*p[32]+28380*p[34]+688*p[36]+49371*p[38]+1720*p[50]+288*p[84]))/4608+(-24420*p[33]+116288*p[35]+6880*p[37]+56014*p[39]-135*p[40]+17200*p[51]+125056*p[52]+2880*p[85])/11520},
{F[3,13]*F[1,1,9],(-3*p[33])/32+(14641*p[35])/1620-(4609*p[37])/3240+(180901*p[39])/25920+(49477*p[40])/155136+(71*p[51])/144+(6697*p[52])/810+(tr5*(-1317690*p[31]-2430*p[32]+289590*p[34]-36872*p[36]+930965*p[38]+12780*p[50]+62400*p[84]))/103680+(65*p[85])/27},
{F[3,14]*F[1,1,9],(-117*p[33])/32+(2717*p[35])/270+(37*p[37])/60+(5567*p[39])/960+(623*p[40])/12928+(37*p[51])/24+(1969*p[52])/180+(tr5*(-163020*p[31]-10530*p[32]+73260*p[34]+1776*p[36]+126965*p[38]+4440*p[50]+960*p[84]))/11520+p[85]/3},
{F[3,15]*F[1,1,9],(-3*p[33])/2-(28*p[35])/15+(3*tr5*(28*p[31]-4*p[32]-15*p[38]))/32-(29*p[39])/40-(9*p[40])/1616-(7*p[52])/5},
{F[3,16]*F[1,1,9],(-34*p[35])/3+(5*tr5*(612*p[31]-293*p[38]))/192-(37*p[39])/48+(675*p[40])/3232-(17*p[52])/2},
{F[3,17]*F[1,1,9],(7*p[33])/32-(42649*p[35])/540-(4799*p[37])/1080-(22667*p[39])/1728+(100991*p[40])/51712-(775*p[51])/48-(2572*p[52])/27+(tr5*(3838410*p[31]+1890*p[32]-2334390*p[34]-38392*p[36]-2993975*p[38]-139500*p[50]+12480*p[84]))/34560+(13*p[85])/9},
{F[3,18]*F[1,1,9],(-197*p[33])/64+(187*p[35])/60+(53*p[37])/120+(1133*p[39])/1920-(2835*p[40])/25856+(53*p[51])/48+(143*p[52])/30+(tr5*(-33660*p[31]-5910*p[32]+34980*p[34]+848*p[36]+33165*p[38]+2120*p[50]+480*p[84]))/7680+p[85]/4},
{F[3,19]*F[1,1,9],-p[33]/3-(46*p[35])/135-(4*p[37])/45-(1099*p[39])/720-(127*p[40])/1616+(tr5*(1380*p[31]-240*p[32]-2640*p[34]-64*p[36]-2975*p[38]-160*p[50]))/2880-(2*p[51])/9-(67*p[52])/90},
{F[3,20]*F[1,1,9],-p[33]/72-(1496*p[35])/135-(784*p[37])/405+(17831*p[39])/6480+(13655*p[40])/19392-(88*p[51])/27-(6206*p[52])/405+(tr5*(403920*p[31]-90*p[32]-340800*p[34]-12544*p[36]-329705*p[38]-21120*p[50]+12480*p[84]))/25920+(52*p[85])/27},
{F[3,21]*F[1,1,9],(17*p[33])/96-(33*p[35])/10-(17*p[37])/180-(1091*p[39])/2880+(867*p[40])/12928+(tr5*(53460*p[31]+510*p[32]-11220*p[34]-272*p[36]-31275*p[38]-680*p[50]))/11520-(17*p[51])/72-(539*p[52])/180},
{F[3,22]*F[1,1,9],3*p[33]+(16*p[35])/5-(3*tr5*(12*p[31]-2*p[32]-7*p[38]))/8+(21*p[39])/10+(27*p[40])/404+(12*p[52])/5},
{F[3,23]*F[1,1,9],p[33]/4+(14*p[35])/9+p[37]/15+p[39]/8-(177*p[40])/6464+(tr5*(-1050*p[31]+30*p[32]+8*p[36]+505*p[38]-20*p[50]))/480-p[51]/6+(7*p[52])/6},
{F[3,24]*F[1,1,9],(-697*p[33])/48-(5723*p[35])/135-(97*p[37])/10+(47743*p[39])/1440+(15809*p[40])/3232-(97*p[51])/4-(7663*p[52])/90+(tr5*(343380*p[31]-20910*p[32]-576180*p[34]-13968*p[36]-381385*p[38]-34920*p[50]+24800*p[84]))/5760+(155*p[85])/9},
{F[3,27]*F[1,1,9],(2*p[35])/15+(tr5*(-12*p[31]+7*p[38]))/64+(7*p[39])/80+(9*p[40])/3232+p[52]/10},
{F[3,28]*F[1,1,9],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,29]*F[1,1,9],(2*p[35])/5-(3*tr5*(12*p[31]-7*p[38]))/64+(21*p[39])/80+(27*p[40])/3232+(3*p[52])/10},
{F[3,30]*F[1,1,9],(-2*p[35])/15+(tr5*(12*p[31]-7*p[38]))/64-(7*p[39])/80-(9*p[40])/3232-p[52]/10},
{F[3,31]*F[1,1,9],2*p[33]-(244*p[35])/45-(4*p[37])/15-(82*p[39])/15-(627*p[40])/3232+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/120-(2*p[51])/3-(83*p[52])/15},
{F[3,32]*F[1,1,9],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[3,33]*F[1,1,9],3*p[33]-(122*p[35])/15-(2*p[37])/5-(41*p[39])/5-(1881*p[40])/6464+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/80-p[51]-(83*p[52])/10},
{F[3,34]*F[1,1,9],(16*p[33])/3-(1952*p[35])/135-(32*p[37])/45-(656*p[39])/45-(209*p[40])/404+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/45-(16*p[51])/9-(664*p[52])/45},
{F[3,35]*F[1,1,9],(-9*p[33])/32+(11*p[35])/10+(3*p[37])/20+(57*p[39])/320-(513*p[40])/12928-(3*tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1280+(3*p[51])/8+(33*p[52])/20},
{F[3,36]*F[1,1,9],(4*p[33])/3-(488*p[35])/135-(8*p[37])/45-(164*p[39])/45-(209*p[40])/1616+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/180-(4*p[51])/9-(166*p[52])/45},
{F[3,38]*F[1,1,9],p[33]-(122*p[35])/45-(2*p[37])/15-(41*p[39])/15-(627*p[40])/6464+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/240-p[51]/3-(83*p[52])/30},
{F[3,40]*F[1,1,9],p[33]-(122*p[35])/45-(2*p[37])/15-(41*p[39])/15-(627*p[40])/6464+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/240-p[51]/3-(83*p[52])/30},
{F[3,42]*F[1,1,9],-2*p[33]+(244*p[35])/45+(4*p[37])/15+(82*p[39])/15+(627*p[40])/3232+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/120+(2*p[51])/3+(83*p[52])/15},
{F[3,43]*F[1,1,9],p[33]/4-(10*p[35])/9-p[37]/5+p[39]/8+(3*p[40])/6464-p[51]/6-p[52]/6+(tr5*(750*p[31]+30*p[32]+600*p[34]-24*p[36]-55*p[38]-20*p[50]-40*p[84]))/480-p[85]/3},
{F[3,44]*F[1,1,9],(-4*p[33])/3+(488*p[35])/135+(8*p[37])/45+(164*p[39])/45+(209*p[40])/1616+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/180+(4*p[51])/9+(166*p[52])/45},
{F[3,45]*F[1,1,9],p[33]/4+(14*p[35])/9-p[37]/5+p[39]/8-(393*p[40])/6464-p[51]/6+(11*p[52])/6+(tr5*(-1050*p[31]+30*p[32]+600*p[34]-24*p[36]+785*p[38]-20*p[50]-100*p[84]))/480-(5*p[85])/6},
{F[3,51]*F[1,1,9],(-1235*p[33])/288-(7916*p[35])/405-(172*p[37])/81+(99437*p[39])/25920+(85697*p[40])/77568-(565*p[51])/81-(14078*p[52])/405+(tr5*(569952*p[31]-22230*p[32]-781536*p[34]-11008*p[36]-610807*p[38]-36160*p[50]+16288*p[84]))/20736+(509*p[85])/162},
{F[3,52]*F[1,1,9],(-3725*p[33])/1152-(1948*p[35])/81-(4891*p[37])/3240+(36119*p[39])/103680+(270089*p[40])/310272-(6835*p[51])/1296-(14114*p[52])/405+(tr5*(14025600*p[31]-335250*p[32]-13073280*p[34]-156512*p[36]-12610025*p[38]-546800*p[50]-149440*p[84]))/414720-(467*p[85])/324},
{F[3,53]*F[1,1,9],(29*p[33])/32-(211*p[35])/90-p[37]/12-(2567*p[39])/960-(1425*p[40])/12928+(tr5*(2532*p[31]+174*p[32]-660*p[34]-16*p[36]-2003*p[38]-40*p[50]))/768-(5*p[51])/24-(133*p[52])/60},
{F[3,54]*F[1,1,9],(-23*p[33])/3+(3184*p[35])/135+(88*p[37])/45+(289*p[39])/18+(19*p[40])/101+(tr5*(-11940*p[31]-690*p[32]+7260*p[34]+176*p[36]+10405*p[38]+440*p[50]))/360+(44*p[51])/9+(256*p[52])/9},
{F[3,55]*F[1,1,9],(625*p[33])/144-(15751*p[35])/405-(3641*p[37])/810+(150731*p[39])/12960+(23903*p[40])/9696-(3641*p[51])/324-(39611*p[52])/810+(tr5*(2835180*p[31]+56250*p[32]-1918140*p[34]-58256*p[36]-2067485*p[38]-145640*p[50]+44480*p[84]))/51840+(278*p[85])/81},
{F[3,56]*F[1,1,9],(9047*p[33])/1152-(16805*p[35])/81-(56807*p[37])/3240+(154799*p[39])/20736+(2584261*p[40])/310272-(53999*p[51])/1296-(39571*p[52])/162+(tr5*(120996000*p[31]+814230*p[32]-68944800*p[34]-1817824*p[36]-87865045*p[38]-4319920*p[50]-226880*p[84]))/414720-(709*p[85])/324},
{F[3,57]*F[1,1,9],(-197*p[33])/64+(67*p[35])/9-(7*p[37])/5+(10529*p[39])/1920+(22809*p[40])/51712-(7*p[51])/2-(127*p[52])/60+(tr5*((-335*p[31])/8-(197*p[32])/64-(231*p[34])/4-(7*p[36])/5-(739*p[38])/384-(7*p[50])/2+(23*p[84])/6))/4+(23*p[85])/6},
{F[3,58]*F[1,1,9],(1627*p[33])/32-(45361*p[35])/45-(2161*p[37])/30+(10717*p[39])/960+(941343*p[40])/25856-(1921*p[51])/12-(5401*p[52])/5+(tr5*(5443320*p[31]+48810*p[32]-2334120*p[34]-69152*p[36]-3618755*p[38]-153680*p[50]-81120*p[84]))/3840-(169*p[85])/2},
{F[3,59]*F[1,1,9],(-7193*p[33])/384+(67373*p[35])/270+(19439*p[37])/1080-(221341*p[39])/34560-(961567*p[40])/103424+(17495*p[51])/432+(143269*p[52])/540+(tr5*(-48508560*p[31]-647370*p[32]+20260560*p[34]+622048*p[36]+31870915*p[38]+1399600*p[50]+595520*p[84]))/138240+(1861*p[85])/108},
{F[3,60]*F[1,1,9],(-25*p[33])/36+(21232*p[35])/405+(1816*p[37])/405-(337*p[39])/648-(9787*p[40])/4848+(854*p[51])/81+(5105*p[52])/81+(tr5*(-955440*p[31]-2250*p[32]+576060*p[34]+14528*p[36]+713015*p[38]+34160*p[50]+3280*p[84]))/12960+(82*p[85])/81},
{F[3,61]*F[1,1,9],(-16*p[35])/3+tr5*((15*p[31])/2-4*p[38])-2*p[39]-(9*p[40])/808-4*p[52]},
{F[3,62]*F[1,1,9],-(tr5*p[84])/8-p[85]/2},
{F[3,63]*F[1,1,9],-p[33]/2-(4*p[35])/9+(2*p[37])/15-p[39]/4+(87*p[40])/3232+p[51]/3-p[52]+(tr5*(150*p[31]-30*p[32]-300*p[34]+8*p[36]-225*p[38]+20*p[50]+50*p[84]))/240+(5*p[85])/6},
{F[3,65]*F[1,1,9],(3*p[33])/16-(11*p[35])/15-p[37]/10-(19*p[39])/160+(171*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/640-p[51]/4-(11*p[52])/10},
{F[3,66]*F[1,1,9],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,67]*F[1,1,9],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,68]*F[1,1,9],p[33]/16-(11*p[35])/45-p[37]/30-(19*p[39])/480+(57*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/1920-p[51]/12-(11*p[52])/30},
{F[3,70]*F[1,1,9],p[33]/4-(10*p[35])/9+p[37]/15+p[39]/8+(219*p[40])/6464+(tr5*(750*p[31]+30*p[32]+8*p[36]-335*p[38]-20*p[50]))/480-p[51]/6-(5*p[52])/6},
{F[3,77]*F[1,1,9],tr5*(12*p[31]-(19*p[38])/3)-(4*(32*p[35]+11*p[39]+24*p[52]))/15},
{F[3,78]*F[1,1,9],(tr5*(-150*p[34]+8*p[36]-85*p[38]+10*p[84]))/120+(8*p[37]-5*(3*p[39]+4*p[52]-2*p[85]))/30},
{F[3,79]*F[1,1,9],(-63*p[33])/8+(2672*p[35])/45-(44*p[37])/15+(4399*p[39])/240+(2427*p[40])/6464-(22*p[51])/3+(142*p[52])/5+(tr5*(-334*p[31]-(63*p[32])/8-121*p[34]-(44*p[36])/15+(5651*p[38])/48-(22*p[50])/3+(20*p[84])/3))/4+(20*p[85])/3},
{F[3,80]*F[1,1,9],(-13*p[33])/4-(26*p[35])/9-(13*p[37])/15-(17*p[39])/8-(489*p[40])/6464+(13*p[51])/6-(13*p[52])/6+(tr5*(1950*p[31]-390*p[32]-104*p[36]-1165*p[38]+260*p[50]-60*p[84]))/480-p[85]/2},
{F[3,81]*F[1,1,9],p[33]/2+(4*p[35])/9+(2*p[37])/15+(3*p[39])/4+(129*p[40])/3232+(tr5*(-150*p[31]+30*p[32]+8*p[36]+115*p[38]-20*p[50]))/240-p[51]/3+p[52]/3},
{F[3,82]*F[1,1,9],p[33]/2+(4*p[35])/9+(2*p[37])/15-p[39]/4-(87*p[40])/3232+(tr5*(-150*p[31]+30*p[32]+8*p[36]+55*p[38]-20*p[50]))/240-p[51]/3+p[52]/3},
{F[1,1,1]*F[1,1,9],-p[101]-p[105]+(tr5*(-p[100]-p[104]-p[106]))/4-p[107]},
{F[1,1,1]^2*F[1,1,9],(tr5*p[98])/4+p[99]},
{F[1,1,1]^3*F[1,1,9],(-85*p[33])/9+(11303*p[35])/405+(631*p[37])/270+(16039*p[39])/4320-(16015*p[40])/19392+(595*p[51])/108+(17587*p[52])/540+(tr5*(-678180*p[31]-40800*p[32]+377040*p[34]+10096*p[36]+508475*p[38]+23800*p[50]+4080*p[84]))/17280+(17*p[85])/18},
{F[1,1,2]*F[1,1,9],(tr5*p[100])/4+p[101]},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(9*p[8])/2+p[22]/8+p[26]-13*p[28]-(15*p[33])/2+(116*p[35])/3+(78*p[37])/5-(3*p[39])/4-(2277*p[40])/3232+12*p[51]+7*p[52]+2*p[99]-3*p[129]-2*p[133]+(13*p[134])/2+13*p[143]-p[149]-p[153]+(tr5*(36*p[7]+p[21]+2*(4*p[25]-90*p[31]-30*p[32]+120*p[34]+95*p[38]+48*p[50]+8*p[98]-12*p[128]-8*p[132]+26*p[137]-4*p[148]-4*p[152]-26*p[156]-2*p[160])))/32-p[161]/2+(13*p[163])/2},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(-511*p[33])/32+(637*p[35])/54-(101*p[37])/36+(8081*p[39])/960+(4771*p[40])/6464-(553*p[51])/72-(541*p[52])/60+(tr5*(-38220*p[31]-9198*p[32]-77172*p[34]-1616*p[36]-13329*p[38]-4424*p[50]+6880*p[84]))/2304+(215*p[85])/18},
{F[1,1,2]^2*F[1,1,9],p[6]/8+(7*p[8])/4+p[22]/12-p[24]/4+p[26]-(13*p[28])/2-(7*p[33])/2+(568*p[35])/27+8*p[37]-(79*p[39])/36-(383*p[40])/808+(27*p[51])/4+(83*p[52])/18-(13*p[85])/18+p[99]-p[125]/2-p[127]/2-(7*p[129])/4-p[133]+(10*p[134])/3+(20*p[143])/3-(2*p[149])/3-(2*p[153])/3+p[159]/2-p[161]/3+(tr5*(9*p[5]+2*(63*p[7]+3*p[21]-9*p[23]+36*p[25]+6*p[27]-660*p[31]-126*p[32]+585*p[34]+502*p[38]+243*p[50]-26*p[84]+36*p[98]-18*p[124]-18*p[126]-63*p[128]-36*p[132]+120*p[137]-24*p[148]-24*p[152]-120*p[156]+18*p[158]-12*p[160]-6*p[162])))/288+(19*p[163])/6},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(-137*p[33])/4-(1483*p[35])/27-(781*p[37])/45+(5509*p[39])/96+(52333*p[40])/6464-(793*p[51])/18-(1669*p[52])/12+(tr5*(444900*p[31]-49320*p[32]-1057200*p[34]-24992*p[36]-618345*p[38]-63440*p[50]+52000*p[84]))/5760+(325*p[85])/9},
{F[1,1,2]^3*F[1,1,9],(6907*p[33])/864-(130379*p[35])/810-(8377*p[37])/972-(3053063*p[39])/77760+(327383*p[40])/116352-(17119*p[51])/648-(871537*p[52])/4860+(tr5*(14080932*p[31]+124326*p[32]-6835956*p[34]-134032*p[36]-10371827*p[38]-410856*p[50]-74064*p[84]))/62208-(1543*p[85])/324},
{F[1,1,3]*F[1,1,9],(tr5*p[102])/4+p[103]},
{F[1,1,1]*F[1,1,3]*F[1,1,9],p[22]/8+p[26]+p[28]-(4*p[35])/3-(6*p[37])/5-(9*p[40])/3232+3*p[52]-p[134]/2-p[143]+(tr5*(p[21]+4*(2*p[25]-15*p[31]+30*p[34]+21*p[38]-p[137]+p[156]-p[160])))/32-p[161]/2-p[163]/2},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(121*p[33])/48-(5531*p[35])/270-(79*p[37])/90-(7177*p[39])/1440+(349*p[40])/808-(79*p[51])/36-(343*p[52])/15+(tr5*(165930*p[31]+3630*p[32]-81030*p[34]-1264*p[36]-122425*p[38]-3160*p[50]-1440*p[84]))/5760-p[85]},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(-509*p[35])/45-(2*p[37])/5-(49*p[39])/80+(921*p[40])/1616-p[51]-(481*p[52])/30+(tr5*((509*p[31])/8-(453*p[34])/8-(2*p[36])/5-(2723*p[38])/48-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(-509*p[35])/45-(2*p[37])/5-(827*p[39])/240+(615*p[40])/1616-p[51]-(481*p[52])/30+(tr5*(5090*p[31]-4530*p[34]-32*p[36]-4765*p[38]-80*p[50]-160*p[84]))/320-2*p[85]},
{F[1,1,3]^2*F[1,1,9],(5*p[18])/96-(23*p[22])/96-p[24]/4-p[35]/3+(4*p[37])/45-(9*p[40])/12928-(2*p[52])/9+(13*p[85])/12-p[134]/12-(5*p[143])/24-p[161]/8+(tr5*(75*p[17]-345*p[21]-4*(90*p[23]+60*p[27]+225*p[31]+825*p[34]-104*p[36]+280*p[38]-390*p[84]+30*p[137]+15*p[142]-30*p[156]+45*p[160]-60*p[162])))/5760+p[163]/12},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(11*p[33])/2-(1309*p[35])/135-(121*p[37])/60+(267*p[39])/160+(8575*p[40])/12928-(89*p[51])/24-(2551*p[52])/180+(tr5*(78540*p[31]+7920*p[32]-74520*p[34]-2904*p[36]-69025*p[38]-5340*p[50]-5160*p[84]))/5760-(43*p[85])/12},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(27*p[33])/8-(104*p[35])/45+(tr5*(624*p[31]+162*p[32]-499*p[38]))/192-(1039*p[39])/240-(1527*p[40])/6464-(26*p[52])/15},
{F[1,1,3]^3*F[1,1,9],(tr5*(316107720*p[31]+2434230*p[32]-169973760*p[34]-4487056*p[36]-225744715*p[38]-10733800*p[50]-1256720*p[84]))/622080+(983428920*p[33]-22703558912*p[35]-1812770624*p[37]+441696836*p[39]+858706245*p[40]-4336455200*p[51]-26183589056*p[52]-507714880*p[85])/62830080},
{F[1,1,4]*F[1,1,9],(tr5*p[104])/4+p[105]},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-9*p[8])/2-p[22]/8-p[26]+13*p[28]+(15*p[33])/2-(116*p[35])/3-(78*p[37])/5+(3*p[39])/4+(2277*p[40])/3232-12*p[51]-7*p[52]-2*p[99]+3*p[129]+p[133]-(13*p[134])/2-13*p[143]+p[149]+p[153]+(tr5*(-36*p[7]-p[21]+2*(-4*p[25]+90*p[31]+30*p[32]-120*p[34]-95*p[38]-48*p[50]-8*p[98]+12*p[128]+4*p[132]-26*p[137]+4*p[148]+4*p[152]+26*p[156]+2*p[160])))/32+p[161]/2-(13*p[163])/2},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(829*p[33])/96-(11693*p[35])/270-(433*p[37])/180+(3023*p[39])/2880+(19513*p[40])/12928-(361*p[51])/72-(3799*p[52])/90+(tr5*(701580*p[31]+24870*p[32]-210180*p[34]-6928*p[36]-422465*p[38]-14440*p[50]-14880*p[84]))/11520-(31*p[85])/6},
{F[1,1,2]*F[1,1,4]*F[1,1,9],-p[6]/4-(17*p[8])/4-p[22]/4-2*p[26]+(62*p[28])/3+(67*p[33])/6-60*p[35]-(124*p[37])/5+(149*p[39])/36+(3837*p[40])/3232-(83*p[51])/4-(21*p[52])/2-4*p[99]+p[125]+p[127]+(65*p[129])/12+(23*p[133])/6-(31*p[134])/3-(62*p[143])/3+2*p[149]+2*p[153]+p[157]/2+(tr5*(-9*p[5]-153*p[7]-9*p[21]-72*p[25]+990*p[31]+402*p[32]-1845*p[34]-1174*p[38]-747*p[50]-144*p[98]+36*p[124]+36*p[126]+195*p[128]+138*p[132]-372*p[137]+72*p[148]+72*p[152]+390*p[156]+36*p[160]))/144+p[161]-(31*p[163])/3},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(99*p[33])/4-(3872*p[35])/135+(49*p[37])/9-(2003*p[39])/80-(12443*p[40])/6464+(281*p[51])/18+(463*p[52])/30+(tr5*(23232*p[31]+3564*p[32]+39900*p[34]+784*p[36]+4173*p[38]+2248*p[50]-3440*p[84]))/576-(215*p[85])/9},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(2615*p[33])/288+(127217*p[35])/810+(10657*p[37])/540-(32023*p[39])/1728-(314389*p[40])/38784+(9649*p[51])/216+(11675*p[52])/54+(tr5*(-7633020*p[31]+78450*p[32]+6376980*p[34]+170512*p[36]+6377885*p[38]+385960*p[50]-153600*p[84]))/34560-(160*p[85])/9},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-67*p[33])/16+(4348*p[35])/135+(13*p[37])/10+(3917*p[39])/480-(4547*p[40])/6464+(13*p[51])/4+(3299*p[52])/90+(tr5*(-260880*p[31]-6030*p[32]+135000*p[34]+1872*p[36]+196495*p[38]+4680*p[50]+3360*p[84]))/5760+(7*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(1162*p[35])/45+(4*p[37])/5+(619*p[39])/120-(96*p[40])/101+2*p[51]+(517*p[52])/15+tr5*((-581*p[31])/16+(453*p[34])/16+p[36]/5+(3019*p[38])/96+p[50]/2+p[84])+4*p[85]},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(1967*p[33])/6528-(54458*p[35])/765-(8119*p[37])/1530-(1148591*p[39])/195840+(3659031*p[40])/1758208-(6457*p[51])/612-(213971*p[52])/3060+(tr5*(78419520*p[31]+59010*p[32]-24286560*p[34]-1039232*p[36]-49078095*p[38]-2066240*p[50]-550080*p[84]))/783360-(191*p[85])/68},
{F[1,1,4]^2*F[1,1,9],-p[6]/16+(23*p[8])/8+(9*p[22])/32+(3*p[24])/8+(7*p[26])/4-(119*p[28])/6-(91*p[33])/12+(499*p[35])/9+(47*p[37])/2+(169*p[39])/72-(7635*p[40])/12928+(41*p[51])/2+(97*p[52])/12+(13*p[85])/12+5*p[99]+p[125]/4+p[127]/4-(61*p[129])/12-(11*p[133])/3+(235*p[134])/24+(235*p[143])/12-(9*p[149])/4-(9*p[153])/4-(7*p[157])/4-p[159]/4-(9*p[161])/8+(tr5*(-18*p[5]+828*p[7]+81*p[21]+108*p[23]+504*p[25]-72*p[27]-5220*p[31]-2184*p[32]+12240*p[34]+8824*p[38]+5904*p[50]+312*p[84]+1440*p[98]+72*p[124]+72*p[126]-1464*p[128]-1056*p[132]+2820*p[137]-648*p[148]-648*p[152]-3324*p[156]-72*p[158]-324*p[160]+72*p[162]))/1152+(241*p[163])/24},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(-377*p[33])/48+(9139*p[35])/135+(601*p[37])/180-(9097*p[39])/1440-(33565*p[40])/12928+(469*p[51])/72+(5647*p[52])/90+(tr5*(-548340*p[31]-11310*p[32]+129300*p[34]+4808*p[36]+307135*p[38]+9380*p[50]+12120*p[84]))/5760+(101*p[85])/12},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(-12005*p[33])/1152+(131407*p[35])/810+(100*p[37])/9+(93721*p[39])/3840-(1221757*p[40])/310272+(706*p[51])/27+(64021*p[52])/360+(tr5*(-6307536*p[31]-72030*p[32]+2911488*p[34]+76800*p[36]+4470909*p[38]+180736*p[50]-50400*p[84]))/27648-(175*p[85])/24},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(-57*p[33])/64-(7153*p[35])/270-(91*p[37])/120-(1325*p[39])/384+(25921*p[40])/25856-(91*p[51])/48-(2405*p[52])/72+(tr5*(858360*p[31]-5130*p[32]-584640*p[34]-4368*p[36]-693275*p[38]-10920*p[50]-19680*p[84]))/23040-(41*p[85])/12},
{F[1,1,4]^3*F[1,1,9],(tr5*(-54092340*p[31]+1311210*p[32]+48429780*p[34]+1252624*p[36]+45949295*p[38]+2872680*p[50]-1547520*p[84]))/622080+(264864420*p[33]+1942516032*p[35]+253030048*p[37]-382660922*p[39]-113000805*p[40]+580281360*p[51]+2761262432*p[52]-312599040*p[85])/31415040},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(83*p[35])/15+p[37]/10-(7*p[39])/160-(333*p[40])/1616+p[51]/4+(277*p[52])/60+(tr5*(-14940*p[31]+1680*p[34]+48*p[36]+7735*p[38]+120*p[50]+240*p[84]))/1920+p[85]/2},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],10*p[35]+p[37]/5-(63*p[39])/80-(351*p[40])/808+p[51]/2+(253*p[52])/30+(tr5*((-225*p[31])/4+7*p[34]+p[36]/5+(1379*p[38])/48+p[50]/2+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(2165*p[33])/288+(51701*p[35])/810-(623*p[37])/540+(31595*p[39])/1728-(3593*p[40])/4848+(2065*p[51])/216+(3779*p[52])/54+(tr5*(-3102060*p[31]+64950*p[32]+1432740*p[34]-9968*p[36]+2274215*p[38]+82600*p[50]+21120*p[84]))/34560+(22*p[85])/9},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(-28*p[35])/9+tr5*((35*p[31])/8-(169*p[38])/96)+(9*p[39])/8+(237*p[40])/1616-(7*p[52])/3},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(-263*p[35])/45-(3*p[37])/20+(253*p[39])/480+(3579*p[40])/12928-(3*p[51])/8-(107*p[52])/20+(tr5*(15780*p[31]-3480*p[34]-72*p[36]-8735*p[38]-180*p[50]-360*p[84]))/1920-(3*p[85])/4},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(3*p[6])/8-(3*p[8])/2-(5*p[22])/16-(3*p[24])/4-(3*p[26])/2+19*p[28]+4*p[33]-(458*p[35])/9-(111*p[37])/5-(53*p[39])/6-(39*p[40])/6464-(81*p[51])/4-(17*p[52])/3-(13*p[85])/6-6*p[99]-(3*p[125])/2-(3*p[127])/2+(19*p[129])/4+(7*p[133])/2-(37*p[134])/4-(37*p[143])/2+(5*p[149])/2+(5*p[153])/2+3*p[157]+p[159]/2+(5*p[161])/4+(tr5*(18*p[5]-72*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+420*p[31]+192*p[32]-1620*p[34]-1376*p[38]-972*p[50]-104*p[84]-288*p[98]-72*p[124]-72*p[126]+228*p[128]+168*p[132]-444*p[137]+120*p[148]+120*p[152]+588*p[156]+24*p[158]+60*p[160]-24*p[162]))/192-(39*p[163])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(179*p[33])/16-(3067*p[35])/45-(49*p[37])/15+(4993*p[39])/480+(9759*p[40])/3232-(43*p[51])/6-(979*p[52])/15+(tr5*(184020*p[31]+5370*p[32]-50940*p[34]-1568*p[36]-104655*p[38]-3440*p[50]-4080*p[84]))/1920-(17*p[85])/2},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-8297*p[33])/576-(145046*p[35])/405-(8401*p[37])/270+(17185*p[39])/3456+(2223971*p[40])/155136-(8593*p[51])/108-(47897*p[52])/108+(tr5*(34811040*p[31]-248910*p[32]-22665360*p[34]-537664*p[36]-26736395*p[38]-1374880*p[50]+622560*p[84]))/69120+(1297*p[85])/36},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(147*p[35])/10+(3*p[37])/5-(531*p[39])/160-(1755*p[40])/1616+(3*p[51])/2+(447*p[52])/20-(3*tr5*(4410*p[31]-4530*p[34]-32*p[36]-3995*p[38]-80*p[50]-160*p[84]))/640+3*p[85]},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(-12065*p[33])/576-(92893*p[35])/324-(37949*p[37])/1080+(104531*p[39])/3456+(1110703*p[40])/77568-(35437*p[51])/432-(85559*p[52])/216+(tr5*(27867900*p[31]-361950*p[32]-23467500*p[34]-607184*p[36]-23433865*p[38]-1417480*p[50]+741600*p[84]))/69120+(515*p[85])/12},
{F[1,1,5]^2*F[1,1,9],(-3*p[6])/16+(3*p[8])/4+(5*p[22])/32+(3*p[24])/8+(3*p[26])/4-(19*p[28])/2-2*p[33]+(229*p[35])/9+(111*p[37])/10+(53*p[39])/12+(39*p[40])/12928+(81*p[51])/8+(17*p[52])/6+(13*p[85])/12+3*p[99]+(3*p[125])/4+(3*p[127])/4-(19*p[129])/8-(7*p[133])/4+(37*p[134])/8+(37*p[143])/4-(5*p[149])/4-(5*p[153])/4-(3*p[157])/2-p[159]/4-(5*p[161])/8+(tr5*(-18*p[5]+72*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-420*p[31]-192*p[32]+1620*p[34]+1376*p[38]+972*p[50]+104*p[84]+288*p[98]+72*p[124]+72*p[126]-228*p[128]-168*p[132]+444*p[137]-120*p[148]-120*p[152]-588*p[156]-24*p[158]-60*p[160]+24*p[162]))/384+(39*p[163])/8},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-195*p[33])/32+(293*p[35])/10+(7*p[37])/5-(2117*p[39])/320-(4509*p[40])/3232+3*p[51]+(557*p[52])/20+(tr5*(-52740*p[31]-1950*p[32]+14100*p[34]+448*p[36]+29075*p[38]+960*p[50]+1200*p[84]))/1280+(15*p[85])/4},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(-707*p[33])/1152+(172499*p[35])/810+(17551*p[37])/810-(362491*p[39])/103680-(903713*p[40])/103424+(5413*p[51])/108+(873443*p[52])/3240+(tr5*(-124199280*p[31]-63630*p[32]+85427040*p[34]+2246528*p[36]+97463125*p[38]+5196480*p[50]-2220960*p[84]))/414720-(4627*p[85])/216},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],p[33]/2-(1051*p[35])/180-p[37]/6+(2581*p[39])/960+(3579*p[40])/6464-(5*p[51])/12-(1117*p[52])/120+(tr5*(6306*p[31]+96*p[32]-7098*p[34]-32*p[36]-5739*p[38]-80*p[50]-288*p[84]))/768-(3*p[85])/2},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(18361*p[33])/576+(41195*p[35])/162+(10876*p[37])/405-(1342009*p[39])/51840-(637725*p[40])/51712+(3871*p[51])/54+(1132639*p[52])/3240+(tr5*(-74151000*p[31]+1652490*p[32]+61765680*p[34]+1392128*p[36]+62085775*p[38]+3716160*p[50]-2049600*p[84]))/207360-(2135*p[85])/54},
{F[1,1,5]^3*F[1,1,9],(-18965*p[33])/1728-(8713*p[35])/90-(44383*p[37])/4860+(970081*p[39])/155520+(2012779*p[40])/465408-(17141*p[51])/648-(1276141*p[52])/9720+(tr5*(84690360*p[31]-1706850*p[32]-68446560*p[34]-1420256*p[36]-70493815*p[38]-4113840*p[50]+2125920*p[84]))/622080+(4429*p[85])/324},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(11*p[33])/24-(656*p[35])/135+p[37]/45-(1397*p[39])/720+(211*p[40])/6464+p[51]/18-(431*p[52])/90+(tr5*(19680*p[31]+330*p[32]-6180*p[34]+16*p[36]-13465*p[38]+40*p[50]-960*p[84]))/2880-(4*p[85])/3},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,9],(-5*p[18])/16+(5*p[22])/16+(2*p[35])/3-(26*p[37])/15+(9*p[40])/6464+(13*p[52])/3-(13*p[85])/6+p[143]/4+(tr5*(-75*p[17]+75*p[21]-900*p[31]+6900*p[34]-416*p[36]+3640*p[38]-520*p[84]+60*p[142]+60*p[160]))/960+p[161]/4},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(-5*p[33])/2+(106*p[35])/9+(121*p[37])/30+(109*p[39])/48-(3495*p[40])/6464+(49*p[51])/12+(79*p[52])/6+(tr5*(-15900*p[31]-600*p[32]+7800*p[34]+968*p[36]+11605*p[38]+980*p[50]+600*p[84]))/960+(5*p[85])/2},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(-15*p[33])/4+(48*p[35])/5-(3*tr5*(144*p[31]+10*p[32]-95*p[38]))/32+(417*p[39])/40+(1539*p[40])/3232+(36*p[52])/5},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(tr5*(-14281093200*p[31]-152336190*p[32]+6875041440*p[34]+188926144*p[36]+9856686845*p[38]+445490560*p[50]+113055360*p[84]))/14100480+(-184631462280*p[33]+3077099548160*p[35]+3*(76326162176*p[37]-6535098748*p[39]-37651287465*p[40]+179978186240*p[51]+1139610452608*p[52]+45674365440*p[85]))/4272445440},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],-p[33]/24-(154*p[35])/27-(59*p[37])/45+(3403*p[39])/720+(1835*p[40])/3232-(59*p[51])/18-(403*p[52])/45+(tr5*(23100*p[31]-30*p[32]-25260*p[34]-944*p[36]-19165*p[38]-2360*p[50]+1920*p[84]))/2880+(8*p[85])/3},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(41*p[33])/24-(2054*p[35])/135-(113*p[37])/45+(1957*p[39])/720+(2435*p[40])/3232-(113*p[51])/18-(907*p[52])/45+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/2880+(16*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-8529*p[33])/1088+(40027*p[35])/102+(11103*p[37])/340+(44479*p[39])/2176-(11145393*p[40])/879104+(8615*p[51])/136+(13315*p[52])/34+(tr5*(-24016200*p[31]-85290*p[32]+7939800*p[34]+355296*p[36]+15135195*p[38]+689200*p[50]+188800*p[84]))/43520+(295*p[85])/17},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-51*p[33])/64+(683*p[35])/60+(251*p[37])/120-(2701*p[39])/640-(18603*p[40])/25856+(251*p[51])/48+(1873*p[52])/120+(tr5*(-122940*p[31]-1530*p[32]+101820*p[34]+4016*p[36]+96785*p[38]+10040*p[50]-8960*p[84]))/7680-(14*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(42*p[35])/5+(3*p[37])/10-(9*p[39])/80-(2511*p[40])/6464+(3*p[51])/4+(93*p[52])/10-(3*tr5*(1260*p[31]-600*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/320+(3*p[85])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(41*p[33])/32-(1027*p[35])/90-(113*p[37])/60+(1957*p[39])/960+(7305*p[40])/12928-(113*p[51])/24-(907*p[52])/60+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/3840+4*p[85]},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(23*p[33])/64+(539*p[35])/180+(97*p[37])/120-(1441*p[39])/384-(9813*p[40])/25856+(97*p[51])/48+(115*p[52])/24+(tr5*(-32340*p[31]+690*p[32]+36660*p[34]+1552*p[36]+24995*p[38]+3880*p[50]-3840*p[84]))/7680-2*p[85]},
{F[1,1,6]^2*F[1,1,9],(5*p[18])/32-(5*p[22])/32-p[35]/3+(13*p[37])/15-(9*p[40])/12928-(13*p[52])/6+(13*p[85])/12-p[143]/8+(tr5*(75*p[17]-75*p[21]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/1920-p[161]/8},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(161*p[33])/48-(1474*p[35])/135-(373*p[37])/180-(5809*p[39])/720-(875*p[40])/12928-(157*p[51])/72-(1919*p[52])/180+(tr5*(44220*p[31]+2415*p[32]-13350*p[34]-1492*p[36]-32675*p[38]-1570*p[50]-900*p[84]))/2880-(5*p[85])/4},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(15*p[33])/8-(24*p[35])/5+(3*tr5*(144*p[31]+10*p[32]-95*p[38]))/64-(417*p[39])/80-(1539*p[40])/6464-(18*p[52])/5},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(tr5*(906058260*p[31]+9900900*p[32]-314131200*p[34]-11435432*p[36]-573554735*p[38]-24992000*p[50]-10370140*p[84]))/881280+(15999854400*p[33]-260300470784*p[35]-18479658112*p[37]-6678906992*p[39]+9004972095*p[40]-40387072000*p[51]-262910155648*p[52]-16758146240*p[85])/356037120},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(8995*p[33])/6528-(347867*p[35])/1836-(98159*p[37])/6120-(589603*p[39])/195840+(11631185*p[40])/1758208-(75767*p[51])/2448-(578843*p[52])/3060+(tr5*(208720200*p[31]+269850*p[32]-69124440*p[34]-3141088*p[36]-130250435*p[38]-6061360*p[50]-1699200*p[84]))/783360-(295*p[85])/34},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],p[33]-(311*p[35])/45-(17*p[37])/60-(257*p[39])/96+(1257*p[40])/12928-(17*p[51])/24-(89*p[52])/12+(tr5*((311*p[31])/8+p[32]-(67*p[34])/4-(17*p[36])/60-(2749*p[38])/96-(17*p[50])/24-(3*p[84])/4))/4-(3*p[85])/4},
{F[1,1,6]^3*F[1,1,9],(tr5*(-2487852720*p[31]-28544310*p[32]+208869600*p[34]+27492736*p[36]+1328644105*p[38]+49947040*p[50]+40618880*p[84]))/14100480+(-11531901240*p[33]+178683110912*p[35]+11107065344*p[37]+28350170356*p[39]-4619732265*p[40]+20178604160*p[51]+145263442304*p[52]+16410027520*p[85])/1424148480},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(7*p[33])/3-(2528*p[35])/135-(116*p[37])/45+(41*p[39])/36+(1549*p[40])/1616-(58*p[51])/9-(254*p[52])/9+(tr5*(18960*p[31]+420*p[32]-19140*p[34]-464*p[36]-17575*p[38]-1160*p[50]+990*p[84]))/720+(11*p[85])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-141823*p[33])/6528+(215857*p[35])/918+(12137*p[37])/1530+(6034267*p[39])/195840-(10030367*p[40])/1758208+(13415*p[51])/612+(1224379*p[52])/6120+(tr5*(-259028400*p[31]-4254690*p[32]+34822560*p[34]+1553536*p[36]+143164715*p[38]+4292800*p[50]+5475840*p[84]))/783360+(1426*p[85])/51},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-7*p[33])/6+(2776*p[35])/135+(76*p[37])/45-(953*p[39])/180-(907*p[40])/808+(38*p[51])/9+(1112*p[52])/45+(tr5*(-20820*p[31]-210*p[32]+12540*p[34]+304*p[36]+14615*p[38]+760*p[50]-180*p[84]))/720-p[85]},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],-5*p[33]+(2176*p[35])/45+(56*p[37])/15-(33*p[39])/10-(1605*p[40])/808+(28*p[51])/3+(284*p[52])/5+tr5*(-68*p[31]-(5*p[32])/4+(77*p[34])/2+(14*p[36])/15+(391*p[38])/8+(7*p[50])/3-p[84]/2)-2*p[85]},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(65*p[33])/24-(5102*p[35])/135-(137*p[37])/45+(5359*p[39])/720+(1535*p[40])/808-(137*p[51])/18-(2029*p[52])/45+(tr5*(153060*p[31]+1950*p[32]-90420*p[34]-2192*p[36]-108265*p[38]-5480*p[50]+1260*p[84]))/2880+(7*p[85])/4},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-15*p[33])/4+(544*p[35])/15+(14*p[37])/5-(99*p[39])/40-(4815*p[40])/3232+7*p[51]+(213*p[52])/5+(tr5*(-8160*p[31]-150*p[32]+4620*p[34]+112*p[36]+5865*p[38]+280*p[50]-60*p[84]))/160-(3*p[85])/2},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(7*p[33])/8-(694*p[35])/45-(19*p[37])/15+(953*p[39])/240+(2721*p[40])/3232-(19*p[51])/6-(278*p[52])/15+(tr5*(20820*p[31]+210*p[32]-12540*p[34]-304*p[36]-14615*p[38]-760*p[50]+180*p[84]))/960+(3*p[85])/4},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-7*p[33])/3+(2636*p[35])/135+(68*p[37])/45+(259*p[39])/90-(1685*p[40])/3232+(tr5*(-9885*p[31]-210*p[32]+5610*p[34]+136*p[36]+7490*p[38]+340*p[50]))/360+(34*p[51])/9+(1033*p[52])/45},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(135295*p[33])/1088-(1079081*p[35])/765-(12341*p[37])/255-(5244379*p[39])/32640+(31630893*p[40])/879104-(13619*p[51])/102-(1228663*p[52])/1020+(tr5*(258979440*p[31]+4058850*p[32]-35899680*p[34]-1579648*p[36]-142854635*p[38]-4358080*p[50]-5541120*p[84]))/130560-(2886*p[85])/17},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(4*p[33])/3-(488*p[35])/135-(8*p[37])/45-(164*p[39])/45-(209*p[40])/1616+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/180-(4*p[51])/9-(166*p[52])/45},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-390653*p[33])/6528+(638459*p[35])/918+(7187*p[37])/306+(2944477*p[39])/39168-(31622461*p[40])/1758208+(39769*p[51])/612+(723421*p[52])/1224+(tr5*(-153230160*p[31]-2343918*p[32]+20390880*p[34]+919936*p[36]+83967629*p[38]+2545216*p[50]+3331200*p[84]))/156672+(8675*p[85])/102},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(23*p[33])/12-(116*p[35])/27+(38*p[37])/45-(797*p[39])/360-(319*p[40])/1616+(19*p[51])/9+(64*p[52])/45+(tr5*(8700*p[31]+690*p[32]+12540*p[34]+304*p[36]+995*p[38]+760*p[50]-1800*p[84]))/1440-5*p[85]},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(-5*p[33])/3+(122*p[35])/27+(2*p[37])/9+(41*p[39])/9+(1045*p[40])/6464+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/144+(5*p[51])/9+(83*p[52])/18},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],-p[33]+(122*p[35])/45+(2*p[37])/15+(41*p[39])/15+(627*p[40])/6464+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/240+p[51]/3+(83*p[52])/30},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(7*p[33])/2-(568*p[35])/45-(2*p[37])/3-(271*p[39])/30-(159*p[40])/808-(5*p[51])/3-(197*p[52])/15+(tr5*(426*p[31]+21*p[32]-165*p[34]-4*p[36]-330*p[38]-10*p[50]-p[84]))/24-p[85]/6},
{F[1,1,7]^3*F[1,1,9],(-73*p[33])/36+(3428*p[35])/405+(32*p[37])/135+(2521*p[39])/1080-(97*p[40])/1212+(16*p[51])/27+(1033*p[52])/135+(tr5*(-51420*p[31]-2190*p[32]+10560*p[34]+256*p[36]+31445*p[38]+640*p[50]+1860*p[84]))/4320+(31*p[85])/18},
{F[1,1,8]*F[1,1,9],(tr5*p[106])/4+p[107]},
{F[1,1,1]*F[1,1,8]*F[1,1,9],-2*p[99]+p[133]-p[157]+(tr5*(-2*p[98]+p[132]-p[156]+p[158]))/4+p[159]},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(215*p[33])/24-(1481*p[35])/270-(37*p[37])/180-(1213*p[39])/360-(451*p[40])/25856+(11*p[51])/72-(253*p[52])/90+(tr5*(22215*p[31]+6450*p[32]+7035*p[34]-148*p[36]-9510*p[38]+110*p[50]-4460*p[84]))/2880-(223*p[85])/36},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-15*p[8])/4-p[22]/24+p[24]/2-p[26]+(16*p[28])/3+(10*p[33])/3-(560*p[35])/27-(34*p[37])/5+p[39]+(47*p[40])/101-(19*p[51])/4-(103*p[52])/18+(13*p[85])/9+(13*p[129])/12+p[133]/6-(17*p[134])/6-(17*p[143])/3+p[149]/3+p[153]/3-p[157]/2-p[159]+p[161]/6+(tr5*(-270*p[7]-3*p[21]+2*(18*p[23]-36*p[25]-12*p[27]+1140*p[31]+120*p[32]-405*p[34]-685*p[38]-171*p[50]+52*p[84]+39*p[128]+6*p[132]-102*p[137]+12*p[148]+12*p[152]+84*p[156]-36*p[158]+6*p[160]+12*p[162])))/288-(5*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(1033*p[33])/48+(3424*p[35])/45+(521*p[37])/45-(43561*p[39])/1440-(74403*p[40])/12928+(533*p[51])/18+(5543*p[52])/45+(tr5*(-616320*p[31]+30990*p[32]+714000*p[34]+16672*p[36]+577255*p[38]+42640*p[50]-31120*p[84]))/5760-(389*p[85])/18},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(1573*p[33])/192+(5089*p[35])/54+(1579*p[37])/180-(90529*p[39])/5760-(245857*p[40])/51712+(1579*p[51])/72+(21407*p[52])/180+(tr5*(-3053400*p[31]+47190*p[32]+2084280*p[34]+50528*p[36]+2307055*p[38]+126320*p[50]-44640*p[84]))/23040-(31*p[85])/4},
{F[1,1,3]*F[1,1,8]*F[1,1,9],-p[22]/8-p[26]-p[28]+(4*p[35])/3+(6*p[37])/5+(9*p[40])/3232-3*p[52]+p[134]/2+p[143]+tr5*(-p[21]/32+(-2*p[25]+15*p[31]-30*p[34]-21*p[38]+p[137]-p[156]+p[160])/8)+p[161]/2+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-41*p[33])/48+(2746*p[35])/135+(77*p[37])/90+(3737*p[39])/1440-(4685*p[40])/6464+(77*p[51])/36+(1139*p[52])/45+(tr5*(-164760*p[31]-1230*p[32]+108600*p[34]+1232*p[36]+131305*p[38]+3080*p[50]+2400*p[84]))/5760+(5*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(473*p[35])/45+(2*p[37])/5+(7*p[39])/80-(237*p[40])/404+p[51]+(463*p[52])/30+(tr5*((-473*p[31])/8+(453*p[34])/8+(2*p[36])/5+(2597*p[38])/48+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-31*p[33])/6+(2639*p[35])/270+(43*p[37])/45+(9877*p[39])/2880-(2107*p[40])/12928+(43*p[51])/18+(4531*p[52])/360+(tr5*(-158340*p[31]-14880*p[32]+113520*p[34]+2752*p[36]+136745*p[38]+6880*p[50]+4560*p[84]))/11520+(19*p[85])/12},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(9*p[8])/2+p[22]/8+p[26]-13*p[28]-(15*p[33])/2+(116*p[35])/3+(78*p[37])/5-(3*p[39])/4-(2277*p[40])/3232+12*p[51]+7*p[52]+2*p[99]-3*p[129]-p[133]+(13*p[134])/2+13*p[143]-p[149]-p[153]+(tr5*(36*p[7]+p[21]+2*(4*p[25]-90*p[31]-30*p[32]+120*p[34]+95*p[38]+48*p[50]+8*p[98]-12*p[128]-4*p[132]+26*p[137]-4*p[148]-4*p[152]-26*p[156]-2*p[160])))/32-p[161]/2+(13*p[163])/2},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(-205*p[33])/24-(5029*p[35])/135-(191*p[37])/90+(253*p[39])/720+(16195*p[40])/12928-(239*p[51])/36-(1988*p[52])/45+(tr5*(150870*p[31]-6150*p[32]-87690*p[34]-1528*p[36]-111075*p[38]-4780*p[50]+5560*p[84]))/2880+(139*p[85])/18},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(-191*p[33])/12-(23942*p[35])/135-(782*p[37])/45+(5903*p[39])/144+(32027*p[40])/3232-(397*p[51])/9-(4153*p[52])/18+(tr5*(718260*p[31]-11460*p[32]-527640*p[34]-12512*p[36]-551905*p[38]-31760*p[50]+13920*p[84]))/2880+(58*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(191*p[33])/32-(1777*p[35])/90-(71*p[37])/60-(595*p[39])/192+(9501*p[40])/12928-(71*p[51])/24-(80*p[52])/3+(tr5*(106620*p[31]+5730*p[32]-85380*p[34]-1136*p[36]-92575*p[38]-2840*p[50]-2400*p[84]))/3840-(5*p[85])/2},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-55*p[33])/64+(10939*p[35])/90+(1289*p[37])/180-(14773*p[39])/1920-(238371*p[40])/51712+(1337*p[51])/72+(11941*p[52])/90+(tr5*(-3938040*p[31]-4950*p[32]+1793640*p[34]+41248*p[36]+2630465*p[38]+106960*p[50]-26000*p[84]))/23040-(325*p[85])/72},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-54*p[35])/5-p[37]/5+(21*p[39])/80+(675*p[40])/1616-p[51]/2-(271*p[52])/30+(tr5*((243*p[31])/4-7*p[34]-p[36]/5-(1505*p[38])/48-p[50]/2-p[84]))/4-p[85]},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-54*p[35])/5-p[37]/5+(21*p[39])/80+(675*p[40])/1616-p[51]/2-(271*p[52])/30+(tr5*((243*p[31])/4-7*p[34]-p[36]/5-(1505*p[38])/48-p[50]/2-p[84]))/4-p[85]},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(16*p[35])/15+tr5*((-3*p[31])/2+(7*p[38])/8)+(7*p[39])/10+(9*p[40])/404+(4*p[52])/5},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-13*p[33])/16-(551*p[35])/6-(341*p[37])/60+(3229*p[39])/480+(88929*p[40])/25856-(341*p[51])/24-(1003*p[52])/10+(tr5*(247950*p[31]-390*p[32]-113130*p[34]-2728*p[36]-165275*p[38]-6820*p[50]+2440*p[84]))/1920+(61*p[85])/12},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(13*p[33])/32+(3047*p[35])/60+(353*p[37])/120-(3691*p[39])/960-(100305*p[40])/51712+(353*p[51])/48+(814*p[52])/15+(tr5*(-274230*p[31]+390*p[32]+116490*p[34]+2824*p[36]+178645*p[38]+7060*p[50]-1960*p[84]))/3840-(49*p[85])/24},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-17*p[33])/48-(121*p[35])/27-(103*p[37])/90+(7091*p[39])/1440+(3385*p[40])/6464-(103*p[51])/36-(641*p[52])/90+(tr5*(36300*p[31]-510*p[32]-40620*p[34]-1648*p[36]-28805*p[38]-4120*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(41*p[33])/48-(1027*p[35])/135-(113*p[37])/90+(1957*p[39])/1440+(2435*p[40])/6464-(113*p[51])/36-(907*p[52])/90+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(161*p[33])/32-(1843*p[35])/90-(89*p[37])/60-(6659*p[39])/960+(3453*p[40])/12928-(89*p[51])/24-(1411*p[52])/60+(tr5*(110580*p[31]+4830*p[32]-58740*p[34]-1424*p[36]-85675*p[38]-3560*p[50]-1920*p[84]))/3840-2*p[85]},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],-p[33]/48+(803*p[35])/135+(121*p[37])/90-(6749*p[39])/1440-(3727*p[40])/6464+(121*p[51])/36+(839*p[52])/90+(tr5*(-48180*p[31]-30*p[32]+52500*p[34]+1936*p[36]+40235*p[38]+4840*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],-2*p[33]+(244*p[35])/45+(4*p[37])/15+(82*p[39])/15+(627*p[40])/3232+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/120+(2*p[51])/3+(83*p[52])/15},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-271*p[33])/192+(5501*p[35])/540+(59*p[37])/72+(877*p[39])/5760-(9505*p[40])/25856+(295*p[51])/144+(4373*p[52])/360+(tr5*(-66012*p[31]-1626*p[32]+38940*p[34]+944*p[36]+49153*p[38]+2360*p[50]+960*p[84]))/4608+(5*p[85])/6},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-37*p[33])/6+(716*p[35])/27+(88*p[37])/45-(131*p[39])/180-(3235*p[40])/3232+(44*p[51])/9+(1379*p[52])/45+(tr5*(-26850*p[31]-1110*p[32]+14520*p[34]+352*p[36]+19175*p[38]+880*p[50]-180*p[84]))/720-p[85]},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(7*p[33])/6-(2776*p[35])/135-(76*p[37])/45+(953*p[39])/180+(907*p[40])/808-(38*p[51])/9-(1112*p[52])/45+(tr5*((347*p[31])/3+(7*p[32])/6-(209*p[34])/3-(76*p[36])/45-(2923*p[38])/36-(38*p[50])/9+p[84]))/4+p[85]},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],2*p[33]-(244*p[35])/45-(4*p[37])/15-(82*p[39])/15-(627*p[40])/3232+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/120-(2*p[51])/3-(83*p[52])/15},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(2*p[33])/3-(236*p[35])/27-(8*p[37])/9+(11*p[39])/18+(1285*p[40])/3232-(20*p[51])/9-(103*p[52])/9+(tr5*(885*p[31]+12*p[32]-660*p[34]-16*p[36]-710*p[38]-40*p[50]+6*p[84]))/72+p[85]/3},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(5*p[33])/6+(154*p[35])/135+(4*p[37])/45+(37*p[39])/45+(85*p[40])/6464+(2*p[51])/9+(121*p[52])/90+(tr5*(-1155*p[31]+150*p[32]+660*p[34]+16*p[36]+995*p[38]+40*p[50]-30*p[84]))/720-p[85]/6},
{F[1,1,8]^2*F[1,1,9],(-3*p[8])/8-p[22]/24-p[24]/4+(23*p[28])/6+(25*p[33])/12-(206*p[35])/27-(22*p[37])/5-p[39]/8+(143*p[40])/6464-(29*p[51])/8+(85*p[52])/36-(20*p[85])/9+(23*p[129])/24-p[133]/12-(11*p[134])/6-(11*p[143])/3+p[149]/3+p[153]/3+(7*p[157])/4-p[159]-p[161]/3+(tr5*(-27*p[7]-3*p[21]-18*p[23]+12*p[27]-870*p[31]+150*p[32]+405*p[34]+586*p[38]-261*p[50]-160*p[84]+69*p[128]-6*p[132]-132*p[137]+24*p[148]+24*p[152]+258*p[156]-72*p[158]-24*p[160]-12*p[162]))/288-2*p[163]},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(49*p[33])/32-(1673*p[35])/30-(647*p[37])/180+(4027*p[39])/960+(7011*p[40])/3232-(671*p[51])/72-(5653*p[52])/90+(tr5*(903420*p[31]+4410*p[32]-453300*p[34]-10352*p[36]-621055*p[38]-26840*p[50]+16000*p[84]))/11520+(50*p[85])/9},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(-1615*p[33])/192-(22301*p[35])/270-(1579*p[37])/180+(28271*p[39])/1152+(262519*p[40])/51712-(1579*p[51])/72-(3967*p[52])/36+(tr5*(2676120*p[31]-48450*p[32]-2084280*p[34]-50528*p[36]-2080165*p[38]-126320*p[50]+57120*p[84]))/23040+(119*p[85])/12},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(-491*p[33])/192-(3287*p[35])/540-(13*p[37])/360-(817*p[39])/5760+(7165*p[40])/25856-(13*p[51])/144-(1339*p[52])/180+(tr5*(197220*p[31]-14730*p[32]-124140*p[34]-208*p[36]-150785*p[38]-520*p[50]-3360*p[84]))/23040-(7*p[85])/12},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-63*p[33])/64+(13379*p[35])/180+(1609*p[37])/360-(7549*p[39])/1920-(71823*p[40])/25856+(1657*p[51])/144+(14651*p[52])/180+(tr5*(-2408220*p[31]-5670*p[32]+1108020*p[34]+25744*p[36]+1618265*p[38]+66280*p[50]-14240*p[84]))/23040-(89*p[85])/36},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(73*p[35])/15+p[37]/10-(77*p[39])/160-(711*p[40])/3232+p[51]/4+(247*p[52])/60+(tr5*(-13140*p[31]+1680*p[34]+48*p[36]+6685*p[38]+120*p[50]+240*p[84]))/1920+p[85]/2},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(35*p[33])/32+(263*p[35])/90+(3*p[37])/4-(1811*p[39])/320-(6753*p[40])/12928+(15*p[51])/8+(101*p[52])/20+(tr5*(-1052*p[31]+70*p[32]+1372*p[34]+48*p[36]+769*p[38]+120*p[50]-96*p[84]))/256-(3*p[85])/2},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],p[33]/4-(404*p[35])/45-(4*p[37])/5+(601*p[39])/120+(1101*p[40])/1616-2*p[51]-(167*p[52])/15+(tr5*(6060*p[31]+30*p[32]-3960*p[34]-96*p[36]-4075*p[38]-240*p[50]+80*p[84]))/480+(2*p[85])/3},
{F[1,1,8]^3*F[1,1,9],(2449*p[33])/288+(14039*p[35])/270+(3889*p[37])/540-(225373*p[39])/8640-(27157*p[40])/6464+(3889*p[51])/216+(10612*p[52])/135+(tr5*(-2527020*p[31]+73470*p[32]+2566740*p[34]+62224*p[36]+2151715*p[38]+155560*p[50]-104320*p[84]))/34560-(326*p[85])/27},
{F[1,1,9]^2,(-13*p[22])/96-(13*p[28])/12+(13*p[35])/3+(13*p[37])/10-(2691*p[40])/12928+(13*p[52])/4-(13*p[85])/4-p[103]/2-p[119]/2+(13*p[134])/24+(13*p[143])/12+(13*p[157])/12-(13*p[159])/12+(tr5*(-13*p[21]-4*(195*p[31]-390*p[34]-273*p[38]+78*p[84]+12*p[102]+12*p[118]-13*p[137]-13*p[156]+26*p[158]+13*p[160])))/384-(13*p[161])/24+(13*p[163])/24},
{F[1,1,1]*F[1,1,9]^2,(9*p[8])/8-p[22]/16+(3*p[24])/4+(3*p[26])/2-(27*p[28])/2-6*p[33]+(332*p[35])/9+(81*p[37])/5+p[39]-(1821*p[40])/3232+(113*p[51])/8+(107*p[52])/12-3*p[85]+2*p[99]-(29*p[129])/8-(5*p[133])/4+(27*p[134])/4+(27*p[143])/2-(3*p[149])/2-(3*p[153])/2+p[157]/4-p[159]/2-(7*p[161])/4+(tr5*(54*p[7]-3*p[21]+2*(18*p[23]+36*p[25]-120*p[31]-144*p[32]+1485*p[34]+773*p[38]+339*p[50]-72*p[84]+48*p[98]-87*p[128]-30*p[132]+162*p[137]-36*p[148]-36*p[152]-156*p[156]-12*p[158]-42*p[160]+12*p[162])))/192+(29*p[163])/4},
{F[1,1,1]^2*F[1,1,9]^2,(43*p[33])/32+(18493*p[35])/270+(257*p[37])/36-(15307*p[39])/960-(12725*p[40])/3232+(1237*p[51])/72+(441*p[52])/5+(tr5*(-221916*p[31]+774*p[32]+159108*p[34]+4112*p[36]+168627*p[38]+9896*p[50]-976*p[84]))/2304-(61*p[85])/36},
{F[1,1,2]*F[1,1,9]^2,p[6]/4-(47*p[8])/8-(7*p[22])/16-(3*p[24])/4-(5*p[26])/2+(88*p[28])/3+(53*p[33])/6-(728*p[35])/9-(173*p[37])/5-(221*p[39])/36+(1017*p[40])/1616-(243*p[51])/8-(125*p[52])/12-(13*p[85])/6-8*p[99]-p[125]-p[127]+(173*p[129])/24+(65*p[133])/12-(173*p[134])/12-(173*p[143])/6+(7*p[149])/2+(7*p[153])/2+(13*p[157])/4+p[159]/2+(7*p[161])/4+(tr5*(36*p[5]-846*p[7]-63*p[21]-108*p[23]-360*p[25]+72*p[27]+3240*p[31]+1272*p[32]-8010*p[34]-6134*p[38]-4374*p[50]-312*p[84]-1152*p[98]-144*p[124]-144*p[126]+1038*p[128]+780*p[132]-2076*p[137]+504*p[148]+504*p[152]+2544*p[156]+72*p[158]+252*p[160]-72*p[162]))/576-(179*p[163])/12},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(175*p[33])/6-(2842*p[35])/45+(413*p[37])/90-(3101*p[39])/90-(2493*p[40])/1616+(473*p[51])/36-(722*p[52])/45+(tr5*(63945*p[31]+5250*p[32]+42285*p[34]+826*p[36]-16310*p[38]+2365*p[50]-5950*p[84]))/720-(595*p[85])/18},
{F[1,1,2]^2*F[1,1,9]^2,(14191*p[33])/1152-(78463*p[35])/810-(1375*p[37])/162-(167981*p[39])/20736+(283245*p[40])/103424-(1289*p[51])/108-(63491*p[52])/648+(tr5*(11298672*p[31]+255438*p[32]-3939168*p[34]-176000*p[36]-7278973*p[38]-247488*p[50]+248160*p[84]))/82944+(2585*p[85])/216},
{F[1,1,3]*F[1,1,9]^2,(5*p[18])/96-(17*p[22])/96+p[24]/2-p[28]/2+p[35]/3+(31*p[37])/45+(9*p[40])/12928-(31*p[52])/18+(13*p[85])/12+p[134]/6+(7*p[143])/24+p[161]/8+(tr5*(75*p[17]-255*p[21]+4*(180*p[23]-60*p[27]+1125*p[31]-3525*p[34]+104*p[36]-2170*p[38]+390*p[84]+60*p[137]-15*p[142]-60*p[156]+45*p[160]-120*p[162])))/5760-p[163]/6},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(55*p[33])/32-(547*p[35])/18-(32*p[37])/15-(2729*p[39])/960+(7359*p[40])/6464-4*p[51]-(2141*p[52])/60+tr5*((2735*p[31])/64+(55*p[32])/128-(1547*p[34])/64-(8*p[36])/15-(8175*p[38])/256-p[50]-(65*p[84])/48)-(65*p[85])/12},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(15*p[33])/8+(1993*p[35])/90+p[37]-(2147*p[39])/480-(10893*p[40])/6464+(5*p[51])/2+(2129*p[52])/60+(tr5*(-3986*p[31]+60*p[32]+4530*p[34]+32*p[36]+3831*p[38]+80*p[50]+160*p[84]))/128+5*p[85]},
{F[1,1,3]^2*F[1,1,9]^2,(5467*p[33])/2304+(748171*p[35])/3240+(68641*p[37])/3240-(1816261*p[39])/207360-(6022201*p[40])/620544+(68029*p[51])/1296+(1910873*p[52])/6480+(tr5*(-269341560*p[31]+492030*p[32]+189267960*p[34]+4393024*p[36]+212201515*p[38]+10884640*p[50]-736960*p[84]))/829440-(2303*p[85])/648},
{F[1,1,4]*F[1,1,9]^2,-p[6]/16+(41*p[8])/8+(9*p[22])/32+(3*p[24])/8+(7*p[26])/4-(119*p[28])/6-(41*p[33])/6+(499*p[35])/9+(47*p[37])/2+(31*p[39])/18-(8175*p[40])/12928+(81*p[51])/4+(91*p[52])/12+(13*p[85])/12+5*p[99]+p[125]/4+p[127]/4-(29*p[129])/6-(11*p[133])/3+(235*p[134])/24+(235*p[143])/12-(9*p[149])/4-(9*p[153])/4-(7*p[157])/4-p[159]/4-(9*p[161])/8+(tr5*(-18*p[5]+1476*p[7]+81*p[21]+108*p[23]+504*p[25]-72*p[27]-5220*p[31]-1968*p[32]+11160*p[34]+8140*p[38]+5832*p[50]+312*p[84]+1440*p[98]+72*p[124]+72*p[126]-1392*p[128]-1056*p[132]+2820*p[137]-648*p[148]-648*p[152]-3324*p[156]-72*p[158]-324*p[160]+72*p[162]))/1152+(241*p[163])/24},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(-1145*p[33])/48+(1177*p[35])/45-(1123*p[37])/180+(44609*p[39])/1440+(31509*p[40])/12928-(1159*p[51])/72-(757*p[52])/45+(tr5*(-211860*p[31]-34350*p[32]-393540*p[34]-8984*p[36]-40175*p[38]-23180*p[50]+37400*p[84]))/5760+(935*p[85])/36},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(-48305*p[33])/1152-(102947*p[35])/405-(63817*p[37])/1620+(1643971*p[39])/20736+(1855377*p[40])/103424-(20587*p[51])/216-(260177*p[52])/648+(tr5*(148243680*p[31]-4347450*p[32]-163968720*p[34]-4084288*p[36]-137479265*p[38]-9881760*p[50]+5422560*p[84]))/414720+(11297*p[85])/216},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(7781*p[33])/6528-(195572*p[35])/2295-(36403*p[37])/6120-(166621*p[39])/39168+(5477011*p[40])/1758208-(29755*p[51])/2448-(114247*p[52])/1224+(tr5*(93874560*p[31]+233430*p[32]-43221840*p[34]-1164896*p[36]-64811425*p[38]-2380400*p[50]-1251840*p[84]))/783360-(326*p[85])/51},
{F[1,1,4]^2*F[1,1,9]^2,(433*p[33])/18+(30106*p[35])/405+(28739*p[37])/1620-(1499107*p[39])/25920-(220171*p[40])/25856+(8669*p[51])/216+(468749*p[52])/3240+(tr5*(-10838160*p[31]+623520*p[32]+17286780*p[34]+459824*p[36]+11625865*p[38]+1040280*p[50]-827040*p[84]))/103680-(1723*p[85])/54},
{F[1,1,5]*F[1,1,9]^2,(-3*p[6])/16+(3*p[8])/4+(5*p[22])/32+(3*p[24])/8+(3*p[26])/4-(19*p[28])/2-2*p[33]+(229*p[35])/9+(111*p[37])/10+(53*p[39])/12+(39*p[40])/12928+(81*p[51])/8+(17*p[52])/6+(13*p[85])/12+3*p[99]+(3*p[125])/4+(3*p[127])/4-(19*p[129])/8-(7*p[133])/4+(37*p[134])/8+(37*p[143])/4-(5*p[149])/4-(5*p[153])/4-(3*p[157])/2-p[159]/4-(5*p[161])/8+(tr5*(-18*p[5]+72*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-420*p[31]-192*p[32]+1620*p[34]+1376*p[38]+972*p[50]+104*p[84]+288*p[98]+72*p[124]+72*p[126]-228*p[128]-168*p[132]+444*p[137]-120*p[148]-120*p[152]-588*p[156]-24*p[158]-60*p[160]+24*p[162]))/384+(39*p[163])/8},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-179*p[33])/32+(719*p[35])/18+(26*p[37])/15-(965*p[39])/192-(5523*p[40])/3232+(23*p[51])/6+(75*p[52])/2+(tr5*(-215700*p[31]-5370*p[32]+54300*p[34]+1664*p[36]+121175*p[38]+3680*p[50]+4560*p[84]))/3840+(19*p[85])/4},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(7591*p[33])/384+(39979*p[35])/162+(4687*p[37])/162-(575887*p[39])/20736-(3783235*p[40])/310272+(2515*p[51])/36+(219641*p[52])/648+(tr5*(-28784880*p[31]+409914*p[32]+23928960*p[34]+599936*p[36]+24023905*p[38]+1448640*p[50]-875424*p[84]))/82944-(9119*p[85])/216},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(-2023*p[35])/180-(9*p[37])/20+(257*p[39])/320+(8823*p[40])/12928-(9*p[51])/8-(1807*p[52])/120+(tr5*(60690*p[31]-47730*p[34]-432*p[36]-49825*p[38]-1080*p[50]-2160*p[84]))/3840-(9*p[85])/4},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(-131*p[33])/96+(286391*p[35])/1620+(40387*p[37])/3240+(549113*p[39])/25920-(804781*p[40])/155136+(4915*p[51])/144+(337177*p[52])/1620+(tr5*(-25775190*p[31]-35370*p[32]+14686050*p[34]+323096*p[36]+19431025*p[38]+884700*p[50]-73200*p[84]))/103680-(305*p[85])/108},
{F[1,1,5]^2*F[1,1,9]^2,(-131*p[33])/12-(83503*p[35])/540-(12157*p[37])/1080-(14845*p[39])/1728+(272745*p[40])/51712-(5311*p[51])/144-(42793*p[52])/216+(tr5*(7515270*p[31]-94320*p[32]-5322630*p[34]-97256*p[36]-6065245*p[38]-318660*p[50]+106320*p[84]))/34560+(443*p[85])/36},
{F[1,1,6]*F[1,1,9]^2,(5*p[18])/32-(5*p[22])/32-p[35]/3+(13*p[37])/15-(9*p[40])/12928-(13*p[52])/6+(13*p[85])/12-p[143]/8+(tr5*(75*p[17]-75*p[21]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/1920-p[161]/8},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(7*p[33])/12-(677*p[35])/135-(227*p[37])/180-(551*p[39])/288+(2261*p[40])/12928-(11*p[51])/72-(155*p[52])/36+(tr5*(40620*p[31]+840*p[32]-5880*p[34]-1816*p[36]-24455*p[38]-220*p[50]-5640*p[84]))/5760-(47*p[85])/12},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(385*p[33])/96-(6431*p[35])/270-(113*p[37])/36-(5227*p[39])/2880+(9097*p[40])/12928-(565*p[51])/72-(5183*p[52])/180+(tr5*(77172*p[31]+2310*p[32]-47220*p[34]-1808*p[36]-59095*p[38]-4520*p[50]+3840*p[84]))/2304+(20*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(tr5*(9489684480*p[31]+99624210*p[32]-4937346000*p[34]-130817472*p[36]-6664733915*p[38]-311567040*p[50]-59833280*p[84]))/14100480+(120744542520*p[33]-2044710682624*p[35]-3*(52850258688*p[37]-27423644836*p[39]-26522191035*p[40]+125873084160*p[51]+777136041856*p[52]+24172645120*p[85]))/4272445440},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(17665*p[33])/6528-(84455*p[35])/459-(43699*p[37])/3060-(500441*p[39])/39168+(10056101*p[40])/1758208-(32503*p[51])/1224-(220103*p[52])/1224+(tr5*(202692000*p[31]+529950*p[32]-61431600*p[34]-2796736*p[36]-125759885*p[38]-5200480*p[50]-2613120*p[84]))/783360-(1361*p[85])/102},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(-41*p[33])/64+(271*p[35])/180+(19*p[37])/24-(1849*p[39])/1920-(2283*p[40])/25856+(95*p[51])/48+(349*p[52])/120+(tr5*(-3252*p[31]-246*p[32]+5124*p[34]+304*p[36]+3539*p[38]+760*p[50]-1056*p[84]))/1536-(11*p[85])/4},
{F[1,1,6]^2*F[1,1,9]^2,(-170207*p[33])/4896+(26205073*p[35])/55080+(50771*p[37])/1530+(404849*p[39])/73440-(43927967*p[40])/2637312+(171067*p[51])/2448+(8599519*p[52])/18360+(tr5*(-393076095*p[31]-5106210*p[32]+122895045*p[34]+4874016*p[36]+241596230*p[38]+10264020*p[50]+5497280*p[84]))/587520+(17179*p[85])/459},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(15*p[33])/4-(256*p[35])/15-(8*p[37])/15-(47*p[39])/120+(1485*p[40])/3232-(4*p[51])/3-(236*p[52])/15+tr5*(24*p[31]+(450*p[32]-2640*p[34]-64*p[36]-6655*p[38]-160*p[50]-300*p[84])/480)-(5*p[85])/2},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-25*p[33])/4+(544*p[35])/9+(14*p[37])/3-(33*p[39])/8-(8025*p[40])/3232+(35*p[51])/3+71*p[52]+(tr5*(-8160*p[31]-150*p[32]+4620*p[34]+112*p[36]+5865*p[38]+280*p[50]-60*p[84]))/96-(5*p[85])/2},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-135295*p[33])/6528+(1066841*p[35])/4590+(11933*p[37])/1530+(5498971*p[39])/195840-(10200911*p[40])/1758208+(13211*p[51])/612+(1207447*p[52])/6120+(tr5*(-256041840*p[31]-4058850*p[32]+33745440*p[34]+1527424*p[36]+140733035*p[38]+4227520*p[50]+5475840*p[84]))/783360+(1426*p[85])/51},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(35*p[33])/8-(1904*p[35])/45-(49*p[37])/15+(231*p[39])/80+(11235*p[40])/6464-(49*p[51])/6-(497*p[52])/10+(7*tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/960+(7*p[85])/4},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(15*p[33])/8-(272*p[35])/15-(7*p[37])/5+(99*p[39])/80+(4815*p[40])/6464-(7*p[51])/2-(213*p[52])/10+(tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/320+(3*p[85])/4},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-404797*p[33])/6528+(3220787*p[35])/4590+(36683*p[37])/1530+(15748369*p[39])/195840-(31408397*p[40])/1758208+(40517*p[51])/612+(3662053*p[52])/6120+(tr5*(-772988880*p[31]-12143910*p[32]+105903840*p[34]+4695424*p[36]+425898305*p[38]+12965440*p[50]+16590720*p[84]))/783360+(8641*p[85])/102},
{F[1,1,7]^2*F[1,1,9]^2,(-37*p[33])/24+(4*p[35])/135-(29*p[37])/45+(1531*p[39])/720+(1645*p[40])/6464-(29*p[51])/18-(317*p[52])/90+(tr5*(-120*p[31]-1110*p[32]-19140*p[34]-464*p[36]-7345*p[38]-1160*p[50]+1680*p[84]))/2880+(7*p[85])/3},
{F[1,1,8]*F[1,1,9]^2,(-9*p[8])/8+p[22]/16-(3*p[24])/4-(3*p[26])/2+(27*p[28])/2+6*p[33]-(332*p[35])/9-(81*p[37])/5-p[39]+(1821*p[40])/3232-(113*p[51])/8-(107*p[52])/12+3*p[85]-2*p[99]+(29*p[129])/8+(5*p[133])/4-(27*p[134])/4-(27*p[143])/2+(3*p[149])/2+(3*p[153])/2-p[157]/4+p[159]/2+(7*p[161])/4+(tr5*(-54*p[7]+3*p[21]+2*(-18*p[23]-36*p[25]+120*p[31]+144*p[32]-1485*p[34]-773*p[38]-339*p[50]+72*p[84]-48*p[98]+87*p[128]+30*p[132]-162*p[137]+36*p[148]+36*p[152]+156*p[156]+12*p[158]+42*p[160]-12*p[162])))/192-(29*p[163])/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(-793*p[33])/96-(6241*p[35])/270-(1457*p[37])/180+(57961*p[39])/2880+(21601*p[40])/6464-(1409*p[51])/72-(2674*p[52])/45+(tr5*(374460*p[31]-23790*p[32]-909060*p[34]-23312*p[36]-541015*p[38]-56360*p[50]+29280*p[84]))/11520+(61*p[85])/6},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(-1025*p[33])/64-(54361*p[35])/270-(3511*p[37])/180+(39503*p[39])/640+(629459*p[40])/51712-(3511*p[51])/72-(15497*p[52])/60+(tr5*(6523320*p[31]-92250*p[32]-4634520*p[34]-112352*p[36]-4851465*p[38]-280880*p[50]+156160*p[84]))/23040+(244*p[85])/9},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(-437*p[33])/192+(13087*p[35])/540+(73*p[37])/72+(31163*p[39])/5760-(16907*p[40])/25856+(365*p[51])/144+(10477*p[52])/360+(tr5*(-157044*p[31]-2622*p[32]+94404*p[34]+1168*p[36]+123575*p[38]+2920*p[50]+4032*p[84]))/4608+(7*p[85])/2},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(57*p[33])/4+(84701*p[35])/540+(1201*p[37])/72-(2281*p[39])/48-(499481*p[40])/51712+(5909*p[51])/144+(829*p[52])/4+(tr5*(-254103*p[31]+4104*p[32]+193557*p[34]+4804*p[36]+195222*p[38]+11818*p[50]-6332*p[84]))/1152-(1583*p[85])/72},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(13*p[33])/32+(2459*p[35])/60+(329*p[37])/120-(2809*p[39])/960-(77625*p[40])/51712+(329*p[51])/48+(2759*p[52])/60+(tr5*(-221310*p[31]+390*p[32]+109770*p[34]+2632*p[36]+151695*p[38]+6580*p[50]-2920*p[84]))/3840-(73*p[85])/24},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-313*p[33])/192+(6611*p[35])/540+(97*p[37])/360+(14539*p[39])/5760-(6955*p[40])/25856+(97*p[51])/144+(4751*p[52])/360+(tr5*(-396660*p[31]-9390*p[32]+173460*p[34]+1552*p[36]+280595*p[38]+3880*p[50]+22080*p[84]))/23040+(23*p[85])/6},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-5*p[33])/6+(3248*p[35])/135+(22*p[37])/9-(232*p[39])/45-(2143*p[40])/1616+(55*p[51])/9+(1417*p[52])/45+(tr5*(-2436*p[31]-15*p[32]+1815*p[34]+44*p[36]+1891*p[38]+110*p[50]-39*p[84]))/72-(13*p[85])/6},
{F[1,1,8]^2*F[1,1,9]^2,(341*p[33])/64-(7687*p[35])/135-(23*p[37])/45-(6373*p[39])/1920+(60811*p[40])/51712-(23*p[51])/18-(2731*p[52])/60+(tr5*(1844880*p[31]+30690*p[32]-121440*p[34]-2944*p[36]-936735*p[38]-7360*p[50]-30160*p[84]))/23040-(377*p[85])/72},
{F[1,1,9]^3,(3*p[8])/2-(5*p[18])/48+(9*p[22])/16+(7*p[24])/12+(2*p[26])/3-6*p[28]-(7*p[33])/3+(166*p[35])/9+(316*p[37])/45+p[39]/6-(1551*p[40])/6464+(37*p[51])/6+(31*p[52])/9-(13*p[85])/6+(4*p[99])/3-(3*p[129])/2-p[133]+(19*p[134])/6+(77*p[143])/12-(2*p[149])/3-(2*p[153])/3-p[157]/3-p[161]/12+(tr5*(1080*p[7]-75*p[17]+405*p[21]+420*p[23]+480*p[25]+240*p[27]-6300*p[31]-1680*p[32]+12300*p[34]-416*p[36]+8800*p[38]+4440*p[50]-1560*p[84]+960*p[98]-1080*p[128]-720*p[132]+2280*p[137]+60*p[142]-480*p[148]-480*p[152]-2520*p[156]-60*p[160]+120*p[162]))/2880+(10*p[163])/3},
{F[1,1,1]*F[1,1,9]^3,(539*p[33])/96+(4381*p[35])/54+(2063*p[37])/180-(8227*p[39])/320-(72055*p[40])/12928+(613*p[51])/24+(10249*p[52])/90+(tr5*(-1314300*p[31]+16170*p[32]+1145460*p[34]+33008*p[36]+1073845*p[38]+73560*p[50]-9440*p[84]))/11520-(59*p[85])/18},
{F[1,1,2]*F[1,1,9]^3,(-3431*p[33])/144+(23609*p[35])/810-(1901*p[37])/180+(108803*p[39])/1440+(453361*p[40])/77568-(3911*p[51])/216-(1543*p[52])/90+(tr5*(-708270*p[31]-102930*p[32]-1263750*p[34]-45624*p[36]+67185*p[38]-78220*p[50]+107040*p[84]))/17280+(223*p[85])/9},
{F[1,1,3]*F[1,1,9]^3,(-1705*p[33])/72+(86009*p[35])/180+(40069*p[37])/1080-(16445*p[39])/1728-(2739131*p[40])/155136+(12799*p[51])/144+(116443*p[52])/216+(tr5*(-23222430*p[31]-204600*p[32]+11710470*p[34]+320552*p[36]+16219795*p[38]+767940*p[50]+119840*p[84]))/34560+(749*p[85])/54},
{F[1,1,4]*F[1,1,9]^3,(tr5*(-252116100*p[31]+4939290*p[32]+194134620*p[34]+6491312*p[36]+194663605*p[38]+13544760*p[50]-5481600*p[84]))/1175040+(498868290*p[33]+4526884640*p[35]+655622512*p[37]-1372259831*p[39]-300359340*p[40]+1368020760*p[51]+6009509696*p[52]-553641600*p[85])/29669760},
{F[1,1,5]*F[1,1,9]^3,(20*p[33])/9-(46843*p[35])/1620-(907*p[37])/1080-(37079*p[39])/2160-(59201*p[40])/155136-(2699*p[51])/432-(4816*p[52])/135+(tr5*(702645*p[31]+9600*p[32]-453195*p[34]-3628*p[36]-613550*p[38]-26990*p[50]-3120*p[84]))/17280-(13*p[85])/18},
{F[1,1,6]*F[1,1,9]^3,(tr5*(-738078840*p[31]+10306710*p[32]+1337929800*p[34]+20094752*p[36]+911436035*p[38]+58152560*p[50]-35380160*p[84]))/21150720+(4163910840*p[33]+53010462464*p[35]+8118279808*p[37]-23176670788*p[39]-3303778185*p[40]+23493634240*p[51]+111827665408*p[52]-14293584640*p[85])/2136222720},
{F[1,1,7]*F[1,1,9]^3,(412685*p[33])/9792-(3309187*p[35])/6885-(7901*p[37])/459-(16012481*p[39])/293760+(32596765*p[40])/2637312-(43339*p[51])/918-(3812537*p[52])/9180+(tr5*(158840976*p[31]+2476110*p[32]-24160800*p[34]-1011328*p[36]-88603325*p[38]-2773696*p[50]-3135360*p[84]))/235008-(8165*p[85])/153},
{F[1,1,8]*F[1,1,9]^3,(-355*p[33])/48+(362*p[35])/45-(143*p[37])/30+(11597*p[39])/720+(11169*p[40])/6464-(143*p[51])/12-(1211*p[52])/60+(tr5*(-32580*p[31]-5325*p[32]-141570*p[34]-3432*p[36]-39265*p[38]-8580*p[50]+4920*p[84]))/2880+(41*p[85])/6},
{F[1,1,9]^4,(tr5*(81823869*p[31]+1048932*p[32]-31868925*p[34]-963176*p[36]-53308376*p[38]-2136188*p[50]-1235536*p[84]))/124416+(4237685280*p[33]-58767721024*p[35]-3891231040*p[37]-1017024752*p[39]+1955573955*p[40]-8630199520*p[51]-61242518368*p[52]-4991565440*p[85])/125660160},
{F[1,1,10],(tr5*p[108])/4+p[109]},
{F[3,1]*F[1,1,10],(49*p[33])/48-(5723*p[35])/135-(289*p[37])/90-(2179*p[39])/1440+(10795*p[40])/6464-(193*p[51])/36-(4691*p[52])/90+(tr5*(343380*p[31]+1470*p[32]-219540*p[34]-4624*p[36]-264875*p[38]-7720*p[50]-9600*p[84]))/5760-(20*p[85])/3},
{F[3,2]*F[1,1,10],(-32*p[35])/3-(4*p[37])/5+(3*p[39])/10+(1503*p[40])/1616-2*p[51]-(124*p[52])/5+tr5*(15*p[31]-(63*p[34])/2-p[36]/5-(173*p[38])/8-p[50]/2-p[84])-4*p[85]},
{F[3,3]*F[1,1,10],(39*p[33])/8-(46*p[35])/3-(31*p[37])/15+(1259*p[39])/240+(3681*p[40])/3232-(31*p[51])/6-(349*p[52])/15+(tr5*(20700*p[31]+1170*p[32]-21180*p[34]-496*p[36]-18285*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[3,4]*F[1,1,10],(-85*p[33])/288+(16163*p[35])/810+(709*p[37])/540+(3007*p[39])/8640-(33421*p[40])/38784+(469*p[51])/216+(12113*p[52])/540+(tr5*(-969780*p[31]-2550*p[32]+483780*p[34]+11344*p[36]+681335*p[38]+18760*p[50]+24480*p[84]))/34560+(17*p[85])/6},
{F[3,5]*F[1,1,10],(269*p[33])/32-(3203*p[35])/90-(341*p[37])/60+(17273*p[39])/960+(41619*p[40])/12928-(341*p[51])/24-(1181*p[52])/20+(tr5*(192180*p[31]+8070*p[32]-232980*p[34]-5456*p[36]-181135*p[38]-13640*p[50]+7040*p[84]))/3840+(22*p[85])/3},
{F[3,6]*F[1,1,10],(-65*p[33])/72+(2230*p[35])/81+(233*p[37])/135-(13*p[39])/2160-(11873*p[40])/9696+(185*p[51])/54+(4333*p[52])/135+(tr5*(-334500*p[31]-1950*p[32]+185460*p[34]+3728*p[36]+242635*p[38]+7400*p[50]+10080*p[84]))/8640+(14*p[85])/3},
{F[3,7]*F[1,1,10],(81*p[33])/16-(123*p[35])/5-(31*p[37])/10+(1351*p[39])/160+(11529*p[40])/6464-(31*p[51])/4-(361*p[52])/10+(tr5*(22140*p[31]+810*p[32]-21180*p[34]-496*p[36]-18865*p[38]-1240*p[50]+640*p[84]))/640+4*p[85]},
{F[3,8]*F[1,1,10],19*p[33]-(4624*p[35])/45-(248*p[37])/15+(1831*p[39])/30+(4011*p[40])/404-(124*p[51])/3-(856*p[52])/5+(tr5*(578*p[31]+19*p[32]-706*p[34]-(248*p[36])/15-(3229*p[38])/6-(124*p[50])/3+(64*p[84])/3))/4+(64*p[85])/3},
{F[3,9]*F[1,1,10],(-4*p[33])/3+(704*p[35])/135+(32*p[37])/45+(38*p[39])/45-(19*p[40])/101+(16*p[51])/9+(352*p[52])/45+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]-60*p[84]))/90-(8*p[85])/3},
{F[3,10]*F[1,1,10],-p[33]/16+(29*p[35])/45+p[37]/30-(49*p[39])/96-(177*p[40])/3232+p[51]/12+(2*p[52])/3+(tr5*(-1740*p[31]-30*p[32]+660*p[34]+16*p[36]+875*p[38]+40*p[50]+240*p[84]))/1920+p[85]/2},
{F[3,11]*F[1,1,10],(19*p[33])/8-(434*p[35])/45-(31*p[37])/15+(323*p[39])/48+(3579*p[40])/3232-(31*p[51])/6-19*p[52]+(tr5*(13020*p[31]+570*p[32]-21180*p[34]-496*p[36]-14345*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[3,12]*F[1,1,10],(-173*p[33])/288+(7087*p[35])/810+(341*p[37])/540-(2713*p[39])/8640-(15707*p[40])/38784+(293*p[51])/216+(5683*p[52])/540+(tr5*(-425220*p[31]-5190*p[32]+256740*p[34]+5456*p[36]+315535*p[38]+11720*p[50]+5760*p[84]))/34560+(2*p[85])/3},
{F[3,13]*F[1,1,10],(-39*p[33])/32+(163*p[35])/30+(31*p[37])/60-(1451*p[39])/960-(4329*p[40])/12928+(31*p[51])/24+(421*p[52])/60+(tr5*(-29340*p[31]-1170*p[32]+21180*p[34]+496*p[36]+22125*p[38]+1240*p[50]-640*p[84]))/3840-(2*p[85])/3},
{F[3,14]*F[1,1,10],(-77*p[33])/144+(2791*p[35])/405+(317*p[37])/270+(2231*p[39])/4320-(4811*p[40])/19392+(125*p[51])/108+(1819*p[52])/270+(tr5*(-167460*p[31]-2310*p[32]+50820*p[34]+5072*p[36]+104095*p[38]+5000*p[50]-2880*p[84]))/17280-(2*p[85])/3},
{F[3,15]*F[1,1,10],(8*p[35])/5+tr5*((-9*p[31])/4+p[38])-p[39]/5-(81*p[40])/1616+(6*p[52])/5},
{F[3,16]*F[1,1,10],(128*p[35])/15+tr5*(-12*p[31]+(16*p[38])/3)-(16*p[39])/15-(27*p[40])/101+(32*p[52])/5},
{F[3,17]*F[1,1,10],(117*p[33])/32-(147*p[35])/10-(31*p[37])/20+(1387*p[39])/320+(12339*p[40])/12928-(31*p[51])/8-(397*p[52])/20+(tr5*(26460*p[31]+1170*p[32]-21180*p[34]-496*p[36]-20845*p[38]-1240*p[50]+640*p[84]))/1280+2*p[85]},
{F[3,18]*F[1,1,10],(-59*p[33])/96+(5509*p[35])/270+(227*p[37])/180-(127*p[39])/2880-(11759*p[40])/12928+(179*p[51])/72+(4267*p[52])/180+(tr5*(-330540*p[31]-1770*p[32]+181500*p[34]+3632*p[36]+238825*p[38]+7160*p[50]+7200*p[84]))/11520+(5*p[85])/2},
{F[3,19]*F[1,1,10],(496*p[35])/45+(8*p[37])/15-p[39]/5-(129*p[40])/202+(4*p[51])/3+(248*p[52])/15+(tr5*(-930*p[31]+930*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/60+(8*p[85])/3},
{F[3,21]*F[1,1,10],(-49*p[33])/144+(4427*p[35])/405+(241*p[37])/270+(2467*p[39])/4320-(7627*p[40])/19392+(145*p[51])/108+(3203*p[52])/270+(tr5*(-265620*p[31]-1470*p[32]+118740*p[34]+3856*p[36]+181835*p[38]+5800*p[50]+5760*p[84]))/17280+(4*p[85])/3},
{F[3,23]*F[1,1,10],(2*p[37])/15+(27*p[40])/808+(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/120+(-2*p[52]+p[85])/6},
{F[3,24]*F[1,1,10],(-19*p[33])/8+(106*p[35])/9+(31*p[37])/15-(1679*p[39])/240-(3795*p[40])/3232+(31*p[51])/6+(103*p[52])/5+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[3,25]*F[1,1,10],-p[33]/2-(4*p[35])/9-(2*p[37])/15-(3*p[39])/4-(129*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-115*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[3,31]*F[1,1,10],(-81739*p[33])/4896+(3481876*p[35])/6885+(114262*p[37])/2295+(3681151*p[39])/146880-(20864279*p[40])/1318656+(33995*p[51])/459+(2180467*p[52])/4590+(tr5*(-417825120*p[31]-2452170*p[32]+105486960*p[34]+7312768*p[36]+247893455*p[38]+10878400*p[50]+4768320*p[84]))/587520+(4967*p[85])/153},
{F[3,32]*F[1,1,10],(-421201*p[33])/19584+(4962643*p[35])/6885+(70033*p[37])/918+(4627913*p[39])/117504-(118668629*p[40])/5274624+(203033*p[51])/1836+(2518517*p[52])/3672+(tr5*(-476413728*p[31]-2527206*p[32]+128030352*p[34]+8964224*p[36]+286701817*p[38]+12994112*p[50]+4688832*p[84]))/470016+(24421*p[85])/612},
{F[3,33]*F[1,1,10],(3313*p[33])/1088+(178609*p[35])/765+(12419*p[37])/510+(815363*p[39])/32640-(6349773*p[40])/879104+(9179*p[51])/204+(122053*p[52])/510+(tr5*(-42866160*p[31]+99390*p[32]+15719280*p[34]+794816*p[36]+28155235*p[38]+1468640*p[50]-226560*p[84]))/130560-(118*p[85])/17},
{F[3,34]*F[1,1,10],(-719*p[33])/18+(619184*p[35])/405+(23354*p[37])/135+(23843*p[39])/540-(241945*p[40])/4848+(6520*p[51])/27+(198928*p[52])/135+(tr5*(-4643880*p[31]-21570*p[32]+1323960*p[34]+93416*p[36]+2808835*p[38]+130400*p[50]+49800*p[84]))/2160+(830*p[85])/9},
{F[3,35]*F[1,1,10],(-7*p[33])/16+(563*p[35])/45+(19*p[37])/30+(65*p[39])/96-(1455*p[40])/3232+(19*p[51])/12+(44*p[52])/3+(tr5*(-33780*p[31]-210*p[32]+19020*p[34]+304*p[36]+24965*p[38]+760*p[50]+720*p[84]))/1920+(3*p[85])/2},
{F[3,36]*F[1,1,10],(-647*p[33])/144+(69154*p[35])/405+(2629*p[37])/135+(45767*p[39])/4320-(206161*p[40])/38784+(743*p[51])/27+(22004*p[52])/135+(tr5*(-4149240*p[31]-19410*p[32]+1131720*p[34]+84128*p[36]+2510215*p[38]+118880*p[50]+33600*p[84]))/17280+(70*p[85])/9},
{F[3,37]*F[1,1,10],(81739*p[33])/19584-(870469*p[35])/6885-(57131*p[37])/4590-(3563647*p[39])/587520+(20864279*p[40])/5274624-(33995*p[51])/1836-(2202499*p[52])/18360+(tr5*(417825120*p[31]+2452170*p[32]-110774640*p[34]-7312768*p[36]-250243535*p[38]-10878400*p[50]-4768320*p[84]))/2350080-(4967*p[85])/612},
{F[3,38]*F[1,1,10],tr5*((-9*p[34])/4-p[38])+(p[39]-6*p[52])/5},
{F[3,39]*F[1,1,10],(-4*tr5*(9*p[34]+4*p[38]))/3+(16*(p[39]-6*p[52]))/15},
{F[3,40]*F[1,1,10],(-81739*p[33])/6528+(870469*p[35])/2295+(57131*p[37])/1530+(720563*p[39])/39168-(20864279*p[40])/1758208+(33995*p[51])/612+(439031*p[52])/1224+(tr5*(-417825120*p[31]-2452170*p[32]+109012080*p[34]+7312768*p[36]+249460175*p[38]+10878400*p[50]+4768320*p[84]))/783360+(4967*p[85])/204},
{F[3,43]*F[1,1,10],(2*p[37])/15+(27*p[40])/808+(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/120+(-2*p[52]+p[85])/6},
{F[3,44]*F[1,1,10],(647*p[33])/144-(69154*p[35])/405-(2629*p[37])/135-(8923*p[39])/864+(206161*p[40])/38784-(743*p[51])/27-(4444*p[52])/27+(tr5*(4149240*p[31]+19410*p[32]-1183560*p[34]-84128*p[36]-2533255*p[38]-118880*p[50]-33600*p[84]))/17280-(70*p[85])/9},
{F[3,45]*F[1,1,10],p[33]/2+(4*p[35])/9+(3*p[39])/4+(21*p[40])/3232-p[51]/3+(2*p[52])/3+(tr5*(-30*p[31]+6*p[32]+30*p[34]+37*p[38]-4*p[50]-2*p[84]))/48-p[85]/6},
{F[3,51]*F[1,1,10],(-2781277*p[33])/29376+(2202562*p[35])/4131-(122044*p[37])/6885+(117238033*p[39])/881280-(45228017*p[40])/7911936-(89093*p[51])/5508+(6996661*p[52])/27540+(tr5*(-2643074400*p[31]-83438310*p[32]-963875760*p[34]-15621632*p[36]+900864065*p[38]-14254880*p[50]+117757440*p[84]))/3525120+(20444*p[85])/153},
{F[3,52]*F[1,1,10],(tr5*(-3046602720*p[31]-75418050*p[32]-521587440*p[34]-8083968*p[36]+1288831435*p[38]+7755360*p[50]+108672640*p[84]))/4700160+(-91406676600*p[33]+656441332736*p[35]+3*(-3265923072*p[37]+44638352284*p[39]-3480169815*p[40]+3133165440*p[51]+136014156416*p[52]+43903746560*p[85]))/1424148480},
{F[3,53]*F[1,1,10],(-12251*p[33])/3264+(287398*p[35])/2295+(5146*p[37])/765+(1375511*p[39])/97920-(3070471*p[40])/879104+(5161*p[51])/306+(171721*p[52])/1530+(tr5*(-68975520*p[31]-367530*p[32]+13450560*p[34]+658688*p[36]+39841015*p[38]+1651520*p[50]+467520*p[84]))/391680+(487*p[85])/102},
{F[3,54]*F[1,1,10],(-17923*p[33])/72+(569188*p[35])/405-(7331*p[37])/135+(146789*p[39])/432-(325049*p[40])/19392-(868*p[51])/27+(42479*p[52])/54+(tr5*(-17075640*p[31]-537690*p[32]-4331940*p[34]-117296*p[36]+6681005*p[38]-69440*p[50]+732120*p[84]))/8640+(6101*p[85])/18},
{F[3,55]*F[1,1,10],(-473*p[33])/24+(61232*p[35])/135+(9713*p[37])/270+(1541*p[39])/135-(102889*p[40])/6464+(8513*p[51])/108+(138293*p[52])/270+(tr5*(-2755440*p[31]-21285*p[32]+1393350*p[34]+38852*p[36]+1948430*p[38]+85130*p[50]+26020*p[84]))/4320+(1301*p[85])/54},
{F[3,56]*F[1,1,10],(tr5*(-2552511840*p[31]-2238630*p[32]+2452063920*p[34]+70750592*p[36]+2270503105*p[38]+124757600*p[50]+6600960*p[84]))/14100480+(-2713219560*p[33]+549981217792*p[35]+85749717504*p[37]-78738286596*p[39]-26636399775*p[40]+151206211200*p[51]+808739442816*p[52]+8000363520*p[85])/4272445440},
{F[3,57]*F[1,1,10],(-7*p[33])/4-(154*p[35])/45-(4*p[37])/15+(361*p[39])/120+(2823*p[40])/6464-(2*p[51])/3-(139*p[52])/30+(tr5*(2310*p[31]-210*p[32]-1860*p[34]-32*p[36]-1585*p[38]-80*p[50]-180*p[84]))/480-(3*p[85])/2},
{F[3,58]*F[1,1,10],(-1797*p[33])/32+(8888*p[35])/9+(1091*p[37])/15+(10433*p[39])/960-(894291*p[40])/25856+(971*p[51])/6+(10687*p[52])/10+(tr5*(-5555*p[31]-(1797*p[32])/32+(9841*p[34])/4+(1091*p[36])/15+(720253*p[38])/192+(971*p[50])/6+(379*p[84])/6))/4+(379*p[85])/6},
{F[3,59]*F[1,1,10],(-2231395*p[33])/39168+(2712931*p[35])/13770+(tr5*(-1302206880*p[31]-66941850*p[32]-1443683760*p[34]-31713152*p[36]+35039615*p[38]-47139680*p[50]+93897600*p[84]))/4700160+(-12812113408*p[37]+40829112236*p[39]+827205525*p[40]-19044430720*p[51]-7620887936*p[52]+37934630400*p[85])/474716160},
{F[3,60]*F[1,1,10],(-329*p[33])/96+(2936*p[35])/45+(91*p[37])/15-(4603*p[39])/2880-(68801*p[40])/25856+(209*p[51])/18+(6509*p[52])/90+(tr5*(-1056960*p[31]-9870*p[32]+505200*p[34]+17472*p[36]+724405*p[38]+33440*p[50]+12320*p[84]))/11520+(77*p[85])/18},
{F[3,61]*F[1,1,10],(128*p[35])/5+(4*p[37])/5-(3*p[39])/10-(783*p[40])/808+2*p[51]+(124*p[52])/5+tr5*(-36*p[31]+(21*p[34])/2+p[36]/5+(173*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[3,62]*F[1,1,10],(-8*p[37])/15+p[39]+(4*p[52])/3+(tr5*(150*p[34]-8*p[36]+85*p[38]+5*p[84]))/60+p[85]/3},
{F[3,63]*F[1,1,10],p[33]+(8*p[35])/9+(5*p[37])/3+(3*p[39])/2+(21*p[40])/1616-(2*p[51])/3-(17*p[52])/6+(tr5*(-60*p[31]+12*p[32]-315*p[34]+20*p[36]-101*p[38]-8*p[50]+9*p[84]))/48+(3*p[85])/4},
{F[3,65]*F[1,1,10],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,66]*F[1,1,10],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,67]*F[1,1,10],p[33]/8-(22*p[35])/45-p[37]/15-(19*p[39])/240+(57*p[40])/3232+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/960-p[51]/6-(11*p[52])/15},
{F[3,68]*F[1,1,10],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[3,69]*F[1,1,10],(-40*p[33])/9+(5080*p[35])/81+(166*p[37])/27-(71*p[39])/27-(10465*p[40])/4848+(220*p[51])/27+(1586*p[52])/27+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+166*p[36]+5480*p[38]+220*p[50]+270*p[84]))/108+10*p[85]},
{F[3,70]*F[1,1,10],p[33]/2+(4*p[35])/9+(3*p[39])/4+(21*p[40])/3232-p[51]/3+(2*p[52])/3+(tr5*(-30*p[31]+6*p[32]+30*p[34]+37*p[38]-4*p[50]-2*p[84]))/48-p[85]/6},
{F[3,77]*F[1,1,10],-12*tr5*(p[31]+p[34])+(128*p[35])/15},
{F[3,79]*F[1,1,10],(32*p[35])/3+(16*p[37])/3-24*p[39]-(1125*p[40])/404+(40*p[51])/3+(112*p[52])/3+(tr5*(-45*p[31]+165*p[34]+4*p[36]+80*p[38]+10*p[50]-10*p[84]))/3-(40*p[85])/3},
{F[3,81]*F[1,1,10],-p[33]/2-(4*p[35])/9-(2*p[37])/15-(3*p[39])/4-(129*p[40])/3232+(tr5*(150*p[31]-30*p[32]-8*p[36]-115*p[38]+20*p[50]))/240+p[51]/3-p[52]/3},
{F[1,1,1]*F[1,1,10],(-13*p[18])/48+(13*p[22])/48+(26*p[35])/9+(26*p[37])/5+(39*p[40])/6464-13*p[52]+(13*p[85])/2-p[111]-p[113]-p[115]-p[117]-p[119]-2*p[121]+(13*p[143])/12+(tr5*(-65*p[17]+65*p[21]-4*(975*p[31]+6825*p[34]-312*p[36]+2730*p[38]-390*p[84]+60*p[110]+60*p[112]+60*p[114]+60*p[116]+60*p[118]+120*p[120]-65*p[142]-65*p[160])))/960+(13*p[161])/12},
{F[1,1,1]^2*F[1,1,10],-p[18]/16+p[22]/16+(3*p[24])/4+2*p[26]+2*p[28]-(2*p[35])/3-(9*p[40])/6464-(3*p[143])/4+(tr5*(-p[17]+p[21]+4*(3*p[23]+8*p[25]+8*p[27]+15*p[31]+15*p[34]-3*p[142]-3*p[160])))/64-(3*p[161])/4},
{F[1,1,1]^3*F[1,1,10],(-1843*p[33])/1152+(53939*p[35])/810+(533*p[37])/108-(28001*p[39])/34560-(911699*p[40])/310272+(2161*p[51])/216+(87103*p[52])/1080+(tr5*(-2589072*p[31]-11058*p[32]+1591872*p[34]+34112*p[36]+1945507*p[38]+69152*p[50]+57216*p[84]))/27648+(149*p[85])/18},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(-19*p[33])/16+(53*p[35])/9+(31*p[37])/30-(1679*p[39])/480-(3795*p[40])/6464+(31*p[51])/12+(103*p[52])/10+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/1920-(4*p[85])/3},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(-19*p[33])/4+(212*p[35])/9+(62*p[37])/15-(1679*p[39])/120-(3795*p[40])/1616+(31*p[51])/3+(206*p[52])/5+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/480-(16*p[85])/3},
{F[1,1,2]^3*F[1,1,10],(5023*p[33])/576-(9668*p[35])/405-(793*p[37])/270+(131009*p[39])/17280+(264527*p[40])/155136-(793*p[51])/108-(18787*p[52])/540+(tr5*(2320320*p[31]+150690*p[32]-2188560*p[34]-50752*p[36]-1973135*p[38]-126880*p[50]+66000*p[84]))/69120+(275*p[85])/72},
{F[1,1,3]*F[1,1,10],(tr5*p[110])/4+p[111]},
{F[1,1,1]*F[1,1,3]*F[1,1,10],p[18]/8-p[22]/8-(3*p[24])/2-p[26]-p[28]+(4*p[35])/3+(9*p[40])/3232+p[143]/2+(tr5*(p[17]-p[21]-4*(3*p[23]+2*p[25]+2*p[27]+15*p[31]+15*p[34]-p[142]-p[160])))/32+p[161]/2},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(-37*p[33])/18+(1366*p[35])/405-(4*p[37])/27+(139*p[39])/135+(7907*p[40])/9696+(5*p[51])/27-(2134*p[52])/135+(tr5*(-2049*p[31]-222*p[32]-14853*p[34]-16*p[36]-5864*p[38]+20*p[50]-378*p[84]))/432-(7*p[85])/2},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(8*p[35])/5+tr5*((-9*p[31])/4+(23*p[38])/24)-(11*p[39])/30-(99*p[40])/1616+(6*p[52])/5},
{F[1,1,3]^2*F[1,1,10],(-7*p[18])/48+(7*p[22])/48+(3*p[24])/4+(2*p[35])/9-(26*p[37])/45+(3*p[40])/6464+(13*p[52])/9-(13*p[85])/18+p[143]/12+(tr5*(-105*p[17]+105*p[21]+540*p[23]-900*p[31]+6900*p[34]-416*p[36]+3640*p[38]-520*p[84]+60*p[142]+60*p[160]))/2880+p[161]/12},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(35*p[33])/36-(34589*p[35])/810-(154*p[37])/135+(439*p[39])/1080+(27743*p[40])/19392-(101*p[51])/27-(5423*p[52])/135+(tr5*(518835*p[31]+2100*p[32]-131925*p[34]-2464*p[36]-302810*p[38]-8080*p[50]-7920*p[84]))/8640-(11*p[85])/3},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(-5*p[33])/4+(152*p[35])/45+(tr5*(-152*p[31]-10*p[32]+95*p[38]))/32+(361*p[39])/120+(399*p[40])/3232+(38*p[52])/15},
{F[1,1,3]^3*F[1,1,10],(604907*p[33])/29376+(6005737*p[35])/41310+(360701*p[37])/9180-(54097603*p[39])/881280-(91558595*p[40])/7911936+(69337*p[51])/918+(8892179*p[52])/27540+(tr5*(-720688440*p[31]+18147210*p[32]+1413434520*p[34]+34627296*p[36]+941826445*p[38]+66563520*p[50]-33671120*p[84]))/3525120-(420889*p[85])/11016},
{F[1,1,4]*F[1,1,10],(tr5*p[112])/4+p[113]},
{F[1,1,1]*F[1,1,4]*F[1,1,10],p[18]/8-(6*p[37])/5+(tr5*(p[17]+4*(-2*p[27]-30*p[31]+15*p[34]+21*p[38]-p[137]+p[142]+p[156]+2*p[162])))/32+(6*p[52]-p[134]-p[143]+p[163])/2},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(49*p[33])/48-(2177*p[35])/135-(169*p[37])/90-(163*p[39])/1440+(1153*p[40])/1616-(85*p[51])/36-(796*p[52])/45+(tr5*(130620*p[31]+1470*p[32]-60420*p[34]-2704*p[36]-89315*p[38]-3400*p[50]-3120*p[84]))/5760-(13*p[85])/6},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(19*p[33])/8-(106*p[35])/9-(31*p[37])/15+(1679*p[39])/240+(3795*p[40])/3232-(31*p[51])/6-(103*p[52])/5+(tr5*(15900*p[31]+570*p[32]-21180*p[34]-496*p[36]-15625*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],-p[33]/16-(137*p[35])/45-(31*p[37])/30+(407*p[39])/96+(3693*p[40])/6464-(31*p[51])/12-(49*p[52])/6+(tr5*(8220*p[31]-30*p[32]-21180*p[34]-496*p[36]-11685*p[38]-1240*p[50]+640*p[84]))/1920+(4*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,10],-p[18]/8+(6*p[37])/5+(tr5*(-p[17]+4*(2*p[27]+30*p[31]-15*p[34]-21*p[38]+p[137]-p[142]-p[156]-2*p[162])))/32+(-6*p[52]+p[134]+p[143]-p[163])/2},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-29*p[33])/144+(427*p[35])/405+(197*p[37])/270-(1561*p[39])/4320-(1361*p[40])/19392+(5*p[51])/108-(59*p[52])/270+(tr5*(-25620*p[31]-870*p[32]-32700*p[34]+3152*p[36]-4865*p[38]+200*p[50]-1440*p[84]))/17280-p[85]/3},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-30109*p[33])/9792+(207211*p[35])/1377+(27281*p[37])/2295+(406397*p[39])/58752-(13432301*p[40])/2637312+(21581*p[51])/918+(282221*p[52])/1836+(tr5*(-248653200*p[31]-903270*p[32]+90012000*p[34]+3491968*p[36]+160075745*p[38]+6905920*p[50]+2482560*p[84]))/1175040+(431*p[85])/51},
{F[1,1,4]^2*F[1,1,10],(tr5*(-p[17]+4*(-2*p[27]-30*p[31]+15*p[34]+21*p[38]-p[137]+3*p[142]+p[156])))/64+(-5*p[18]-48*p[37]-20*(-6*p[52]+p[134]-p[143]+p[163]))/80},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(67*p[33])/48-(5003*p[35])/135-(163*p[37])/90+(191*p[39])/1440+(1229*p[40])/808-(163*p[51])/36-(1873*p[52])/45+(tr5*(300180*p[31]+2010*p[32]-149340*p[34]-2608*p[36]-209585*p[38]-6520*p[50]-6480*p[84]))/5760-(9*p[85])/2},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(-29*p[33])/4+(1316*p[35])/45+(62*p[37])/15-(1501*p[39])/120-(1923*p[40])/808+(31*p[51])/3+(682*p[52])/15+(tr5*(-19740*p[31]-870*p[32]+21180*p[34]+496*p[36]+17595*p[38]+1240*p[50]-640*p[84]))/480-(16*p[85])/3},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-427*p[33])/288+(25433*p[35])/810+(167*p[37])/108+(5761*p[39])/8640-(48829*p[40])/38784+(883*p[51])/216+(18269*p[52])/540+(tr5*(-305196*p[31]-2562*p[32]+133260*p[34]+2672*p[36]+205765*p[38]+7064*p[50]+7488*p[84]))/6912+(13*p[85])/3},
{F[1,1,4]^3*F[1,1,10],(tr5*(-4071013080*p[31]-7833210*p[32]+1352254920*p[34]+62633504*p[36]+2591036395*p[38]+122025680*p[50]+13206720*p[84]))/10575360+(-9493850520*p[33]+877167618304*p[35]+3*(25303935616*p[37]+24311909980*p[39]-9137216385*p[40]+49298374720*p[51]+292133369600*p[52]+5335514880*p[85]))/3204334080},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(-1133*p[33])/384-(7631*p[35])/270-(541*p[37])/180+(8993*p[39])/11520+(126707*p[40])/103424-(541*p[51])/72-(15919*p[52])/360+(tr5*((7631*p[31])/48-(1133*p[32])/384-(518*p[34])/3-(541*p[36])/180-(354787*p[38])/2304-(541*p[50])/72+p[84]))/4+p[85]},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(-39*p[33])/16+5*p[35]+(31*p[37])/30-(1019*p[39])/480-(3069*p[40])/6464+(31*p[51])/12+(289*p[52])/30+(tr5*(-13500*p[31]-1170*p[32]+21180*p[34]+496*p[36]+15165*p[38]+1240*p[50]-640*p[84]))/1920-(4*p[85])/3},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(188*p[35])/15+(3*p[37])/5-(9*p[39])/40-(1935*p[40])/3232+(3*p[51])/2+(93*p[52])/5+(3*tr5*(-940*p[31]+920*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/160+3*p[85]},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(16*p[35])/9+tr5*((-5*p[31])/2+(4*p[38])/3)+(2*p[39])/3+(3*p[40])/808+(4*p[52])/3},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(-28*p[35])/45-p[37]/15+p[39]/40+(129*p[40])/3232-p[51]/6-(31*p[52])/15+(tr5*(420*p[31]-1440*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/480-p[85]/3},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(39*p[33])/8-(46*p[35])/3-(31*p[37])/15+(1259*p[39])/240+(3681*p[40])/3232-(31*p[51])/6-(349*p[52])/15+(tr5*(20700*p[31]+1170*p[32]-21180*p[34]-496*p[36]-18285*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(39*p[33])/32-(163*p[35])/30-(31*p[37])/60+(175*p[39])/192+(4329*p[40])/12928-(31*p[51])/24-(65*p[52])/12+(tr5*(29340*p[31]+1170*p[32]-9660*p[34]-496*p[36]-17325*p[38]-1240*p[50]+640*p[84]))/3840+(2*p[85])/3},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(1133*p[33])/384+(11663*p[35])/270+(137*p[37])/36-(12449*p[39])/11520-(241331*p[40])/103424+(685*p[51])/72+(24847*p[52])/360+(tr5*(-559824*p[31]+6798*p[32]+632832*p[34]+8768*p[36]+554083*p[38]+21920*p[50]+6912*p[84]))/9216+3*p[85]},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(-39*p[33])/8+(842*p[35])/45+(31*p[37])/15-(489*p[39])/80-(4119*p[40])/3232+(31*p[51])/6+(129*p[52])/5+(tr5*(-25260*p[31]-1170*p[32]+21180*p[34]+496*p[36]+20205*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(-616*p[35])/45-(14*p[37])/15+(29*p[39])/60+(867*p[40])/808-(7*p[51])/3-(446*p[52])/15+(tr5*(4620*p[31]-8760*p[34]-56*p[36]-6215*p[38]-140*p[50]-280*p[84]))/240-(14*p[85])/3},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(39*p[33])/32-(163*p[35])/30-(31*p[37])/60+(1451*p[39])/960+(4329*p[40])/12928-(31*p[51])/24-(421*p[52])/60+(tr5*(29340*p[31]+1170*p[32]-21180*p[34]-496*p[36]-22125*p[38]-1240*p[50]+640*p[84]))/3840+(2*p[85])/3},
{F[1,1,5]^3*F[1,1,10],(144217*p[33])/19584-(694087*p[35])/2754-(232417*p[37])/9180-(7023373*p[39])/587520+(40634897*p[40])/5274624-(139873*p[51])/3672-(4361461*p[52])/18360+(tr5*(832904400*p[31]+4326510*p[32]-213846240*p[34]-14874688*p[36]-495507005*p[38]-22379680*p[50]-7643520*p[84]))/2350080-(1327*p[85])/102},
{F[1,1,6]*F[1,1,10],(tr5*p[114])/4+p[115]},
{F[1,1,1]*F[1,1,6]*F[1,1,10],-p[18]/8+(tr5*(-5*p[17]-4*(10*p[27]+150*p[31]+375*p[34]-24*p[36]+105*p[38]+5*p[137]-15*p[142]-5*p[156])))/160+(12*p[37]-5*(6*p[52]+p[134]-p[143]+p[163]))/10},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-623*p[33])/288+(6079*p[35])/81+(509*p[37])/54+(33791*p[39])/8640-(175333*p[40])/77568+(683*p[51])/54+(18317*p[52])/270+(tr5*(-729480*p[31]-3738*p[32]+149736*p[34]+16288*p[36]+417059*p[38]+21856*p[50]+4128*p[84]))/6912+(43*p[85])/18},
{F[1,1,3]*F[1,1,6]*F[1,1,10],-p[18]/24-(5*p[22])/24-p[28]-(4*p[35])/9+(4*p[37])/5-(3*p[40])/3232-2*p[52]+(13*p[85])/9+p[134]/3+p[143]/6-p[161]/6+(tr5*(-3*p[17]-15*p[21]-4*(6*p[27]-225*p[31]+45*p[34]+126*p[38]-26*p[84]-6*p[137]+9*p[142]+6*p[156]+3*p[160]-6*p[162])))/288+(2*p[163])/3},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(81*p[33])/16-(817*p[35])/15-(37*p[37])/10-(37*p[39])/160+(12465*p[40])/6464-(103*p[51])/12-(573*p[52])/10+(tr5*(147060*p[31]+2430*p[32]-59220*p[34]-1776*p[36]-96375*p[38]-4120*p[50]-4480*p[84]))/1920-(28*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(5*p[33])/2-(32*p[35])/5+tr5*(9*p[31]+(5*p[32])/8-(95*p[38])/16)-(139*p[39])/20-(513*p[40])/1616-(24*p[52])/5},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(tr5*(1579787520*p[31]-145561530*p[32]-6573853200*p[34]-174496768*p[36]-3491987265*p[38]-313776160*p[50]+258091520*p[84]))/14100480+(-176420574360*p[33]-340391550976*p[35]-211490082816*p[37]+379410626052*p[39]+52305082695*p[40]-380296705920*p[51]-1317628340352*p[52]+312806922240*p[85])/4272445440},
{F[1,1,4]*F[1,1,6]*F[1,1,10],p[18]/4+p[28]-(12*p[37])/5+6*p[52]+(tr5*(p[17]/4+p[27]+45*p[34]-(12*p[36])/5+21*p[38]-p[142]))/4-p[143]},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(317*p[33])/144-(60232*p[35])/405-(536*p[37])/27-(8245*p[39])/864+(178177*p[40])/38784-(1285*p[51])/54-(3676*p[52])/27+(tr5*(722784*p[31]+1902*p[32]-159456*p[34]-17152*p[36]-419957*p[38]-20560*p[50]-4704*p[84]))/3456-(49*p[85])/9},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(91*p[33])/48-(553*p[35])/27-(91*p[37])/90-(769*p[39])/1440+(4303*p[40])/6464-(115*p[51])/36-(1991*p[52])/90+(tr5*(165900*p[31]+2730*p[32]-73020*p[34]-1456*p[36]-112265*p[38]-4600*p[50]-3360*p[84]))/5760-(7*p[85])/3},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(tr5*(-139099170*p[31]-3298980*p[32]-4845210*p[34]+103384*p[36]+65942855*p[38]+1144660*p[50]+4373160*p[84]))/881280+(-7996727520*p[33]+59942468992*p[35]+3*(83534272*p[37]+2659133656*p[39]-428253525*p[40]+924885280*p[51]+14463626624*p[52]+3533513280*p[85]))/534055680},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(-28*p[35])/5-p[37]/5+(89*p[39])/120+(837*p[40])/3232-p[51]/2-(73*p[52])/15+(tr5*((63*p[31])/2-5*p[34]-p[36]/5-(391*p[38])/24-p[50]/2-p[84]))/4-p[85]},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-81739*p[33])/6528+(870469*p[35])/2295+(57131*p[37])/1530+(3576703*p[39])/195840-(20864279*p[40])/1758208+(33995*p[51])/612+(2183731*p[52])/6120+(tr5*(-417825120*p[31]-2452170*p[32]+106270320*p[34]+7312768*p[36]+248154575*p[38]+10878400*p[50]+4768320*p[84]))/783360+(4967*p[85])/204},
{F[1,1,6]^2*F[1,1,10],(7*p[18])/48+(5*p[22])/48-p[28]/2+(2*p[35])/9+2*p[37]+(3*p[40])/6464-5*p[52]-(13*p[85])/18+p[134]/3+(5*p[143])/12+p[161]/12+(tr5*(105*p[17]+75*p[21]+4*(30*p[27]+1575*p[31]-5175*p[34]+216*p[36]-3150*p[38]-130*p[84]+60*p[137]-45*p[142]-60*p[156]+15*p[160]-30*p[162])))/2880+p[163]/6},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-1055*p[33])/72+(168128*p[35])/405+(2315*p[37])/54+(22957*p[39])/1080-(255685*p[40])/19392+(7075*p[51])/108+(55066*p[52])/135+(tr5*(-504384*p[31]-3165*p[32]+156408*p[34]+9260*p[36]+312961*p[38]+14150*p[50]+5808*p[84]))/864+(242*p[85])/9},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(-5*p[33])/4+(16*p[35])/5+(tr5*(-144*p[31]-10*p[32]+95*p[38]))/32+(139*p[39])/40+(513*p[40])/3232+(12*p[52])/5},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(tr5*(-11443008960*p[31]-269700030*p[32]-718350000*p[34]+15192448*p[36]+5327048965*p[38]+87996640*p[50]+348876800*p[84]))/14100480+(-108958812120*p[33]+821862332416*p[35]+6137748992*p[37]+130172079268*p[39]-16787148345*p[40]+35550642560*p[51]+577701629312*p[52]+140946227200*p[85])/1424148480},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(501343*p[33])/29376-(9284927*p[35])/20655-(533731*p[37])/13770-(21911299*p[39])/881280+(110959175*p[40])/7911936-(376093*p[51])/5508-(6015719*p[52])/13770+(tr5*(2228382480*p[31]+15040290*p[32]-659162640*p[34]-34158784*p[36]-1369432355*p[38]-60174880*p[50]-26352960*p[84]))/3525120-(27451*p[85])/918},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-81739*p[33])/6528+(175379*p[35])/459+(28642*p[37])/765+(3621583*p[39])/195840-(21091943*p[40])/1758208+(8537*p[51])/153+(2217391*p[52])/6120+(tr5*(-420909600*p[31]-2452170*p[32]+111264240*p[34]+7332352*p[36]+251969375*p[38]+10927360*p[50]+4866240*p[84]))/783360+(5069*p[85])/204},
{F[1,1,6]^3*F[1,1,10],(tr5*(6942761520*p[31]+149314002*p[32]+1123962096*p[34]-25706816*p[36]-2942173627*p[38]-35183264*p[50]-228223008*p[84]))/4230144+(8958840120*p[33]-74056122880*p[35]-3*(514136320*p[37]+4534677916*p[39]-424391175*p[40]+703665280*p[51]+15516798464*p[52]+4564460160*p[85]))/63452160},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(647*p[33])/288-(34577*p[35])/405-(2629*p[37])/270-(8923*p[39])/1728+(206161*p[40])/77568-(743*p[51])/54-(2222*p[52])/27+(tr5*(4149240*p[31]+19410*p[32]-1183560*p[34]-84128*p[36]-2533255*p[38]-118880*p[50]-33600*p[84]))/34560-(35*p[85])/9},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(135295*p[33])/3264-(1079081*p[35])/2295-(12341*p[37])/765-(5198683*p[39])/97920+(10543631*p[40])/879104-(13619*p[51])/306-(1229071*p[52])/3060+(tr5*(258979440*p[31]+4058850*p[32]-35997600*p[34]-1579648*p[36]-142854635*p[38]-4358080*p[50]-5541120*p[84]))/391680-(962*p[85])/17},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-647*p[33])/144+(69154*p[35])/405+(2629*p[37])/135+(8923*p[39])/864-(206161*p[40])/38784+(743*p[51])/27+(4444*p[52])/27+(tr5*(-4149240*p[31]-19410*p[32]+1183560*p[34]+84128*p[36]+2533255*p[38]+118880*p[50]+33600*p[84]))/17280+(70*p[85])/9},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,10],tr5*(6*p[34]+(5*p[38])/2)+(2*(-3*p[39]+8*p[52]))/5},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(941*p[33])/68-(1168262*p[35])/2295-(63499*p[37])/1530-(456629*p[39])/12240+(1715731*p[40])/109888-(3983*p[51])/51-(1499849*p[52])/3060+(tr5*(35047860*p[31]+169380*p[32]-9947610*p[34]-507992*p[36]-21454515*p[38]-955920*p[50]-281400*p[84]))/48960-(2345*p[85])/102},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,10],(tr5*p[34])/2-(2*(7*p[39]-2*p[52]))/15},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,10],tr5*(-6*p[34]-(5*p[38])/2)+(2*(3*p[39]-8*p[52]))/5},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(81739*p[33])/9792-(1740938*p[35])/6885-(57131*p[37])/2295-(3622399*p[39])/293760+(20864279*p[40])/2637312-(33995*p[51])/918-(2167003*p[52])/9180+(tr5*(417825120*p[31]+2452170*p[32]-102255600*p[34]-7312768*p[36]-246326735*p[38]-10878400*p[50]-4768320*p[84]))/1175040-(4967*p[85])/306},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(647*p[33])/144-(69154*p[35])/405-(2629*p[37])/135-(8923*p[39])/864+(206161*p[40])/38784-(743*p[51])/27-(4444*p[52])/27+(tr5*(4149240*p[31]+19410*p[32]-1183560*p[34]-84128*p[36]-2533255*p[38]-118880*p[50]-33600*p[84]))/17280-(70*p[85])/9},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-16*p[35])/3-(8*p[37])/15+(13*p[39])/3+(315*p[40])/808-(4*p[51])/3-(28*p[52])/3+(tr5*(450*p[31]-600*p[34]-8*p[36]-425*p[38]-20*p[50]-10*p[84]))/60-(2*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(95617*p[33])/4896+(1000574*p[35])/6885+(13546*p[37])/459-(48929*p[39])/29376-(8242423*p[40])/1318656+(41153*p[51])/918+(166021*p[52])/918+(tr5*(-24013776*p[31]+573702*p[32]+15831264*p[34]+866944*p[36]+18545423*p[38]+1316896*p[50]-649632*p[84]))/117504-(6767*p[85])/306},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,10],tr5*((9*p[34])/2+(5*p[38])/3)-(26*p[39])/15+(12*p[52])/5},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-12287*p[33])/9792+(1320121*p[35])/6885+(76576*p[37])/2295-(250717*p[39])/293760-(17917087*p[40])/2637312+(17111*p[51])/459+(443129*p[52])/2295+(tr5*(-316829040*p[31]-368610*p[32]+108574800*p[34]+9801728*p[36]+198271075*p[38]+10951040*p[50]+1832160*p[84]))/1175040+(3817*p[85])/612},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(647*p[33])/144-(69154*p[35])/405-(2629*p[37])/135-(8923*p[39])/864+(206161*p[40])/38784-(743*p[51])/27-(4444*p[52])/27+(tr5*(4149240*p[31]+19410*p[32]-1183560*p[34]-84128*p[36]-2533255*p[38]-118880*p[50]-33600*p[84]))/17280-(70*p[85])/9},
{F[1,1,3]*F[1,1,7]^2*F[1,1,10],tr5*((-9*p[34])/4-(13*p[38])/12)-(2*(p[39]+9*p[52]))/15},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-152467*p[33])/4896+(2572636*p[35])/6885+(50191*p[37])/2295+(3449647*p[39])/146880-(13952375*p[40])/1318656+(17537*p[51])/459+(745862*p[52])/2295+(tr5*(-308716320*p[31]-4574010*p[32]+49297440*p[34]+3212224*p[36]+170522735*p[38]+5611840*p[50]+7162800*p[84]))/587520+(29845*p[85])/612},
{F[1,1,5]*F[1,1,7]^2*F[1,1,10],(tr5*(63*p[34]+29*p[38]))/12-(2*(p[39]-21*p[52]))/15},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-555019*p[33])/9792+(1302622*p[35])/1377+(27073*p[37])/459+(4761395*p[39])/58752-(70699847*p[40])/2637312+(106925*p[51])/918+(1573475*p[52])/1836+(tr5*(-312629280*p[31]-3330114*p[32]+65004720*p[34]+3465344*p[36]+180990595*p[38]+6843200*p[50]+4922688*p[84]))/235008+(25639*p[85])/306},
{F[1,1,7]^3*F[1,1,10],(63859*p[33])/2448-(2650126*p[35])/6885-(55993*p[37])/2295-(382627*p[39])/14688+(7316821*p[40])/659328-(20932*p[51])/459-(106571*p[52])/306+(tr5*(159007560*p[31]+1915770*p[32]-32820240*p[34]-1791776*p[36]-91432775*p[38]-3349120*p[50]-2991240*p[84]))/293760-(8309*p[85])/204},
{F[1,1,8]*F[1,1,10],(tr5*p[116])/4+p[117]},
{F[1,1,1]*F[1,1,8]*F[1,1,10],-p[22]/8-(3*p[24])/2-p[26]-p[28]+(4*p[35])/3+(6*p[37])/5+(9*p[40])/3232-3*p[52]+p[134]/2+p[143]+p[161]/2+(tr5*(-p[21]-4*(3*p[23]+2*p[25]-15*p[31]+30*p[34]+21*p[38]-p[137]+p[156]-p[160]+2*p[162])))/32-p[163]/2},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(35*p[33])/144-(4471*p[35])/405-(203*p[37])/270+(511*p[39])/4320+(5215*p[40])/9696-(155*p[51])/108-(1808*p[52])/135+(tr5*(268260*p[31]+1050*p[32]-165660*p[34]-3248*p[36]-201985*p[38]-6200*p[50]-12960*p[84]))/17280-3*p[85]},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(19*p[33])/8-(106*p[35])/9-(31*p[37])/15+(1679*p[39])/240+(3795*p[40])/3232-(31*p[51])/6-(103*p[52])/5+(tr5*(15900*p[31]+570*p[32]-21180*p[34]-496*p[36]-15625*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(449*p[33])/192-(920*p[35])/27-(323*p[37])/90+(48223*p[39])/5760+(103873*p[40])/51712-(323*p[51])/36-(8189*p[52])/180+(tr5*(1104000*p[31]+13470*p[32]-861360*p[34]-20672*p[36]-868945*p[38]-51680*p[50]+26160*p[84]))/23040+(109*p[85])/24},
{F[1,1,3]*F[1,1,8]*F[1,1,10],p[22]/8+(3*p[24])/2+p[26]+p[28]-(4*p[35])/3-(6*p[37])/5-(9*p[40])/3232+3*p[52]-p[134]/2-p[143]-p[161]/2+(tr5*(p[21]+4*(3*p[23]+2*p[25]-15*p[31]+30*p[34]+21*p[38]-p[137]+p[156]-p[160]+2*p[162])))/32+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(47*p[33])/48-(1033*p[35])/135-(47*p[37])/90-(169*p[39])/288+(1475*p[40])/6464-(47*p[51])/36-(155*p[52])/18+(tr5*(61980*p[31]+1410*p[32]-31020*p[34]-752*p[36]-44245*p[38]-1880*p[50]+480*p[84]))/5760+p[85]/3},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(-64*p[35])/15+tr5*(6*p[31]-(5*p[38])/2)+(6*p[39])/5+(18*p[40])/101-(16*p[52])/5},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],p[33]+(236*p[35])/15+(4*p[37])/5-(7*p[39])/3-(1413*p[40])/1616+(4*p[51])/3+(53*p[52])/3+(tr5*((-177*p[31])/2+p[32]+44*p[34]+(4*p[36])/5+(119*p[38])/2+(4*p[50])/3+(11*p[84])/6))/4+(11*p[85])/6},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-247*p[33])/144+(12437*p[35])/405+(583*p[37])/270+(2197*p[39])/4320-(25969*p[40])/19392+(487*p[51])/108+(9953*p[52])/270+(tr5*(-746220*p[31]-7410*p[32]+448140*p[34]+9328*p[36]+559565*p[38]+19480*p[50]+20160*p[84]))/17280+(14*p[85])/3},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-19*p[33])/8+(106*p[35])/9+(31*p[37])/15-(1679*p[39])/240-(3795*p[40])/3232+(31*p[51])/6+(103*p[52])/5+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(7*p[33])/6-(5476*p[35])/135-(112*p[37])/45+(23*p[39])/180+(5851*p[40])/3232-(44*p[51])/9-(2117*p[52])/45+(tr5*(41070*p[31]+210*p[32]-22440*p[34]-448*p[36]-29615*p[38]-880*p[50]-900*p[84]))/720-5*p[85]},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(67*p[33])/72+(1442*p[35])/405+(29*p[37])/135-(6121*p[39])/2160-(3695*p[40])/9696+(17*p[51])/54+(586*p[52])/135+(tr5*(-43260*p[31]+2010*p[32]+27060*p[34]+464*p[36]+26695*p[38]+680*p[50]+360*p[84]))/8640+p[85]/6},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(64*p[35])/15+tr5*(-6*p[31]+(5*p[38])/2)-(6*p[39])/5-(18*p[40])/101+(16*p[52])/5},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-81739*p[33])/19584+(870469*p[35])/6885+(57131*p[37])/4590+(3563647*p[39])/587520-(20864279*p[40])/5274624+(33995*p[51])/1836+(2202499*p[52])/18360+(tr5*(-417825120*p[31]-2452170*p[32]+110774640*p[34]+7312768*p[36]+250243535*p[38]+10878400*p[50]+4768320*p[84]))/2350080+(4967*p[85])/612},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(319*p[33])/72-(13811*p[35])/81-(5249*p[37])/270-(11111*p[39])/1080+(205819*p[40])/38784-(2963*p[51])/108-(44341*p[52])/270+(tr5*(1035825*p[31]+4785*p[32]-294405*p[34]-20996*p[36]-631885*p[38]-29630*p[50]-8400*p[84]))/4320-(70*p[85])/9},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-83*p[33])/24+(1898*p[35])/135+(47*p[37])/45+(3377*p[39])/720-(623*p[40])/3232+(47*p[51])/18+(733*p[52])/45+(tr5*(-56940*p[31]-2490*p[32]+31020*p[34]+752*p[36]+44425*p[38]+1880*p[50]+960*p[84]))/2880+(4*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-73*p[33])/18+(68461*p[35])/405+(1039*p[37])/54+(21709*p[39])/2160-(203767*p[40])/38784+(2909*p[51])/108+(43747*p[52])/270+(tr5*(-410766*p[31]-1752*p[32]+114198*p[34]+8312*p[36]+249325*p[38]+11636*p[50]+3360*p[84]))/1728+(70*p[85])/9},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(81739*p[33])/3264-(1740938*p[35])/2295-(57131*p[37])/765-(3641983*p[39])/97920+(20864279*p[40])/879104-(33995*p[51])/306-(2187811*p[52])/3060+(tr5*(417825120*p[31]+2452170*p[32]-107249520*p[34]-7312768*p[36]-248676815*p[38]-10878400*p[50]-4768320*p[84]))/391680-(4967*p[85])/102},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-67867*p[33])/6528+(848947*p[35])/2295+(56213*p[37])/1530+(616931*p[39])/39168-(20650487*p[40])/1758208+(33077*p[51])/612+(423935*p[52])/1224+(tr5*(-407494560*p[31]-2036010*p[32]+101227440*p[34]+7195264*p[36]+240488255*p[38]+10584640*p[50]+4539840*p[84]))/783360+(4729*p[85])/204},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-647*p[33])/144+(69154*p[35])/405+(2629*p[37])/135+(8923*p[39])/864-(206161*p[40])/38784+(743*p[51])/27+(4444*p[52])/27+(tr5*(-4149240*p[31]-19410*p[32]+1183560*p[34]+84128*p[36]+2533255*p[38]+118880*p[50]+33600*p[84]))/17280+(70*p[85])/9},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(359*p[33])/144-(66958*p[35])/405-(2593*p[37])/135-(20999*p[39])/4320+(213685*p[40])/38784-(725*p[51])/27-(21473*p[52])/135+(tr5*(4017480*p[31]+10770*p[32]-1136040*p[34]-82976*p[36]-2425975*p[38]-116000*p[50]-33600*p[84]))/17280-(70*p[85])/9},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-81739*p[33])/4896+(3481876*p[35])/6885+(114262*p[37])/2295+(3681151*p[39])/146880-(20864279*p[40])/1318656+(33995*p[51])/459+(2180467*p[52])/4590+(tr5*(-417825120*p[31]-2452170*p[32]+105486960*p[34]+7312768*p[36]+247893455*p[38]+10878400*p[50]+4768320*p[84]))/587520+(4967*p[85])/153},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(5*p[33])/3-(232*p[35])/135-(4*p[37])/45-(277*p[39])/45-(547*p[40])/1616-(2*p[51])/9-(8*p[52])/45+(tr5*(435*p[31]+75*p[32]+375*p[34]-4*p[36]-305*p[38]-10*p[50]+45*p[84]))/180+p[85]},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(83371*p[33])/9792-(1753688*p[35])/6885-(11467*p[37])/459-(3579967*p[39])/293760+(21054815*p[40])/2637312-(34199*p[51])/918-(2205049*p[52])/9180+(tr5*(84177024*p[31]+500226*p[32]-21665328*p[34]-1467776*p[36]-50109091*p[38]-2188736*p[50]-983040*p[84]))/235008-(2560*p[85])/153},
{F[1,1,8]^2*F[1,1,10],p[22]/16-p[26]-p[28]+(2*p[35])/3+(3*p[37])/5+(9*p[40])/6464-(3*p[52])/2+p[134]/4+p[143]/2+(tr5*(p[21]-4*(4*p[25]+2*p[27]-15*p[31]+30*p[34]+21*p[38]-p[137]+p[156]-3*p[160])))/64+(3*p[161])/4+p[163]/4},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(547*p[33])/144-(29309*p[35])/405-(118*p[37])/27+(1517*p[39])/4320+(54493*p[40])/19392-(244*p[51])/27-(20687*p[52])/270+(tr5*(351708*p[31]+3282*p[32]-144780*p[34]-3776*p[36]-231391*p[38]-7808*p[50]-8208*p[84]))/3456-(19*p[85])/2},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-1025*p[33])/192+(6544*p[35])/135+(323*p[37])/90-(7471*p[39])/5760-(96529*p[40])/51712+(323*p[51])/36+(10133*p[52])/180+(tr5*(-1570560*p[31]-30750*p[32]+861360*p[34]+20672*p[36]+1127425*p[38]+51680*p[50]-26160*p[84]))/23040-(109*p[85])/24},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(-103*p[33])/96+(4852*p[35])/135+(379*p[37])/180-(343*p[39])/576-(24211*p[40])/12928+(331*p[51])/72+(1729*p[52])/36+(tr5*(-582240*p[31]-3090*p[32]+455160*p[34]+6064*p[36]+482405*p[38]+13240*p[50]+15360*p[84]))/11520+(16*p[85])/3},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(79*p[33])/288+(3991*p[35])/810+(61*p[37])/108-(2749*p[39])/8640-(9137*p[40])/38784+(41*p[51])/216+(2209*p[52])/540+(tr5*(-47892*p[31]+474*p[32]+5124*p[34]+976*p[36]+24191*p[38]+328*p[50]+288*p[84]))/6912+p[85]/6},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-81739*p[33])/19584+(783259*p[35])/6885+(27877*p[37])/2295+(796451*p[39])/117504-(17875271*p[40])/5274624+(16309*p[51])/918+(400475*p[52])/3672+(tr5*(-375964320*p[31]-2452170*p[32]+104605680*p[34]+7136512*p[36]+228248255*p[38]+10437760*p[50]+3887040*p[84]))/2350080+(4049*p[85])/612},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-336473*p[33])/19584+(3857609*p[35])/6885+(262411*p[37])/4590+(3646129*p[39])/117504-(92370445*p[40])/5274624+(154141*p[51])/1836+(1963501*p[52])/3672+(tr5*(-1851652320*p[31]-10094190*p[32]+504548880*p[34]+33588608*p[36]+1117791205*p[38]+49325120*p[50]+19755840*p[84]))/2350080+(20579*p[85])/612},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(11617*p[33])/544-(172258*p[35])/255-(52951*p[37])/765-(39435*p[39])/1088+(9245283*p[40])/439552-(1725*p[51])/17-(65309*p[52])/102+(tr5*(186038640*p[31]+1045530*p[32]-49073760*p[34]-3388864*p[36]-111493695*p[38]-4968000*p[50]-1945760*p[84]))/195840-(12161*p[85])/306},
{F[1,1,8]^3*F[1,1,10],(321*p[33])/64-(7213*p[35])/405-(134*p[37])/135-(7963*p[39])/5760+(70453*p[40])/155136-(67*p[51])/27-(1117*p[52])/60+(tr5*(1731120*p[31]+86670*p[32]-681600*p[34]-17152*p[36]-1149825*p[38]-42880*p[50]+39920*p[84]))/69120+(499*p[85])/216},
{F[1,1,9]*F[1,1,10],(tr5*p[118])/4+p[119]},
{F[1,1,1]*F[1,1,9]*F[1,1,10],p[22]/8-p[26]-p[28]+(4*p[35])/3+(6*p[37])/5+(9*p[40])/3232-3*p[52]+3*p[85]+p[134]/2+p[143]+(tr5*(p[21]-4*(2*p[25]-15*p[31]+30*p[34]+21*p[38]-6*p[84]-p[137]+p[156]-3*p[160])))/32+(3*p[161])/2+p[163]/2},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(7*p[33])/6-(562*p[35])/135-(46*p[37])/45+(175*p[39])/36+(4115*p[40])/6464-(23*p[51])/9-(161*p[52])/18+(tr5*(4215*p[31]+210*p[32]-7860*p[34]-184*p[36]-4760*p[38]-460*p[50]+180*p[84]))/720+p[85]},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(19*p[33])/8-(106*p[35])/9-(31*p[37])/15+(1679*p[39])/240+(3795*p[40])/3232-(31*p[51])/6-(103*p[52])/5+(tr5*(15900*p[31]+570*p[32]-21180*p[34]-496*p[36]-15625*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(7*p[33])/8-(442*p[35])/45-(31*p[37])/15+(2207*p[39])/240+(4125*p[40])/3232-(31*p[51])/6-(287*p[52])/15+(tr5*(13260*p[31]+210*p[32]-21180*p[34]-496*p[36]-13865*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,3]*F[1,1,9]*F[1,1,10],(5*p[18])/24+p[22]/24+p[24]/2+p[28]-(4*p[35])/3+(16*p[37])/45-(9*p[40])/3232-(8*p[52])/9-p[134]/3-(5*p[143])/6-p[161]/2+(tr5*(75*p[17]+15*p[21]+4*(45*p[23]+30*p[27]-225*p[31]-825*p[34]+104*p[36]-280*p[38]-30*p[137]-15*p[142]+30*p[156]-45*p[160]-30*p[162])))/1440-(2*p[163])/3},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-15*p[33])/16+(953*p[35])/45-(17*p[37])/30-(707*p[39])/480-(4665*p[40])/6464+(23*p[51])/12+(667*p[52])/30+(tr5*(-57180*p[31]-450*p[32]+22860*p[34]-272*p[36]+36645*p[38]+920*p[50]+2080*p[84]))/1920+(13*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(16*p[35])/15+tr5*((-3*p[31])/2+(7*p[38])/12)-(7*p[39])/15-(45*p[40])/808+(4*p[52])/5},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(tr5*(7040748480*p[31]+57477750*p[32]-4892140560*p[34]-138143488*p[36]-5459374665*p[38]-277180960*p[50]-32930560*p[84]))/14100480+(69663033000*p[33]-1517046605824*p[35]-3*(55809969152*p[37]-44159982348*p[39]-22696646085*p[40]+111981107840*p[51]+642784956288*p[52]+13303946240*p[85]))/4272445440},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-39*p[33])/16+(541*p[35])/45+(21*p[37])/10-(1113*p[39])/160-(7647*p[40])/6464+(21*p[51])/4+(629*p[52])/30+(tr5*(-32460*p[31]-1170*p[32]+43020*p[34]+1008*p[36]+31885*p[38]+2520*p[50]-1280*p[84]))/1920-(8*p[85])/3},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-19*p[33])/4+(964*p[35])/45+(62*p[37])/15-(549*p[39])/40-(3687*p[40])/1616+(31*p[51])/3+(198*p[52])/5+(tr5*(-14460*p[31]-570*p[32]+21180*p[34]+496*p[36]+14985*p[38]+1240*p[50]-640*p[84]))/480-(16*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(8903*p[33])/1632-(602462*p[35])/2295-(16952*p[37])/765-(674291*p[39])/48960+(3729343*p[40])/439552-(6508*p[51])/153-(400487*p[52])/1530+(tr5*(72295440*p[31]+267090*p[32]-23821440*p[34]-1084928*p[36]-45528835*p[38]-2082560*p[50]-566400*p[84]))/195840-(590*p[85])/51},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(83*p[33])/16-(977*p[35])/45-(107*p[37])/30+(2181*p[39])/160+(13989*p[40])/6464-(107*p[51])/12-(183*p[52])/5+(tr5*(58620*p[31]+2490*p[32]-73140*p[34]-1712*p[36]-54945*p[38]-4280*p[50]+2240*p[84]))/1920+(14*p[85])/3},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(16*p[35])/15+(tr5*(-6*p[31]+3*p[38]))/4+p[39]/5-(9*p[40])/808+(4*p[52])/5},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-16*p[35])/45+tr5*(p[31]/2-2*p[34]-(4*p[38])/3)-(2*p[39])/3-(51*p[40])/808-(4*p[52])/3},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-117*p[33])/16+(131*p[35])/5+(31*p[37])/10-(1323*p[39])/160-(11691*p[40])/6464+(31*p[51])/4+(373*p[52])/10+(tr5*(-23580*p[31]-1170*p[32]+21180*p[34]+496*p[36]+19565*p[38]+1240*p[50]-640*p[84]))/640-4*p[85]},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(117*p[33])/32-(239*p[35])/18-(31*p[37])/20+(4417*p[39])/960+(12147*p[40])/12928-(31*p[51])/8-(1127*p[52])/60+(tr5*(23900*p[31]+1170*p[32]-21180*p[34]-496*p[36]-19565*p[38]-1240*p[50]+640*p[84]))/1280+2*p[85]},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(3*p[33])/16-(11*p[35])/15-p[37]/10-(19*p[39])/160+(171*p[40])/6464+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/640-p[51]/4-(11*p[52])/10},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(4395295*p[33])/58752+(1240063*p[35])/4131+(tr5*(-2976151200*p[31]+131858850*p[32]+6871864560*p[34]+186862976*p[36]+4295698645*p[38]+338816480*p[50]-210230400*p[84]))/7050240+(75492642304*p[37]-121216985372*p[39]-20417269905*p[40]+136881857920*p[51]+530479782272*p[52]-84933081600*p[85])/712074240},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-5*p[33])/16+(11*p[35])/9+p[37]/6+(19*p[39])/96-(285*p[40])/6464+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/384+(5*p[51])/12+(11*p[52])/6},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(tr5*(78663168*p[31]-33395166*p[32]-1268692464*p[34]-30941056*p[36]-563073451*p[38]-54894112*p[50]+49518976*p[84]))/2820096+(-67458235320*p[33]-28248817664*p[35]-62500933120*p[37]+132698871412*p[39]+14422143555*p[40]-110886106240*p[51]-362887783552*p[52]+100028331520*p[85])/1424148480},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-135295*p[33])/1632+(2170402*p[35])/2295+(5018*p[37])/153+(5117083*p[39])/48960-(10714991*p[40])/439552+(13823*p[51])/153+(1239271*p[52])/1530+(tr5*(-52089648*p[31]-811770*p[32]+7395360*p[34]+321152*p[36]+28783087*p[38]+884672*p[50]+1114752*p[84]))/39168+(5806*p[85])/51},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],2*p[33]-(244*p[35])/45-(4*p[37])/15-(82*p[39])/15-(627*p[40])/3232+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/120-(2*p[51])/3-(83*p[52])/15},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-5*p[33])/3+(232*p[35])/135+(4*p[37])/45+(53*p[39])/9+(547*p[40])/1616+(2*p[51])/9+(16*p[52])/9+(tr5*(-435*p[31]-75*p[32]+165*p[34]+4*p[36]+545*p[38]+10*p[50]-45*p[84]))/180-p[85]},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],-p[33]/6+(50*p[35])/27+(4*p[37])/45-(19*p[39])/90-(467*p[40])/6464+(2*p[51])/9+(169*p[52])/90+(tr5*(-1875*p[31]-30*p[32]+660*p[34]+16*p[36]+1145*p[38]+40*p[50]+90*p[84]))/720+p[85]/2},
{F[1,1,8]*F[1,1,9]*F[1,1,10],-p[22]/4+p[26]-3*p[85]+(tr5*(-p[21]/4+p[25]-3*p[84]-p[160]))/4-p[161]},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-59*p[33])/24+(382*p[35])/27+(19*p[37])/9-(5503*p[39])/720-(517*p[40])/404+(95*p[51])/18+(1018*p[52])/45+(tr5*(-11460*p[31]-354*p[32]+12972*p[34]+304*p[36]+10301*p[38]+760*p[50]-576*p[84]))/576-4*p[85]},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(5*p[33])/8-(142*p[35])/45+(31*p[37])/15-(4091*p[39])/240-(4857*p[40])/3232+(31*p[51])/6+(47*p[52])/5+(tr5*(4260*p[31]+150*p[32]+21180*p[34]+496*p[36]+3805*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-23*p[33])/48-(23*p[35])/135+(23*p[37])/90+(289*p[39])/288+(169*p[40])/6464+(23*p[51])/36+(23*p[52])/18+(tr5*(1380*p[31]-690*p[32]+15180*p[34]+368*p[36]+7885*p[38]+920*p[50]-1440*p[84]))/5760-p[85]},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(5*p[33])/2-(184*p[35])/15-(32*p[37])/15+(83*p[39])/12+(963*p[40])/808-(16*p[51])/3-(64*p[52])/3+tr5*((69*p[31])/4+(5*p[32])/8-(91*p[34])/4-(8*p[36])/15-(271*p[38])/16-(4*p[50])/3+(2*p[84])/3)+(8*p[85])/3},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(11*p[33])/24+(38*p[35])/27+p[37]/45-(1673*p[39])/720-(619*p[40])/3232+p[51]/18+(53*p[52])/45+(tr5*(-5700*p[31]+330*p[32]+660*p[34]+16*p[36]+1295*p[38]+40*p[50]+720*p[84]))/2880+p[85]},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],-p[33]/3-(256*p[35])/135-(4*p[37])/45+(101*p[39])/45+(169*p[40])/808-(2*p[51])/9-(86*p[52])/45+(tr5*(480*p[31]-15*p[32]-165*p[34]-4*p[36]-200*p[38]-10*p[50]-45*p[84]))/180-p[85]},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(-51*p[33])/64-(974*p[35])/135-(137*p[37])/90+(10463*p[39])/1920+(43115*p[40])/51712-(137*p[51])/36-(839*p[52])/60+(tr5*(233760*p[31]-4590*p[32]-370320*p[34]-8768*p[36]-250515*p[38]-21920*p[50]+27520*p[84]))/23040+(43*p[85])/9},
{F[1,1,9]^2*F[1,1,10],(-5*p[18])/48-(7*p[22])/48-(3*p[24])/4+p[28]/2-(2*p[35])/3-(62*p[37])/45-(9*p[40])/6464+(31*p[52])/9+(3*p[85])/2-p[134]/3-(7*p[143])/12-p[161]/4+(tr5*(-75*p[17]-105*p[21]-4*(135*p[23]+30*p[27]+1125*p[31]-3525*p[34]+104*p[36]-2170*p[38]-270*p[84]+60*p[137]-15*p[142]-60*p[156]+45*p[160]-30*p[162])))/2880-p[163]/6},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(29*p[33])/12-(2338*p[35])/135-(14*p[37])/9+(2569*p[39])/360+(8657*p[40])/6464-(50*p[51])/9-(2401*p[52])/90+(tr5*(7014*p[31]+174*p[32]-7392*p[34]-112*p[36]-6209*p[38]-400*p[50]+96*p[84]))/288+(4*p[85])/3},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(-155*p[33])/16+(727*p[35])/15+(31*p[37])/6-(6643*p[39])/480-(20223*p[40])/6464+(155*p[51])/12+(1973*p[52])/30+(tr5*(-26172*p[31]-930*p[32]+21180*p[34]+496*p[36]+20769*p[38]+1240*p[50]-640*p[84]))/384-(20*p[85])/3},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(tr5*(241310496*p[31]-15575658*p[32]-584017776*p[34]-12706560*p[36]-371997625*p[38]-26316960*p[50]+17230208*p[84]))/2820096+(-94388487480*p[33]-259971841024*p[35]+3*(-25667251200*p[37]+26574248572*p[39]+5945174865*p[40]-53160259200*p[51]-222288414592*p[52]+34805020160*p[85]))/4272445440},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(9661*p[33])/3264+(49934*p[35])/459+(11699*p[37])/1530+(1772423*p[39])/97920-(1974127*p[40])/879104+(7763*p[51])/612+(289001*p[52])/3060+(tr5*(-59920800*p[31]+289830*p[32]+9439440*p[34]+748736*p[36]+34140535*p[38]+1242080*p[50]+1023360*p[84]))/391680+(533*p[85])/51},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(117*p[33])/32-(1547*p[35])/90-(31*p[37])/20+(1547*p[39])/320+(13683*p[40])/12928-(31*p[51])/8-(1271*p[52])/60+(tr5*(92820*p[31]+3510*p[32]-59700*p[34]-1488*p[36]-66535*p[38]-3720*p[50]+1920*p[84]))/3840+2*p[85]},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(tr5*(2977326240*p[31]-140965410*p[32]-6807237360*p[34]-184003712*p[36]-4289554165*p[38]-330493280*p[50]+202984320*p[84]))/14100480+(-170850076920*p[33]-641514560512*p[35]+3*(-74337499648*p[37]+111736508060*p[39]+19573774785*p[40]-133519285120*p[51]-527061825920*p[52]+82005665280*p[85]))/4272445440},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(135839*p[33])/3264-(219053*p[35])/459-(12919*p[37])/765-(4972379*p[39])/97920+(10965775*p[40])/879104-(14197*p[51])/306-(1257563*p[52])/3060+(tr5*(262863600*p[31]+4075170*p[32]-38951520*p[34]-1653632*p[36]-145819435*p[38]-4543040*p[50]-5590080*p[84]))/391680-(1941*p[85])/34},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-137*p[33])/192+(1373*p[35])/90+(443*p[37])/180-(42631*p[39])/5760-(69831*p[40])/51712+(443*p[51])/72+(1142*p[52])/45+(tr5*(-494280*p[31]-4110*p[32]+602040*p[34]+14176*p[36]+468985*p[38]+35440*p[50]-29440*p[84]))/23040-(46*p[85])/9},
{F[1,1,9]^3*F[1,1,10],(tr5*(-713643330*p[31]-200460*p[32]+544723890*p[34]+15020264*p[36]+577410315*p[38]+29991320*p[50]+1226660*p[84]))/881280+(-60739380*p[33]+38441587376*p[35]+4551139992*p[37]-2977799463*p[39]-1677613545*p[40]+9087369960*p[51]+50838035688*p[52]+371677980*p[85])/66756960},
{F[1,1,10]^2,(tr5*p[120])/4+p[121]},
{F[1,1,1]*F[1,1,10]^2,-p[18]/16+p[22]/16+(3*p[24])/4+p[26]/2+p[28]/2-(2*p[35])/3-(9*p[40])/6464-p[143]/4+(tr5*(-p[17]+p[21]+12*p[23]+8*p[25]+8*p[27]+60*p[31]+60*p[34]-4*p[142]-4*p[160]))/64-p[161]/4},
{F[1,1,1]^2*F[1,1,10]^2,(-511*p[33])/256-(2047*p[35])/90-(119*p[37])/120+(4987*p[39])/7680+(183075*p[40])/206848-(167*p[51])/48-(5861*p[52])/240+(tr5*(982560*p[31]-15330*p[32]-424080*p[34]-7616*p[36]-651445*p[38]-26720*p[50]+3840*p[84]))/30720+p[85]/2},
{F[1,1,2]^2*F[1,1,10]^2,(-353*p[33])/192-(986*p[35])/135-(23*p[37])/18+(28307*p[39])/5760+(37253*p[40])/51712-(115*p[51])/36-(2251*p[52])/180+(tr5*(47328*p[31]-2118*p[32]-60720*p[34]-1472*p[36]-44761*p[38]-3680*p[50]+1704*p[84]))/4608+(71*p[85])/48},
{F[1,1,3]*F[1,1,10]^2,p[18]/16-p[22]/16-p[24]/2+(2*p[35])/3+(9*p[40])/6464+p[143]/4+(tr5*(p[17]-p[21]+4*(-2*p[23]-15*p[31]-15*p[34]+p[142]+p[160])))/64+p[161]/4},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-31*p[33])/12+(5671*p[35])/270+(41*p[37])/45+p[39]/36-(3319*p[40])/6464+(59*p[51])/18+(161*p[52])/9+(tr5*(-85065*p[31]-1860*p[32]+11535*p[34]+656*p[36]+45100*p[38]+2360*p[50]+1080*p[84]))/2880+(3*p[85])/2},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(8*p[35])/15+(tr5*(-9*p[31]+5*p[38]))/12+(4*p[39])/15+(9*p[40])/1616+(2*p[52])/5},
{F[1,1,3]^2*F[1,1,10]^2,(tr5*(-3476014320*p[31]+112985430*p[32]+6486245760*p[34]+155621248*p[36]+4432799255*p[38]+309099520*p[50]-171597600*p[84]))/14100480+(136938341160*p[33]+748965218816*p[35]+3*(62870984192*p[37]-87367201396*p[39]-18461253735*p[40]+124876206080*p[51]+536633742976*p[52]-69325430400*p[85]))/4272445440},
{F[1,1,4]*F[1,1,10]^2,(tr5*(-3*p[17]-4*(3*p[27]+75*p[34]-4*p[36]+35*p[38])))/96+(-3*p[18]-12*p[28]+16*p[37]-40*p[52])/24},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(259*p[33])/96-(1657*p[35])/54-(499*p[37])/180+(743*p[39])/2880+(13435*p[40])/12928-(331*p[51])/72-(5243*p[52])/180+(tr5*(497100*p[31]+7770*p[32]-132060*p[34]-7984*p[36]-292865*p[38]-13240*p[50]-12000*p[84]))/11520-(25*p[85])/6},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-125*p[33])/48+(4093*p[35])/135+(209*p[37])/90+(407*p[39])/1440-(829*p[40])/808+(161*p[51])/36+(1259*p[52])/45+(tr5*(-245580*p[31]-3750*p[32]+56580*p[34]+3344*p[36]+141415*p[38]+6440*p[50]+6000*p[84]))/5760+(25*p[85])/6},
{F[1,1,4]^2*F[1,1,10]^2,(tr5*(257213280*p[31]+4173690*p[32]-15215700*p[34]-605392*p[36]-133606685*p[38]-3686680*p[50]-5209440*p[84]))/1762560+(5058512280*p[33]-55420888064*p[35]-3*(244578368*p[37]+2615157044*p[39]-433881315*p[40]+1489418720*p[51]+14674841056*p[52]+2104613760*p[85]))/534055680},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(1133*p[33])/384+(11627*p[35])/270+(119*p[37])/36-(10289*p[39])/11520-(194531*p[40])/103424+(595*p[51])/72+(19267*p[52])/360+(tr5*(-558096*p[31]+6798*p[32]+366720*p[34]+7616*p[36]+429523*p[38]+19040*p[50]+1152*p[84]))/9216+p[85]/2},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(-8*p[35])/5+tr5*((9*p[31])/4-(13*p[38])/12)-(2*p[39])/15+(45*p[40])/1616-(6*p[52])/5},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(-64*p[35])/15-(2*p[37])/15+p[39]/20+(153*p[40])/808-p[51]/3-(62*p[52])/15+(tr5*(1440*p[31]-420*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[1,1,4]*F[1,1,5]*F[1,1,10]^2,tr5*(3*p[34]+(5*p[38])/4)+(-3*p[39]+8*p[52])/5},
{F[1,1,5]^2*F[1,1,10]^2,(-1133*p[33])/768-(1555*p[35])/108-(517*p[37])/360+(6881*p[39])/23040+(127283*p[40])/206848-(517*p[51])/144-(14143*p[52])/720+(tr5*(1866000*p[31]-33990*p[32]-1528320*p[34]-33088*p[36]-1577135*p[38]-82720*p[50]+19200*p[84]))/92160+(5*p[85])/6},
{F[1,1,6]*F[1,1,10]^2,(tr5*(9*p[17]+4*(3*p[27]+75*p[34]-4*p[36]+35*p[38])))/96+(9*p[18]+12*p[28]-16*p[37]+40*p[52])/24},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-565*p[33])/96+(17051*p[35])/270+(469*p[37])/180-(877*p[39])/576-(26845*p[40])/12928+(661*p[51])/72+(2293*p[52])/36+(tr5*(-1023060*p[31]-16950*p[32]+352740*p[34]+7504*p[36]+637655*p[38]+26440*p[50]+26400*p[84]))/11520+(55*p[85])/6},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(21893*p[33])/576-(300989*p[35])/405-(4378*p[37])/81-(693419*p[39])/51840+(3999301*p[40])/155136-(19793*p[51])/162-(331577*p[52])/405+(tr5*(43342416*p[31]+394074*p[32]-20320368*p[34]-560384*p[36]-29847983*p[38]-1266752*p[50]-535840*p[84]))/41472-(16745*p[85])/324},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(-306037*p[33])/29376-(2143681*p[35])/20655+(tr5*(514483440*p[31]-9181110*p[32]-438593280*p[34]-14445056*p[36]-437226775*p[38]-29293280*p[50]+9313440*p[84]))/3525120+(-5835802624*p[37]+3047113844*p[39]+1741277295*p[40]-11834485120*p[51]-51339065984*p[52]+3762629760*p[85])/356037120},
{F[1,1,5]*F[1,1,6]*F[1,1,10]^2,tr5*((-5*p[34])/4-(2*p[38])/3)+(-p[39]-2*p[52])/3},
{F[1,1,6]^2*F[1,1,10]^2,(tr5*(-15596075280*p[31]-193896750*p[32]+4214010000*p[34]+131531776*p[36]+9485162525*p[38]+348909760*p[50]+237573600*p[84]))/14100480+(-235002861000*p[33]+3360434353664*p[35]+3*(53138837504*p[37]+97144248644*p[39]-32702320305*p[40]+140959543040*p[51]+1067103260416*p[52]+95979734400*p[85]))/4272445440},
{F[1,1,3]*F[1,1,7]*F[1,1,10]^2,(tr5*(-9*p[34]-5*p[38]))/12-(2*(2*p[39]+3*p[52]))/15},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(6371*p[33])/2448+(142189*p[35])/1377+(43813*p[37])/4590+(103367*p[39])/14688-(144743*p[40])/41208+(19223*p[51])/918+(49478*p[52])/459+(tr5*(-42656700*p[31]+191130*p[32]+16716900*p[34]+701008*p[36]+28224515*p[38]+1537840*p[50]-234840*p[84]))/293760-(1957*p[85])/612},
{F[1,1,5]*F[1,1,7]*F[1,1,10]^2,(tr5*(9*p[34]+5*p[38]))/12+(2*(2*p[39]+3*p[52]))/15},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-372407*p[33])/3264+(2594923*p[35])/2295+(5183*p[37])/153+(12312179*p[39])/97920-(24987295*p[40])/879104+(29719*p[51])/306+(2908733*p[52])/3060+(tr5*(-124556304*p[31]-2234442*p[32]+15062880*p[34]+663424*p[36]+67618055*p[38]+1902016*p[50]+3052800*p[84]))/78336+(2650*p[85])/17},
{F[1,1,7]^2*F[1,1,10]^2,(763801*p[33])/19584-(3231646*p[35])/6885-(173011*p[37])/9180-(27617029*p[39])/587520+(65729045*p[40])/5274624-(86783*p[51])/1836-(7482613*p[52])/18360+(tr5*(1551190080*p[31]+22914030*p[32]-244637040*p[34]-11072704*p[36]-865669685*p[38]-27770560*p[50]-32117280*p[84]))/2350080-(66911*p[85])/1224},
{F[1,1,8]*F[1,1,10]^2,p[22]/8-p[26]/2+(tr5*(3*p[21]-12*p[25]+20*p[84]))/96+(5*p[85])/6},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(-11*p[33])/96-(103*p[35])/54+(11*p[37])/180-(1663*p[39])/2880-(71*p[40])/12928+(11*p[51])/72-(197*p[52])/180+(tr5*(30900*p[31]-330*p[32]+7260*p[34]+176*p[36]-12695*p[38]+440*p[50]-3840*p[84]))/11520-(4*p[85])/3},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(209*p[33])/96+(500*p[35])/27+(23*p[37])/9-(4279*p[39])/576-(35429*p[40])/25856+(115*p[51])/18+(503*p[52])/18+(tr5*(-60000*p[31]+1254*p[32]+60720*p[34]+1472*p[36]+52057*p[38]+3680*p[50]-1704*p[84]))/2304-(71*p[85])/24},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(25*p[33])/48+(331*p[35])/135-(5*p[37])/18-(403*p[39])/1440-(85*p[40])/3232-(25*p[51])/36+(14*p[52])/45+(tr5*(-3972*p[31]+150*p[32]-3300*p[34]-80*p[36]+233*p[38]-200*p[50]+240*p[84]))/1152+(5*p[85])/6},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(23*p[33])/32-(29*p[35])/18+p[37]/60-(2453*p[39])/960-(1767*p[40])/12928+(tr5*(8700*p[31]+690*p[32]+660*p[34]+16*p[36]-6205*p[38]+40*p[50]))/3840+p[51]/24-(67*p[52])/60},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(-32*p[35])/15+tr5*(3*p[31]-(5*p[38])/4)+(3*p[39])/5+(9*p[40])/101-(8*p[52])/5},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(tr5*(62220*p[31]+570*p[32]-44220*p[34]-1072*p[36]-48545*p[38]-2680*p[50]+480*p[84]))/11520+(3420*p[33]-66368*p[35]-6432*p[37]+6762*p[39]+3105*p[40]-16080*p[51]-85152*p[52]+2880*p[85])/17280},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(52*p[35])/15+(2*p[37])/5-(73*p[39])/60-(747*p[40])/3232+p[51]+(24*p[52])/5+(tr5*(-1170*p[31]+990*p[34]+24*p[36]+935*p[38]+60*p[50]-10*p[84]))/240-p[85]/6},
{F[1,1,8]^2*F[1,1,10]^2,(-173*p[33])/384+(25*p[35])/18-(7*p[37])/9+(19733*p[39])/11520+(11247*p[40])/103424-(35*p[51])/18-(949*p[52])/360+(tr5*(-18000*p[31]-1038*p[32]-63552*p[34]-1792*p[36]-17311*p[38]-4480*p[50]+5968*p[84]))/9216+(373*p[85])/144},
{F[1,1,9]*F[1,1,10]^2,(tr5*(-9*p[21]-4*(3*p[23]+3*p[27]+5*p[84])))/96+(-9*p[22]-4*(3*p[24]+3*p[28]+5*p[85]))/24},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(241*p[33])/96-(1831*p[35])/54-(439*p[37])/180+(589*p[39])/576+(17371*p[40])/12928-(367*p[51])/72-(1267*p[52])/36+(tr5*(549300*p[31]+7230*p[32]-210900*p[34]-7024*p[36]-351815*p[38]-14680*p[50]-19680*p[84]))/11520-(41*p[85])/6},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(3*p[33])/2+(8*p[35])/3-(3*tr5*(10*p[31]-p[32]-2*p[38]))/8-4*p[39]-(531*p[40])/1616+2*p[52]},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(-2586865*p[33])/29376+(12366067*p[35])/41310-(238817*p[37])/6885+(38380871*p[39])/293760+(15874879*p[40])/7911936-(318967*p[51])/5508-(47723*p[52])/9180+(tr5*(-1483928040*p[31]-77605950*p[32]-1518288600*p[34]-30568576*p[36]+99107685*p[38]-51034720*p[50]+113312960*p[84]))/3525120+(354103*p[85])/2754},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(-33*p[33])/32+(17*p[35])/6+(11*p[37])/20+(881*p[39])/320+(1197*p[40])/12928+(tr5*(-5100*p[31]-330*p[32]-420*p[34]+176*p[36]+3065*p[38]+120*p[50]))/1280+(3*p[51])/8+(39*p[52])/20},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(-434*p[35])/45-(3*p[37])/10+(107*p[39])/240+(3099*p[40])/6464-(3*p[51])/4-(259*p[52])/30+(tr5*(13020*p[31]-2520*p[34]-72*p[36]-7145*p[38]-180*p[50]-360*p[84]))/960-(3*p[85])/2},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-6241*p[33])/576+(43558*p[35])/405+(2015*p[37])/324+(49579*p[39])/51840-(566795*p[40])/155136+(8671*p[51])/648+(175723*p[52])/1620+(tr5*(-6272352*p[31]-112338*p[32]+2162352*p[34]+64480*p[36]+3946111*p[38]+138736*p[50]+146240*p[84]))/41472+(2285*p[85])/162},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(-44*p[35])/5-(14*p[37])/15+(229*p[39])/60+(2007*p[40])/3232-(7*p[51])/3-(176*p[52])/15+(tr5*(2970*p[31]-2310*p[34]-56*p[36]-2235*p[38]-140*p[50]-30*p[84]))/240-p[85]/2},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(-167*p[33])/64+(1597*p[35])/135+(11*p[37])/45+(8539*p[39])/1920-(901*p[40])/51712+(11*p[51])/18+(613*p[52])/60+(tr5*(-383280*p[31]-15030*p[32]+58080*p[34]+1408*p[36]+231585*p[38]+3520*p[50]+23680*p[84]))/23040+(37*p[85])/9},
{F[1,1,9]^2*F[1,1,10]^2,(tr5*(3671962080*p[31]+166058070*p[32]+2750724240*p[34]+51625856*p[36]-689410905*p[38]+80249600*p[50]-212419360*p[84]))/14100480+(201262380840*p[33]-791185429504*p[35]+3*(20856845824*p[37]-104837964852*p[39]-680291415*p[40]+32420838400*p[51]-49624011648*p[52]-85817421440*p[85]))/4272445440},
{F[1,1,10]^3,(tr5*(-3*p[17]+3*p[21]-p[23]))/48+(-3*p[18]+3*p[22]-p[24])/12},
{F[1,1,1]*F[1,1,10]^3,(-1873*p[33])/1152-(73531*p[35])/810-(2669*p[37])/540+(64693*p[39])/34560+(1088959*p[40])/310272-(3749*p[51])/216-(120659*p[52])/1080+(tr5*(17647440*p[31]-56190*p[32]-11310720*p[34]-170816*p[36]-13449115*p[38]-599840*p[50]-36480*p[84]))/138240-(19*p[85])/18},
{F[1,1,2]*F[1,1,10]^3,(-311*p[33])/144-(16526*p[35])/405-(115*p[37])/27+(28819*p[39])/2160+(6245*p[40])/2424-(575*p[51])/54-(7294*p[52])/135+(tr5*(99156*p[31]-933*p[32]-75900*p[34]-1840*p[36]-75929*p[38]-4600*p[50]+2202*p[84]))/1728+(367*p[85])/72},
{F[1,1,3]*F[1,1,10]^3,(-10259*p[33])/1152+(35261*p[35])/135+(1741*p[37])/90-(65137*p[39])/34560-(3042059*p[40])/310272+(5281*p[51])/108+(334931*p[52])/1080+(tr5*(-50775840*p[31]-307770*p[32]+29607600*p[34]+668544*p[36]+37447135*p[38]+1689920*p[50]+355040*p[84]))/138240+(2219*p[85])/216},
{F[1,1,4]*F[1,1,10]^3,(tr5*(913118100*p[31]+5092890*p[32]-74238180*p[34]-13972112*p[36]-481461805*p[38]-19338440*p[50]-6851280*p[84]))/5287680+(1543145670*p[33]-49186628320*p[35]-3*(1411183312*p[37]+2090249641*p[39]-435720510*p[40]+1953182440*p[51]+13296397904*p[52]+691979280*p[85]))/400541760},
{F[1,1,5]*F[1,1,10]^3,(-1133*p[33])/1152-(4943*p[35])/810-(517*p[37])/540+(8417*p[39])/34560+(82547*p[40])/310272-(517*p[51])/216-(14431*p[52])/1080+(tr5*(1186320*p[31]-33990*p[32]-2277120*p[34]-33088*p[36]-1607855*p[38]-82720*p[50]+19200*p[84]))/138240+(5*p[85])/9},
{F[1,1,6]*F[1,1,10]^3,(tr5*(-10696942320*p[31]-368833470*p[32]-4611317040*p[34]-130116672*p[36]+3413018765*p[38]-136701600*p[50]+548222240*p[84]))/21150720+(-447026165640*p[33]+2304834505216*p[35]+3*(-52567135488*p[37]+231516361604*p[39]-3923053605*p[40]-55227446400*p[51]+327812348416*p[52]+221481784960*p[85]))/6408668160},
{F[1,1,7]*F[1,1,10]^3,(tr5*(2992452960*p[31]+52526190*p[32]-373686960*p[34]-15702976*p[36]-1635201845*p[38]-47459200*p[50]-69637920*p[84]))/3525120+(63661742280*p[33]-644773864448*p[35]-3*(6344002304*p[37]+25991965796*p[39]-5318625465*p[40]+19173516800*p[51]+181322737024*p[52]+28133719680*p[85]))/1068111360},
{F[1,1,8]*F[1,1,10]^3,(-205*p[33])/96-(373*p[35])/162-(31*p[37])/108+(3025*p[39])/576+(17617*p[40])/38784-(155*p[51])/216-(119*p[52])/36+(tr5*(22380*p[31]-3690*p[32]-20460*p[34]-496*p[36]-10917*p[38]-1240*p[50]-5656*p[84]))/6912-(707*p[85])/216},
{F[1,1,9]*F[1,1,10]^3,(tr5*(1050120000*p[31]+12462030*p[32]-424042320*p[34]-13216576*p[36]-692295685*p[38]-28496800*p[50]-16019360*p[84]))/1244160+(5034660120*p[33]-75421952000*p[35]-5339496704*p[37]-1758720676*p[39]+2526173865*p[40]-11512707200*p[51]-79408210304*p[52]-6471821440*p[85])/125660160},
{F[1,1,10]^4,(tr5*(29290491240*p[31]+1030403850*p[32]+8394018240*p[34]+385744768*p[36]-11351785135*p[38]+235246960*p[50]-1285823520*p[84]))/84602880+(1248849466200*p[33]-6311124512512*p[35]+3*(155840886272*p[37]-646439484940*p[39]+16063619265*p[40]+95039771840*p[51]-1125623345600*p[52]-519472702080*p[85]))/25634672640},
{F[2,1,1],(-153*p[18])/208+(153*p[22])/208-(311*p[28])/3-6*p[30]-(373*p[33])/6+(11954*p[35])/39+(24724*p[37])/195+(83*p[39])/4-(4189095*p[40])/1092416+(36*p[42])/169-5*p[43]+(114*p[45])/169+(36*p[49])/169+(2053*p[51])/18+(2666*p[52])/39-p[54]-6*p[60]-5*p[64]+(36*p[68])/169+(36*p[74])/169-5*p[75]-10*p[81]+(36*p[83])/169+(459*p[85])/26-p[87]+5*p[95]+(36*p[97])/169+5*p[105]+(114*p[109])/169+p[111]+p[113]+p[115]+p[117]+p[119]-4*p[121]-(311*p[129])/6-(37*p[131])/3-(37*p[133])/3+(311*p[134])/6-5*p[136]+4*p[139]+(16319*p[143])/156-(37*p[149])/3-(37*p[153])/3-2*p[157]+2*p[159]+(153*p[161])/52+(311*p[163])/6-4*p[167]-5*p[169]+(tr5*((-153*p[17])/208+(153*p[21])/208+(3*p[29])/2-(345*p[31])/52-(44*p[32])/3-(23085*p[34])/52+(3326*p[36])/195-(17387*p[38])/78+(36*p[41])/169+(114*p[44])/169+(36*p[48])/169-(797*p[50])/18-p[53]-p[59]+(36*p[67])/169+(36*p[73])/169+(36*p[82])/169+(459*p[84])/26-p[86]+(36*p[96])/169+(114*p[108])/169+p[110]+p[112]+p[114]+p[116]+p[118]-4*p[120]+(23*p[128])/2+(7*p[130])/2+(7*p[132])/2-(23*p[137])/2-p[138]+(179*p[142])/52+(7*p[148])/2+(7*p[152])/2+12*p[156]-p[158]/2+(153*p[160])/52+p[166]+p[170]))/4-4*p[171]},
{F[1,1,1]*F[2,1,1],(7*p[6])/12+(9*p[8])/2-5*p[10]+(5*p[12])/12-(5*p[24])/2-(11*p[26])/3-(25*p[28])/3+p[30]+(400*p[35])/27+(412*p[37])/45-(941*p[40])/808+(13*p[51])/9-(2*p[52])/9+3*p[85]+2*p[93]-2*p[125]+p[127]/3-p[129]-(4*p[131])/3-(4*p[133])/3+(13*p[134])/3+(4*p[139])/3+(19*p[143])/3+(5*p[147])/3+(2*p[149])/3-p[151]/3-p[155]/3+(8*p[157])/3+p[159]/3+2*p[161]+(tr5*((7*p[5])/12+(9*p[7])/2-5*p[9]+(5*p[11])/12-(5*p[23])/2-(11*p[25])/3+p[27]/3+p[29]+(140*p[31])/3+45*p[34]-(56*p[36])/45-(7*p[38])/9+(13*p[50])/9+3*p[84]+2*p[92]-2*p[124]+p[126]/3-p[128]-(4*p[130])/3-(4*p[132])/3+(13*p[137])/3+(4*p[138])/3-(7*p[142])/3+(5*p[146])/3+(2*p[148])/3-p[150]/3-p[154]/3-(5*p[156])/3+p[158]/3+2*p[160]-(11*p[162])/3))/4+(2*p[163])/3},
{F[1,1,1]^2*F[2,1,1],(13935379*p[33])/27648-(760159*p[35])/243+(tr5*(14595052800*p[31]+418061370*p[32]-3290605140*p[34]-107334448*p[36]-8181788615*p[38]-187547800*p[50]-382599180*p[84]))/3317760+(-43363116992*p[37]+66600109828*p[39]+38974795335*p[40]-75769311200*p[51]-963440774368*p[52]-154570068720*p[85])/335093760},
{F[1,1,1]*F[1,1,2]*F[2,1,1],10*p[33]-(7012*p[35])/135+(tr5*(21036*p[31]+720*p[32]-9695*p[38]))/288+(203*p[39])/120+(2111*p[40])/1616-(1753*p[52])/45},
{F[1,1,2]^2*F[2,1,1],(-16*p[35])/45+(tr5*(4*p[31]-3*p[38]))/8-(17*p[39])/30-(3*p[40])/101-(4*p[52])/15},
{F[1,1,3]*F[2,1,1],(7*p[6])/12+(9*p[8])/2-5*p[10]+(5*p[12])/12-(5*p[24])/2-(11*p[26])/3-(25*p[28])/3+p[30]+(400*p[35])/27+(412*p[37])/45-(941*p[40])/808+(13*p[51])/9-(2*p[52])/9+3*p[85]+2*p[93]-2*p[125]+p[127]/3-p[129]-(4*p[131])/3-(4*p[133])/3+(13*p[134])/3+(4*p[139])/3+(19*p[143])/3+(5*p[147])/3+(2*p[149])/3-p[151]/3-p[155]/3+(8*p[157])/3+p[159]/3+2*p[161]+(tr5*((7*p[5])/12+(9*p[7])/2-5*p[9]+(5*p[11])/12-(5*p[23])/2-(11*p[25])/3+p[27]/3+p[29]+(140*p[31])/3+45*p[34]-(56*p[36])/45-(7*p[38])/9+(13*p[50])/9+3*p[84]+2*p[92]-2*p[124]+p[126]/3-p[128]-(4*p[130])/3-(4*p[132])/3+(13*p[137])/3+(4*p[138])/3-(7*p[142])/3+(5*p[146])/3+(2*p[148])/3-p[150]/3-p[154]/3-(5*p[156])/3+p[158]/3+2*p[160]-(11*p[162])/3))/4+(2*p[163])/3},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(3162817*p[33])/4608-(1435594*p[35])/405+(tr5*(2756340480*p[31]+94884510*p[32]-466130460*p[34]-22371088*p[36]-1448263805*p[38]-36785800*p[50]-58090500*p[84]))/552960+(-9037919552*p[37]+22444610668*p[39]+7863489405*p[40]-14861463200*p[51]-173583767968*p[52]-23468562000*p[85])/55848960},
{F[1,1,2]*F[1,1,3]*F[2,1,1],10*p[33]-(6844*p[35])/135+(tr5*(20532*p[31]+720*p[32]-9353*p[38]))/288+(127*p[39])/40+(2225*p[40])/1616-(1711*p[52])/45},
{F[1,1,3]^2*F[2,1,1],(6726293*p[33])/27648-(2007713*p[35])/2430+(tr5*(3854808960*p[31]+201788790*p[32]+80238900*p[34]-42266192*p[36]-1561907905*p[38]-61865000*p[50]-14551380*p[84]))/3317760+(-17075541568*p[37]+80621481692*p[39]+13394887425*p[40]-24993460000*p[51]-203323507232*p[52]-5878757520*p[85])/335093760},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(6715781*p[33])/6912-(2111263*p[35])/486+(tr5*(5067031200*p[31]+201473430*p[32]-1623646860*p[34]-52159568*p[36]-2997843505*p[38]-84167720*p[50]-54399060*p[84]))/829440+(-21072465472*p[37]+50287060892*p[39]+17251099785*p[40]-34003758880*p[51]-360404524832*p[52]-21977220240*p[85])/83773440},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(32*p[35])/45+tr5*(-p[31]+(3*p[38])/4)+(17*p[39])/15+(6*p[40])/101+(8*p[52])/15},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(6715781*p[33])/6912-(10652651*p[35])/2430+(tr5*(5113272480*p[31]+201473430*p[32]-1654336140*p[34]-52601936*p[36]-3035099185*p[38]-84858920*p[50]-55781460*p[84]))/829440+(-21251182144*p[37]+49739741084*p[39]+17364629385*p[40]-34283003680*p[51]-364548517664*p[52]-22535709840*p[85])/83773440},
{F[1,1,4]^2*F[2,1,1],(877*p[33])/64-(4493*p[35])/30-(51*p[37])/8+(3921*p[39])/640+(250767*p[40])/51712-(211*p[51])/16-(10767*p[52])/80+(tr5*(323496*p[31]+5262*p[32]-64116*p[34]-2448*p[36]-178533*p[38]-5064*p[50]-10724*p[84]))/1536-(2681*p[85])/96},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(1133*p[33])/32+(1096*p[35])/5+(439*p[37])/15-(10121*p[39])/960-(244017*p[40])/25856+(439*p[51])/6+(9353*p[52])/30+(tr5*(-1233*p[31]+(1133*p[32])/32+(4421*p[34])/4+(439*p[36])/15+(69161*p[38])/64+(439*p[50])/6-46*p[84]))/4-46*p[85]},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(8*p[35])/45+(tr5*(-4*p[31]+5*p[38]))/16+(47*p[39])/60+(39*p[40])/808+(2*p[52])/15},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(1133*p[33])/32+(9832*p[35])/45+(439*p[37])/15-(10121*p[39])/960-(245553*p[40])/25856+(439*p[51])/6+(9353*p[52])/30+(tr5*(-1229*p[31]+(1133*p[32])/32+(4437*p[34])/4+(439*p[36])/15+(69161*p[38])/64+(439*p[50])/6-46*p[84]))/4-46*p[85]},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(8*p[35])/9+tr5*((-5*p[31])/4+(3*p[34])/4+p[38])+(4*p[39])/15-(21*p[40])/808+(16*p[52])/15},
{F[1,1,5]^2*F[2,1,1],(392*p[35])/45+(2*p[37])/5-(3*p[39])/20-(687*p[40])/1616+p[51]+(62*p[52])/5+(tr5*(-49*p[31]+44*p[34]+(2*p[36])/5+(173*p[38])/4+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(17*p[33])/6+(7576*p[35])/135+(16*p[37])/9+(4849*p[39])/720-(1783*p[40])/808+(16*p[51])/3+(6907*p[52])/90+(tr5*(-45456*p[31]+408*p[32]+37428*p[34]+256*p[36]+39649*p[38]+768*p[50]+1728*p[84]))/576+12*p[85]},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(17*p[33])/6+(9592*p[35])/135+(104*p[37])/45+(6253*p[39])/720-(2251*p[40])/808+(20*p[51])/3+(8719*p[52])/90+tr5*((-1199*p[31])/12+(17*p[32])/24+(3923*p[34])/48+(26*p[36])/45+(50077*p[38])/576+(5*p[50])/3+(11*p[84])/3)+(44*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(224*p[35])/15+(8*p[37])/15+(9*p[39])/10-(117*p[40])/202+(4*p[51])/3+(284*p[52])/15+tr5*(-21*p[31]+(29*p[34])/2+(2*p[36])/15+(403*p[38])/24+p[50]/3+(2*p[84])/3)+(8*p[85])/3},
{F[1,1,5]*F[1,1,6]*F[2,1,1],tr5*((3*p[34])/4+(7*p[38])/16)+(7*p[39]+8*p[52])/20},
{F[1,1,6]^2*F[2,1,1],(-112*p[35])/15-(4*p[37])/15-(4*p[39])/5+(117*p[40])/404-(2*p[51])/3-(148*p[52])/15+(tr5*(315*p[31]-240*p[34]-2*p[36]-265*p[38]-5*p[50]-10*p[84]))/30-(4*p[85])/3},
{F[1,1,1]*F[1,1,7]*F[2,1,1],p[33]/18+(10928*p[35])/405+(188*p[37])/135+(6817*p[39])/1080-(4255*p[40])/4848+(100*p[51])/27+(6391*p[52])/135+(tr5*(-163920*p[31]+60*p[32]+219540*p[34]+1504*p[36]+185765*p[38]+4000*p[50]+4680*p[84]))/4320+(13*p[85])/3},
{F[1,1,3]*F[1,1,7]*F[2,1,1],p[33]/18+(10928*p[35])/405+(188*p[37])/135+(1043*p[39])/216-(4255*p[40])/4848+(100*p[51])/27+(1253*p[52])/27+(tr5*(-163920*p[31]+60*p[32]+211980*p[34]+1504*p[36]+180635*p[38]+4000*p[50]+4680*p[84]))/4320+(13*p[85])/3},
{F[1,1,4]*F[1,1,7]*F[2,1,1],tr5*((3*p[34])/4+(7*p[38])/16)+(7*p[39]+8*p[52])/20},
{F[1,1,5]*F[1,1,7]*F[2,1,1],(tr5*(-4*p[34]-5*p[38]))/16+(-47*p[39]-8*p[52])/60},
{F[1,1,6]*F[1,1,7]*F[2,1,1],tr5*((-3*p[34])/4-(7*p[38])/16)+(-7*p[39]-8*p[52])/20},
{F[1,1,7]^2*F[2,1,1],(tr5*(4*p[34]+3*p[38]))/8+(17*p[39]+8*p[52])/30},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(614593*p[33])/6912-(987877*p[35])/2430+(tr5*(94836192*p[31]+3687558*p[32]-57338988*p[34]-1671632*p[36]-67329049*p[38]-2523368*p[50]+1165644*p[84]))/165888+(-675339328*p[37]+1489158140*p[39]+427762449*p[40]-1019440672*p[51]-8197169696*p[52]+470920176*p[85])/16754688},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(-8*p[35])/15+tr5*((3*p[31])/4-(7*p[38])/16)-(7*p[39])/20-(9*p[40])/808-(2*p[52])/5},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(993457*p[33])/6912-(2272969*p[35])/2430-(797569*p[37])/12960+(5258083*p[39])/41472+(79983161*p[40])/1861632-(564685*p[51])/5184-(4942061*p[52])/5184+(tr5*(1091025120*p[31]+29803710*p[32]-391593180*p[34]-12761104*p[36]-665598125*p[38]-22587400*p[50]-15400260*p[84]))/829440-(28519*p[85])/384},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-877*p[33])/32+(11839*p[35])/45+(637*p[37])/60-(2935*p[39])/192-(213999*p[40])/25856+(553*p[51])/24+(5369*p[52])/24+(tr5*(-1420680*p[31]-26310*p[32]+190020*p[34]+10192*p[36]+736985*p[38]+22120*p[50]+47220*p[84]))/3840+(787*p[85])/16},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(-8*p[35])/15+(tr5*(3*p[31]-5*p[34]-4*p[38]))/4-(4*p[39])/15-(9*p[40])/808-(16*p[52])/15},
{F[1,1,6]*F[1,1,8]*F[2,1,1],(3*tr5*(12*p[34]+7*p[38]))/16+(3*(7*p[39]+8*p[52]))/20},
{F[1,1,7]*F[1,1,8]*F[2,1,1],tr5*(-p[34]-(3*p[38])/4)+(-17*p[39]-8*p[52])/15},
{F[1,1,8]^2*F[2,1,1],(2631*p[33])/64-(11911*p[35])/30-(637*p[37])/40+(9541*p[39])/384+(663597*p[40])/51712-(569*p[51])/16-(16603*p[52])/48+(tr5*(1429320*p[31]+26310*p[32]-230980*p[34]-10192*p[36]-758905*p[38]-22760*p[50]-48500*p[84]))/2560-(2425*p[85])/32},
{F[1,1,1]*F[1,1,9]*F[2,1,1],-5*p[33]-(386*p[35])/135+(8*p[37])/15-(567*p[39])/80-(1621*p[40])/3232+(4*p[51])/3+(71*p[52])/90+(tr5*((193*p[31])/12-5*p[32]+22*p[34]+(8*p[36])/15-(623*p[38])/144+(4*p[50])/3+p[84]/3))/4+p[85]/3},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(8*p[35])/15+tr5*((-3*p[31])/4+(7*p[38])/16)+(7*p[39])/20+(9*p[40])/808+(2*p[52])/5},
{F[1,1,3]*F[1,1,9]*F[2,1,1],-5*p[33]-(1034*p[35])/135+(8*p[37])/15-(739*p[39])/80-(1729*p[40])/3232+(4*p[51])/3-(253*p[52])/90+(tr5*((517*p[31])/12-5*p[32]+22*p[34]+(8*p[36])/15-(2747*p[38])/144+(4*p[50])/3+p[84]/3))/4+p[85]/3},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(-8*p[35])/5+(3*tr5*(12*p[31]-7*p[38]))/16-(21*p[39])/20-(27*p[40])/808-(6*p[52])/5},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(-8*p[35])/15+tr5*((3*p[31])/4-(7*p[38])/16)-(7*p[39])/20-(9*p[40])/808-(2*p[52])/5},
{F[1,1,8]*F[1,1,9]*F[2,1,1],tr5*((9*p[31])/2-(19*p[38])/8)+(-32*p[35]-11*p[39]-24*p[52])/10},
{F[1,1,9]^2*F[2,1,1],(32*p[35])/15+tr5*(-3*p[31]+(13*p[38])/8)+(9*p[39])/10+(9*p[40])/808+(8*p[52])/5},
{F[1,1,1]*F[1,1,10]*F[2,1,1],p[33]/9+(3896*p[35])/81+(148*p[37])/135-(251*p[39])/135-(9941*p[40])/4848+(98*p[51])/27+(6446*p[52])/135+(tr5*(-36525*p[31]+15*p[32]+11820*p[34]+148*p[36]+22310*p[38]+490*p[50]+990*p[84]))/540+(22*p[85])/3},
{F[1,1,3]*F[1,1,10]*F[2,1,1],p[33]/9+(3032*p[35])/81+(76*p[37])/135-(224*p[39])/135-(7025*p[40])/4848+(62*p[51])/27+(4214*p[52])/135+(tr5*(-28425*p[31]+15*p[32]+3180*p[34]+76*p[36]+14525*p[38]+310*p[50]+630*p[84]))/540+(14*p[85])/3},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(-224*p[35])/15-(8*p[37])/15-(8*p[39])/5+(117*p[40])/202-(4*p[51])/3-(296*p[52])/15+(tr5*(315*p[31]-240*p[34]-2*p[36]-265*p[38]-5*p[50]-10*p[84]))/15-(8*p[85])/3},
{F[1,1,5]*F[1,1,10]*F[2,1,1],(-256*p[35])/15-(4*p[37])/5+(3*p[39])/10+(657*p[40])/808-2*p[51]-(124*p[52])/5+(tr5*(96*p[31]-90*p[34]-(4*p[36])/5-(173*p[38])/2-2*p[50]-4*p[84]))/4-4*p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(224*p[35])/15+(8*p[37])/15+(8*p[39])/5-(117*p[40])/202+(4*p[51])/3+(296*p[52])/15+(tr5*(-315*p[31]+240*p[34]+2*p[36]+265*p[38]+5*p[50]+10*p[84]))/15+(8*p[85])/3},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(64*p[35])/15+tr5*(-6*p[31]+(13*p[38])/4)+(9*p[39])/5+(9*p[40])/404+(16*p[52])/5},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(-64*p[35])/15+tr5*(6*p[31]-(13*p[38])/4)-(9*p[39])/5-(9*p[40])/404-(16*p[52])/5},
{F[1,1,10]^2*F[2,1,1],(16*p[35])/5+(2*p[37])/15-p[39]/20-(171*p[40])/1616+p[51]/3+(62*p[52])/15+(tr5*(-1080*p[31]+780*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/240+(2*p[85])/3},
{F[2,1,1]^2,(tr5*(24137280*p[31]+527730*p[32]-4173060*p[34]-95856*p[36]-13394395*p[38]-177720*p[50]-1133660*p[84]))/81920+(213202920*p[33]-1733593088*p[35]-38725824*p[37]-73892812*p[39]+46150155*p[40]-71798880*p[51]-1524983648*p[52]-457998640*p[85])/8273920},
{F[2,1,2],(tr5*p[122])/4+p[123]},
{F[1,1,1]*F[2,1,2],p[6]/12-3*p[10]+p[12]/12-3*p[24]-3*p[26]-p[28]+2*p[30]-p[33]/2+(136*p[35])/27+(176*p[37])/45+(3*p[39])/4-(131*p[40])/808-5*p[51]-(22*p[52])/3+3*p[85]+2*p[93]-(2*p[125])/3+p[127]/3+p[129]-(2*p[131])/3-(2*p[133])/3+p[134]-(4*p[139])/3+p[143]+p[147]+(4*p[149])/3-(2*p[151])/3+p[153]/3+p[155]/3+(2*p[157])/3+p[159]/3+(7*p[161])/3+(tr5*(p[5]/12-3*p[9]+p[11]/12-3*p[23]-3*p[25]+p[27]+2*p[29]+(5*p[31])/3-p[32]/2-(160*p[34])/3+(68*p[36])/45-(299*p[38])/12-5*p[50]+3*p[84]+2*p[92]-(2*p[124])/3+p[126]/3+p[128]-(2*p[130])/3-(2*p[132])/3+p[137]-(4*p[138])/3-p[142]+p[146]+(4*p[148])/3-(2*p[150])/3+p[152]/3+p[154]/3-p[156]/3+p[158]/3+(7*p[160])/3-3*p[162]))/4-2*p[163]},
{F[1,1,1]^2*F[2,1,2],(tr5*(450652848*p[31]+10399938*p[32]-58698996*p[34]-2213168*p[36]-235562947*p[38]-4405400*p[50]-15648012*p[84]))/331776+(63023624280*p[33]-485503334912*p[35]-3*(4470599360*p[37]-4311852004*p[39]-4927759155*p[40]+8898908000*p[51]+137185429984*p[52]+31608984240*p[85]))/502640640},
{F[1,1,2]*F[2,1,2],(tr5*p[124])/4+p[125]},
{F[1,1,1]*F[1,1,2]*F[2,1,2],-3*p[33]-(764*p[35])/45+(tr5*(2292*p[31]-72*p[32]-1253*p[38]))/96-(917*p[39])/120-(195*p[40])/1616-(191*p[52])/15},
{F[1,1,2]^2*F[2,1,2],(176*p[35])/45+tr5*((-11*p[31])/2+(8*p[38])/3)+(2*p[39])/5-(51*p[40])/808+(44*p[52])/15},
{F[1,1,3]*F[2,1,2],3*p[33]+(7*p[39])/2+(189*p[40])/808+(29*p[51])/6+(29*p[52])/3-p[125]-(3*p[129])/2-2*p[131]-p[133]+p[134]+(tr5*(2*p[27]+30*p[31]+3*p[32]+(205*p[34])/2-(12*p[36])/5+(112*p[38])/3+(29*p[50])/6-p[124]-(3*p[128])/2-2*p[130]-p[132]+p[137]-2*p[142]-p[156]-p[162]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(tr5*(-115149840*p[31]+7365450*p[32]+30142140*p[34]-4368112*p[36]+96429745*p[38]-8738680*p[50]+19314180*p[84]))/1658880+(8926925400*p[33]+24810952192*p[35]+3*(-1764717248*p[37]+11565235684*p[39]+520302915*p[40]-3530426720*p[51]+7826394656*p[52]+7802928720*p[85]))/502640640},
{F[1,1,2]*F[1,1,3]*F[2,1,2],-3*p[33]+(352*p[35])/45+tr5*(-11*p[31]-(3*p[32])/4+(107*p[38])/24)-(27*p[39])/10-(291*p[40])/808+(88*p[52])/15},
{F[1,1,3]^2*F[2,1,2],(7*p[33])/2-(2824*p[35])/45-(8*p[37])/3+(1681*p[39])/480+(1731*p[40])/808-(5*p[51])/3-(3137*p[52])/60+(tr5*(353*p[31]+(7*p[32])/2-(313*p[34])/8-(8*p[36])/3-(17231*p[38])/96-(5*p[50])/3-6*p[84]))/4-6*p[85]},
{F[1,1,4]*F[2,1,2],p[6]/12+p[12]/12-3*p[24]-3*p[26]-p[28]+2*p[30]+3*p[33]+(136*p[35])/27+(176*p[37])/45+(29*p[39])/6+(179*p[40])/1616-(11*p[51])/2-(25*p[52])/3+3*p[85]+2*p[93]+p[125]/3+p[127]/3+(5*p[129])/2+p[131]/3+p[133]/3-(4*p[139])/3+p[143]+p[147]+(4*p[149])/3-(2*p[151])/3+p[153]/3+p[155]/3+(2*p[157])/3+p[159]/3+(7*p[161])/3+(tr5*(p[5]/12+p[11]/12-3*p[23]-3*p[25]-p[27]+2*p[29]-(85*p[31])/3+3*p[32]-(545*p[34])/6+(176*p[36])/45-(73*p[38])/3-(11*p[50])/2+3*p[84]+2*p[92]+p[124]/3+p[126]/3+(5*p[128])/2+p[130]/3+p[132]/3-(4*p[138])/3+p[142]+p[146]+(4*p[148])/3-(2*p[150])/3+p[152]/3+p[154]/3+(2*p[156])/3+p[158]/3+(7*p[160])/3-2*p[162]))/4-2*p[163]},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(tr5*(295332330*p[31]+9428970*p[32]-85289250*p[34]-2752936*p[36]-172221185*p[38]-5011060*p[50]-5676570*p[84]))/69120+(226295280*p[33]-1260084608*p[35]-3*(22023488*p[37]-43217752*p[39]-17753265*p[40]+40088480*p[51]+405996352*p[52]+45412560*p[85]))/414720},
{F[1,1,2]*F[1,1,4]*F[2,1,2],-3*p[33]-(196*p[35])/15+(tr5*(1764*p[31]-72*p[32]-997*p[38]))/96-(869*p[39])/120-(297*p[40])/1616-(49*p[52])/5},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(-9050207*p[33])/13824+(28446229*p[35])/9720+(tr5*(-6827094960*p[31]-271506210*p[32]+2569352820*p[34]+76760624*p[36]+4218752755*p[38]+124349720*p[50]+57562380*p[84]))/1658880+(31011292096*p[37]-67167508436*p[39]-24210572535*p[40]+50237286880*p[51]+506155320416*p[52]+23255201520*p[85])/167546880},
{F[1,1,4]^2*F[2,1,2],(tr5*(-426092160*p[31]-39606150*p[32]+290767980*p[34]+10162384*p[36]+299670425*p[38]+10255720*p[50]-28160460*p[84]))/1658880+(-48002653800*p[33]+91808657408*p[35]+3*(4105603136*p[37]-14085180028*p[39]-2882100105*p[40]+4143310880*p[51]+38614866208*p[52]-11376825840*p[85]))/502640640},
{F[1,1,5]*F[2,1,2],(tr5*p[126])/4+p[127]},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(1133*p[33])/96+(9472*p[35])/135+(427*p[37])/45-(12209*p[39])/2880-(75515*p[40])/25856+(427*p[51])/18+(8707*p[52])/90+(tr5*(-1136640*p[31]+33990*p[32]+953040*p[34]+27328*p[36]+962975*p[38]+68320*p[50]-48000*p[84]))/11520-(50*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[2,1,2],(17*tr5*(12*p[34]+7*p[38]))/128+(17*(7*p[39]+8*p[52]))/160},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(1133*p[33])/96+(9472*p[35])/135+(427*p[37])/45-(10571*p[39])/2880-(75515*p[40])/25856+(427*p[51])/18+(17531*p[52])/180+(tr5*(-1136640*p[31]+33990*p[32]+967080*p[34]+27328*p[36]+971165*p[38]+68320*p[50]-48000*p[84]))/11520-(50*p[85])/3},
{F[1,1,6]*F[2,1,2],-3*p[33]-(7*p[39])/2-(189*p[40])/808-(29*p[51])/6-(29*p[52])/3+(3*p[129])/2+p[131]+p[133]-p[134]+(tr5*(-2*p[27]-30*p[31]-3*p[32]-(205*p[34])/2+(12*p[36])/5-(112*p[38])/3-(29*p[50])/6+(3*p[128])/2+p[130]+p[132]-p[137]+2*p[142]+p[156]+p[162]))/4},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(31*p[33])/24+(1982*p[35])/135-(43*p[37])/45+(61*p[39])/36-(1877*p[40])/3232+(5*p[51])/18+(373*p[52])/18+(tr5*(-29730*p[31]+465*p[32]+4*(6555*p[34]-86*p[36]+6680*p[38]+25*p[50]+240*p[84])))/1440+(8*p[85])/3},
{F[1,1,2]*F[1,1,6]*F[2,1,2],3*p[33]-(176*p[35])/15+(3*tr5*(44*p[31]+2*p[32]-19*p[38]))/8+(23*p[39])/10+(171*p[40])/404-(44*p[52])/5},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-109*p[33])/96+(5087*p[35])/270+(109*p[37])/180-(463*p[39])/576-(8767*p[40])/12928-(35*p[51])/72+(136*p[52])/9+(tr5*(-305220*p[31]-3270*p[32]+21180*p[34]+1744*p[36]+150005*p[38]-1400*p[50]+5760*p[84]))/11520+2*p[85]},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-5*p[33])/96+(5383*p[35])/270-(139*p[37])/180+(1913*p[39])/2880-(9959*p[40])/12928+(101*p[51])/72+(2381*p[52])/90+(tr5*(-322980*p[31]-150*p[32]+248460*p[34]-2224*p[36]+268585*p[38]+4040*p[50]+7680*p[84]))/11520+(8*p[85])/3},
{F[1,1,5]*F[1,1,6]*F[2,1,2],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[1,1,6]^2*F[2,1,2],(-13*p[33])/8+(286*p[35])/45+p[37]/3-(299*p[39])/240-(741*p[40])/3232+(tr5*(-1716*p[31]-78*p[32]+780*p[34]+16*p[36]+1105*p[38]+72*p[50]))/192+(3*p[51])/2+(104*p[52])/15},
{F[1,1,7]*F[2,1,2],(tr5*p[128])/4+p[129]},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(7*p[33])/6+(536*p[35])/135+(4*p[37])/9+(499*p[39])/360-(25*p[40])/101+(4*p[51])/9+(487*p[52])/45+(tr5*(-1608*p[31]+84*p[32]+4236*p[34]+32*p[36]+2827*p[38]+32*p[50]+120*p[84]))/288+(5*p[85])/3},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(4*p[33])/3-(4592*p[35])/135-(16*p[37])/9-(431*p[39])/720+(989*p[40])/808-(28*p[51])/9-(3233*p[52])/90+tr5*((287*p[31])/6+p[32]/3-(937*p[34])/48-(4*p[36])/9-(18191*p[38])/576-(7*p[50])/9-p[84])-4*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(11*p[33])/6-(352*p[35])/27-(4*p[37])/9+(251*p[39])/144+(589*p[40])/1616-(10*p[51])/9-(115*p[52])/18+(tr5*(10560*p[31]+264*p[32]+3660*p[34]-64*p[36]-2969*p[38]-160*p[50]-48*p[84]))/576-p[85]/3},
{F[1,1,5]*F[1,1,7]*F[2,1,2],tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-2*p[33])/3+(2296*p[35])/135+(8*p[37])/9+(533*p[39])/360-(989*p[40])/1616+(14*p[51])/9+(869*p[52])/45+(tr5*(-6888*p[31]-48*p[32]+3540*p[34]+64*p[36]+4973*p[38]+112*p[50]+144*p[84]))/288+2*p[85]},
{F[1,1,7]^2*F[2,1,2],p[33]/3-(1148*p[35])/135-(4*p[37])/9-(149*p[39])/180+(989*p[40])/3232-(7*p[51])/9-(439*p[52])/45+(tr5*(1722*p[31]+12*p[32]-912*p[34]-16*p[36]-1259*p[38]-28*p[50]-36*p[84]))/144-p[85]},
{F[1,1,8]*F[2,1,2],(tr5*p[130])/4+p[131]},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(-327329*p[33])/13824+(797237*p[35])/4860+(tr5*(-76534752*p[31]-1963974*p[32]-53671092*p[34]-964016*p[36]+11302745*p[38]-1586648*p[50]+5838804*p[84]))/331776+(-389462464*p[37]+255746948*p[39]+22547151*p[40]-641005792*p[51]+1231589152*p[52]+2358876816*p[85])/33509376},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(-176*p[35])/45+tr5*((11*p[31])/2-(8*p[38])/3)-(2*p[39])/5+(51*p[40])/808-(44*p[52])/15},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(-733603*p[33])/2304+(555257*p[35])/405+(353899*p[37])/4320-(14097869*p[39])/69120-(41640323*p[40])/620544+(203887*p[51])/1728+(11677363*p[52])/8640+(tr5*(-533046720*p[31]-22008090*p[32]+167595060*p[34]+5662384*p[36]+312868295*p[38]+8155480*p[50]+3389580*p[84]))/276480+(6277*p[85])/128},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(-329201*p[33])/13824+(888803*p[35])/4860-(285559*p[37])/25920+(499837*p[39])/82944+(270647*p[40])/3723264-(210283*p[51])/10368+(500581*p[52])/10368+(tr5*(-426625440*p[31]-9876030*p[32]-276451140*p[34]-4568944*p[36]+72580525*p[38]-8411320*p[50]+30023460*p[84]))/1658880+(18533*p[85])/256},
{F[1,1,5]*F[1,1,8]*F[2,1,2],tr5*((-3*p[34])/8-(7*p[38])/32)+(-7*p[39]-8*p[52])/40},
{F[1,1,6]*F[1,1,8]*F[2,1,2],p[33]/24-(1966*p[35])/135-(5*p[37])/9-(5*p[39])/144+(1693*p[40])/3232-(13*p[51])/18-(130*p[52])/9+(tr5*(11796*p[31]+6*p[32]-3804*p[34]-80*p[36]-7285*p[38]-104*p[50]-288*p[84]))/576-2*p[85]},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-2*p[33])/3+(2296*p[35])/135+(8*p[37])/9+(109*p[39])/180-(989*p[40])/1616+(14*p[51])/9+(824*p[52])/45+(tr5*(-3444*p[31]-24*p[32]+1500*p[34]+32*p[36]+2329*p[38]+56*p[50]+72*p[84]))/144+2*p[85]},
{F[1,1,8]^2*F[2,1,2],(733291*p[33])/4608-(1095253*p[35])/1620+(tr5*(525721440*p[31]+21998730*p[32]-166663380*p[34]-5620528*p[36]-309101855*p[38]-8096920*p[50]-3251340*p[84]))/552960+(-2270693312*p[37]+5660468644*p[39]+1857055095*p[40]-3271155680*p[51]-37296462304*p[52]-1313541360*p[85])/55848960},
{F[1,1,9]*F[2,1,2],(tr5*p[132])/4+p[133]},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(-7*p[33])/24+(1084*p[35])/135+(31*p[37])/45+(407*p[39])/90-(5*p[40])/1616+(31*p[51])/18+(883*p[52])/90+tr5*((-271*p[31])/24-(7*p[32])/96+(5115*p[34]+124*p[36]+6995*p[38]+310*p[50]+60*p[84])/720)+p[85]/3},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(176*p[35])/45+tr5*((-11*p[31])/2+(8*p[38])/3)+(2*p[39])/5-(51*p[40])/808+(44*p[52])/15},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(13*p[33])/32-(847*p[35])/90-(13*p[37])/60-(203*p[39])/192+(2373*p[40])/12928+(tr5*(50820*p[31]+390*p[32]-8580*p[34]-208*p[36]-28735*p[38]-520*p[50]))/3840-(13*p[51])/24-(33*p[52])/4},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(11*p[33])/96+(683*p[35])/270+(17*p[37])/36+(11131*p[39])/2880+(1517*p[40])/12928+(85*p[51])/72+(809*p[52])/180+(tr5*(-8196*p[31]+66*p[32]+11220*p[34]+272*p[36]+11287*p[38]+680*p[50]+192*p[84]))/2304+p[85]/3},
{F[1,1,6]*F[1,1,9]*F[2,1,2],-p[33]/8+(22*p[35])/45+p[37]/15+(19*p[39])/240-(57*p[40])/3232+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/960+p[51]/6+(11*p[52])/15},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(176*p[35])/45+tr5*((-11*p[31])/2+(8*p[38])/3)+(2*p[39])/5-(51*p[40])/808+(44*p[52])/15},
{F[1,1,9]^2*F[2,1,2],(-88*p[35])/45+tr5*((11*p[31])/4-(4*p[38])/3)-p[39]/5+(51*p[40])/1616-(22*p[52])/15},
{F[1,1,10]*F[2,1,2],p[134]+(tr5*(2*p[27]+30*p[31]+30*p[34]-(12*p[36])/5+p[137]-2*p[142]-p[156]-p[162]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-5*p[33])/6+(2384*p[35])/135+(68*p[37])/45-(73*p[39])/180-(1405*p[40])/1616+(22*p[51])/9+(922*p[52])/45+(tr5*(-17880*p[31]-150*p[32]+9780*p[34]+272*p[36]+12835*p[38]+440*p[50]+360*p[84]))/720+2*p[85]},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-29*p[33])/48+(2263*p[35])/135+(25*p[37])/18+(1319*p[39])/1440-(3899*p[40])/6464+(77*p[51])/36+(1651*p[52])/90+(tr5*(-27156*p[31]-174*p[32]+12468*p[34]+400*p[36]+18755*p[38]+616*p[50]+576*p[84]))/1152+2*p[85]},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-9*p[33])/16+31*p[35]+(73*p[37])/30-(7*p[39])/160-(8721*p[40])/6464+(41*p[51])/12+(337*p[52])/10+tr5*((-1395*p[31])/32-(9*p[32])/64+(627*p[34])/32+(73*p[36])/120+(3773*p[38])/128+(41*p[50])/48+p[84])+4*p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(25*p[33])/24-(2494*p[35])/135-(73*p[37])/45-(859*p[39])/720+(2149*p[40])/3232-(49*p[51])/18-(941*p[52])/45+(tr5*(74820*p[31]+750*p[32]-38100*p[34]-1168*p[36]-53555*p[38]-1960*p[50]-1440*p[84]))/2880-2*p[85]},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(5*p[33])/8-(22*p[35])/9-p[37]/3-(19*p[39])/48+(285*p[40])/3232+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/192-(5*p[51])/6-(11*p[52])/3},
{F[1,1,9]*F[1,1,10]*F[2,1,2],p[33]/8-(22*p[35])/45-p[37]/15-(19*p[39])/240+(57*p[40])/3232+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/960-p[51]/6-(11*p[52])/15},
{F[1,1,10]^2*F[2,1,2],(-7*p[33])/12+(256*p[35])/27+(38*p[37])/45+(229*p[39])/360-(1103*p[40])/3232+(13*p[51])/9+(487*p[52])/45+(tr5*((-160*p[31])/3-(7*p[32])/12+(167*p[34])/6+(38*p[36])/45+(2773*p[38])/72+(13*p[50])/9+p[84]))/4+p[85]},
{F[2,1,2]^2,(-206693*p[33])/2304+(2648521*p[35])/6480+(64513*p[37])/2160-(4673023*p[39])/69120-(6567539*p[40])/310272+(44785*p[51])/864+(3737561*p[52])/8640+(tr5*(-158911260*p[31]-6200790*p[32]+65342400*p[34]+2064416*p[36]+99978685*p[38]+3582800*p[50]+953640*p[84]))/276480+(883*p[85])/64},
{F[2,1,3],(tr5*p[135])/4+p[136]},
{F[1,1,1]*F[2,1,3],(-9*tr5*p[7])/8-(9*p[8])/2},
{F[1,1,2]*F[2,1,3],-p[6]/3+8*p[8]+(11*p[22])/24+p[24]/2+3*p[26]-32*p[28]-(65*p[33])/6+(2452*p[35])/27+38*p[37]+(121*p[39])/36-(3245*p[40])/3232+(197*p[51])/6+(118*p[52])/9+(13*p[85])/9+8*p[99]+(2*p[125])/3+(2*p[127])/3-(47*p[129])/6-(17*p[133])/3+(95*p[134])/6+(95*p[143])/3-(11*p[149])/3-(11*p[153])/3-(8*p[157])/3-p[159]/3-(11*p[161])/6+(tr5*(-24*p[5]+576*p[7]+33*p[21]+36*p[23]+216*p[25]-24*p[27]-2580*p[31]-780*p[32]+4500*p[34]+3546*p[38]+2364*p[50]+104*p[84]+576*p[98]+48*p[124]+48*p[126]-564*p[128]-408*p[132]+1140*p[137]-264*p[148]-264*p[152]-1332*p[156]-24*p[158]-132*p[160]+24*p[162]))/288+(97*p[163])/6},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-131*p[33])/8+(1082*p[35])/9+(92*p[37])/15-(533*p[39])/80-(7143*p[40])/1616+(40*p[51])/3+(583*p[52])/5+(tr5*(-162300*p[31]-3930*p[32]+47580*p[34]+1472*p[36]+96345*p[38]+3200*p[50]+3600*p[84]))/960+15*p[85]},
{F[1,1,2]^2*F[2,1,3],(3299*p[33])/576+(7681*p[35])/81+(1222*p[37])/135-(83675*p[39])/3456-(882653*p[40])/155136+(787*p[51])/27+(14677*p[52])/108+(tr5*(-9217200*p[31]+98970*p[32]+8395200*p[34]+156416*p[36]+7800745*p[38]+503680*p[50]-424320*p[84]))/69120-(221*p[85])/9},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(-521*p[35])/15-(6*p[37])/5-(127*p[39])/240+(1467*p[40])/808-3*p[51]-(487*p[52])/10+(tr5*((1563*p[31])/8-(1359*p[34])/8-(6*p[36])/5-(8207*p[38])/48-3*p[50]-6*p[84]))/4-6*p[85]},
{F[1,1,4]*F[2,1,3],-p[6]/3+(13*p[8])/2+(11*p[22])/24+p[24]/2+3*p[26]-32*p[28]-(65*p[33])/6+(2452*p[35])/27+38*p[37]+(121*p[39])/36-(3245*p[40])/3232+(197*p[51])/6+(118*p[52])/9+(13*p[85])/9+8*p[99]+(2*p[125])/3+(2*p[127])/3-(47*p[129])/6-(17*p[133])/3+(95*p[134])/6+(95*p[143])/3-(11*p[149])/3-(11*p[153])/3-(8*p[157])/3-p[159]/3-(11*p[161])/6+(tr5*(-24*p[5]+468*p[7]+33*p[21]+36*p[23]+216*p[25]-24*p[27]-2580*p[31]-780*p[32]+4500*p[34]+3546*p[38]+2364*p[50]+104*p[84]+576*p[98]+48*p[124]+48*p[126]-564*p[128]-408*p[132]+1140*p[137]-264*p[148]-264*p[152]-1332*p[156]-24*p[158]-132*p[160]+24*p[162]))/288+(97*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-131*p[33])/8+(1082*p[35])/9+(92*p[37])/15-(533*p[39])/80-(7143*p[40])/1616+(40*p[51])/3+(583*p[52])/5+(tr5*(-162300*p[31]-3930*p[32]+47580*p[34]+1472*p[36]+96345*p[38]+3200*p[50]+3600*p[84]))/960+15*p[85]},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(679*p[33])/96+(10723*p[35])/135+(2233*p[37])/270-(37889*p[39])/1728-(127647*p[40])/25856+(859*p[51])/36+(3083*p[52])/27+(tr5*(-3860280*p[31]+61110*p[32]+3538920*p[34]+71456*p[36]+3263515*p[38]+206160*p[50]-193440*p[84]))/34560-(403*p[85])/18},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(-521*p[35])/15-(6*p[37])/5-(127*p[39])/240+(1467*p[40])/808-3*p[51]-(487*p[52])/10+(tr5*((1563*p[31])/8-(1359*p[34])/8-(6*p[36])/5-(8207*p[38])/48-3*p[50]-6*p[84]))/4-6*p[85]},
{F[1,1,4]^2*F[2,1,3],(6775*p[33])/576+(3364*p[35])/405-(1747*p[37])/270+(63721*p[39])/3456+(199763*p[40])/155136+(197*p[51])/108+(1495*p[52])/108+(tr5*(-807360*p[31]+203250*p[32]+986640*p[34]-111808*p[36]+1155805*p[38]+31520*p[50]+37440*p[84]))/69120+(13*p[85])/6},
{F[1,1,5]*F[2,1,3],(3*tr5*p[7])/4+3*p[8]},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(-251*p[33])/12-(68366*p[35])/405-(7661*p[37])/405+(102523*p[39])/6480+(79495*p[40])/9696-(965*p[51])/18-(199001*p[52])/810+(tr5*(6152940*p[31]-135540*p[32]-5787120*p[34]-122576*p[36]-5469505*p[38]-347400*p[50]+194160*p[84]))/25920+(809*p[85])/27},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(-253*p[33])/24-(14446*p[35])/81-(12317*p[37])/405+(127103*p[39])/3240+(209033*p[40])/19392-(1013*p[51])/18-(207437*p[52])/810+(tr5*(3250350*p[31]-34155*p[32]-2972760*p[34]-98536*p[36]-2777015*p[38]-182340*p[50]+115800*p[84]))/12960+(965*p[85])/27},
{F[1,1,5]^2*F[2,1,3],p[33]/48+(748*p[35])/45+(392*p[37])/135-(17831*p[39])/4320-(13655*p[40])/12928+(44*p[51])/9+(3103*p[52])/135+tr5*((-187*p[31])/8+p[32]/192+(355*p[34])/18+(98*p[36])/135+(65941*p[38])/3456+(11*p[50])/9-(13*p[84])/18)-(26*p[85])/9},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-41*p[33])/16+(1027*p[35])/45+(113*p[37])/30-(1957*p[39])/480-(7305*p[40])/6464+(113*p[51])/12+(907*p[52])/30+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/1920-8*p[85]},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-41*p[33])/16+(1027*p[35])/45+(113*p[37])/30-(1957*p[39])/480-(7305*p[40])/6464+(113*p[51])/12+(907*p[52])/30+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/1920-8*p[85]},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(15*p[33])/2-(1088*p[35])/15-(28*p[37])/5+(99*p[39])/20+(4815*p[40])/1616-14*p[51]-(426*p[52])/5+(tr5*(408*p[31]+(15*p[32])/2-231*p[34]-(28*p[36])/5-(1173*p[38])/4-14*p[50]+3*p[84]))/4+3*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(15*p[33])/2-(1088*p[35])/15-(28*p[37])/5+(99*p[39])/20+(4815*p[40])/1616-14*p[51]-(426*p[52])/5+(tr5*(408*p[31]+(15*p[32])/2-231*p[34]-(28*p[36])/5-(1173*p[38])/4-14*p[50]+3*p[84]))/4+3*p[85]},
{F[1,1,8]*F[2,1,3],(9*tr5*p[7])/8+(9*p[8])/2},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(5*p[33])/8+(8717*p[35])/45+(353*p[37])/30-(1123*p[39])/48-(104433*p[40])/12928+(353*p[51])/12+210*p[52]+(tr5*(-261510*p[31]+150*p[32]+116490*p[34]+2824*p[36]+170785*p[38]+7060*p[50]-1960*p[84]))/960-(49*p[85])/6},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(5*p[33])/8+(8717*p[35])/45+(353*p[37])/30-(1123*p[39])/48-(104433*p[40])/12928+(353*p[51])/12+210*p[52]+(tr5*(-261510*p[31]+150*p[32]+116490*p[34]+2824*p[36]+170785*p[38]+7060*p[50]-1960*p[84]))/960-(49*p[85])/6},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(3007*p[33])/96+(14167*p[35])/405+(16043*p[37])/810-(2352107*p[39])/25920-(779341*p[40])/77568+(1555*p[51])/36+(97711*p[52])/810+(tr5*(-5100120*p[31]+811890*p[32]+18350520*p[34]+513376*p[36]+8591525*p[38]+1119600*p[50]-1055040*p[84]))/103680-(1099*p[85])/27},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(1003*p[33])/32+(20899*p[35])/405+(3679*p[37])/162-(2459093*p[39])/25920-(861271*p[40])/77568+(577*p[51])/12+(116329*p[52])/810+(tr5*(-1504728*p[31]+162486*p[32]+4079064*p[34]+117728*p[36]+2113951*p[38]+249264*p[50]-225984*p[84]))/20736-(1177*p[85])/27},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(-5*p[33])/48-(748*p[35])/9-(392*p[37])/27+(17831*p[39])/864+(68275*p[40])/12928-(220*p[51])/9-(3103*p[52])/27+(tr5*(403920*p[31]-90*p[32]-340800*p[34]-12544*p[36]-329705*p[38]-21120*p[50]+12480*p[84]))/3456+(130*p[85])/9},
{F[1,1,9]^2*F[2,1,3],p[33]/16+(748*p[35])/15+(392*p[37])/45-(17831*p[39])/1440-(40965*p[40])/12928+(44*p[51])/3+(3103*p[52])/45+tr5*((-561*p[31])/8+p[32]/64+(355*p[34])/6+(98*p[36])/45+(65941*p[38])/1152+(11*p[50])/3-(13*p[84])/6)-(26*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(77*p[33])/8-(1846*p[35])/45-(31*p[37])/5+(4681*p[39])/240+(11487*p[40])/3232-(31*p[51])/2-(991*p[52])/15+(tr5*((923*p[31])/4+(77*p[32])/8-(1059*p[34])/4-(31*p[36])/5-(10163*p[38])/48-(31*p[50])/2+8*p[84]))/4+8*p[85]},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(77*p[33])/8-(1846*p[35])/45-(31*p[37])/5+(4681*p[39])/240+(11487*p[40])/3232-(31*p[51])/2-(991*p[52])/15+(tr5*((923*p[31])/4+(77*p[32])/8-(1059*p[34])/4-(31*p[36])/5-(10163*p[38])/48-(31*p[50])/2+8*p[84]))/4+8*p[85]},
{F[2,1,3]^2,(501*p[33])/128+(1361*p[35])/90-(47*p[37])/45+(47629*p[39])/11520-(22809*p[40])/103424+(9*p[51])/2+(7903*p[52])/360+tr5*((-1361*p[31])/64+(501*p[32])/512+(955*p[34])/48-(47*p[36])/180+(186553*p[38])/9216+(9*p[50])/8-(13*p[84])/48)-(13*p[85])/12},
{F[2,1,4],-p[47]+(tr5*(-p[46]-p[61]))/4-p[62]},
{F[1,1,1]*F[2,1,4],p[6]/4+(tr5*(p[5]-12*p[38]))/16-3*p[39]-(81*p[40])/404},
{F[1,1,1]^2*F[2,1,4],(3*tr5*p[38])/8+(3*p[39])/2+(81*p[40])/808},
{F[1,1,2]*F[2,1,4],(-5*p[6])/6-p[8]/2+(5*p[22])/24+p[24]/2+p[26]-(38*p[28])/3-2*p[33]+(940*p[35])/27+(74*p[37])/5+(116*p[39])/9+(1459*p[40])/3232+(40*p[51])/3+(37*p[52])/9+(13*p[85])/9+4*p[99]+(5*p[125])/3+(5*p[127])/3-3*p[129]-2*p[133]+(37*p[134])/6+(37*p[143])/3-(5*p[149])/3-(5*p[153])/3-(5*p[157])/3-p[159]/3-(5*p[161])/6+(tr5*(-60*p[5]-36*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-780*p[31]-144*p[32]+1440*p[34]+1964*p[38]+960*p[50]+104*p[84]+288*p[98]+120*p[124]+120*p[126]-216*p[128]-144*p[132]+444*p[137]-120*p[148]-120*p[152]-564*p[156]-24*p[158]-60*p[160]+24*p[162]))/288+(13*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-203*p[33])/24+(5426*p[35])/135+(92*p[37])/45-(6823*p[39])/720-(3169*p[40])/1616+(40*p[51])/9+(1753*p[52])/45+(tr5*(-162780*p[31]-6090*p[32]+47580*p[34]+1472*p[36]+91345*p[38]+3200*p[50]+3600*p[84]))/2880+5*p[85]},
{F[1,1,2]^2*F[2,1,4],(4003*p[33])/576+(131959*p[35])/405+(4886*p[37])/135-(785543*p[39])/17280-(2544469*p[40])/155136+(2171*p[51])/27+(226939*p[52])/540+(tr5*(-31670160*p[31]+120090*p[32]+22795200*p[34]+625408*p[36]+24631625*p[38]+1389440*p[50]-808320*p[84]))/69120-(421*p[85])/9},
{F[1,1,3]*F[2,1,4],-(tr5*p[5])/16-p[6]/4},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(16*p[35])/15+(tr5*(-12*p[31]+p[38]))/8-(23*p[39])/10-(18*p[40])/101+(4*p[52])/5},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(-317*p[35])/45-(2*p[37])/5+(99*p[39])/16+(1497*p[40])/1616-p[51]-(77*p[52])/6+(tr5*((317*p[31])/8-(453*p[34])/8-(2*p[36])/5-(1859*p[38])/48-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,3]^2*F[2,1,4],(tr5*p[38])/6+(2*p[39])/3+(9*p[40])/202},
{F[1,1,4]*F[2,1,4],-(tr5*p[5])/16-p[6]/4},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(16*p[35])/15+(tr5*(-12*p[31]+p[38]))/8-(23*p[39])/10-(18*p[40])/101+(4*p[52])/5},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(110*p[33])/9+(73541*p[35])/405+(5731*p[37])/270-(44407*p[39])/2160-(354863*p[40])/38784+(5419*p[51])/108+(66659*p[52])/270+(tr5*(-2206230*p[31]+26400*p[32]+1793310*p[34]+45848*p[36]+1822045*p[38]+108380*p[50]-56160*p[84]))/8640-26*p[85]},
{F[1,1,3]*F[1,1,4]*F[2,1,4],(-16*p[35])/15+tr5*((3*p[31])/2-p[38]/8)+(23*p[39])/10+(18*p[40])/101-(4*p[52])/5},
{F[1,1,4]^2*F[2,1,4],(-16*p[35])/15+(tr5*(3*p[31]-p[38]))/2+(4*p[39])/5+(63*p[40])/808-(4*p[52])/5},
{F[1,1,5]*F[2,1,4],(-13*p[6])/12-p[8]/2+(5*p[22])/24+p[24]/2+p[26]-(38*p[28])/3-2*p[33]+(940*p[35])/27+(74*p[37])/5+(116*p[39])/9+(1459*p[40])/3232+(40*p[51])/3+(37*p[52])/9+(13*p[85])/9+4*p[99]+(5*p[125])/3+(5*p[127])/3-3*p[129]-2*p[133]+(37*p[134])/6+(37*p[143])/3-(5*p[149])/3-(5*p[153])/3-(5*p[157])/3-p[159]/3-(5*p[161])/6+(tr5*(-78*p[5]-36*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-780*p[31]-144*p[32]+1440*p[34]+1964*p[38]+960*p[50]+104*p[84]+288*p[98]+120*p[124]+120*p[126]-216*p[128]-144*p[132]+444*p[137]-120*p[148]-120*p[152]-564*p[156]-24*p[158]-60*p[160]+24*p[162]))/288+(13*p[163])/2},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-203*p[33])/24+(5282*p[35])/135+(92*p[37])/45-(9487*p[39])/720-(3529*p[40])/1616+(40*p[51])/9+(1717*p[52])/45+(tr5*(-158460*p[31]-6090*p[32]+47580*p[34]+1472*p[36]+86665*p[38]+3200*p[50]+3600*p[84]))/2880+5*p[85]},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(-8665*p[33])/288-(832*p[35])/15-(751*p[37])/405-(36665*p[39])/5184+(1315*p[40])/768-(1061*p[51])/54-(7006*p[52])/81+(tr5*(8087040*p[31]-779850*p[32]-8727360*p[34]-48064*p[36]-8030045*p[38]-509280*p[50]+117600*p[84]))/103680+(245*p[85])/54},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(-221*p[35])/45-(2*p[37])/5+(1661*p[39])/240+(1497*p[40])/1616-p[51]-(337*p[52])/30+(tr5*((221*p[31])/8-(453*p[34])/8-(2*p[36])/5-(1555*p[38])/48-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(110*p[33])/9+(73109*p[35])/405+(5731*p[37])/270-(35119*p[39])/2160-(342767*p[40])/38784+(5419*p[51])/108+(66443*p[52])/270+(tr5*(-2193270*p[31]+26400*p[32]+1793310*p[34]+45848*p[36]+1825285*p[38]+108380*p[50]-56160*p[84]))/8640-26*p[85]},
{F[1,1,5]^2*F[2,1,4],(-893*p[33])/24-(148294*p[35])/405-(14527*p[37])/405+(23537*p[39])/648+(336049*p[40])/19392-(1735*p[51])/18-(78977*p[52])/162+(tr5*(6673230*p[31]-120555*p[32]-5173320*p[34]-116216*p[36]-5410705*p[38]-312300*p[50]+159240*p[84]))/12960+(1327*p[85])/27},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(-16*p[35])/15+tr5*((3*p[31])/2-(7*p[38])/8)-(7*p[39])/10-(9*p[40])/404-(4*p[52])/5},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(37*p[33])/24+(3059*p[35])/45+(353*p[37])/90-(641*p[39])/144-(32931*p[40])/12928+(353*p[51])/36+(653*p[52])/9+(tr5*(-275310*p[31]+1110*p[32]+116490*p[34]+2824*p[36]+179635*p[38]+7060*p[50]-1960*p[84]))/2880-(49*p[85])/18},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(16*p[35])/15+tr5*((-3*p[31])/2+(7*p[38])/8)+(7*p[39])/10+(9*p[40])/404+(4*p[52])/5},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(37*p[33])/24+(3107*p[35])/45+(353*p[37])/90-(2701*p[39])/720-(32643*p[40])/12928+(353*p[51])/36+(3301*p[52])/45+(tr5*(-279630*p[31]+1110*p[32]+116490*p[34]+2824*p[36]+182155*p[38]+7060*p[50]-1960*p[84]))/2880-(49*p[85])/18},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(29*p[33])/16-(32569*p[35])/405-(2447*p[37])/810-(46939*p[39])/2592+(30877*p[40])/19392-(599*p[51])/36-(7924*p[52])/81+(tr5*(5862420*p[31]+23490*p[32]-3646380*p[34]-39152*p[36]-4672135*p[38]-215640*p[50]-12480*p[84]))/51840-(26*p[85])/27},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(16*p[35])/15+tr5*((-3*p[31])/2+(11*p[38])/24)-(29*p[39])/30-(9*p[40])/101+(4*p[52])/5},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(16*p[35])/15+tr5*((-3*p[31])/2+(7*p[38])/8)+(7*p[39])/10+(9*p[40])/404+(4*p[52])/5},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(29*p[33])/16-(31273*p[35])/405-(2447*p[37])/810-(229079*p[39])/12960+(30013*p[40])/19392-(599*p[51])/36-(38648*p[52])/405+(tr5*(5629140*p[31]+23490*p[32]-3646380*p[34]-39152*p[36]-4557655*p[38]-215640*p[50]-12480*p[84]))/51840-(26*p[85])/27},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(16*p[35])/15+tr5*((-3*p[31])/2+(7*p[38])/8)+(7*p[39])/10+(9*p[40])/404+(4*p[52])/5},
{F[1,1,9]^2*F[2,1,4],(-5*tr5*p[38])/24-(5*p[39])/6-(45*p[40])/808},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(39*p[33])/8-(326*p[35])/15-(31*p[37])/15+(1451*p[39])/240+(4329*p[40])/3232-(31*p[51])/6-(421*p[52])/15+(tr5*(29340*p[31]+1170*p[32]-21180*p[34]-496*p[36]-22125*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,3]*F[1,1,10]*F[2,1,4],(-32*p[35])/15+tr5*(3*p[31]-(4*p[38])/3)+(4*p[39])/15+(27*p[40])/404-(8*p[52])/5},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(39*p[33])/8-(358*p[35])/15-(31*p[37])/15+(101*p[39])/16+(45*p[40])/32-(31*p[51])/6-(89*p[52])/3+(tr5*(32220*p[31]+1170*p[32]-21180*p[34]-496*p[36]-23405*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,9]*F[1,1,10]*F[2,1,4],(-32*p[35])/15+tr5*(3*p[31]-(4*p[38])/3)+(4*p[39])/15+(27*p[40])/404-(8*p[52])/5},
{F[1,1,10]^2*F[2,1,4],(16*p[35])/15+(tr5*(-9*p[31]+4*p[38]))/6-(2*p[39])/15-(27*p[40])/808+(4*p[52])/5},
{F[2,1,4]^2,(653*p[33])/128+(6941*p[35])/90+(23*p[37])/3-(31817*p[39])/3840-(379617*p[40])/103424+(115*p[51])/6+(12001*p[52])/120+(tr5*(-333168*p[31]+3918*p[32]+242880*p[34]+5888*p[36]+262459*p[38]+14720*p[50]-7488*p[84]))/3072-(39*p[85])/4},
{F[2,1,5],-p[47]-p[64]+(tr5*(-p[46]-p[63]-p[76]))/4-p[77]},
{F[1,1,1]*F[2,1,5],(-81*p[40])/404+p[139]+(tr5*(p[138]+p[156]))/4+p[157]},
{F[1,1,1]^2*F[2,1,5],(-9*tr5*(p[31]+p[34]))/4+(8*p[35])/5},
{F[1,1,2]*F[2,1,5],-2*p[28]+(16*p[35])/3+(12*p[37])/5-(153*p[40])/808+p[134]+(tr5*p[137])/4+2*p[143]+p[157]+p[163]},
{F[1,1,2]^2*F[2,1,5],tr5*(6*p[31]-(19*p[38])/6)-(2*(32*p[35]+11*p[39]+24*p[52]))/15},
{F[1,1,3]*F[2,1,5],p[6]/8+(9*p[8])/4+p[12]/8+(9*p[14])/4-p[28]-(7*p[33])/4+(4*p[35])/3+(6*p[37])/5-(3*p[39])/8-(477*p[40])/404+p[51]/3+p[52]-p[125]+p[127]/2-p[129]/2-p[133]/2+p[134]/2+3*p[139]+p[143]+p[151]/2-p[153]/2-p[155]+(tr5*(3*p[5]+54*p[7]+3*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+12*p[126]-12*p[128]-12*p[132]+12*p[137]+72*p[138]+12*p[150]-12*p[152]-24*p[154]+60*p[156]))/96+3*p[157]+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(11*p[33])/2-(640*p[35])/9-(56*p[37])/15+(91*p[39])/60+(555*p[40])/202-(22*p[51])/3-(1174*p[52])/15+tr5*(100*p[31]+(11*p[32])/8-(187*p[34])/4-(14*p[36])/15-(3269*p[38])/48-(11*p[50])/6-3*p[84])-12*p[85]},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(9*p[33])/2-(80*p[35])/3+(tr5*(300*p[31]+9*p[32]-146*p[38]))/8-3*p[39]+(333*p[40])/808-20*p[52]},
{F[1,1,3]^2*F[2,1,5],(1133*p[33])/64+(1153*p[35])/9+(263*p[37])/15-(7577*p[39])/1920-(443697*p[40])/51712+(263*p[51])/6+(15061*p[52])/60+(tr5*((-5765*p[31])/8+(1133*p[32])/64+1162*p[34]+(263*p[36])/15+(335851*p[38])/384+(263*p[50])/6-(17*p[84])/2))/4-(17*p[85])/2},
{F[1,1,4]*F[2,1,5],2*p[28]-(16*p[35])/3-(12*p[37])/5+(153*p[40])/808-p[134]-(tr5*p[137])/4-2*p[143]-p[157]-p[163]},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(9*p[33])/4-(92*p[35])/15+(11*p[39])/5+(261*p[40])/808+(tr5*(138*p[31]+9*p[32]-2*(9*p[34]+32*p[38]+2*p[50])))/16-p[51]-(26*p[52])/5},
{F[1,1,5]*F[2,1,5],p[6]/8+(9*p[8])/4+p[12]/8+(9*p[14])/4-p[28]-(7*p[33])/4+(4*p[35])/3+(6*p[37])/5-(3*p[39])/8-(279*p[40])/202+p[51]/3+p[52]-p[125]+p[127]/2-p[129]/2-p[133]/2+p[134]/2+4*p[139]+p[143]+p[151]/2-p[153]/2-p[155]+(tr5*(3*p[5]+54*p[7]+3*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+12*p[126]-12*p[128]-12*p[132]+12*p[137]+96*p[138]+12*p[150]-12*p[152]-24*p[154]+84*p[156]))/96+4*p[157]+p[163]/2},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(11*p[33])/2-(640*p[35])/9-(56*p[37])/15+(91*p[39])/60+(555*p[40])/202-(22*p[51])/3-(1174*p[52])/15+tr5*(100*p[31]+(11*p[32])/8-(187*p[34])/4-(14*p[36])/15-(3269*p[38])/48-(11*p[50])/6-3*p[84])-12*p[85]},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(9*p[33])/2-(144*p[35])/5+tr5*((81*p[31])/2+(9*p[32])/8-(119*p[38])/6)-(56*p[39])/15+(333*p[40])/808-(108*p[52])/5},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(1133*p[33])/32+(10066*p[35])/45+(92*p[37])/3-(10217*p[39])/960-(311937*p[40])/25856+(230*p[51])/3+(10681*p[52])/30+(tr5*(-241584*p[31]+6798*p[32]+271104*p[34]+5888*p[36]+237211*p[38]+14720*p[50]-7488*p[84]))/768-39*p[85]},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(9*p[33])/4-(92*p[35])/15+(11*p[39])/5+(261*p[40])/808+(tr5*(138*p[31]+9*p[32]-2*(9*p[34]+32*p[38]+2*p[50])))/16-p[51]-(26*p[52])/5},
{F[1,1,5]^2*F[2,1,5],(1133*p[33])/64+(4391*p[35])/45+(391*p[37])/30-(2557*p[39])/384-(173481*p[40])/51712+(391*p[51])/12+(1223*p[52])/12+(tr5*(-1053840*p[31]+33990*p[32]+413760*p[34]+25024*p[36]+672095*p[38]+62560*p[50]-59520*p[84]))/7680-31*p[85]},
{F[1,1,3]*F[1,1,6]*F[2,1,5],4*p[35]-(109*p[39])/40-(513*p[40])/3232-3*p[51]-(22*p[52])/5+(tr5*(-180*p[31]-444*p[34]-145*p[38]-24*p[50]+16*p[84]))/32+2*p[85]},
{F[1,1,5]*F[1,1,6]*F[2,1,5],4*p[35]-(83*p[39])/24-(513*p[40])/3232-3*p[51]-6*p[52]+(tr5*(-540*p[31]-1620*p[34]-587*p[38]-72*p[50]+48*p[84]))/96+2*p[85]},
{F[1,1,6]^2*F[2,1,5],tr5*((3*p[34])/2+(19*p[38])/24)+(11*p[39])/30+(4*p[52])/5},
{F[1,1,7]*F[2,1,5],2*p[28]-(16*p[35])/3-(12*p[37])/5-(9*p[40])/808-p[134]+p[139]-2*p[143]+(tr5*(-p[137]+p[138]+p[156]))/4-p[163]},
{F[1,1,3]*F[1,1,7]*F[2,1,5],-p[33]+(788*p[35])/45+(8*p[37])/15+(97*p[39])/12-(1077*p[40])/3232+(10*p[51])/3+(95*p[52])/3+(tr5*(-5910*p[31]-60*p[32]+8340*p[34]+32*p[36]+7135*p[38]+200*p[50]+120*p[84]))/240+2*p[85]},
{F[1,1,5]*F[1,1,7]*F[2,1,5],-p[33]+(788*p[35])/45+(8*p[37])/15+(529*p[39])/60-(1077*p[40])/3232+(10*p[51])/3+(499*p[52])/15+(tr5*((-197*p[31])/2-p[32]+151*p[34]+(8*p[36])/15+(501*p[38])/4+(10*p[50])/3+2*p[84]))/4+2*p[85]},
{F[1,1,6]*F[1,1,7]*F[2,1,5],tr5*(-3*p[34]-(19*p[38])/12)-(11*p[39])/15-(8*p[52])/5},
{F[1,1,7]^2*F[2,1,5],tr5*(6*p[34]+(19*p[38])/6)+(2*(11*p[39]+24*p[52]))/15},
{F[1,1,8]*F[2,1,5],-2*p[28]+(16*p[35])/3+(12*p[37])/5+(9*p[40])/808+p[134]-p[139]+2*p[143]+(tr5*(p[137]-p[138]-p[156]))/4+p[163]},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(227*p[33])/32-(41*p[35])/45+(133*p[37])/60-(12203*p[39])/960-(29751*p[40])/25856+(133*p[51])/24+(1141*p[52])/120+(tr5*(4920*p[31]+6810*p[32]+73380*p[34]+2128*p[36]+19745*p[38]+5320*p[50]-6540*p[84]))/3840-(109*p[85])/16},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(227*p[33])/32-(41*p[35])/45+(133*p[37])/60-(12203*p[39])/960-(29751*p[40])/25856+(133*p[51])/24+(1141*p[52])/120+(tr5*(4920*p[31]+6810*p[32]+73380*p[34]+2128*p[36]+19745*p[38]+5320*p[50]-6540*p[84]))/3840-(109*p[85])/16},
{F[1,1,2]*F[1,1,9]*F[2,1,5],tr5*(-3*p[31]+(19*p[38])/12)+(32*p[35]+11*p[39]+24*p[52])/15},
{F[1,1,3]*F[1,1,9]*F[2,1,5],-p[33]-(64*p[35])/45-(4*p[37])/15-(581*p[39])/120-(789*p[40])/3232+(tr5*(8*p[31]-p[32]-11*p[34]-(4*p[36])/15-(329*p[38])/24-(2*p[50])/3))/4-(2*p[51])/3-(38*p[52])/15},
{F[1,1,5]*F[1,1,9]*F[2,1,5],-p[33]+(32*p[35])/45-(4*p[37])/15-(493*p[39])/120-(789*p[40])/3232+(tr5*(-4*p[31]-p[32]-11*p[34]-(4*p[36])/15-(59*p[38])/8-(2*p[50])/3))/4-(2*p[51])/3-(14*p[52])/15},
{F[1,1,9]^2*F[2,1,5],tr5*((3*p[31])/2-(19*p[38])/24)+(-32*p[35]-11*p[39]-24*p[52])/30},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(9*tr5*(p[31]+p[34]))/2-(16*p[35])/5},
{F[1,1,2]*F[1,1,10]*F[2,1,5],tr5*(3*p[31]-(19*p[38])/12)+(-32*p[35]-11*p[39]-24*p[52])/15},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(112*p[35])/15+(4*p[37])/5-(3*p[39])/10-(711*p[40])/808+2*p[51]+(124*p[52])/5+tr5*((-21*p[31])/2+36*p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(16*p[35])/3+(4*p[37])/5-(3*p[39])/10-(711*p[40])/808+2*p[51]+(124*p[52])/5+tr5*((-15*p[31])/2+39*p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,5],tr5*(-3*p[34]-(19*p[38])/12)-(11*p[39])/15-(8*p[52])/5},
{F[1,1,7]*F[1,1,10]*F[2,1,5],tr5*(3*p[34]+(19*p[38])/12)+(11*p[39])/15+(8*p[52])/5},
{F[1,1,9]*F[1,1,10]*F[2,1,5],tr5*(-3*p[31]+(19*p[38])/12)+(32*p[35]+11*p[39]+24*p[52])/15},
{F[1,1,10]^2*F[2,1,5],(-3*tr5*(p[31]+p[34]))/4+(8*p[35])/15},
{F[2,1,5]^2,(71*p[35])/15+(11*p[37])/20+(11*p[39])/32-(8127*p[40])/12928+(11*p[51])/8+(73*p[52])/4+(tr5*(-4260*p[31]+17640*p[34]+88*p[36]+10275*p[38]+220*p[50]+440*p[84]))/640+(11*p[85])/4},
{F[2,1,6],5*p[28]-(13*p[30])/2+6*p[33]-(236*p[35])/9-(842*p[37])/45+(5*p[39])/2+(1335*p[40])/3232+p[43]-4*p[51]-2*p[52]-p[66]-p[72]+p[79]-p[105]-p[113]-p[131]/2-p[133]/2-(5*p[134])/2+p[136]+(13*p[139])/3+(tr5*(-8*p[29]+80*p[31]+(57*p[32])/4+(255*p[34])/2-(704*p[36])/45+(931*p[38])/24+(19*p[50])/6-p[71]+p[78]-p[112]-(19*p[128])/3-(19*p[130])/6-(19*p[132])/6+(16*p[138])/3-(8*p[142])/3))/4-(43*p[143])/6+p[149]/2+p[153]/2-(5*p[163])/2+p[167]},
{F[1,1,1]*F[2,1,6],(tr5*p[138])/4+p[139]},
{F[1,1,1]^2*F[2,1,6],(tr5*p[36])/15+(4*p[37])/15},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(8*p[33])/3-(1016*p[35])/27-(112*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-112*p[36]-5480*p[38]-220*p[50]-270*p[84]))/180-6*p[85]},
{F[1,1,3]^2*F[2,1,6],(-4*p[33])/3+(508*p[35])/27+(56*p[37])/45-(71*p[39])/90-(2093*p[40])/3232+(22*p[51])/9+(793*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+112*p[36]+5480*p[38]+220*p[50]+270*p[84]))/360+3*p[85]},
{F[1,1,4]*F[2,1,6],-3*p[30]-(52*p[37])/15+p[139]+(tr5*(-3*p[29]-(52*p[36])/15+p[138]+p[140]))/4+p[141]},
{F[1,1,1]*F[1,1,4]*F[2,1,6],(-8*p[37])/15+tr5*((-15*p[34])/2-(2*p[36])/15-(7*p[38])/2)-4*p[52]},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-8*p[33])/3+(1016*p[35])/27+(112*p[37])/45-(1243*p[39])/360-(2093*p[40])/1616+(44*p[51])/9+(1901*p[52])/45+(tr5*(-76200*p[31]-960*p[32]+37860*p[34]+896*p[36]+51985*p[38]+1760*p[50]+2160*p[84]))/1440+6*p[85]},
{F[1,1,4]^2*F[2,1,6],(-22435*p[33])/6528-(801653*p[35])/9180-(5369*p[37])/3060-(261593*p[39])/195840+(6348223*p[40])/1758208-(52729*p[51])/2448-(1352977*p[52])/12240+(tr5*(96198360*p[31]-673050*p[32]-66158880*p[34]-343616*p[36]-76028305*p[38]-4218320*p[50]+1186560*p[84]))/783360+(103*p[85])/17},
{F[1,1,4]*F[1,1,5]*F[2,1,6],(tr5*(-420*p[34]-181*p[38]))/32+(15*p[39])/8-7*p[52]},
{F[1,1,6]*F[2,1,6],(tr5*p[140])/4+p[141]},
{F[1,1,1]*F[1,1,6]*F[2,1,6],(8*p[37])/5+(tr5*(-75*p[34]+4*p[36]-35*p[38]))/10-4*p[52]},
{F[1,1,3]*F[1,1,6]*F[2,1,6],(tr5*(420*p[34]+181*p[38]))/32-(15*p[39])/8+7*p[52]},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(55121*p[33])/1632-(25231*p[35])/459+(29863*p[37])/765-(478301*p[39])/48960+(383575*p[40])/439552+(4937*p[51])/612-(177739*p[52])/3060+(tr5*(15138600*p[31]+1653630*p[32]-6190080*p[34]+1911232*p[36]-10431685*p[38]+394960*p[50]-1801920*p[84]))/195840-(1877*p[85])/51},
{F[1,1,5]*F[1,1,6]*F[2,1,6],(tr5*(-420*p[34]-181*p[38]))/32+(15*p[39])/8-7*p[52]},
{F[1,1,6]^2*F[2,1,6],(80973*p[33])/2176+(99011*p[35])/3060+(14277*p[37])/340-(550537*p[39])/65280-(4813923*p[40])/1758208+(8053*p[51])/272+(205847*p[52])/4080+(tr5*(-11881320*p[31]+2429190*p[32]+12820320*p[34]+2741184*p[36]+10976895*p[38]+1932720*p[50]-2798080*p[84]))/261120-(2186*p[85])/51},
{F[1,1,7]*F[2,1,6],-6*p[30]-(16*p[35])/3-(88*p[37])/15-(9*p[40])/808+3*p[139]+(tr5*(-6*p[29]+30*p[31]+30*p[34]-(88*p[36])/15+3*p[138]-p[142]))/4-p[143]},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(8*p[33])/3-(1016*p[35])/27-(136*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-136*p[36]-5480*p[38]-220*p[50]-270*p[84]))/180-6*p[85]},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-16*p[33])/3+(2032*p[35])/27+(224*p[37])/45-(142*p[39])/45-(2093*p[40])/808+(88*p[51])/9+(3172*p[52])/45+tr5*((-635*p[31])/6-(4*p[32])/3+(79*p[34])/3+(56*p[36])/45+(548*p[38])/9+(22*p[50])/9+3*p[84])+12*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-794111*p[33])/9792+(17212583*p[35])/13770+(322037*p[37])/4590+(31208963*p[39])/293760-(93904213*p[40])/2637312+(558103*p[51])/3672+(20917807*p[52])/18360+(tr5*(-2065509960*p[31]-23823330*p[32]+444626880*p[34]+20610368*p[36]+1202606155*p[38]+44648240*p[50]+33968640*p[84]))/1175040+(17692*p[85])/153},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-704809*p[33])/9792+(12663121*p[35])/13770+(38507*p[37])/918+(30808549*p[39])/293760-(60646787*p[40])/2637312+(296729*p[51])/3672+(13959041*p[52])/18360+(tr5*(-303914904*p[31]-4228854*p[32]+31102080*p[34]+2464448*p[36]+162502969*p[38]+4747664*p[50]+6157056*p[84]))/235008+(16034*p[85])/153},
{F[1,1,7]^2*F[2,1,6],-8*p[33]+(1016*p[35])/9+(172*p[37])/15-(71*p[39])/15-(6279*p[40])/1616+(44*p[51])/3+(1586*p[52])/15+tr5*((-635*p[31])/4-2*p[32]+(79*p[34])/2+(43*p[36])/15+(274*p[38])/3+(11*p[50])/3+(9*p[84])/2)+18*p[85]},
{F[1,1,8]*F[2,1,6],-(tr5*p[138])/4-p[139]},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-8*p[33])/3+(1016*p[35])/27+(88*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+88*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(-23*p[33])/24-(3814*p[35])/135-(73*p[37])/45+(8837*p[39])/720+(5611*p[40])/3232-(73*p[51])/18-(1007*p[52])/45+(tr5*(114420*p[31]-690*p[32]-6420*p[34]-1168*p[36]-47555*p[38]-2920*p[50]-4320*p[84]))/2880-6*p[85]},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(-29*p[33])/8+(422*p[35])/45+p[37]/3+(2567*p[39])/240+(1425*p[40])/3232+(tr5*(-2532*p[31]-174*p[32]+2100*p[34]+16*p[36]+2675*p[38]+40*p[50]))/192+(5*p[51])/6+(193*p[52])/15},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(8*p[33])/3-(1016*p[35])/27-(88*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2*(1185*p[34]+44*p[36]+2740*p[38]+110*p[50]+135*p[84])))/180-6*p[85]},
{F[1,1,8]^2*F[2,1,6],(4*p[33])/3-(508*p[35])/27-(44*p[37])/45+(71*p[39])/90+(2093*p[40])/3232-(22*p[51])/9-(793*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2*(1185*p[34]+44*p[36]+2740*p[38]+110*p[50]+135*p[84])))/360-3*p[85]},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(29*p[33])/8-(422*p[35])/45-p[37]/3-(2567*p[39])/240-(1425*p[40])/3232+(tr5*(2532*p[31]+174*p[32]-660*p[34]-16*p[36]-2003*p[38]-40*p[50]))/192-(5*p[51])/6-(133*p[52])/15},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(29*p[33])/8-(422*p[35])/45-p[37]/3-(2567*p[39])/240-(1425*p[40])/3232+(tr5*(2532*p[31]+174*p[32]-660*p[34]-16*p[36]-2003*p[38]-40*p[50]))/192-(5*p[51])/6-(133*p[52])/15},
{F[1,1,10]*F[2,1,6],(tr5*p[142])/4+p[143]},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-8*p[33])/3+(1016*p[35])/27+(112*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+112*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(8*p[33])/3-(1016*p[35])/27-(112*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-112*p[36]-5480*p[38]-220*p[50]-270*p[84]))/180-6*p[85]},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-311*p[33])/48+(60274*p[35])/135+(1741*p[37])/45+(52631*p[39])/1440-(177841*p[40])/12928+(659*p[51])/9+(19652*p[52])/45+(tr5*(-3616440*p[31]-9330*p[32]+1100040*p[34]+55712*p[36]+2253655*p[38]+105440*p[50]+16320*p[84]))/5760+(34*p[85])/3},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-439*p[33])/48+(65354*p[35])/135+(1853*p[37])/45+(50359*p[39])/1440-(194585*p[40])/12928+(703*p[51])/9+(21238*p[52])/45+(tr5*(-3921240*p[31]-13170*p[32]+1175880*p[34]+59296*p[36]+2429015*p[38]+112480*p[50]+24960*p[84]))/5760+(52*p[85])/3},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(40*p[33])/3-(5080*p[35])/27-(148*p[37])/9+(71*p[39])/9+(10465*p[40])/1616-(220*p[51])/9-(1586*p[52])/9+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-148*p[36]-5480*p[38]-220*p[50]-270*p[84]))/36-30*p[85]},
{F[1,1,10]^2*F[2,1,6],(-16*p[33])/3+(2032*p[35])/27+(314*p[37])/45-(142*p[39])/45-(2093*p[40])/808+(88*p[51])/9+(3172*p[52])/45+tr5*((-635*p[31])/6-(4*p[32])/3+(79*p[34])/3+(157*p[36])/90+(548*p[38])/9+(22*p[50])/9+3*p[84])+12*p[85]},
{F[2,1,6]^2,(tr5*(241878120*p[31]+947850*p[32]-136822560*p[34]-3190976*p[36]-177158935*p[38]-9736880*p[50]-710400*p[84]))/2350080+(1148794200*p[33]-52116672256*p[35]-3*(1289154304*p[37]+174508204*p[39]-671437125*p[40]+3933699520*p[51]+20399343296*p[52]+287001600*p[85]))/712074240},
{F[2,1,7],-p[62]+p[77]+(tr5*(-p[61]+p[76]+p[168]))/4+p[169]},
{F[1,1,1]*F[2,1,7],-p[12]/4+tr5*(-p[11]/16-(3*p[38])/4)-3*p[39]},
{F[1,1,1]^2*F[2,1,7],(3*tr5*p[38])/8+(3*p[39])/2},
{F[1,1,3]*F[2,1,7],(tr5*p[11])/16+p[12]/4},
{F[1,1,1]*F[1,1,3]*F[2,1,7],(tr5*(12*p[34]+p[38]))/8+(-23*p[39]+8*p[52])/10},
{F[1,1,3]^2*F[2,1,7],(tr5*p[38])/6+(2*p[39])/3},
{F[1,1,1]*F[1,1,4]*F[2,1,7],tr5*((-3*p[34])/2-(7*p[38])/8)+(-7*p[39]-8*p[52])/10},
{F[1,1,3]*F[1,1,4]*F[2,1,7],tr5*((3*p[34])/2+(7*p[38])/8)+(7*p[39]+8*p[52])/10},
{F[1,1,5]*F[2,1,7],(13*p[12])/12+2*p[14]+p[18]/24-(5*p[28])/3-(5*p[30])/2+p[33]+(2*p[37])/5+(241*p[39])/18+(63*p[40])/808+(28*p[51])/9+3*p[52]-(7*p[129])/3-(2*p[131])/3-(2*p[133])/3+(3*p[134])/2+(5*p[139])/3-p[141]+(5*p[143])/6-(5*p[151])/3-(2*p[153])/3-(5*p[155])/3+(tr5*((13*p[11])/12+2*p[13]+p[17]/24+(4*p[27])/3-(5*p[29])/2+45*p[31]+p[32]+(135*p[34])/2-(16*p[36])/5+(215*p[38])/9+(28*p[50])/9-(7*p[128])/3-(2*p[130])/3-(2*p[132])/3+(3*p[137])/2+(5*p[138])/3-p[140]-(13*p[142])/6-(5*p[150])/3-(2*p[152])/3-(5*p[154])/3-(3*p[156])/2-p[162]/3))/4+(7*p[163])/6},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(8*p[33])/3-(5008*p[35])/135-(88*p[37])/45-(769*p[39])/72+(997*p[40])/808-(14*p[51])/9-(319*p[52])/9+tr5*((313*p[31])/6+(2*p[32])/3-(343*p[34])/24-(22*p[36])/45-(9701*p[38])/288-(7*p[50])/18-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[2,1,7],tr5*((95*p[34])/16+(953*p[38])/192)+(421*p[39])/48+(19*p[52])/6},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(tr5*(-2352135480*p[31]-16833030*p[32]+665089440*p[34]+31888448*p[36]+1446553585*p[38]+58148240*p[50]+20317440*p[84]))/7050240+(-20401632360*p[33]+506806791424*p[35]+38648798976*p[37]+46680530268*p[39]-15311307825*p[40]+70475666880*p[51]+487583547072*p[52]+24624737280*p[85])/2136222720},
{F[1,1,5]^2*F[2,1,7],(-379883*p[33])/3456+(995021*p[35])/2430-(1343*p[37])/324+(5043751*p[39])/103680-(6790883*p[40])/930816-(21211*p[51])/648+(64304*p[52])/405+(tr5*(-47761008*p[31]-2279298*p[32]-23068272*p[34]-85952*p[36]+12532027*p[38]-678752*p[50]+3335920*p[84]))/82944+(208495*p[85])/1296},
{F[1,1,3]*F[1,1,6]*F[2,1,7],tr5*((3*p[34])/2+(11*p[38])/24)-(29*p[39])/30+(4*p[52])/5},
{F[1,1,4]*F[1,1,6]*F[2,1,7],tr5*((3*p[34])/2+(7*p[38])/8)+(7*p[39]+8*p[52])/10},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(tr5*(4927117080*p[31]+37167450*p[32]-1023093840*p[34]-64199168*p[36]-2857855055*p[38]-120709040*p[50]-53721680*p[84]))/7050240+(45046949400*p[33]-1061629493504*p[35]-3*(25936463872*p[37]+32760343436*p[39]-10168113825*p[40]+48766452160*p[51]+320518028224*p[52]+21703558720*p[85]))/2136222720},
{F[1,1,6]^2*F[2,1,7],(-5*tr5*p[38])/24-(5*p[39])/6},
{F[1,1,7]*F[2,1,7],(5*p[12])/6+2*p[14]+p[18]/24-(5*p[28])/3-(5*p[30])/2+p[33]+(2*p[37])/5+(241*p[39])/18+(63*p[40])/808+(28*p[51])/9+3*p[52]-(7*p[129])/3-(2*p[131])/3-(2*p[133])/3+(3*p[134])/2+(5*p[139])/3-p[141]+(5*p[143])/6-(5*p[151])/3-(2*p[153])/3-(5*p[155])/3+(tr5*((5*p[11])/6+2*p[13]+p[17]/24+(4*p[27])/3-(5*p[29])/2+45*p[31]+p[32]+(135*p[34])/2-(16*p[36])/5+(215*p[38])/9+(28*p[50])/9-(7*p[128])/3-(2*p[130])/3-(2*p[132])/3+(3*p[137])/2+(5*p[138])/3-p[140]-(13*p[142])/6-(5*p[150])/3-(2*p[152])/3-(5*p[154])/3-(3*p[156])/2-p[162]/3))/4+(7*p[163])/6},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(8*p[33])/3-(5008*p[35])/135-(88*p[37])/45-(2513*p[39])/360+(997*p[40])/808-(14*p[51])/9-(1559*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(307*p[34])/24-(22*p[36])/45-(9233*p[38])/288-(7*p[50])/18-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,7]*F[2,1,7],(tr5*(564*p[34]+649*p[38]))/192+(643*p[39])/80+(47*p[52])/30},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(tr5*(-2352135480*p[31]-16833030*p[32]+654514080*p[34]+31888448*p[36]+1440384625*p[38]+58148240*p[50]+20317440*p[84]))/7050240+(-20401632360*p[33]+506806791424*p[35]+38648798976*p[37]+45185174364*p[39]-15311307825*p[40]+70475666880*p[51]+485874568896*p[52]+24624737280*p[85])/2136222720},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(tr5*(238453632*p[31]+5093562*p[32]-2986650*p[34]-1438792*p[36]-114731163*p[38]-1822636*p[50]-8010254*p[84]))/176256+(5144497620*p[33]-42815674368*p[35]-1453179920*p[37]-2079621714*p[39]+1106451495*p[40]-1840862360*p[51]-32513957976*p[52]-8090356540*p[85])/44504640},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(tr5*(4927117080*p[31]+37167450*p[32]-1054819920*p[34]-64199168*p[36]-2873424335*p[38]-120709040*p[50]-53721680*p[84]))/7050240+(45046949400*p[33]-1061629493504*p[35]-77809391616*p[37]-99206726820*p[39]+30504341475*p[40]-96960*(1508863*p[51]+9969895*p[52]+671521*p[85]))/2136222720},
{F[1,1,7]^2*F[2,1,7],(7843019*p[33])/58752-(3666466*p[35])/4131-(1175287*p[37])/55080+(tr5*(8799518400*p[31]+235290570*p[32]+895852200*p[34]-37609184*p[36]-3797838295*p[38]-22983920*p[50]-357982200*p[84]))/7050240+(-8844427388*p[39]+2982429027*p[40]-3232*(574598*p[51]+26345554*p[52]+8949555*p[85]))/142414848},
{F[1,1,8]*F[2,1,7],(tr5*p[11])/16+p[12]/4},
{F[1,1,1]*F[1,1,8]*F[2,1,7],(tr5*(12*p[34]+p[38]))/8+(-23*p[39]+8*p[52])/10},
{F[1,1,3]*F[1,1,8]*F[2,1,7],tr5*((-3*p[34])/2-p[38]/8)+(23*p[39]-8*p[52])/10},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(18559*p[33])/288-(27911*p[35])/135+(3127*p[37])/540-(274711*p[39])/8640+(34169*p[40])/25856+(5911*p[51])/216-(72133*p[52])/1080+(tr5*(10047960*p[31]+556770*p[32]+5719980*p[34]+50032*p[36]-2294435*p[38]+236440*p[50]-750340*p[84]))/34560-(37517*p[85])/432},
{F[1,1,6]*F[1,1,8]*F[2,1,7],tr5*((3*p[34])/2+(7*p[38])/8)+(7*p[39]+8*p[52])/10},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(18559*p[33])/288-(27911*p[35])/135+(3127*p[37])/540-(311863*p[39])/8640+(34169*p[40])/25856+(5911*p[51])/216-(71269*p[52])/1080+(tr5*(10047960*p[31]+556770*p[32]+5771820*p[34]+50032*p[36]-2307395*p[38]+236440*p[50]-750340*p[84]))/34560-(37517*p[85])/432},
{F[1,1,8]^2*F[2,1,7],(tr5*(-3*p[34]-p[38]))/2+(4*(p[39]-p[52]))/5},
{F[1,1,3]*F[1,1,10]*F[2,1,7],tr5*(-3*p[34]-(4*p[38])/3)+(4*(p[39]-6*p[52]))/15},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(81739*p[33])/4896-(3481876*p[35])/6885-(114262*p[37])/2295-(3524479*p[39])/146880+(20864279*p[40])/1318656-(33995*p[51])/459-(2209843*p[52])/4590+(tr5*(417825120*p[31]+2452170*p[32]-112537200*p[34]-7312768*p[36]-251026895*p[38]-10878400*p[50]-4768320*p[84]))/587520-(4967*p[85])/153},
{F[1,1,6]*F[1,1,10]*F[2,1,7],tr5*(-3*p[34]-(4*p[38])/3)+(4*(p[39]-6*p[52]))/15},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(81739*p[33])/4896-(3481876*p[35])/6885-(114262*p[37])/2295-(3563647*p[39])/146880+(20864279*p[40])/1318656-(33995*p[51])/459-(2202499*p[52])/4590+(tr5*(417825120*p[31]+2452170*p[32]-110774640*p[34]-7312768*p[36]-250243535*p[38]-10878400*p[50]-4768320*p[84]))/587520-(4967*p[85])/153},
{F[1,1,10]^2*F[2,1,7],(tr5*(9*p[34]+4*p[38]))/6-(2*(p[39]-6*p[52]))/15},
{F[2,1,7]^2,(-3157*p[33])/128+(2233*p[35])/18+(22*p[37])/15+(36457*p[39])/3840-(282471*p[40])/103424-(7*p[51])/3+(8629*p[52])/120+(tr5*(-2679600*p[31]-94710*p[32]-608640*p[34]+5632*p[36]+1002905*p[38]-8960*p[50]+142560*p[84]))/15360+(297*p[85])/8},
{F[2,1,8],(tr5*p[144])/4+p[145]},
{F[1,1,1]*F[2,1,8],3*p[14]-p[18]/12+2*p[28]-p[30]-(28*p[37])/9-(35*p[51])/18+p[52]+(5*p[129])/6+p[131]/3+p[133]/3-(4*p[134])/3+p[141]-p[143]-p[153]/3+(tr5*(3*p[13]-p[17]/12-(2*p[27])/3-p[29]-40*p[31]-(65*p[34])/2+(4*p[36])/45+(7*p[38])/2-(35*p[50])/18+(5*p[128])/6+p[130]/3+p[132]/3-(4*p[137])/3+p[140]+(5*p[142])/3-p[152]/3+(4*p[156])/3+(2*p[162])/3))/4-(2*p[163])/3},
{F[1,1,1]^2*F[2,1,8],(4*p[33])/3-(2504*p[35])/135-(4*p[37])/3+(28*p[39])/45+(997*p[40])/1616-(22*p[51])/9-(898*p[52])/45+(tr5*(939*p[31]+12*p[32]-408*p[34]-12*p[36]-623*p[38]-22*p[50]-24*p[84]))/36-(8*p[85])/3},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(1621*p[39])/540-(2093*p[40])/2424+(88*p[51])/27+(3694*p[52])/135+tr5*((-635*p[31])/18-(4*p[32])/9+(577*p[34])/36+(56*p[36])/135+(10019*p[38])/432+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,3]^2*F[2,1,8],tr5*((-3*p[34])/2-(13*p[38])/24)+(19*p[39])/30-(4*p[52])/5},
{F[1,1,4]*F[2,1,8],-3*p[14]+p[18]/12-2*p[28]+p[30]+(28*p[37])/9+(35*p[51])/18-p[52]-(5*p[129])/6-p[131]/3-p[133]/3+(4*p[134])/3-p[141]+p[143]+p[153]/3+(tr5*(-3*p[13]+p[17]/12+(2*p[27])/3+p[29]+40*p[31]+(65*p[34])/2-(4*p[36])/45-(7*p[38])/2+(35*p[50])/18-(5*p[128])/6-p[130]/3-p[132]/3+(4*p[137])/3-p[140]-(5*p[142])/3+p[152]/3-(4*p[156])/3-(2*p[162])/3))/4+(2*p[163])/3},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(1849*p[33])/544+(35557*p[35])/459+(1553*p[37])/85+(4237*p[39])/9792-(1074895*p[40])/439552+(2767*p[51])/204+(42769*p[52])/612+(tr5*(-21334200*p[31]+166410*p[32]+4327200*p[34]+894528*p[36]+11996505*p[38]+664080*p[50]+55040*p[84]))/195840+(172*p[85])/153},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(1621*p[39])/540+(2093*p[40])/2424-(88*p[51])/27-(3694*p[52])/135+(tr5*(76200*p[31]+960*p[32]-34620*p[34]-896*p[36]-50095*p[38]-1760*p[50]-2160*p[84]))/2160-4*p[85]},
{F[1,1,4]^2*F[2,1,8],(-5275*p[33])/1632-(170254*p[35])/2295-(4523*p[37])/255-(28445*p[39])/9792+(985781*p[40])/439552-(3785*p[51])/306-(3217*p[52])/51+(tr5*(20430480*p[31]-158250*p[32]-2731920*p[34]-868416*p[36]-10951345*p[38]-605600*p[50]-22400*p[84]))/195840-(70*p[85])/153},
{F[1,1,1]*F[1,1,5]*F[2,1,8],tr5*((-35*p[34])/4-(181*p[38])/48)+(5*p[39])/4-(14*p[52])/3},
{F[1,1,3]*F[1,1,5]*F[2,1,8],tr5*(3*p[34]+(13*p[38])/12)-(19*p[39])/15+(8*p[52])/5},
{F[1,1,4]*F[1,1,5]*F[2,1,8],tr5*((35*p[34])/4+(181*p[38])/48)-(5*p[39])/4+(14*p[52])/3},
{F[1,1,5]^2*F[2,1,8],-p[33]+(226*p[35])/9+(4*p[37])/3-(44*p[39])/15-(6609*p[40])/6464+(10*p[51])/3+(743*p[52])/30+(tr5*(-1695*p[31]-12*p[32]+534*p[34]+16*p[36]+1005*p[38]+40*p[50]+48*p[84]))/48+4*p[85]},
{F[1,1,6]*F[2,1,8],p[12]/4-(17*p[14])/2+(7*p[18])/24-7*p[28]-(5*p[30])/2+3*p[33]+(98*p[37])/9+(151*p[39])/18+(189*p[40])/808+(403*p[51])/36+p[52]/6-(73*p[129])/12-(13*p[131])/6-(13*p[133])/6+(17*p[134])/3+2*p[139]-(9*p[141])/2+(7*p[143])/2-p[151]+(5*p[153])/6-p[155]+(tr5*(p[11]/4-(17*p[13])/2+(7*p[17])/24+(13*p[27])/3-(5*p[29])/2+170*p[31]+3*p[32]+(685*p[34])/4-(122*p[36])/45+(323*p[38])/36+(403*p[50])/36-(73*p[128])/12-(13*p[130])/6-(13*p[132])/6+(17*p[137])/3+2*p[138]-(9*p[140])/2-(47*p[142])/6-p[150]+(5*p[152])/6-p[154]-(17*p[156])/3-(7*p[162])/3))/4+(10*p[163])/3},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(tr5*(-336633960*p[31]+11816070*p[32]+125515200*p[34]+20922304*p[36]+210766775*p[38]+16748080*p[50]-9886080*p[84]))/1762560+(14321076840*p[33]+72533397248*p[35]+3*(8452610816*p[37]-1980744532*p[39]-969216525*p[40]+6766224320*p[51]+24894434752*p[52]-3993976320*p[85]))/534055680},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(8*p[33])/9-(1016*p[35])/81-(112*p[37])/135+(16913*p[39])/2160+(2093*p[40])/4848-(44*p[51])/27-(6421*p[52])/270+(tr5*(152400*p[31]+1920*p[32]-232860*p[34]-1792*p[36]-162875*p[38]-3520*p[50]-4320*p[84]))/8640-2*p[85]},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(-381571*p[33])/7344+(4857392*p[35])/20655+(tr5*(-58288704*p[31]-2289426*p[32]+33732456*p[34]-2248768*p[36]+44510185*p[38]+1128704*p[50]+1858368*p[84]))/176256+(-908502272*p[37]+633058708*p[39]-127365471*p[40]+455996416*p[51]+4956873152*p[52]+750780672*p[85])/17801856},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(-17723*p[33])/864+(63943*p[35])/1215+(tr5*(-7673160*p[31]-531690*p[32]-6394740*p[34]-67024*p[36]+625475*p[38]-223240*p[50]+736460*p[84]))/103680+(-27077696*p[37]+11667116*p[39]-9445635*p[40]-90188960*p[51]+68864224*p[52]+297529840*p[85])/10471680},
{F[1,1,6]^2*F[2,1,8],(tr5*(27616884480*p[31]+81264090*p[32]-7422541200*p[34]-449384896*p[36]-16660076175*p[38]-741079840*p[50]-188492240*p[84]))/7050240+(32830692360*p[33]-1983506014208*p[35]-181551497984*p[37]-124571053164*p[39]+62679349395*p[40]-299396255360*p[51]-1887457063296*p[52]-76150864960*p[85])/712074240},
{F[1,1,7]*F[2,1,8],p[12]/4-(11*p[14])/2+(5*p[18])/24-5*p[28]-2*p[30]+3*p[33]+(70*p[37])/9+(151*p[39])/18+(189*p[40])/808+(37*p[51])/4+(7*p[52])/6-(21*p[129])/4-(11*p[131])/6-(11*p[133])/6+(13*p[134])/3+2*p[139]-(7*p[141])/2+(5*p[143])/2-p[151]+p[153]/2-p[155]+(tr5*(p[11]/4-(11*p[13])/2+(5*p[17])/24+(11*p[27])/3-2*p[29]+130*p[31]+3*p[32]+(555*p[34])/4-(118*p[36])/45+(449*p[38])/36+(37*p[50])/4-(21*p[128])/4-(11*p[130])/6-(11*p[132])/6+(13*p[137])/3+2*p[138]-(7*p[140])/2-(37*p[142])/6-p[150]+p[152]/2-p[154]-(13*p[156])/3-(5*p[162])/3))/4+(8*p[163])/3},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-7151*p[33])/136+(117212*p[35])/153+(20314*p[37])/765+(93559*p[39])/1360-(2304687*p[40])/109888+(4324*p[51])/51+(58151*p[52])/85+(tr5*(-52745400*p[31]-643590*p[32]+10057680*p[34]+325024*p[36]+30150135*p[38]+1037760*p[50]+956480*p[84]))/48960+(11956*p[85])/153},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(16573*p[39])/2160+(2093*p[40])/2424-(88*p[51])/27-(8981*p[52])/270+tr5*((635*p[31])/18+(4*p[32])/9-(3901*p[34])/144-(56*p[36])/135-(46979*p[38])/1728-(22*p[50])/27-p[84])-4*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(687763*p[33])/19584-(11785123*p[35])/27540-(198907*p[37])/9180-(25508167*p[39])/587520+(52700033*p[40])/5274624-(213407*p[51])/7344-(11816903*p[52])/36720+(tr5*(1414214760*p[31]+20632890*p[32]-3813600*p[34]-12730048*p[36]-687254735*p[38]-17072560*p[50]-37497600*p[84]))/2350080-(1085*p[85])/17},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(-17723*p[33])/864+(63943*p[35])/1215+(tr5*(-7673160*p[31]-531690*p[32]-6990900*p[34]-67024*p[36]+346835*p[38]-223240*p[50]+736460*p[84]))/103680+(-27077696*p[37]+11492588*p[39]-9445635*p[40]-90188960*p[51]+36751072*p[52]+297529840*p[85])/10471680},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(tr5*(27770021160*p[31]+248580810*p[32]-2908731120*p[34]-359560704*p[36]-14704103095*p[38]-512043600*p[50]-432974000*p[84]))/7050240+(301279941720*p[33]-5983513892608*p[35]-3*(145262524416*p[37]+156490220524*p[39]-55339316685*p[40]+206865614400*p[51]+1652562122816*p[52]+174921496000*p[85]))/2136222720},
{F[1,1,7]^2*F[2,1,8],(3196451*p[33])/19584-(22397863*p[35])/13770-(111121*p[37])/2040-(6107353*p[39])/39168+(210236239*p[40])/5274624-(246055*p[51])/2448-(3030211*p[52])/2448+(tr5*(5375487120*p[31]+95893530*p[32]-78892680*p[34]-32002848*p[36]-2636987535*p[38]-59053200*p[50]-144588200*p[84]))/2350080-(3614705*p[85])/14688},
{F[1,1,8]*F[2,1,8],-3*p[14]+p[18]/12-2*p[28]+p[30]+(28*p[37])/9+(35*p[51])/18-p[52]-(5*p[129])/6-p[131]/3-p[133]/3+(4*p[134])/3-p[141]+p[143]+p[153]/3+(tr5*(-3*p[13]+p[17]/12+(2*p[27])/3+p[29]+40*p[31]+(65*p[34])/2-(4*p[36])/45-(7*p[38])/2+(35*p[50])/18-(5*p[128])/6-p[130]/3-p[132]/3+(4*p[137])/3-p[140]-(5*p[142])/3+p[152]/3-(4*p[156])/3-(2*p[162])/3))/4+(2*p[163])/3},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-32*p[33])/9+(7792*p[35])/405+(184*p[37])/135+(421*p[39])/54-(271*p[40])/2424+(68*p[51])/27+(664*p[52])/27+(tr5*(-29220*p[31]-960*p[32]+20580*p[34]+368*p[36]+25345*p[38]+680*p[50]+360*p[84]))/1080+(4*p[85])/3},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(1621*p[39])/540+(2093*p[40])/2424-(88*p[51])/27-(3694*p[52])/135+(tr5*(76200*p[31]+960*p[32]-34620*p[34]-896*p[36]-50095*p[38]-1760*p[50]-2160*p[84]))/2160-4*p[85]},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(-12289*p[33])/4896-(410411*p[35])/6885+(tr5*(49249320*p[31]-368670*p[32]-10860000*p[34]-2492096*p[36]-29442475*p[38]-1644080*p[50]+422400*p[84]))/587520+(-1006806784*p[37]-562149436*p[39]+78525225*p[40]-664208320*p[51]-3237888704*p[52]+170649600*p[85])/59339520},
{F[1,1,5]*F[1,1,8]*F[2,1,8],2*p[33]-(452*p[35])/9-(8*p[37])/3+(353*p[39])/60+(6609*p[40])/3232-(20*p[51])/3-(697*p[52])/15+(tr5*(3390*p[31]+24*p[32]-792*p[34]-32*p[36]-1881*p[38]-80*p[50]-96*p[84]))/48-8*p[85]},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(tr5*(409233840*p[31]+8153430*p[32]+77394990*p[34]-9328136*p[36]-164863285*p[38]-2359100*p[50]-12161850*p[84]))/881280+(4940978580*p[33]-44088125696*p[35]-5652850416*p[37]-6063123930*p[39]+767811015*p[40]-6060*(235910*p[51]+4424518*p[52]+1216185*p[85]))/133513920},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(tr5*(780206280*p[31]+16770990*p[32]-22720140*p[34]-2996976*p[36]-392546885*p[38]-8138520*p[50]-22587260*p[84]))/587520+(20326439880*p[33]-168108446464*p[35]-3*(1210778304*p[37]+7210547156*p[39]-1244764305*p[40]+3287962080*p[51]+43250969824*p[52]+9125253040*p[85]))/178018560},
{F[1,1,8]^2*F[2,1,8],(5*p[33])/9+(10622*p[35])/405+(188*p[37])/135-(1372*p[39])/135-(28369*p[40])/19392+(94*p[51])/27+(6149*p[52])/270+(tr5*(-79665*p[31]+300*p[32]+12570*p[34]+752*p[36]+37555*p[38]+1880*p[50]+2880*p[84]))/2160+(16*p[85])/3},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(-8*p[33])/3+(976*p[35])/135+(16*p[37])/45+(328*p[39])/45+(209*p[40])/808+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/90+(8*p[51])/9+(332*p[52])/45},
{F[1,1,6]*F[1,1,9]*F[2,1,8],-8*p[33]+(976*p[35])/45+(16*p[37])/15+(328*p[39])/15+(627*p[40])/808+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/30+(8*p[51])/3+(332*p[52])/15},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(-20*p[33])/3+(488*p[35])/27+(8*p[37])/9+(164*p[39])/9+(1045*p[40])/1616+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/36+(20*p[51])/9+(166*p[52])/9},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(-4*p[33])/3+(488*p[35])/135+(8*p[37])/45+(164*p[39])/45+(209*p[40])/1616+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/180+(4*p[51])/9+(166*p[52])/45},
{F[1,1,9]^2*F[2,1,8],(-2*p[33])/3+(244*p[35])/135+(4*p[37])/45+(82*p[39])/45+(209*p[40])/3232+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/360+(2*p[51])/9+(83*p[52])/45},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-647*p[33])/72+(138308*p[35])/405+(5258*p[37])/135+(8923*p[39])/432-(206161*p[40])/19392+(1486*p[51])/27+(8888*p[52])/27+(tr5*(-4149240*p[31]-19410*p[32]+1183560*p[34]+84128*p[36]+2533255*p[38]+118880*p[50]+33600*p[84]))/8640+(140*p[85])/9},
{F[1,1,3]*F[1,1,10]*F[2,1,8],tr5*(3*p[34]+(13*p[38])/12)-(19*p[39])/15+(8*p[52])/5},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(719*p[33])/72-(148478*p[35])/405-(5438*p[37])/135-(7123*p[39])/432+(56497*p[40])/4848-(3179*p[51])/54-(19243*p[52])/54+(tr5*(4454340*p[31]+21570*p[32]-1318560*p[34]-87008*p[36]-2729635*p[38]-127160*p[50]-42240*p[84]))/8640-(176*p[85])/9},
{F[1,1,5]*F[1,1,10]*F[2,1,8],tr5*(-3*p[34]-(13*p[38])/12)+(19*p[39])/15-(8*p[52])/5},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(62183*p[33])/1224-(2593204*p[35])/1377-(455801*p[37])/2295-(2860313*p[39])/36720+(19885333*p[40])/329664-(268997*p[51])/918-(8303309*p[52])/4590+(tr5*(388980600*p[31]+1865490*p[32]-109217940*p[34]-7292816*p[36]-235352965*p[38]-10759880*p[50]-3979200*p[84]))/146880-(16580*p[85])/153},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(5582*p[33])/153-(9991972*p[35])/6885+(tr5*(149879580*p[31]+669840*p[32]-42045630*p[34]-2765264*p[36]-90778615*p[38]-4153220*p[50]-1428600*p[84]))/73440+(-1117166656*p[37]-490260868*p[39]+343586925*p[40]-1677900880*p[51]-10338371312*p[52]-577154400*p[85])/7417440},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(551*p[33])/72-(136844*p[35])/405-(5234*p[37])/135-(36743*p[39])/2160+(208669*p[40])/19392-(1474*p[51])/27-(43942*p[52])/135+(tr5*(4105320*p[31]+16530*p[32]-1167720*p[34]-83744*p[36]-2497495*p[38]-117920*p[50]-33600*p[84]))/8640-(140*p[85])/9},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(4*p[33])/3-(488*p[35])/135-(8*p[37])/45-(164*p[39])/45-(209*p[40])/1616+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/180-(4*p[51])/9-(166*p[52])/45},
{F[1,1,10]^2*F[2,1,8],(-13*p[33])/6+(461*p[35])/27+(8*p[37])/9+(559*p[39])/180-(4519*p[40])/12928+(89*p[51])/36+(3131*p[52])/180+(tr5*(-6915*p[31]-156*p[32]+2478*p[34]+64*p[36]+4607*p[38]+178*p[50]+144*p[84]))/288+2*p[85]},
{F[2,1,8]^2,(tr5*(89420820*p[31]+1028454*p[32]-22711308*p[34]-569072*p[36]-53685727*p[38]-1941704*p[50]-1459848*p[84]))/117504+(3116215620*p[33]-48168015040*p[35]-3*(574762720*p[37]+1370974606*p[39]-470251485*p[40]+1961121040*p[51]+15100459904*p[52]+1474446480*p[85]))/89009280},
{F[2,1,9],(157*p[18])/156-(157*p[22])/156+(311*p[28])/3+6*p[30]+(373*p[33])/6-(36200*p[35])/117-(25738*p[37])/195-(83*p[39])/4+(522813*p[40])/136552-(36*p[42])/169+4*p[43]-(114*p[45])/169-(36*p[49])/169-(2053*p[51])/18-(2159*p[52])/39+p[58]+5*p[60]+5*p[64]-(36*p[68])/169+p[72]-(36*p[74])/169+4*p[75]+p[79]+10*p[81]-(36*p[83])/169-(314*p[85])/13+p[91]-4*p[95]-(36*p[97])/169+p[101]-4*p[105]+p[107]-(114*p[109])/169+6*p[121]-p[123]+(311*p[129])/6+(37*p[131])/3+(37*p[133])/3-(311*p[134])/6+5*p[136]-4*p[139]-(1374*p[143])/13+p[145]+(37*p[149])/3+(37*p[153])/3+2*p[157]-2*p[159]-(157*p[161])/39-(311*p[163])/6+4*p[167]+(tr5*((157*p[17])/156-(157*p[21])/156+(720*p[31])/13+(145*p[32])/6+(10405*p[34])/26-(1256*p[36])/65+(8935*p[38])/52-(36*p[41])/169-(114*p[44])/169-(36*p[48])/169+(227*p[50])/18+p[57]+p[59]+p[63]-(36*p[67])/169+p[71]-(36*p[73])/169+p[78]+2*p[80]-(36*p[82])/169-(314*p[84])/13+p[90]-(36*p[96])/169+p[100]+p[106]-(114*p[108])/169+6*p[120]-p[122]+(7*p[128])/6-p[130]/3-p[132]/3+p[135]-(7*p[137])/6-(157*p[142])/39+p[144]-p[148]/3-p[152]/3+(7*p[156])/6-(157*p[160])/39+p[168]))/4+5*p[169]+4*p[171]},
{F[1,1,1]*F[2,1,9],p[6]/4+(9*p[8])/2-p[10]-p[12]/12-(9*p[14])/2-5*p[24]-(13*p[26])/3-(11*p[28])/3+p[30]-3*p[33]+16*p[35]+(196*p[37])/45-(17*p[39])/2-(84*p[40])/101-(112*p[51])/9-(100*p[52])/9+6*p[85]+2*p[93]-(2*p[125])/3+3*p[129]+(2*p[131])/3-p[133]/3+(5*p[134])/3-(2*p[139])/3+(8*p[143])/3+(7*p[147])/3+(8*p[149])/3-p[151]/3+(4*p[153])/3+(5*p[155])/3+p[157]+(13*p[161])/3+(tr5*(p[5]/4+(9*p[7])/2-p[9]-p[11]/12-(9*p[13])/2-5*p[23]-(13*p[25])/3-p[27]/3+p[29]-40*p[31]-3*p[32]-(370*p[34])/3+(16*p[36])/45-(853*p[38])/18-(112*p[50])/9+6*p[84]+2*p[92]-(2*p[124])/3+3*p[128]+(2*p[130])/3-p[132]/3+(5*p[137])/3-(2*p[138])/3-(2*p[142])/3+(7*p[146])/3+(8*p[148])/3-p[150]/3+(4*p[152])/3+(5*p[154])/3-(2*p[156])/3+(13*p[160])/3-(13*p[162])/3))/4-(8*p[163])/3},
{F[1,1,1]^2*F[2,1,9],(8291765*p[33])/13824-(4223597*p[35])/1215+(tr5*(8109306240*p[31]+248752950*p[32]-1657279500*p[34]-60143696*p[36]-4432253665*p[38]-108977960*p[50]-194574420*p[84]))/1658880+(-24298053184*p[37]+50696484188*p[39]+22159344465*p[40]-44027095840*p[51]-526093418528*p[52]-78608065680*p[85])/167546880},
{F[1,1,2]*F[2,1,9],4*p[28]+(9*p[33])/2-(40*p[35])/3-(24*p[37])/5+p[39]/4+(261*p[40])/808-3*p[51]-4*p[52]+p[129]-2*p[134]-4*p[143]+(tr5*(15*p[31]+(9*p[32])/2-15*p[34]-(55*p[38])/4-3*p[50]+p[128]-2*p[137]+2*p[156]))/4-2*p[163]},
{F[1,1,1]*F[1,1,2]*F[2,1,9],5*p[33]-(940*p[35])/27+(tr5*(14100*p[31]+360*p[32]-6721*p[38]))/288-(47*p[39])/24+(1081*p[40])/1616-(235*p[52])/9},
{F[1,1,2]^2*F[2,1,9],(16*p[35])/5+tr5*((-9*p[31])/2+(115*p[38])/48)+(71*p[39])/60+(9*p[40])/1616+(12*p[52])/5},
{F[1,1,3]*F[2,1,9],(tr5*p[146])/4+p[147]},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(285521*p[33])/4608-(59989*p[35])/810+(tr5*(11517888*p[31]+1713126*p[32]+799764*p[34]-328144*p[36]-3116777*p[38]-185320*p[50]+1270476*p[84]))/110592+(-662850880*p[37]+3807728684*p[39]+450742365*p[40]-374346400*p[51]-2886748064*p[52]+2566361520*p[85])/55848960},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(-4*p[35])/3+(5*tr5*(12*p[31]-7*p[38]))/32-(7*p[39])/8-(45*p[40])/1616-p[52]},
{F[1,1,3]^2*F[2,1,9],(-11267*p[33])/1536-(16906*p[35])/135-(5581*p[37])/2880-(869437*p[39])/46080+(686333*p[40])/413696-(11017*p[51])/1152-(651541*p[52])/5760+(tr5*(32459520*p[31]-338010*p[32]-6632940*p[34]-89296*p[36]-19112585*p[38]-440680*p[50]-2032500*p[84]))/184320-(33875*p[85])/768},
{F[1,1,4]*F[2,1,9],(tr5*p[148])/4+p[149]},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(tr5*(4359234720*p[31]+163118370*p[32]-1200179460*p[34]-39096688*p[36]-2504845955*p[38]-66552760*p[50]-74529180*p[84]))/1658880+(197699464440*p[33]-939269774336*p[35]-47385185856*p[37]+108531362748*p[39]+40943915505*p[40]-80661945120*p[51]-898401331488*p[52]-90329366160*p[85])/502640640},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(-24*p[35])/5+tr5*((27*p[31])/4-(167*p[38])/48)-(79*p[39])/60+(9*p[40])/404-(18*p[52])/5},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(2889*p[33])/512+(1547*p[35])/15+(781*p[37])/320+(13849*p[39])/1024-(641205*p[40])/413696+(1417*p[51])/128+(12289*p[52])/128+(tr5*(-2970240*p[31]+28890*p[32]+716460*p[34]+12496*p[36]+1789705*p[38]+56680*p[50]+172660*p[84]))/20480+(8633*p[85])/256},
{F[1,1,4]^2*F[2,1,9],(-1681*p[33])/512-(2108*p[35])/45-(607*p[37])/960-(104239*p[39])/15360+(160365*p[40])/413696-(785*p[51])/128-(25949*p[52])/640+(tr5*(4047360*p[31]-50430*p[32]-623460*p[34]-9712*p[36]-2283955*p[38]-94200*p[50]-297020*p[84]))/61440-(14851*p[85])/768},
{F[1,1,5]*F[2,1,9],(tr5*p[150])/4+p[151]},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(1133*p[33])/96+(9664*p[35])/135+(427*p[37])/45-(581*p[39])/2880-(72443*p[40])/25856+(427*p[51])/18+(4424*p[52])/45+tr5*((-302*p[31])/3+(33990*p[32]+963840*p[34]+27328*p[36]+990395*p[38]+68320*p[50]-48000*p[84])/11520)-(50*p[85])/3},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[1,1,6]*F[2,1,9],(tr5*p[152])/4+p[153]},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(193*p[33])/48-(539*p[35])/135-(7*p[37])/6+(385*p[39])/288+(787*p[40])/6464+(151*p[51])/36+(125*p[52])/18+(tr5*(6468*p[31]+1158*p[32]+21468*p[34]-336*p[36]+7385*p[38]+1208*p[50]-384*p[84]))/1152-(4*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(3*p[33])/4-(44*p[35])/15-(2*p[37])/5-(19*p[39])/40+(171*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/160-p[51]-(22*p[52])/5},
{F[1,1,4]*F[1,1,6]*F[2,1,9],p[33]/2-(568*p[35])/45-(4*p[37])/5+(37*p[39])/60+(417*p[40])/808-(4*p[51])/3-(208*p[52])/15+(tr5*(4260*p[31]+30*p[32]-1980*p[34]-48*p[36]-2875*p[38]-80*p[50]-80*p[84]))/240-(4*p[85])/3},
{F[1,1,6]^2*F[2,1,9],-p[33]/2+(328*p[35])/45+(8*p[37])/15-(3*p[39])/20-(237*p[40])/808+p[51]+(42*p[52])/5+(tr5*(-41*p[31]-p[32]/2+22*p[34]+(8*p[36])/15+(117*p[38])/4+p[50]+(2*p[84])/3))/4+(2*p[85])/3},
{F[1,1,7]*F[2,1,9],(tr5*p[154])/4+p[155]},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(35*p[33])/18-(6104*p[35])/405+(20*p[37])/27-(101*p[39])/54-(577*p[40])/2424-(46*p[51])/27-(38*p[52])/27+(tr5*(4578*p[31]+105*p[32]+4008*p[34]+40*p[36]-367*p[38]-92*p[50]-90*p[84]))/216-(5*p[85])/3},
{F[1,1,4]*F[1,1,7]*F[2,1,9],-p[33]+(656*p[35])/45+(16*p[37])/15-(3*p[39])/10-(237*p[40])/404+2*p[51]+(84*p[52])/5+(tr5*(-82*p[31]-p[32]+44*p[34]+(16*p[36])/15+(117*p[38])/2+2*p[50]+(4*p[84])/3))/4+(4*p[85])/3},
{F[1,1,6]*F[1,1,7]*F[2,1,9],p[33]-(656*p[35])/45-(16*p[37])/15+(3*p[39])/10+(237*p[40])/404-2*p[51]-(84*p[52])/5+(tr5*(82*p[31]+p[32]-44*p[34]-(16*p[36])/15-(117*p[38])/2-2*p[50]-(4*p[84])/3))/4-(4*p[85])/3},
{F[1,1,7]^2*F[2,1,9],(-3*p[33])/4-(56*p[35])/15-(2*p[37])/15-(101*p[39])/120+(315*p[40])/3232+p[51]/3-(53*p[52])/15+(tr5*(2520*p[31]-90*p[32]-660*p[34]-16*p[36]-1585*p[38]+40*p[50]-100*p[84]))/480-(5*p[85])/6},
{F[1,1,8]*F[2,1,9],p[6]/4+(9*p[8])/2-p[10]-p[12]/12-(9*p[14])/2-(13*p[24])/2-(19*p[26])/3+p[28]/3+p[30]+3*p[33]-(4*p[37])/9-(65*p[39])/6-(321*p[40])/808-(263*p[51])/18-(199*p[52])/9+9*p[85]+2*p[93]-(2*p[125])/3+(9*p[129])/2+(2*p[131])/3-p[133]/3-p[134]/3-(2*p[139])/3-(4*p[143])/3+(7*p[147])/3+(11*p[149])/3-p[151]/3+(7*p[153])/3+(8*p[155])/3+p[157]+(19*p[161])/3+(tr5*(p[5]/4+(9*p[7])/2-p[9]-p[11]/12-(9*p[13])/2-(13*p[23])/2-(19*p[25])/3-p[27]/3+p[29]-10*p[31]+3*p[32]-(1055*p[34])/6+(16*p[36])/45-(794*p[38])/9-(263*p[50])/18+9*p[84]+2*p[92]-(2*p[124])/3+(9*p[128])/2+(2*p[130])/3-p[132]/3-p[137]/3-(2*p[138])/3-(2*p[142])/3+(7*p[146])/3+(11*p[148])/3-p[150]/3+(7*p[152])/3+(8*p[154])/3+(4*p[156])/3+(19*p[160])/3-(16*p[162])/3))/4-(17*p[163])/3},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(tr5*(302140560*p[31]+5537658*p[32]-116292900*p[34]-2943088*p[36]-192559319*p[38]-6390328*p[50]-7736796*p[84]))/165888+(6711641496*p[33]-65101219328*p[35]-3567022656*p[37]+3284070348*p[39]+2536396281*p[40]-7745077536*p[51]-67618847136*p[52]-9376996752*p[85])/50264064},
{F[1,1,2]*F[1,1,8]*F[2,1,9],5*p[33]-(1120*p[35])/27+(tr5*(4200*p[31]+90*p[32]-2041*p[38]))/72-(9*p[39])/2+(527*p[40])/808-(280*p[52])/9},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(15677*p[33])/288-(36815*p[35])/162-(1904*p[37])/135+(388951*p[39])/8640+(194899*p[40])/19392-(1013*p[51])/54-(205967*p[52])/1080+(tr5*(11044500*p[31]+470310*p[32]-1313520*p[34]-121856*p[36]-5378125*p[38]-162080*p[50]-73800*p[84]))/34560-(205*p[85])/24},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(1342303*p[33])/3456-(8988319*p[35])/4860+(tr5*(1078598280*p[31]+40269090*p[32]-291672300*p[34]-9596944*p[36]-617131355*p[38]-16623880*p[50]-19145700*p[84]))/414720+(-3877165376*p[37]+9020612596*p[39]+3364770465*p[40]-6716047520*p[51]-73811908576*p[52]-7734862800*p[85])/41886720},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(1133*p[33])/96+(1940*p[35])/27+(427*p[37])/45-(77*p[39])/2880-(72299*p[40])/25856+(427*p[51])/18+(4433*p[52])/45+(tr5*(-1164000*p[31]+33990*p[32]+963840*p[34]+27328*p[36]+992915*p[38]+68320*p[50]-48000*p[84]))/11520-(50*p[85])/3},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(253*p[33])/48-(2639*p[35])/135-(71*p[37])/30+(2129*p[39])/1440+(4807*p[40])/6464+(67*p[51])/36-(1019*p[52])/90+(tr5*(158340*p[31]+7590*p[32]+36060*p[34]-3408*p[36]-54935*p[38]+2680*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(17*p[33])/18-(40*p[35])/81+(244*p[37])/135-(563*p[39])/135-(1999*p[40])/2424+(62*p[51])/27+(2078*p[52])/135+(tr5*(750*p[31]+255*p[32]+31920*p[34]+488*p[36]+13420*p[38]+620*p[50]-90*p[84]))/1080-p[85]/3},
{F[1,1,8]^2*F[2,1,9],(-1533097*p[33])/3456+(2412559*p[35])/1215+(tr5*(-1158028320*p[31]-45992910*p[32]+94750860*p[34]+6890512*p[36]+560686565*p[38]+9503560*p[50]+25543620*p[84]))/414720+(2783766848*p[37]-9673262476*p[39]-3156666345*p[40]+3839438240*p[51]+67483038496*p[52]+10319622480*p[85])/41886720},
{F[1,1,9]*F[2,1,9],(-3*p[24])/2-2*p[26]+4*p[28]-p[33]/2-(40*p[35])/9-(24*p[37])/5-(5*p[39])/4-(39*p[40])/808-(13*p[51])/2-(7*p[52])/3+3*p[85]+(3*p[129])/2-2*p[134]-4*p[143]+p[149]+p[153]+2*p[161]+(tr5*((-3*p[23])/2-2*p[25]-35*p[31]-p[32]/2-(105*p[34])/2-(113*p[38])/12-(13*p[50])/2+3*p[84]+(3*p[128])/2-2*p[137]+p[148]+p[152]+2*p[156]+2*p[160]-p[162]))/4-3*p[163]},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(-311*p[33])/48-(7*p[35])/9-(5*p[37])/18+(4711*p[39])/288+(7497*p[40])/6464-(25*p[51])/36-(19*p[52])/9+(tr5*(1260*p[31]-1866*p[32]-3300*p[34]-80*p[36]+2583*p[38]-200*p[50]-288*p[84]))/1152-p[85]},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(-92*p[35])/15+tr5*((69*p[31])/8-(439*p[38])/96)-(263*p[39])/120-(9*p[40])/1616-(23*p[52])/5},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-5*p[33])/12+(80*p[35])/27+(2*p[37])/9+(41*p[39])/36-(25*p[40])/808+(5*p[51])/9+(31*p[52])/9+(tr5*(-600*p[31]-15*p[32]+330*p[34]+8*p[36]+475*p[38]+20*p[50]+24*p[84]))/144+(2*p[85])/3},
{F[1,1,4]*F[1,1,9]*F[2,1,9],p[33]/4+(32*p[35])/9-(2*p[37])/15+(59*p[39])/60+(3*p[40])/404+(tr5*(-1200*p[31]+15*p[32]-330*p[34]-8*p[36]+465*p[38]-20*p[50]))/240-p[51]/3+(29*p[52])/15},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(4*p[35])/15+tr5*((-3*p[31])/8+(7*p[38])/32)+(7*p[39])/40+(9*p[40])/1616+p[52]/5},
{F[1,1,6]*F[1,1,9]*F[2,1,9],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[1,1,7]*F[1,1,9]*F[2,1,9],p[33]/2+(992*p[35])/45+(4*p[37])/3-(37*p[39])/60-(1263*p[40])/1616+(10*p[51])/3+(358*p[52])/15+(tr5*(-1488*p[31]+6*p[32]+660*p[34]+16*p[36]+995*p[38]+40*p[50]+36*p[84]))/48+3*p[85]},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(-151*p[33])/48-(137*p[35])/135-(41*p[37])/90+(28819*p[39])/1440+(9313*p[40])/6464-(41*p[51])/36-(49*p[52])/15+(tr5*(8220*p[31]-4530*p[32]-27060*p[34]-656*p[36]+12355*p[38]-1640*p[50]-480*p[84]))/5760-p[85]/3},
{F[1,1,9]^2*F[2,1,9],(7*p[33])/6-(1408*p[35])/135-(28*p[37])/45+(763*p[39])/360+(1585*p[40])/3232-(14*p[51])/9-(506*p[52])/45+tr5*((44*p[31])/3+(7*(60*p[32]-1320*p[34]-32*p[36]-1915*p[38]-80*p[50]-60*p[84]))/1440)-(7*p[85])/6},
{F[1,1,10]*F[2,1,9],(3*p[24])/2+2*p[26]+2*p[28]-(8*p[35])/3-(12*p[37])/5-(9*p[40])/1616+6*p[52]-3*p[85]-p[134]-2*p[143]-2*p[161]+(tr5*((3*p[23])/2+2*p[25]-15*p[31]+30*p[34]+21*p[38]-3*p[84]-p[137]+p[156]-2*p[160]+p[162]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-83*p[33])/72+(11546*p[35])/405+(251*p[37])/135+(329*p[39])/2160-(12215*p[40])/9696+(203*p[51])/54+(4531*p[52])/135+(tr5*(-346380*p[31]-2490*p[32]+197340*p[34]+4016*p[36]+254065*p[38]+8120*p[50]+5760*p[84]))/8640+(8*p[85])/3},
{F[1,1,3]*F[1,1,10]*F[2,1,9],-p[33]/3+(176*p[35])/135+(8*p[37])/45+(19*p[39])/90-(19*p[40])/404+(4*p[51])/9+(88*p[52])/45+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]-60*p[84]))/360-(2*p[85])/3},
{F[1,1,4]*F[1,1,10]*F[2,1,9],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[1,1,6]*F[1,1,10]*F[2,1,9],-p[33]/4+(44*p[35])/45+(2*p[37])/15+(19*p[39])/120-(57*p[40])/1616+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/480+p[51]/3+(22*p[52])/15},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-125*p[33])/72+(2494*p[35])/81+(293*p[37])/135+(1127*p[39])/2160-(13013*p[40])/9696+(245*p[51])/54+(4993*p[52])/135+(tr5*(-374100*p[31]-3750*p[32]+225060*p[34]+4688*p[36]+280735*p[38]+9800*p[50]+4320*p[84]))/8640+2*p[85]},
{F[1,1,9]*F[1,1,10]*F[2,1,9],-p[33]/12+(44*p[35])/135+(2*p[37])/45+(19*p[39])/360-(19*p[40])/1616+p[51]/9+(22*p[52])/45+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]-240*p[84]))/1440-(2*p[85])/3},
{F[1,1,10]^2*F[2,1,9],p[33]/6-(88*p[35])/135-(4*p[37])/45-(19*p[39])/180+(19*p[40])/808-(2*p[51])/9-(44*p[52])/45+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]+60*p[84]))/720+p[85]/3},
{F[2,1,9]^2,(30483*p[33])/256-(39031*p[35])/60-(4081*p[37])/160+(168031*p[39])/2560+(5117265*p[40])/206848-(2853*p[51])/64-(181777*p[52])/320+(tr5*(9367440*p[31]+304830*p[32]-1539180*p[34]-65296*p[36]-4921725*p[38]-114120*p[50]-220900*p[84]))/10240-(11045*p[85])/128},
{F[2,1,10],(tr5*p[80])/2+2*p[81]},
{F[1,1,1]*F[2,1,10],(-9*tr5*p[13])/8-(9*p[14])/2},
{F[1,1,4]*F[2,1,10],(9*tr5*p[13])/8+(9*p[14])/2},
{F[1,1,5]*F[2,1,10],(3*tr5*p[13])/4+3*p[14]},
{F[1,1,5]^2*F[2,1,10],(-661*p[33])/72+(10004*p[35])/405-(349*p[37])/270+(14651*p[39])/2160+(451*p[40])/9696-(589*p[51])/108+(3001*p[52])/540+(tr5*(-300120*p[31]-19830*p[32]-210090*p[34]-2792*p[36]+56665*p[38]-11780*p[50]+28630*p[84]))/8640+(2863*p[85])/216},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(3305*p[33])/72-(10004*p[35])/81+(tr5*(300120*p[31]+19830*p[32]+210090*p[34]+2792*p[36]-56665*p[38]+11780*p[50]-28630*p[84]))/1728+(563984*p[37]-2959502*p[39]-20295*p[40]+2379560*p[51]-2424808*p[52]-5783260*p[85])/87264},
{F[1,1,6]^2*F[2,1,10],(-661*p[33])/24+(10004*p[35])/135-(349*p[37])/90+(14651*p[39])/720+(451*p[40])/3232-(589*p[51])/36+(3001*p[52])/180+(tr5*(-300120*p[31]-19830*p[32]-210090*p[34]-2792*p[36]+56665*p[38]-11780*p[50]+28630*p[84]))/2880+(2863*p[85])/72},
{F[1,1,7]*F[2,1,10],-p[12]/3+5*p[14]-p[18]/8+(11*p[28])/3+(3*p[30])/2-p[33]-(158*p[37])/45-(65*p[39])/18-(63*p[40])/808-(95*p[51])/18-(2*p[52])/3+(17*p[129])/6+p[131]+p[133]-(17*p[134])/6-(5*p[139])/3+2*p[141]-(11*p[143])/6+(2*p[151])/3-p[153]/3+(2*p[155])/3+(tr5*(-p[11]/3+5*p[13]-p[17]/8-2*p[27]+(3*p[29])/2-85*p[31]-p[32]-90*p[34]+(148*p[36])/45-(107*p[38])/18-(95*p[50])/18+(17*p[128])/6+p[130]+p[132]-(17*p[137])/6-(5*p[138])/3+2*p[140]+(23*p[142])/6+(2*p[150])/3-p[152]/3+(2*p[154])/3+(17*p[156])/6+p[162]))/4-(11*p[163])/6},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(8*p[33])/3-(5008*p[35])/135-(104*p[37])/45+(1771*p[39])/360+(997*p[40])/808-(56*p[51])/9-(1727*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(475*p[34])/24-(26*p[36])/45-(9317*p[38])/288-(14*p[50])/9-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(13117*p[39])/2160-(2093*p[40])/2424+(88*p[51])/27+(7829*p[52])/270+tr5*((-635*p[31])/18-(4*p[32])/9+(2749*p[34])/144+(56*p[36])/135+(41219*p[38])/1728+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(tr5*(1951891800*p[31]+27523950*p[32]-635627040*p[34]-3758912*p[36]-1243273645*p[38]-44033360*p[50]-27736320*p[84]))/7050240+(33359027400*p[33]-420567619840*p[35]-3*(1518600448*p[37]+14449000612*p[39]-4241075535*p[40]+17789477440*p[51]+139381014848*p[52]+11205473280*p[85]))/2136222720},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(13217*p[33])/432+(12358*p[35])/1215+(7687*p[37])/810-(274891*p[39])/12960-(348031*p[40])/116352+(9655*p[51])/324+(146177*p[52])/1620+(tr5*(-741480*p[31]+396510*p[32]+8029140*p[34]+122992*p[36]+3818065*p[38]+386200*p[50]-398900*p[84]))/51840-(19945*p[85])/648},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(tr5*(-6278932440*p[31]+2181630*p[32]+1270077120*p[34]+145193408*p[36]+3596558475*p[38]+166341200*p[50]+21193600*p[84]))/7050240+(881378520*p[33]+450966881024*p[35]+58658136832*p[37]+29769688188*p[39]-13904464725*p[40]+67201844800*p[51]+406639981632*p[52]+8562214400*p[85])/712074240},
{F[1,1,7]^2*F[2,1,10],(tr5*(-3087414600*p[31]-45738150*p[32]+302534880*p[34]+19488704*p[36]+1622863165*p[38]+48028880*p[50]+66692040*p[84]))/1762560+(-55434637800*p[33]+665234932480*p[35]+23620309248*p[37]+49554730092*p[39]-18173021625*p[40]+58211002560*p[51]+547815835968*p[52]+80830752480*p[85])/534055680},
{F[1,1,8]*F[2,1,10],-p[12]/3+(7*p[14])/2-p[18]/8+(11*p[28])/3+(3*p[30])/2-p[33]-(158*p[37])/45-(65*p[39])/18-(63*p[40])/808-(95*p[51])/18-(2*p[52])/3+(17*p[129])/6+p[131]+p[133]-(17*p[134])/6-(5*p[139])/3+2*p[141]-(11*p[143])/6+(2*p[151])/3-p[153]/3+(2*p[155])/3+(tr5*(-p[11]/3+(7*p[13])/2-p[17]/8-2*p[27]+(3*p[29])/2-85*p[31]-p[32]-90*p[34]+(148*p[36])/45-(107*p[38])/18-(95*p[50])/18+(17*p[128])/6+p[130]+p[132]-(17*p[137])/6-(5*p[138])/3+2*p[140]+(23*p[142])/6+(2*p[150])/3-p[152]/3+(2*p[154])/3+(17*p[156])/6+p[162]))/4-(11*p[163])/6},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(8*p[33])/3-(5008*p[35])/135-(104*p[37])/45+(1771*p[39])/360+(997*p[40])/808-(56*p[51])/9-(1727*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(475*p[34])/24-(26*p[36])/45-(9317*p[38])/288-(14*p[50])/9-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(13117*p[39])/2160-(2093*p[40])/2424+(88*p[51])/27+(7829*p[52])/270+tr5*((-635*p[31])/18-(4*p[32])/9+(2749*p[34])/144+(56*p[36])/135+(41219*p[38])/1728+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(tr5*(1951891800*p[31]+27523950*p[32]-635627040*p[34]-3758912*p[36]-1243273645*p[38]-44033360*p[50]-27736320*p[84]))/7050240+(33359027400*p[33]-420567619840*p[35]-3*(1518600448*p[37]+14449000612*p[39]-4241075535*p[40]+17789477440*p[51]+139381014848*p[52]+11205473280*p[85]))/2136222720},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(9407*p[33])/108-(202142*p[35])/1215+(7307*p[37])/405-(418919*p[39])/6480-(151937*p[40])/58176+(10091*p[51])/162+(17263*p[52])/810+(tr5*(6064260*p[31]+564420*p[32]+7100040*p[34]+116912*p[36]+64445*p[38]+403640*p[50]-837340*p[84]))/25920-(41867*p[85])/324},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(tr5*(-6523830360*p[31]-13999650*p[32]+1098643680*p[34]+142915136*p[36]+3642797115*p[38]+156728720*p[50]+44555680*p[84]))/7050240+(-5655858600*p[33]+468555993856*p[35]+57737714944*p[37]+34599595452*p[39]-13871343285*p[40]+63318402880*p[51]+410597268288*p[52]+18000494720*p[85])/712074240},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-3472867*p[33])/29376+(27373256*p[35])/20655+(306908*p[37])/6885+(93431623*p[39])/881280-(278855231*p[40])/7911936+(606379*p[51])/5508+(15001403*p[52])/13770+(tr5*(-6569581440*p[31]-104186010*p[32]+631092000*p[34]+39284224*p[36]+3453745895*p[38]+97020640*p[50]+156868560*p[84]))/3525120+(217873*p[85])/1224},
{F[1,1,8]^2*F[2,1,10],(4555*p[33])/192-(19241*p[35])/405+(341*p[37])/54-(101623*p[39])/5760-(115423*p[40])/155136+(2449*p[51])/108+(527*p[52])/90+(tr5*(923568*p[31]+81990*p[32]+1075344*p[34]+21824*p[36]+9855*p[38]+78368*p[50]-156496*p[84]))/13824-(9781*p[85])/216},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-125735*p[33])/4896+(5833112*p[35])/6885+(203648*p[37])/2295+(6675803*p[39])/146880-(34883227*p[40])/1318656+(59257*p[51])/459+(3698771*p[52])/4590+(tr5*(-699973440*p[31]-3772050*p[32]+187731600*p[34]+13033472*p[36]+420938155*p[38]+18962240*p[50]+7053120*p[84]))/587520+(2449*p[85])/51},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-125735*p[33])/4896+(5833112*p[35])/6885+(203648*p[37])/2295+(6675803*p[39])/146880-(34883227*p[40])/1318656+(59257*p[51])/459+(3698771*p[52])/4590+(tr5*(-699973440*p[31]-3772050*p[32]+187731600*p[34]+13033472*p[36]+420938155*p[38]+18962240*p[50]+7053120*p[84]))/587520+(2449*p[85])/51},
{F[2,1,10]^2,(4171*p[33])/384-(5186*p[35])/135+(631*p[37])/360-(99743*p[39])/11520+(20131*p[40])/103424+(871*p[51])/144-(14107*p[52])/720+(tr5*(2489280*p[31]+125130*p[32]+796440*p[34]+20192*p[36]-889735*p[38]+69680*p[50]-253480*p[84]))/46080-(6337*p[85])/288},
{F[2,1,11],-p[43]-p[56]-p[89]-p[101]-p[136]+(tr5*((3*p[29])/2-(15*p[31])/2-(33*p[32])/4-70*p[34]+(44*p[36])/15-(1039*p[38])/24-(43*p[50])/6-p[55]-p[65]-p[88]-p[100]-p[104]+(19*p[128])/3+(8*p[130])/3+(8*p[132])/3-(5*p[137])/2-p[138]+p[142]/2+p[148]/2+p[152]/2+(5*p[156])/2+p[166]))/4},
{F[1,1,1]*F[2,1,11],(-9*p[8])/2-p[22]/4-2*p[26]+18*p[28]+7*p[33]-(160*p[35])/3-(108*p[37])/5-p[39]/2+(585*p[40])/808-(37*p[51])/2-9*p[52]-4*p[99]+(9*p[129])/2+3*p[133]-9*p[134]-18*p[143]+2*p[149]+2*p[153]+p[157]+(tr5*((-9*p[7])/2-p[21]/4-2*p[25]+30*p[31]+7*p[32]-(75*p[34])/2-32*p[38]-(37*p[50])/2-4*p[98]+(9*p[128])/2+3*p[132]-9*p[137]+2*p[148]+2*p[152]+10*p[156]+p[160]))/4+p[161]-9*p[163]},
{F[1,1,1]^2*F[2,1,11],(113*p[33])/12-(10876*p[35])/135-(184*p[37])/45+(391*p[39])/360+(4415*p[40])/1616-(80*p[51])/9-(3512*p[52])/45+(tr5*(163140*p[31]+3390*p[32]-47580*p[34]-1472*p[36]-97945*p[38]-3200*p[50]-3600*p[84]))/1440-10*p[85]},
{F[1,1,2]*F[2,1,11],-p[6]/4+(43*p[8])/4+(19*p[22])/24+p[24]+5*p[26]-(161*p[28])/3-(53*p[33])/3+(4064*p[35])/27+(318*p[37])/5+(133*p[39])/18-(599*p[40])/404+(223*p[51])/4+(379*p[52])/18+(26*p[85])/9+14*p[99]+p[125]+p[127]-(161*p[129])/12-(59*p[133])/6+(53*p[134])/2+53*p[143]-(19*p[149])/3-(19*p[153])/3-(11*p[157])/2-(19*p[161])/6+(tr5*(-18*p[5]+774*p[7]+57*p[21]+72*p[23]+360*p[25]-48*p[27]-3720*p[31]-1272*p[32]+7650*p[34]+5838*p[38]+4014*p[50]+208*p[84]+1008*p[98]+72*p[124]+72*p[126]-966*p[128]-708*p[132]+1908*p[137]-456*p[148]-456*p[152]-2304*p[156]-228*p[160]+48*p[162]))/288+(163*p[163])/6},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-607*p[33])/24+(29602*p[35])/135+(92*p[37])/9+(8137*p[39])/720-(10187*p[40])/1616+(200*p[51])/9+(9383*p[52])/45+(tr5*(-177612*p[31]-3642*p[32]+47580*p[34]+1472*p[36]+106717*p[38]+3200*p[50]+4560*p[84]))/576+(95*p[85])/3},
{F[1,1,2]^2*F[2,1,11],(595*p[33])/36+(21728*p[35])/81+(4886*p[37])/135-(24803*p[39])/432-(307901*p[40])/19392+(2171*p[51])/27+(10181*p[52])/27+(tr5*(-3259200*p[31]+35700*p[32]+2849400*p[34]+78176*p[36]+2726665*p[38]+173680*p[50]-125340*p[84]))/8640-(2089*p[85])/36},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(1054*p[35])/45+(4*p[37])/5+(7*p[39])/4-(1815*p[40])/1616+2*p[51]+(98*p[52])/3+tr5*((-527*p[31])/16+(453*p[34])/16+p[36]/5+(1393*p[38])/48+p[50]/2+p[84])+4*p[85]},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(-2641*p[35])/45-2*p[37]-(631*p[39])/240+(4731*p[40])/1616-5*p[51]-(2453*p[52])/30+(tr5*(5282*p[31]-4530*p[34]-32*p[36]-4621*p[38]-80*p[50]-160*p[84]))/64-10*p[85]},
{F[1,1,3]^2*F[2,1,11],(-16*p[35])/15+tr5*((3*p[31])/2-(13*p[38])/24)+(19*p[39])/30+(27*p[40])/404-(4*p[52])/5},
{F[1,1,4]*F[2,1,11],(9*p[8])/2+p[22]/4+2*p[26]-18*p[28]-7*p[33]+(160*p[35])/3+(108*p[37])/5+p[39]/2-(585*p[40])/808+(37*p[51])/2+9*p[52]+4*p[99]-(9*p[129])/2-3*p[133]+9*p[134]+18*p[143]-2*p[149]-2*p[153]-p[157]+(tr5*(18*p[7]+p[21]+2*(4*p[25]-60*p[31]-14*p[32]+75*p[34]+64*p[38]+37*p[50]+8*p[98]-9*p[128]-6*p[132]+18*p[137]-4*p[148]-4*p[152]-20*p[156]-2*p[160])))/16-p[161]+9*p[163]},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-277*p[33])/24+(10918*p[35])/135+(199*p[37])/45-(2453*p[39])/720-(9241*p[40])/3232+(151*p[51])/18+(3413*p[52])/45+(tr5*(-327540*p[31]-8310*p[32]+82020*p[34]+3184*p[36]+188675*p[38]+6040*p[50]+7200*p[84]))/2880+10*p[85]},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(593*p[33])/36+(66017*p[35])/405+(5551*p[37])/270-(76573*p[39])/2160-(379631*p[40])/38784+(5527*p[51])/108+(64211*p[52])/270+(tr5*(-1980510*p[31]+35580*p[32]+1872150*p[34]+44408*p[36]+1721335*p[38]+110540*p[50]-70560*p[84]))/8640-(98*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(-1054*p[35])/45-(4*p[37])/5-(7*p[39])/4+(1815*p[40])/1616-2*p[51]-(98*p[52])/3+(tr5*(7905*p[31]-6795*p[34]-48*p[36]-6965*p[38]-120*p[50]-240*p[84]))/240-4*p[85]},
{F[1,1,4]^2*F[2,1,11],(11*p[33])/8+(82*p[35])/45-p[37]/3+(323*p[39])/240+(21*p[40])/1616+(tr5*(-492*p[31]+66*p[32]+876*p[34]-16*p[36]+703*p[38]+24*p[50]))/192+p[51]/2+(19*p[52])/5},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(-304*p[35])/15-(2*p[37])/5+(7*p[39])/5+(1395*p[40])/1616-p[51]-(256*p[52])/15+(tr5*(114*p[31]-14*p[34]-(2*p[36])/5-(175*p[38])/3-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(-125*p[33])/6-(41638*p[35])/405-(4747*p[37])/405+(33101*p[39])/6480+(5575*p[40])/1212-(691*p[51])/18-(132277*p[52])/810+(tr5*(3747420*p[31]-135000*p[32]-4189200*p[34]-75952*p[36]-3670655*p[38]-248760*p[50]+157200*p[84]))/25920+(655*p[85])/27},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(32*p[35])/15+tr5*(-3*p[31]+(13*p[38])/12)-(19*p[39])/15-(27*p[40])/202+(8*p[52])/5},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(3*p[33])/2+16*p[35]+(2*p[37])/5+(11*p[39])/20-(513*p[40])/808+p[51]+(208*p[52])/15+(tr5*(-90*p[31]+(3*p[32])/2+14*p[34]+(2*p[36])/5+(589*p[38])/12+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,5]^2*F[2,1,11],(-3*p[33])/4+(16*p[35])/15+(tr5*(-144*p[31]-18*p[32]+59*p[38]))/96-(41*p[39])/120-(153*p[40])/3232+(4*p[52])/5},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(41*p[33])/24-(2054*p[35])/135-(113*p[37])/45+(1957*p[39])/720+(2435*p[40])/3232-(113*p[51])/18-(907*p[52])/45+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/2880+(16*p[85])/3},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-205*p[33])/48+(1027*p[35])/27+(113*p[37])/18-(1957*p[39])/288-(12175*p[40])/6464+(565*p[51])/36+(907*p[52])/18+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/1152-(40*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-41*p[33])/24+(2054*p[35])/135+(113*p[37])/45-(1957*p[39])/720-(2435*p[40])/3232+(113*p[51])/18+(907*p[52])/45+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/2880-(16*p[85])/3},
{F[1,1,1]*F[1,1,7]*F[2,1,11],-5*p[33]+(2176*p[35])/45+(56*p[37])/15-(33*p[39])/10-(1605*p[40])/808+(28*p[51])/3+(284*p[52])/5+tr5*(-68*p[31]-(5*p[32])/4+(77*p[34])/2+(14*p[36])/15+(391*p[38])/8+(7*p[50])/3-p[84]/2)-2*p[85]},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(25*p[33])/2-(1088*p[35])/9-(28*p[37])/3+(33*p[39])/4+(8025*p[40])/1616-(70*p[51])/3-142*p[52]+(tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/48+5*p[85]},
{F[1,1,4]*F[1,1,7]*F[2,1,11],5*p[33]-(2176*p[35])/45-(56*p[37])/15+(33*p[39])/10+(1605*p[40])/808-(28*p[51])/3-(284*p[52])/5+tr5*(68*p[31]+(5*p[32])/4-(77*p[34])/2-(14*p[36])/15-(391*p[38])/8-(7*p[50])/3+p[84]/2)+2*p[85]},
{F[1,1,8]*F[2,1,11],(9*p[8])/2+p[22]/4+2*p[26]-18*p[28]-7*p[33]+(160*p[35])/3+(108*p[37])/5+p[39]/2-(585*p[40])/808+(37*p[51])/2+9*p[52]+4*p[99]-(9*p[129])/2-3*p[133]+9*p[134]+18*p[143]-2*p[149]-2*p[153]-p[157]+(tr5*(18*p[7]+p[21]+2*(4*p[25]-60*p[31]-14*p[32]+75*p[34]+64*p[38]+37*p[50]+8*p[98]-9*p[128]-6*p[132]+18*p[137]-4*p[148]-4*p[152]-20*p[156]-2*p[160])))/16-p[161]+9*p[163]},
{F[1,1,1]*F[1,1,8]*F[2,1,11],-10*p[33]-(6026*p[35])/135-(169*p[37])/45+(419*p[39])/24+(17839*p[40])/6464-(193*p[51])/18-59*p[52]+(tr5*(90390*p[31]-3600*p[32]-68910*p[34]-1352*p[36]-68055*p[38]-3860*p[50]+5560*p[84]))/1440+(139*p[85])/9},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-31*p[33])/24+(937*p[35])/3+(353*p[37])/18-(8473*p[39])/144-(188079*p[40])/12928+(1765*p[51])/36+(3079*p[52])/9+(tr5*(-252990*p[31]-186*p[32]+116490*p[34]+2824*p[36]+163951*p[38]+7060*p[50]-2920*p[84]))/576-(365*p[85])/18},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(-1054*p[35])/45-(4*p[37])/5-(7*p[39])/4+(1815*p[40])/1616-2*p[51]-(98*p[52])/3+(tr5*(7905*p[31]-6795*p[34]-48*p[36]-6965*p[38]-120*p[50]-240*p[84]))/240-4*p[85]},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(65*p[33])/24+(1124*p[35])/9+(338*p[37])/45-(11681*p[39])/720-(34677*p[40])/6464+(181*p[51])/9+(6266*p[52])/45+(tr5*(-505800*p[31]+1950*p[32]+246120*p[34]+5408*p[36]+339215*p[38]+14480*p[50]-3920*p[84]))/2880-(49*p[85])/9},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(304*p[35])/15+(2*p[37])/5-(7*p[39])/5-(1395*p[40])/1616+p[51]+(256*p[52])/15+(tr5*(-114*p[31]+14*p[34]+(2*p[36])/5+(175*p[38])/3+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-41*p[33])/24+(2054*p[35])/135+(113*p[37])/45-(1957*p[39])/720-(2435*p[40])/3232+(113*p[51])/18+(907*p[52])/45+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/2880-(16*p[85])/3},
{F[1,1,7]*F[1,1,8]*F[2,1,11],5*p[33]-(2176*p[35])/45-(56*p[37])/15+(33*p[39])/10+(1605*p[40])/808-(28*p[51])/3-(284*p[52])/5+tr5*(68*p[31]+(5*p[32])/4-(77*p[34])/2-(14*p[36])/15-(391*p[38])/8-(7*p[50])/3+p[84]/2)+2*p[85]},
{F[1,1,8]^2*F[2,1,11],-p[33]/6+(382*p[35])/3+(353*p[37])/45-(7027*p[39])/360-(36237*p[40])/6464+(353*p[51])/18+(6239*p[52])/45+(tr5*(-257850*p[31]-60*p[32]+116490*p[34]+2824*p[36]+167665*p[38]+7060*p[50]-1960*p[84]))/1440-(49*p[85])/9},
{F[1,1,9]*F[2,1,11],-p[6]/4+(61*p[8])/4+(25*p[22])/24+p[24]+7*p[26]-(215*p[28])/3-(74*p[33])/3+(5504*p[35])/27+(426*p[37])/5+(71*p[39])/9-(1783*p[40])/808+(297*p[51])/4+(541*p[52])/18+(26*p[85])/9+18*p[99]+p[125]+p[127]-(215*p[129])/12-(77*p[133])/6+(71*p[134])/2+71*p[143]-(25*p[149])/3-(25*p[153])/3-(13*p[157])/2-(25*p[161])/6+(tr5*(-18*p[5]+1098*p[7]+75*p[21]+72*p[23]+504*p[25]-48*p[27]-5880*p[31]-1776*p[32]+10350*p[34]+8142*p[38]+5346*p[50]+208*p[84]+1296*p[98]+72*p[124]+72*p[126]-1290*p[128]-924*p[132]+2556*p[137]-600*p[148]-600*p[152]-3024*p[156]-300*p[160]+48*p[162]))/288+(217*p[163])/6},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(-265*p[33])/4+(5312*p[35])/27-(229*p[37])/45+(6791*p[39])/120-(133*p[40])/808-(313*p[51])/18+(1538*p[52])/15+(tr5*(-398400*p[31]-23850*p[32]-121560*p[34]-1832*p[36]+149565*p[38]-6260*p[50]+25000*p[84]))/1440+(625*p[85])/9},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(16205*p[33])/288+(16147*p[35])/135+(37621*p[37])/810-(5626723*p[39])/25920-(1916041*p[40])/77568+(10919*p[51])/108+(251609*p[52])/810+(tr5*(-17438760*p[31]+1458450*p[32]+42947400*p[34]+1203872*p[36]+22553485*p[38]+2620560*p[50]-2805600*p[84]))/103680-(5845*p[85])/54},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(-3599*p[35])/45-(14*p[37])/5-(271*p[39])/48+(3165*p[40])/808-7*p[51]-(677*p[52])/6+(tr5*((3599*p[31])/8-(3171*p[34])/8-(14*p[36])/5-(6409*p[38])/16-7*p[50]-14*p[84]))/4-14*p[85]},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(1805*p[33])/36+(21529*p[35])/81+(10699*p[37])/270-(171733*p[39])/2160-(718763*p[40])/38784+(10819*p[51])/108+(114491*p[52])/270+(tr5*(-3229350*p[31]+108300*p[32]+3640110*p[34]+85592*p[36]+3034015*p[38]+216380*p[50]-130560*p[84]))/8640-(544*p[85])/9},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(-125*p[33])/6-(34294*p[35])/405-(917*p[37])/81+(32237*p[39])/6480+(18763*p[40])/4848-(673*p[51])/18-(119749*p[52])/810+(tr5*(617292*p[31]-27000*p[32]-819696*p[34]-14672*p[36]-664147*p[38]-48456*p[50]+34032*p[84]))/5184+(709*p[85])/27},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-287*p[33])/48+(7189*p[35])/135+(791*p[37])/90-(13699*p[39])/1440-(17045*p[40])/6464+(791*p[51])/36+(6349*p[52])/90-(7*tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760-(56*p[85])/3},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(35*p[33])/2-(7616*p[35])/45-(196*p[37])/15+(231*p[39])/20+(11235*p[40])/1616-(98*p[51])/3-(994*p[52])/5+(7*tr5*(8160*p[31]+150*p[32]-4620*p[34]-112*p[36]-5865*p[38]-280*p[50]+60*p[84]))/240+7*p[85]},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(185*p[33])/6+(14597*p[35])/27+(4217*p[37])/90-(22277*p[39])/180-(373765*p[40])/12928+(4217*p[51])/36+(29843*p[52])/45+(tr5*(-1094775*p[31]+11100*p[32]+695805*p[34]+16868*p[36]+791050*p[38]+42170*p[50]-19260*p[84]))/1440-(107*p[85])/2},
{F[1,1,9]^2*F[2,1,11],(4511*p[33])/64-(2636*p[35])/81+(25783*p[37])/810-(10889993*p[39])/51840-(2879581*p[40])/155136+(2623*p[51])/36+(219049*p[52])/1620+(tr5*(9489600*p[31]+3653910*p[32]+62061360*p[34]+1650112*p[36]+13643495*p[38]+3777120*p[50]-4155360*p[84]))/207360-(8657*p[85])/108},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(-19*p[33])/4+(212*p[35])/9+(62*p[37])/15-(1679*p[39])/120-(3795*p[40])/1616+(31*p[51])/3+(206*p[52])/5+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/480-(16*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(131*p[33])/8-(3418*p[35])/45-(31*p[37])/3+(7607*p[39])/240+(19533*p[40])/3232-(155*p[51])/6-(579*p[52])/5+(tr5*(20508*p[31]+786*p[32]-21180*p[34]-496*p[36]-17933*p[38]-1240*p[50]+640*p[84]))/192+(40*p[85])/3},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(32*p[35])/15+tr5*(-3*p[31]+(13*p[38])/12)-(19*p[39])/15-(27*p[40])/202+(8*p[52])/5},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(19*p[33])/4-(212*p[35])/9-(62*p[37])/15+(1679*p[39])/120+(3795*p[40])/1616-(31*p[51])/3-(206*p[52])/5+(tr5*(15900*p[31]+570*p[32]-21180*p[34]-496*p[36]-15625*p[38]-1240*p[50]+640*p[84]))/480+(16*p[85])/3},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(-32*p[35])/15+tr5*(3*p[31]-(13*p[38])/12)+(19*p[39])/15+(27*p[40])/202-(8*p[52])/5},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(25*p[33])/4-(1252*p[35])/45-(62*p[37])/15+(1913*p[39])/120+(1041*p[40])/404-(31*p[51])/3-(222*p[52])/5+(tr5*(18780*p[31]+750*p[32]-21180*p[34]-496*p[36]-16735*p[38]-1240*p[50]+640*p[84]))/480+(16*p[85])/3},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(169*p[33])/8-(4574*p[35])/45-(217*p[37])/15+(11269*p[39])/240+(27555*p[40])/3232-(217*p[51])/6-(793*p[52])/5+(tr5*(137220*p[31]+5070*p[32]-148260*p[34]-3472*p[36]-121955*p[38]-8680*p[50]+4480*p[84]))/960+(56*p[85])/3},
{F[1,1,10]^2*F[2,1,11],(-3*p[33])/4+(16*p[35])/15+(tr5*(-144*p[31]-18*p[32]+59*p[38]))/96-(41*p[39])/120-(153*p[40])/3232+(4*p[52])/5},
{F[2,1,11]^2,(827*p[33])/128+(6443*p[35])/90+(23*p[37])/3-(1871*p[39])/3840-(312567*p[40])/103424+(115*p[51])/6+(11503*p[52])/120+(tr5*(-309264*p[31]+4962*p[32]+242880*p[34]+5888*p[36]+257293*p[38]+14720*p[50]-6528*p[84]))/3072-(17*p[85])/2},
{F[2,1,12],-5*p[28]-6*p[33]+(44*p[35])/3+6*p[37]-(5*p[39])/2-(1413*p[40])/3232-p[43]+4*p[51]+2*p[52]-p[56]+p[60]+p[64]+p[66]+p[75]+2*p[81]-p[89]-p[95]-p[107]-p[117]+p[131]/2+p[133]/2+(5*p[134])/2-p[136]+5*p[143]-p[149]/2-p[153]/2-(13*p[157])/6+(13*p[159])/6+(5*p[163])/2+(tr5*((3*p[29])/2-55*p[31]-32*p[32]+25*p[34]+(44*p[36])/15+(29*p[38])/2+(64*p[50])/3-p[55]-p[65]-p[88]-p[104]-p[106]-p[116]+(8*p[130])/3+(8*p[132])/3+(61*p[137])/6-p[138]+p[142]/2-(8*p[148])/3-(8*p[152])/3-(77*p[156])/6+(8*p[158])/3+p[166]))/4+p[169]+p[171]},
{F[1,1,1]*F[2,1,12],(tr5*p[156])/4+p[157]},
{F[1,1,1]^2*F[2,1,12],p[33]/4+(16*p[35])/15+(2*p[37])/5-(13*p[39])/24-(423*p[40])/3232+p[51]+3*p[52]+(tr5*(-6*p[31]+p[32]/4+(33*p[34])/2+(2*p[36])/5+(239*p[38])/24+p[50]-p[84]/2))/4-p[85]/2},
{F[1,1,2]*F[2,1,12],(tr5*p[158])/4+p[159]},
{F[1,1,1]*F[1,1,2]*F[2,1,12],-p[33]-(16*p[35])/15+(tr5*(36*p[31]-6*p[32]-23*p[38]))/24-(31*p[39])/30-(9*p[40])/202-(4*p[52])/5},
{F[1,1,2]^2*F[2,1,12],-2*p[33]+(16*p[35])/5-(31*p[39])/15-(171*p[40])/808+(12*p[52])/5+(tr5*(-54*p[31]-6*p[32]+19*p[38]-6*p[84]))/12-2*p[85]},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(-8*p[35])/3+(3*tr5*(5*p[31]-3*p[38]))/4-2*p[39]-(117*p[40])/1616-2*p[52]},
{F[1,1,3]^2*F[2,1,12],(4*p[35])/3-(3*tr5*(5*p[31]-3*p[38]))/8+p[39]+(117*p[40])/3232+p[52]},
{F[1,1,4]*F[2,1,12],-(tr5*p[156])/4-p[157]},
{F[1,1,1]*F[1,1,4]*F[2,1,12],p[33]+(16*p[35])/15+(tr5*(-6*p[31]+p[32]+(23*p[38])/6))/4+(31*p[39])/30+(9*p[40])/202+(4*p[52])/5},
{F[1,1,2]*F[1,1,4]*F[2,1,12],p[33]+(16*p[35])/15+(tr5*(-6*p[31]+p[32]+(23*p[38])/6))/4+(31*p[39])/30+(9*p[40])/202+(4*p[52])/5},
{F[1,1,4]^2*F[2,1,12],-p[33]/2-(8*p[35])/15+(tr5*(36*p[31]-6*p[32]-23*p[38]))/48-(31*p[39])/60-(9*p[40])/404-(2*p[52])/5},
{F[1,1,6]^2*F[2,1,12],(-28*p[35])/15-(4*p[37])/15+p[39]/5+(333*p[40])/3232-(2*p[51])/3-(43*p[52])/15+(tr5*(315*p[31]-330*p[34]-8*p[36]-295*p[38]-20*p[50]+20*p[84]))/120+(2*p[85])/3},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(-3*p[33])/2-(8*p[35])/15-(4*p[37])/5+(41*p[39])/20+(117*p[40])/404-2*p[51]-(24*p[52])/5+(tr5*(3*p[31]-(3*p[32])/2-33*p[34]-(4*p[36])/5-(59*p[38])/4-2*p[50]+p[84]))/4+p[85]},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(56*p[35])/15+(8*p[37])/15-(2*p[39])/5-(333*p[40])/1616+(4*p[51])/3+(86*p[52])/15+(tr5*(-315*p[31]+330*p[34]+8*p[36]+295*p[38]+20*p[50]-20*p[84]))/60-(4*p[85])/3},
{F[1,1,7]^2*F[2,1,12],(3*p[33])/4-(8*p[35])/5+(2*p[37])/15-(33*p[39])/40-(135*p[40])/3232+p[51]/3-(7*p[52])/15+(tr5*(1080*p[31]+90*p[32]+660*p[34]+16*p[36]-295*p[38]+40*p[50]+20*p[84]))/480+p[85]/6},
{F[1,1,8]*F[2,1,12],(3*p[8])/2+p[22]/6+p[24]+3*p[26]-(55*p[28])/3-(47*p[33])/6+(1712*p[35])/27+(112*p[37])/5+(7*p[39])/4-(1553*p[40])/1616+21*p[51]+(200*p[52])/9-(40*p[85])/9+4*p[99]-(16*p[129])/3-(8*p[133])/3+(28*p[134])/3+(56*p[143])/3-(7*p[149])/3-(7*p[153])/3-(8*p[161])/3+(tr5*(54*p[7]+6*p[21]+36*p[23]+108*p[25]+12*p[27]-2760*p[31]-282*p[32]+3240*p[34]+2863*p[38]+756*p[50]-160*p[84]+144*p[98]-192*p[128]-96*p[132]+336*p[137]-84*p[148]-84*p[152]-336*p[156]-96*p[160]+24*p[162]))/144+10*p[163]},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-49*p[33])/4+(5576*p[35])/45+(107*p[37])/15-(71*p[39])/30-(14199*p[40])/3232+(95*p[51])/6+(1873*p[52])/15+(tr5*(-41820*p[31]-735*p[32]+14370*p[34]+428*p[36]+26080*p[38]+950*p[50]+840*p[84]))/240+14*p[85]},
{F[1,1,2]*F[1,1,8]*F[2,1,12],-3*p[33]-(208*p[35])/15-(231*p[39])/10-(495*p[40])/404-(52*p[52])/5+(tr5*(156*p[31]-6*p[32]-119*p[38]-16*p[84]))/8-8*p[85]},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(-551*p[35])/15-(6*p[37])/5-(147*p[39])/40+(5337*p[40])/3232-3*p[51]-(251*p[52])/5+(tr5*(8265*p[31]-6795*p[34]-48*p[36]-7175*p[38]-120*p[50]-240*p[84]))/160-6*p[85]},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(21*p[33])/8-(2*p[35])/3-(3*p[37])/5+(267*p[39])/80+(657*p[40])/3232+(tr5*(300*p[31]+210*p[32]+1860*p[34]-48*p[36]+995*p[38]+40*p[50]))/320+p[51]/2+(13*p[52])/5},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(152*p[35])/5+(3*p[37])/5-(21*p[39])/10-(4185*p[40])/3232+(3*p[51])/2+(128*p[52])/5+(tr5*(-1710*p[31]+210*p[34]+6*p[36]+875*p[38]+15*p[50]+30*p[84]))/40+3*p[85]},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(-3*p[33])/8-(146*p[35])/15+p[37]-(213*p[39])/80+(639*p[40])/3232+(5*p[51])/2-(47*p[52])/5+(tr5*(876*p[31]-6*p[32]-252*p[34]+16*p[36]-569*p[38]+40*p[50]-128*p[84]))/64-8*p[85]},
{F[1,1,7]*F[1,1,8]*F[2,1,12],4*p[33]-(1856*p[35])/45-(56*p[37])/15+(82*p[39])/15+(795*p[40])/404-(28*p[51])/3-(772*p[52])/15+tr5*(58*p[31]+p[32]-(77*p[34])/2-(14*p[36])/15-(131*p[38])/3-(7*p[50])/3+p[84])+4*p[85]},
{F[1,1,8]^2*F[2,1,12],(-399*p[33])/32+(648*p[35])/5+(9*p[37])/5+(1893*p[39])/320-(74925*p[40])/25856+(9*p[51])/2+(1071*p[52])/10+(tr5*(-729*p[31]-(399*p[32])/32+(297*p[34])/4+(9*p[36])/5+(24369*p[38])/64+(9*p[50])/2+(31*p[84])/4))/4+(31*p[85])/4},
{F[1,1,9]*F[2,1,12],(3*p[8])/2+p[22]/6+p[24]+3*p[26]-(55*p[28])/3-(47*p[33])/6+(1784*p[35])/27+(112*p[37])/5+(7*p[39])/4-(467*p[40])/404+21*p[51]+(254*p[52])/9-(67*p[85])/9+4*p[99]-(16*p[129])/3-(8*p[133])/3+(28*p[134])/3+(56*p[143])/3-(7*p[149])/3-(7*p[153])/3+2*p[157]-p[159]-(11*p[161])/3+(tr5*(54*p[7]+6*p[21]+36*p[23]+108*p[25]+12*p[27]-3300*p[31]-282*p[32]+4320*p[34]+3619*p[38]+756*p[50]-268*p[84]+144*p[98]-192*p[128]-96*p[132]+336*p[137]-84*p[148]-84*p[152]-264*p[156]-36*p[158]-132*p[160]+24*p[162]))/144+10*p[163]},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-53*p[33])/4+(5408*p[35])/45+(107*p[37])/15-(7*p[39])/5-(13713*p[40])/3232+(95*p[51])/6+(1831*p[52])/15+tr5*(-169*p[31]+(-795*p[32]+14370*p[34]+428*p[36]+25550*p[38]+950*p[50]+960*p[84])/240)+16*p[85]},
{F[1,1,2]*F[1,1,9]*F[2,1,12],-4*p[33]-(48*p[35])/5-(362*p[39])/15-(1125*p[40])/808-(36*p[52])/5+(tr5*(81*p[31]-6*p[32]-74*p[38]-15*p[84]))/6-10*p[85]},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(-197*p[35])/5-(6*p[37])/5-(227*p[39])/40+(5103*p[40])/3232-3*p[51]-(261*p[52])/5+(tr5*(8865*p[31]-6795*p[34]-48*p[36]-7535*p[38]-120*p[50]-240*p[84]))/160-6*p[85]},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(29*p[33])/8+(2*p[35])/5-(3*p[37])/5+(1049*p[39])/240+(801*p[40])/3232+(tr5*(-540*p[31]+870*p[32]+5580*p[34]-144*p[36]+3905*p[38]+120*p[50]))/960+p[51]/2+(17*p[52])/5},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(152*p[35])/5+(3*p[37])/5-(21*p[39])/10-(4185*p[40])/3232+(3*p[51])/2+(128*p[52])/5+(tr5*(-1710*p[31]+210*p[34]+6*p[36]+875*p[38]+15*p[50]+30*p[84]))/40+3*p[85]},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(-3*p[33])/8-6*p[35]+(23*p[37])/15-(49*p[39])/16-(27*p[40])/3232+(23*p[51])/6-(11*p[52])/3+(tr5*(8100*p[31]-90*p[32]+1500*p[34]+368*p[36]-3815*p[38]+920*p[50]-2240*p[84]))/960-(28*p[85])/3},
{F[1,1,7]*F[1,1,9]*F[2,1,12],4*p[33]-(2024*p[35])/45-(64*p[37])/15+(88*p[39])/15+(3513*p[40])/1616-(32*p[51])/3-(286*p[52])/5+tr5*((253*p[31])/4+p[32]-44*p[34]-(16*p[36])/15-(583*p[38])/12-(8*p[50])/3+(4*p[84])/3)+(16*p[85])/3},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(251*p[33])/16+(7744*p[35])/45+(94*p[37])/5-(29339*p[39])/480-(146559*p[40])/12928+47*p[51]+(3487*p[52])/15+(tr5*(-968*p[31]+(251*p[32])/16+(1551*p[34])/2+(94*p[36])/5+(72241*p[38])/96+47*p[50]-(149*p[84])/6))/4-(149*p[85])/6},
{F[1,1,9]^2*F[2,1,12],(957*p[33])/32+(688*p[35])/15+(91*p[37])/5-(13369*p[39])/192-(230121*p[40])/25856+(91*p[51])/2+(269*p[52])/2+(tr5*(-258*p[31]+(957*p[32])/32+(3003*p[34])/4+(91*p[36])/5+(77015*p[38])/192+(91*p[50])/2-(135*p[84])/4))/4-(135*p[85])/4},
{F[1,1,10]*F[2,1,12],(tr5*p[160])/4+p[161]},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(8*p[35])/3-(3*tr5*(5*p[31]-3*p[38]))/4+2*p[39]+(117*p[40])/1616+2*p[52]},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(-8*p[35])/3+(3*tr5*(5*p[31]-3*p[38]))/4-2*p[39]-(117*p[40])/1616-2*p[52]},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(56*p[35])/15+(8*p[37])/15-(2*p[39])/5-(333*p[40])/1616+(4*p[51])/3+(86*p[52])/15+(tr5*(-315*p[31]+330*p[34]+8*p[36]+295*p[38]+20*p[50]-20*p[84]))/60-(4*p[85])/3},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(-56*p[35])/15-(8*p[37])/15+(2*p[39])/5+(333*p[40])/1616-(4*p[51])/3-(86*p[52])/15+(tr5*(315*p[31]-330*p[34]-8*p[36]-295*p[38]-20*p[50]+20*p[84]))/60+(4*p[85])/3},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(27*p[33])/4-(764*p[35])/15-6*p[37]+(641*p[39])/40+(5679*p[40])/1616-15*p[51]-(362*p[52])/5+(tr5*(2292*p[31]+54*p[32]-2052*p[34]-48*p[36]-1899*p[38]-120*p[50]+64*p[84]))/32+8*p[85]},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(27*p[33])/4-52*p[35]-(98*p[37])/15+(737*p[39])/40+(6129*p[40])/1616-(49*p[51])/3-(1142*p[52])/15+(tr5*(35100*p[31]+810*p[32]-33420*p[34]-784*p[36]-29765*p[38]-1960*p[50]+1120*p[84]))/480+(28*p[85])/3},
{F[1,1,10]^2*F[2,1,12],(-32*p[35])/15-(16*p[37])/15+(24*p[39])/5+(225*p[40])/404-(8*p[51])/3-(112*p[52])/15+tr5*(3*p[31]-11*p[34]-(2*(2*p[36]+40*p[38]+5*p[50]-5*p[84]))/15)+(8*p[85])/3},
{F[2,1,12]^2,(-131*p[33])/32+(44*p[35])/5-(26*p[37])/15+(7091*p[39])/960+(15399*p[40])/25856-(13*p[51])/3-(44*p[52])/15+(tr5*(-47520*p[31]-3930*p[32]-68640*p[34]-1664*p[36]-2765*p[38]-4160*p[50]+4880*p[84]))/3840+(61*p[85])/12},
{F[2,1,13],-p[70]-p[103]+(tr5*(-p[69]-p[102]-p[110]))/4-p[111]},
{F[1,1,1]*F[2,1,13],(3*tr5*p[23])/8+(3*p[24])/2},
{F[1,1,3]*F[2,1,13],(-7*p[18])/24+(7*p[22])/24-p[24]+(4*p[35])/9-(52*p[37])/45+(3*p[40])/3232+(26*p[52])/9-(13*p[85])/9+p[143]/6+(tr5*(-105*p[17]+105*p[21]-360*p[23]-900*p[31]+6900*p[34]-416*p[36]+3640*p[38]-520*p[84]+60*p[142]+60*p[160]))/1440+p[161]/6},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(19*p[33])/8-(350*p[35])/9+(8*p[37])/15+(27*p[39])/16+(1941*p[40])/1616-4*p[51]-40*p[52]+(tr5*(52500*p[31]+570*p[32]-19500*p[34]+128*p[36]-33195*p[38]-960*p[50]-1040*p[84]))/960-(13*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]^2*F[2,1,13],(-4891*p[33])/384-(3547*p[35])/45-(562*p[37])/45+(1059*p[39])/256+(435029*p[40])/103424-(74*p[51])/3-(8699*p[52])/72+(tr5*(5107680*p[31]-146730*p[32]-5331120*p[34]-143872*p[36]-4823785*p[38]-284160*p[50]+97760*p[84]))/46080+(611*p[85])/72},
{F[1,1,4]*F[2,1,13],(tr5*p[162])/4+p[163]},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-7849*p[33])/1632+(119333*p[35])/459+(32153*p[37])/1530+(130853*p[39])/9792-(3689291*p[40])/439552+(25505*p[51])/612+(39775*p[52])/153+(tr5*(-71599800*p[31]-235470*p[32]+23860200*p[34]+1028896*p[36]+45202265*p[38]+2040400*p[50]+566400*p[84]))/195840+(590*p[85])/51},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(76*p[35])/9+p[37]/5-(3*p[39])/40-(1221*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*((-95*p[31])/2-p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]*F[2,1,13],-(tr5*p[162])/4-p[163]},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(682285*p[33])/29376-(4334387*p[35])/20655-(25739*p[37])/2295-(2132029*p[39])/176256+(50500085*p[40])/7911936-(13219*p[51])/612-(882535*p[52])/5508+(tr5*(1040252880*p[31]+20468550*p[32]-18789120*p[34]-9883776*p[36]-504879745*p[38]-19035360*p[50]-23202880*p[84]))/3525120-(72509*p[85])/2754},
{F[1,1,6]^2*F[2,1,13],(-25*p[33])/8+(10616*p[35])/45+(908*p[37])/45-(337*p[39])/144-(29361*p[40])/3232+(427*p[51])/9+(5105*p[52])/18+(tr5*(-955440*p[31]-2250*p[32]+576060*p[34]+14528*p[36]+713015*p[38]+34160*p[50]+3280*p[84]))/2880+(41*p[85])/9},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(135295*p[33])/1632-(2158162*p[35])/2295-(24682*p[37])/765-(5244379*p[39])/48960+(10543631*p[40])/439552-(13619*p[51])/153-(1228663*p[52])/1530+(tr5*(258979440*p[31]+4058850*p[32]-35899680*p[34]-1579648*p[36]-142854635*p[38]-4358080*p[50]-5541120*p[84]))/195840-(1924*p[85])/17},
{F[1,1,8]*F[2,1,13],(-3*p[24])/2+(tr5*(-3*p[23]-2*p[162]))/8-p[163]},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(139*p[33])/48-(1601*p[35])/135-(67*p[37])/90-(6241*p[39])/1440+(733*p[40])/6464-(67*p[51])/36-(1169*p[52])/90+(tr5*(96060*p[31]+4170*p[32]-44220*p[34]-1072*p[36]-71705*p[38]-2680*p[50]-2880*p[84]))/5760-2*p[85]},
{F[1,1,9]*F[2,1,13],(-3*p[24])/2+(tr5*(-3*p[23]+2*p[162]))/8+p[163]},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(101*p[33])/9-(313493*p[35])/405-(52717*p[37])/810+(65597*p[39])/6480+(1154107*p[40])/38784-(51745*p[51])/324-(379817*p[52])/405+(tr5*(28214370*p[31]+72720*p[32]-17363670*p[34]-421736*p[36]-21204155*p[38]-1034900*p[50]-20080*p[84]))/25920-(251*p[85])/81},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(125*p[33])/24-(10616*p[35])/27-(908*p[37])/27+(1685*p[39])/432+(48935*p[40])/3232-(2135*p[51])/27-(25525*p[52])/54+(tr5*(955440*p[31]+2250*p[32]-576060*p[34]-14528*p[36]-713015*p[38]-34160*p[50]-3280*p[84]))/1728-(205*p[85])/27},
{F[1,1,9]^2*F[2,1,13],(-25*p[33])/24+(10616*p[35])/135+(908*p[37])/135-(337*p[39])/432-(9787*p[40])/3232+(427*p[51])/27+(5105*p[52])/54+(tr5*(-955440*p[31]-2250*p[32]+576060*p[34]+14528*p[36]+713015*p[38]+34160*p[50]+3280*p[84]))/8640+(41*p[85])/27},
{F[1,1,10]*F[2,1,13],(-7*p[18])/24+(7*p[22])/24+p[24]/2+(4*p[35])/9-(52*p[37])/45+(3*p[40])/3232+(26*p[52])/9-(13*p[85])/9+p[143]/6+(tr5*(-105*p[17]+105*p[21]+180*p[23]-900*p[31]+6900*p[34]-416*p[36]+3640*p[38]-520*p[84]+60*p[142]+60*p[160]))/1440+p[161]/6},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(19*p[33])/8-(350*p[35])/9+(8*p[37])/15+(27*p[39])/16+(1941*p[40])/1616-4*p[51]-40*p[52]+(tr5*(52500*p[31]+570*p[32]-19500*p[34]+128*p[36]-33195*p[38]-960*p[50]-1040*p[84]))/960-(13*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(678959*p[33])/14688-(2066086*p[35])/4131+(54622*p[37])/6885-(48285371*p[39])/440640+(33231061*p[40])/3955968-(94711*p[51])/5508-(2333536*p[52])/6885+(tr5*(1239651600*p[31]+20368770*p[32]+119554320*p[34]+3495808*p[36]-570997435*p[38]-7576880*p[50]-33954000*p[84]))/1762560-(141475*p[85])/1836},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-7849*p[33])/1632+(119333*p[35])/459+(32153*p[37])/1530+(130853*p[39])/9792-(3689291*p[40])/439552+(25505*p[51])/612+(39775*p[52])/153+(tr5*(-71599800*p[31]-235470*p[32]+23860200*p[34]+1028896*p[36]+45202265*p[38]+2040400*p[50]+566400*p[84]))/195840+(590*p[85])/51},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(76*p[35])/9+p[37]/5-(3*p[39])/40-(1221*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*((-95*p[31])/2-p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(712885*p[33])/29376-(1191727*p[35])/4131-(305*p[37])/17-(1994533*p[39])/176256+(74458661*p[40])/7911936-(68693*p[51])/1836-(1403245*p[52])/5508+(tr5*(286014480*p[31]+4277310*p[32]-50764320*p[34]-3162240*p[36]-159157973*p[38]-6594528*p[50]-4908224*p[84]))/705024-(76691*p[85])/2754},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(135295*p[33])/1632-(2158162*p[35])/2295-(24682*p[37])/765-(5244379*p[39])/48960+(10543631*p[40])/439552-(13619*p[51])/153-(1228663*p[52])/1530+(tr5*(258979440*p[31]+4058850*p[32]-35899680*p[34]-1579648*p[36]-142854635*p[38]-4358080*p[50]-5541120*p[84]))/195840-(1924*p[85])/17},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(139*p[33])/48-(1601*p[35])/135-(67*p[37])/90-(6241*p[39])/1440+(733*p[40])/6464-(67*p[51])/36-(1169*p[52])/90+(tr5*(96060*p[31]+4170*p[32]-44220*p[34]-1072*p[36]-71705*p[38]-2680*p[50]-2880*p[84]))/5760-2*p[85]},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(2927*p[33])/144-(121709*p[35])/405-(22273*p[37])/810+(28853*p[39])/2592+(60179*p[40])/4848-(17953*p[51])/324-(53759*p[52])/162+(tr5*(21907620*p[31]+263430*p[32]-10347780*p[34]-356368*p[36]-14908255*p[38]-718120*p[50]-156320*p[84]))/51840-(977*p[85])/81},
{F[1,1,10]^2*F[2,1,13],(3884603*p[33])/58752-(1574497*p[35])/4131+(tr5*(755758560*p[31]+23307618*p[32]+355305264*p[34]+7896320*p[36]-226099499*p[38]+7079360*p[50]-33072672*p[84]))/1410048+(15950566400*p[37]-79227014284*p[39]+2201939415*p[40]+14300307200*p[51]-107855421056*p[52]-66806797440*p[85])/712074240},
{F[2,1,13]^2,(587*p[33])/128+(802*p[35])/9+(235*p[37])/36+(14467*p[39])/11520-(320343*p[40])/103424+(1535*p[51])/72+(43519*p[52])/360+(tr5*(-1154880*p[31]+10566*p[32]+934032*p[34]+15040*p[36]+977719*p[38]+49120*p[50]-11680*p[84]))/9216-(365*p[85])/72},
{F[2,1,14],(tr5*p[164])/4+p[165]},
{F[1,1,1]*F[2,1,14],(tr5*p[17])/16+p[18]/4},
{F[1,1,1]^2*F[2,1,14],(-5*p[33])/3+(2968*p[35])/135+(16*p[37])/45-(14*p[39])/45-(1181*p[40])/1616+(26*p[51])/9+(1064*p[52])/45+(tr5*(-5565*p[31]-75*p[32]+2415*p[34]+16*p[36]+3710*p[38]+130*p[50]+150*p[84]))/180+(10*p[85])/3},
{F[1,1,3]*F[2,1,14],-(tr5*p[17])/16-p[18]/4},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(23*p[33])/6-(1240*p[35])/27-(44*p[37])/45+(11*p[39])/36+(619*p[40])/404-(58*p[51])/9-(452*p[52])/9+(tr5*(46500*p[31]+690*p[32]-21300*p[34]-176*p[36]-31585*p[38]-1160*p[50]-1200*p[84]))/720-(20*p[85])/3},
{F[1,1,3]^2*F[2,1,14],-p[33]/6-(1118*p[35])/135-(38*p[37])/45+(139*p[39])/45+(2989*p[40])/6464-(10*p[51])/9-(683*p[52])/90+(tr5*(8385*p[31]-30*p[32]-1860*p[34]-152*p[36]-4225*p[38]-200*p[50]-300*p[84]))/720-(5*p[85])/3},
{F[1,1,4]*F[2,1,14],-(tr5*p[17])/16-p[18]/4},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(43*p[33])/12-(6068*p[35])/135-(38*p[37])/45+(167*p[39])/360+(2419*p[40])/1616-(55*p[51])/9-(2194*p[52])/45+(tr5*(91020*p[31]+1290*p[32]-40620*p[34]-304*p[36]-61265*p[38]-2200*p[50]-2400*p[84]))/1440-(20*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-49*p[33])/12+(6332*p[35])/135+(10*p[37])/9-(53*p[39])/360-(2533*p[40])/1616+(61*p[51])/9+(2326*p[52])/45+(tr5*(-18996*p[31]-294*p[32]+8916*p[34]+80*p[36]+13015*p[38]+488*p[50]+480*p[84]))/288+(20*p[85])/3},
{F[1,1,4]^2*F[2,1,14],(2345*p[33])/204-(46817*p[35])/459-(508*p[37])/765-(85157*p[39])/6120+(504463*p[40])/219776-(3221*p[51])/612-(235919*p[52])/3060+(tr5*(3511275*p[31]+70350*p[32]-2*(13755*p[34]+2032*p[36]+868295*p[38]+16105*p[50]+48480*p[84])))/24480-(808*p[85])/51},
{F[1,1,3]*F[1,1,5]*F[2,1,14],tr5*(-4*p[34]-(5*p[38])/3)+(4*(3*p[39]-8*p[52]))/15},
{F[1,1,5]^2*F[2,1,14],tr5*(2*p[34]+(5*p[38])/6)+(2*(-3*p[39]+8*p[52]))/15},
{F[1,1,6]*F[2,1,14],(-23*p[18])/24+(5*p[22])/24+(4*p[35])/9-(64*p[37])/15+(3*p[40])/3232+(32*p[52])/3-(13*p[85])/9-p[134]/3-p[143]/6+p[161]/6+(tr5*(-345*p[17]+75*p[21]-4*(60*p[27]+1125*p[31]-6075*p[34]+312*p[36]-3360*p[38]+130*p[84]+30*p[137]-45*p[142]-30*p[156]-15*p[160]+30*p[162])))/1440-(2*p[163])/3},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(235*p[33])/24-(17518*p[35])/135-(82*p[37])/45+(1769*p[39])/720+(1709*p[40])/404-(149*p[51])/9-(6194*p[52])/45+(tr5*(525540*p[31]+7050*p[32]-217740*p[34]-1312*p[36]-345095*p[38]-11920*p[50]-13200*p[84]))/2880-(55*p[85])/3},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-4103*p[33])/96+693*p[35]+(3971*p[37])/90-(1427*p[39])/960-(634751*p[40])/25856+(463*p[51])/4+(69553*p[52])/90+(tr5*(-11226600*p[31]-123090*p[32]+5466120*p[34]+127072*p[36]+7785655*p[38]+333360*p[50]+136480*p[84]))/11520+(853*p[85])/18},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-1013*p[33])/204+(1131961*p[35])/2295+(77237*p[37])/1530+(75757*p[39])/12240-(3834895*p[40])/219776+(56819*p[51])/612+(405833*p[52])/765+(tr5*(-33958830*p[31]-60780*p[32]+14741130*p[34]+617896*p[36]+22802405*p[38]+1136380*p[50]+223200*p[84]))/48960+(310*p[85])/17},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(28*p[35])/5+p[37]/5+(29*p[39])/40-(837*p[40])/3232+p[51]/2+(61*p[52])/15+(tr5*((-63*p[31])/2-p[34]+p[36]/5+(359*p[38])/24+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]^2*F[2,1,14],(19367*p[33])/384-(526493*p[35])/405-(45061*p[37])/405-(2951627*p[39])/103680+(4833803*p[40])/103424-(72851*p[51])/324-(2149747*p[52])/1620+(tr5*(758149920*p[31]+5229090*p[32]-273728640*p[34]-11535616*p[36]-484494955*p[38]-23312320*p[50]-4883360*p[84]))/414720-(30521*p[85])/648},
{F[1,1,3]*F[1,1,7]*F[2,1,14],tr5*(4*p[34]+(5*p[38])/3)+(4*(-3*p[39]+8*p[52]))/15},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-558*p[33])/17+(27182*p[35])/85+(536*p[37])/85+(2314*p[39])/85-(929259*p[40])/109888+(917*p[51])/34+(46787*p[52])/170+(tr5*(-611595*p[31]-11160*p[32]+90210*p[34]+2144*p[36]+336765*p[38]+9170*p[50]+16440*p[84]))/1360+(822*p[85])/17},
{F[1,1,5]*F[1,1,7]*F[2,1,14],tr5*(-4*p[34]-(5*p[38])/3)+(4*(3*p[39]-8*p[52]))/15},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(63861*p[33])/272-(127250*p[35])/51-(20464*p[37])/255-(2331769*p[39])/8160+(13861881*p[40])/219776-(7783*p[51])/34-(360647*p[52])/170+(tr5*(114525000*p[31]+1915830*p[32]-15307920*p[34]-654848*p[36]-62920465*p[38]-1867920*p[50]-2592640*p[84]))/32640-(16204*p[85])/51},
{F[1,1,7]^2*F[2,1,14],(5005*p[33])/102-(1038787*p[35])/2295-(6658*p[37])/765-(76469*p[39])/1530+(2479669*p[40])/219776-(22379*p[51])/612-(1161317*p[52])/3060+(tr5*(15581805*p[31]+300300*p[32]-1837950*p[34]-53264*p[36]-8435095*p[38]-223790*p[50]-413280*p[84]))/24480-(1148*p[85])/17},
{F[1,1,1]*F[1,1,8]*F[2,1,14],-p[33]/4+(44*p[35])/45+(2*p[37])/15+(19*p[39])/120-(57*p[40])/1616+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/480+p[51]/3+(22*p[52])/15},
{F[1,1,3]*F[1,1,8]*F[2,1,14],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[1,1,4]*F[1,1,8]*F[2,1,14],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(71*p[33])/48-(1069*p[35])/135-(47*p[37])/90-(917*p[39])/1440+(1493*p[40])/6464-(47*p[51])/36-(793*p[52])/90+(tr5*(64140*p[31]+2130*p[32]-31020*p[34]-752*p[36]-45325*p[38]-1880*p[50]-1920*p[84]))/5760-(4*p[85])/3},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(-5*p[33])/3+(664*p[35])/135+(16*p[37])/45+(347*p[39])/90+(133*p[40])/1616+(tr5*(-2490*p[31]-150*p[32]+1320*p[34]+32*p[36]+2125*p[38]+80*p[50]))/360+(8*p[51])/9+(254*p[52])/45},
{F[1,1,8]^2*F[2,1,14],(5*p[33])/6-(332*p[35])/135-(8*p[37])/45-(347*p[39])/180-(133*p[40])/3232+(tr5*(2490*p[31]+150*p[32]-1320*p[34]-32*p[36]-2125*p[38]-80*p[50]))/720-(4*p[51])/9-(127*p[52])/45},
{F[1,1,1]*F[1,1,9]*F[2,1,14],-p[33]/4+(44*p[35])/45+(2*p[37])/15+(19*p[39])/120-(57*p[40])/1616+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/480+p[51]/3+(22*p[52])/15},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-15*p[33])/4+(952*p[35])/15+(14*p[37])/5-(57*p[39])/8-(8055*p[40])/3232+9*p[51]+69*p[52]+(tr5*(-357*p[31]-(15*p[32])/4+(321*p[34])/2+(14*p[36])/5+(1875*p[38])/8+9*p[50]+10*p[84]))/4+10*p[85]},
{F[1,1,4]*F[1,1,9]*F[2,1,14],p[33]/4-(44*p[35])/45-(2*p[37])/15-(19*p[39])/120+(57*p[40])/1616+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/480-p[51]/3-(22*p[52])/15},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(7913*p[33])/288-(108796*p[35])/405-(3061*p[37])/162+(62629*p[39])/25920+(747007*p[40])/77568-(13685*p[51])/324-(226037*p[52])/810+(tr5*(7833312*p[31]+142434*p[32]-3016464*p[34]-97952*p[36]-5050703*p[38]-218960*p[50]-107776*p[84]))/20736-(1684*p[85])/81},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(5*p[33])/3-(664*p[35])/135-(16*p[37])/45-(347*p[39])/90-(133*p[40])/1616+(tr5*(2490*p[31]+150*p[32]-1320*p[34]-32*p[36]-2125*p[38]-80*p[50]))/360-(8*p[51])/9-(254*p[52])/45},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(-5*p[33])/3+(664*p[35])/135+(16*p[37])/45+(347*p[39])/90+(133*p[40])/1616+(tr5*(-2490*p[31]-150*p[32]+1320*p[34]+32*p[36]+2125*p[38]+80*p[50]))/360+(8*p[51])/9+(254*p[52])/45},
{F[1,1,9]^2*F[2,1,14],(17*p[33])/6-(4682*p[35])/135-(74*p[37])/45+(14*p[39])/9+(7903*p[40])/6464-(46*p[51])/9-(685*p[52])/18+(tr5*(35115*p[31]+510*p[32]-16260*p[34]-296*p[36]-23695*p[38]-920*p[50]-900*p[84]))/720-5*p[85]},
{F[1,1,10]*F[2,1,14],(-17*p[18])/24+(5*p[22])/24+(4*p[35])/9-(28*p[37])/15+(3*p[40])/3232+(14*p[52])/3-(13*p[85])/9-p[134]/3-p[143]/6+p[161]/6+(tr5*(-255*p[17]+75*p[21]-4*(60*p[27]+1125*p[31]-2025*p[34]+96*p[36]-1470*p[38]+130*p[84]+30*p[137]-45*p[142]-30*p[156]-15*p[160]+30*p[162])))/1440-(2*p[163])/3},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(161*p[33])/24-(11714*p[35])/135-(56*p[37])/45+(1207*p[39])/720+(4531*p[40])/1616-(100*p[51])/9-(4132*p[52])/45+(tr5*(351420*p[31]+4830*p[32]-144420*p[34]-896*p[36]-230185*p[38]-8000*p[50]-8400*p[84]))/2880-(35*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-1253*p[33])/32+(87487*p[35])/135+(4039*p[37])/90-(641*p[39])/2880-(596047*p[40])/25856+(3947*p[51])/36+(64613*p[52])/90+(tr5*(-10498440*p[31]-112770*p[32]+5008680*p[34]+129248*p[36]+7236015*p[38]+315760*p[50]+117280*p[84]))/11520+(733*p[85])/18},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-111*p[33])/68+(38187*p[35])/85+(8189*p[37])/170+(27791*p[39])/4080-(3513663*p[40])/219776+(17761*p[51])/204+(41413*p[52])/85+(tr5*(-10310490*p[31]-6660*p[32]+4598190*p[34]+196536*p[36]+6985175*p[38]+355220*p[50]+47200*p[84]))/16320+(590*p[85])/51},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(28*p[35])/5+p[37]/5-(3*p[39])/40-(837*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*((-63*p[31])/2+15*p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(1471463*p[33])/4896-(112922*p[35])/51+(124007*p[37])/13770-(36017945*p[39])/88128+(53458981*p[40])/1318656-(91558*p[51])/1377-(7983655*p[52])/5508+(tr5*(5488009200*p[31]+132431670*p[32]+697816200*p[34]+3968224*p[36]-2415513125*p[38]-29298560*p[50]-177447760*p[84]))/1762560-(2218097*p[85])/5508},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(190223*p[33])/816-(5714962*p[35])/2295-(12224*p[37])/153-(6881339*p[39])/24480+(13879969*p[40])/219776-(69775*p[51])/306-(3240451*p[52])/1530+(tr5*(68579544*p[31]+1141338*p[32]-9191280*p[34]-391168*p[36]-37669319*p[38]-1116400*p[50]-1555584*p[84]))/19584-(16204*p[85])/51},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(139*p[33])/48-(1601*p[35])/135-(67*p[37])/90-(6241*p[39])/1440+(733*p[40])/6464-(67*p[51])/36-(1169*p[52])/90+(tr5*(96060*p[31]+4170*p[32]-44220*p[34]-1072*p[36]-71705*p[38]-2680*p[50]-1920*p[84]))/5760-(4*p[85])/3},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(7361*p[33])/288-(106408*p[35])/405-(14909*p[37])/810+(166669*p[39])/25920+(750655*p[40])/77568-(13289*p[51])/324-(220277*p[52])/810+(tr5*(38306880*p[31]+662490*p[32]-14559600*p[34]-477088*p[36]-24504355*p[38]-1063120*p[50]-538880*p[84]))/103680-(1684*p[85])/81},
{F[1,1,10]^2*F[2,1,14],(24579*p[33])/128-(20215*p[35])/18+(11837*p[37])/270-(9797719*p[39])/34560+(1271925*p[40])/103424+(3365*p[51])/108-(149827*p[52])/270+(tr5*(218322000*p[31]+6636330*p[32]+74488080*p[34]+1515136*p[36]-76920215*p[38]+1076800*p[50]-9229600*p[84]))/138240-(57685*p[85])/216},
{F[2,1,14]^2,(-50531*p[33])/4896-(277111*p[35])/2754-(184171*p[37])/9180+(tr5*(83133300*p[31]-1515930*p[32]-80478300*p[34]-2946736*p[36]-73813175*p[38]-5272600*p[50]+2456760*p[84]))/587520+(102571762*p[39]+34363017*p[40]-1616*(131815*p[51]+545372*p[52]-61419*p[85]))/5933952},
{F[2,1,15],(-13*p[18])/48+(13*p[22])/48-(76*p[28])/3-3*p[30]-(19*p[33])/2+(662*p[35])/9+(446*p[37])/15+(95*p[39])/12-(3795*p[40])/6464-p[43]+(95*p[51])/3+(37*p[52])/3-p[60]-p[64]-p[70]-p[75]-2*p[81]+(13*p[85])/2+p[95]-p[103]+p[105]-p[115]-p[119]-2*p[121]-(38*p[129])/3-(19*p[131])/6-(19*p[133])/6+(38*p[134])/3-p[136]+2*p[139]+(305*p[143])/12-(19*p[149])/6-(19*p[153])/6-p[157]+p[159]+(13*p[161])/12+(38*p[163])/3+(tr5*(-65*p[17]+65*p[21]-4*(90*p[29]+75*p[31]+5925*p[34]-136*p[36]+2730*p[38]+60*p[69]-390*p[84]+60*p[102]+60*p[114]+60*p[118]+120*p[120]-60*p[138]-35*p[142]+30*p[156]-30*p[158]-65*p[160]+60*p[164])))/960-p[165]-p[167]-p[169]-p[171]},
{F[1,1,1]*F[2,1,15],-(tr5*p[21])/16-p[22]/4},
{F[1,1,1]^2*F[2,1,15],(32*p[35])/15-(4*p[39])/15-(27*p[40])/404+(8*p[52])/5+tr5*(-3*p[31]+(4*p[38])/3-p[84]/12)-p[85]/3},
{F[1,1,2]^2*F[2,1,15],(3*p[33])/4-(208*p[35])/45+(tr5*(624*p[31]+18*p[32]-323*p[38]))/96-(53*p[39])/40+(57*p[40])/3232-(52*p[52])/15},
{F[1,1,3]*F[2,1,15],(tr5*p[21])/16+p[22]/4},
{F[1,1,1]*F[1,1,3]*F[2,1,15],p[33]/2-(56*p[35])/9-(4*p[37])/15+(13*p[39])/60+(165*p[40])/808-(2*p[51])/3-(92*p[52])/15+(tr5*(2100*p[31]+30*p[32]-660*p[34]-16*p[36]-1275*p[38]-40*p[50]+40*p[84]))/240+(2*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(-128*p[35])/45+tr5*(4*p[31]-(5*p[38])/3)+(4*p[39])/5+(12*p[40])/101-(32*p[52])/15},
{F[1,1,3]^2*F[2,1,15],p[33]/4+(8*p[35])/3+(4*p[37])/15-(87*p[39])/40-(819*p[40])/3232+(2*p[51])/3+(52*p[52])/15+(tr5*(-1800*p[31]+30*p[32]+1320*p[34]+32*p[36]+1195*p[38]+80*p[50]-40*p[84]))/480-p[85]/3},
{F[1,1,1]*F[1,1,4]*F[2,1,15],-p[33]/2+(88*p[35])/45+(4*p[37])/15+(19*p[39])/60-(57*p[40])/808+(tr5*(-660*p[31]-30*p[32]+660*p[34]+16*p[36]+635*p[38]+40*p[50]))/240+(2*p[51])/3+(44*p[52])/15},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(128*p[35])/45+tr5*(-4*p[31]+(5*p[38])/3)-(4*p[39])/5-(12*p[40])/101+(32*p[52])/15},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(128*p[35])/45+tr5*(-4*p[31]+(5*p[38])/3)-(4*p[39])/5-(12*p[40])/101+(32*p[52])/15},
{F[1,1,5]^2*F[2,1,15],(-64*p[35])/45+tr5*(2*p[31]-(5*p[38])/6)+(2*p[39])/5+(6*p[40])/101-(16*p[52])/15},
{F[1,1,3]*F[1,1,6]*F[2,1,15],-p[33]-(88*p[35])/45-(4*p[37])/15+(74*p[39])/15+(681*p[40])/1616+(tr5*(165*p[31]-15*p[32]-165*p[34]-4*p[36]-80*p[38]-10*p[50]))/60-(2*p[51])/3-(44*p[52])/15},
{F[1,1,4]*F[1,1,6]*F[2,1,15],p[33]/2-(88*p[35])/45-(4*p[37])/15-(19*p[39])/60+(57*p[40])/808+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/240-(2*p[51])/3-(44*p[52])/15},
{F[1,1,6]^2*F[2,1,15],p[33]/4-(32*p[35])/45-(121*p[39])/120-(165*p[40])/3232-(8*p[52])/15+(tr5*(96*p[31]+6*p[32]-69*p[38]-8*p[84]))/96-p[85]/3},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(16*p[35])/3+(8*p[37])/15-(13*p[39])/5-(315*p[40])/808+(4*p[51])/3+(104*p[52])/15+(tr5*(-450*p[31]+330*p[34]+8*p[36]+325*p[38]+20*p[50]+10*p[84]))/60+(2*p[85])/3},
{F[1,1,7]^2*F[2,1,15],(-8*p[35])/3-(4*p[37])/15+(13*p[39])/10+(315*p[40])/1616-(2*p[51])/3-(52*p[52])/15+(tr5*(450*p[31]-330*p[34]-8*p[36]-325*p[38]-20*p[50]-10*p[84]))/120-p[85]/3},
{F[1,1,8]*F[2,1,15],(tr5*p[21])/16+p[22]/4},
{F[1,1,1]*F[1,1,8]*F[2,1,15],p[33]/2-(56*p[35])/9-(4*p[37])/15+(13*p[39])/60+(165*p[40])/808-(2*p[51])/3-(92*p[52])/15+(tr5*(2100*p[31]+30*p[32]-660*p[34]-16*p[36]-1275*p[38]-40*p[50]+40*p[84]))/240+(2*p[85])/3},
{F[1,1,2]*F[1,1,8]*F[2,1,15],(-3*p[33])/2+(32*p[35])/15+tr5*(-3*p[31]-(3*p[32])/8+(41*p[38])/16)+(93*p[39])/20+(423*p[40])/1616+(8*p[52])/5},
{F[1,1,3]*F[1,1,8]*F[2,1,15],-p[33]/2+(56*p[35])/9+(4*p[37])/15-(13*p[39])/60-(165*p[40])/808+(2*p[51])/3+(92*p[52])/15+(tr5*(-2100*p[31]-30*p[32]+660*p[34]+16*p[36]+1275*p[38]+40*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[1,1,4]*F[1,1,8]*F[2,1,15],p[33]/2-(88*p[35])/45-(4*p[37])/15-(19*p[39])/60+(57*p[40])/808+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/240-(2*p[51])/3-(44*p[52])/15},
{F[1,1,6]*F[1,1,8]*F[2,1,15],-p[33]/2-(152*p[35])/45-(4*p[37])/15+(35*p[39])/12+(129*p[40])/404-(2*p[51])/3-4*p[52]+(tr5*(1140*p[31]-30*p[32]-660*p[34]-16*p[36]-665*p[38]-40*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[1,1,7]*F[1,1,8]*F[2,1,15],(16*p[35])/3+(8*p[37])/15-(13*p[39])/5-(315*p[40])/808+(4*p[51])/3+(104*p[52])/15+(tr5*(-450*p[31]+330*p[34]+8*p[36]+325*p[38]+20*p[50]+10*p[84]))/60+(2*p[85])/3},
{F[1,1,8]^2*F[2,1,15],p[33]/4+(16*p[35])/45-(39*p[39])/40-(237*p[40])/3232+(4*p[52])/15+(tr5*(-48*p[31]+6*p[32]-p[38]-16*p[84]))/96-(2*p[85])/3},
{F[1,1,9]*F[2,1,15],(-5*p[18])/24+(23*p[22])/24+p[24]/2+(4*p[35])/3-(16*p[37])/45+(9*p[40])/3232+(8*p[52])/9-(13*p[85])/3+p[134]/3+(5*p[143])/6+p[161]/2+(tr5*(-75*p[17]+345*p[21]+4*(45*p[23]+60*p[27]+225*p[31]+825*p[34]-104*p[36]+280*p[38]-390*p[84]+30*p[137]+15*p[142]-30*p[156]+45*p[160]+30*p[162])))/1440+(2*p[163])/3},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-113*p[33])/24+(6626*p[35])/135+(52*p[37])/9+(1553*p[39])/720-(3067*p[40])/1616+(82*p[51])/9+(2332*p[52])/45+(tr5*(-39756*p[31]-678*p[32]+16212*p[34]+832*p[36]+26429*p[38]+1312*p[50]+1584*p[84]))/576+11*p[85]},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(-9*p[33])/2+(32*p[35])/9+tr5*(-5*p[31]-(9*p[32])/8+(289*p[38])/48)+(59*p[39])/4+(1461*p[40])/1616+(8*p[52])/3},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-3247*p[33])/96+(78377*p[35])/135+(423*p[37])/10-(9313*p[39])/2880-(528039*p[40])/25856+(3595*p[51])/36+(19093*p[52])/30+(tr5*(-9405240*p[31]-97410*p[32]+4341720*p[34]+121824*p[36]+6405935*p[38]+287600*p[50]+71200*p[84]))/11520+(445*p[85])/18},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-7577*p[33])/1632+(595169*p[35])/2295+(32017*p[37])/1530+(649097*p[39])/48960-(3678955*p[40])/439552+(25369*p[51])/612+(198127*p[52])/765+(tr5*(-71420280*p[31]-227310*p[32]+23680680*p[34]+1024544*p[36]+45029545*p[38]+2029520*p[50]+566400*p[84]))/195840+(590*p[85])/51},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(1012*p[35])/45+(3*p[37])/5-(41*p[39])/40-(3279*p[40])/3232+(3*p[51])/2+(311*p[52])/15+(tr5*((-253*p[31])/2+29*p[34]+(3*p[36])/5+(1717*p[38])/24+(3*p[50])/2+3*p[84]))/4+3*p[85]},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(1139245*p[33])/29376-(9657206*p[35])/20655-(206434*p[37])/6885-(3326171*p[39])/293760+(125538221*p[40])/7911936-(338849*p[51])/5508-(4061227*p[52])/9180+(tr5*(2317729440*p[31]+34177350*p[32]-606354000*p[34]-26423552*p[36]-1374550785*p[38]-54215840*p[50]-44130560*p[84]))/3525120-(68954*p[85])/1377},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(135295*p[33])/1632-(2121442*p[35])/2295-(23458*p[37])/765-(5626267*p[39])/48960+(10029551*p[40])/439552-(13007*p[51])/153-(1196839*p[52])/1530+(tr5*(254573040*p[31]+4058850*p[32]-32668320*p[34]-1501312*p[36]-139672235*p[38]-4162240*p[50]-5443200*p[84]))/195840-(1890*p[85])/17},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(61*p[33])/16-(743*p[35])/45-(53*p[37])/30-(1367*p[39])/480+(3225*p[40])/6464-(53*p[51])/12-(221*p[52])/10+(tr5*(44580*p[31]+1830*p[32]-34980*p[34]-848*p[36]-38495*p[38]-2120*p[50]-1920*p[84]))/1920-4*p[85]},
{F[1,1,9]^2*F[2,1,15],(71207*p[33])/1152-(931661*p[35])/810-(69353*p[37])/810+(2449879*p[39])/103680+(13312831*p[40])/310272-(62657*p[51])/324-(4059047*p[52])/3240+(tr5*(670795920*p[31]+6408630*p[32]-303375360*p[34]-8877184*p[36]-452163385*p[38]-20050240*p[50]-7826720*p[84]))/414720-(48917*p[85])/648},
{F[1,1,10]*F[2,1,15],(-5*p[18])/24+(17*p[22])/24+p[24]/2+(4*p[35])/3-(16*p[37])/45+(9*p[40])/3232+(8*p[52])/9-(4*p[85])/3+p[134]/3+(5*p[143])/6+p[161]/2+(tr5*(-75*p[17]+255*p[21]+4*(45*p[23]+60*p[27]+225*p[31]+825*p[34]-104*p[36]+280*p[38]-120*p[84]+30*p[137]+15*p[142]-30*p[156]+45*p[160]+30*p[162])))/1440+(2*p[163])/3},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-101*p[33])/24+(6938*p[35])/135+(248*p[37])/45+(941*p[39])/720-(3169*p[40])/1616+(76*p[51])/9+(2344*p[52])/45+(tr5*(-208140*p[31]-3030*p[32]+73140*p[34]+3968*p[36]+132205*p[38]+6080*p[50]+7440*p[84]))/2880+(31*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(-9*p[33])/2+(32*p[35])/5-(3*tr5*(48*p[31]+6*p[32]-41*p[38]))/16+(279*p[39])/20+(1269*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-3199*p[33])/96+(77921*p[35])/135+(1261*p[37])/30-(10993*p[39])/2880-(525831*p[40])/25856+(3571*p[51])/36+(18973*p[52])/30+(tr5*(-9350520*p[31]-95970*p[32]+4310040*p[34]+121056*p[36]+6363935*p[38]+285680*p[50]+78880*p[84]))/11520+(493*p[85])/18},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-8393*p[33])/1632+(599657*p[35])/2295+(6485*p[37])/306+(664601*p[39])/48960-(3709963*p[40])/439552+(25777*p[51])/612+(200371*p[52])/765+(tr5*(-14391768*p[31]-50358*p[32]+4843848*p[34]+207520*p[36]+9109541*p[38]+412432*p[50]+113280*p[84]))/39168+(590*p[85])/51},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(884*p[35])/45+(3*p[37])/5-(9*p[39])/40-(2895*p[40])/3232+(3*p[51])/2+(93*p[52])/5+(tr5*((-221*p[31])/2+29*p[34]+(3*p[36])/5+(519*p[38])/8+(3*p[50])/2+3*p[84]))/4+3*p[85]},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(1124557*p[33])/29376-(9506654*p[35])/20655-(200926*p[37])/6885-(3996923*p[39])/293760+(121895597*p[40])/7911936-(327833*p[51])/5508-(3970651*p[52])/9180+(tr5*(2281596960*p[31]+33736710*p[32]-577271760*p[34]-25718528*p[36]-1346129505*p[38]-52453280*p[50]-43543040*p[84]))/3525120-(68036*p[85])/1377},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(135295*p[33])/1632-(2133682*p[35])/2295-(23866*p[37])/765-(5498971*p[39])/48960+(10200911*p[40])/439552-(13211*p[51])/153-(1207447*p[52])/1530+(tr5*(256041840*p[31]+4058850*p[32]-33745440*p[34]-1527424*p[36]-140733035*p[38]-4227520*p[50]-5475840*p[84]))/195840-(5704*p[85])/51},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(61*p[33])/16-(139*p[35])/9-(37*p[37])/30-(2359*p[39])/480+(1569*p[40])/6464-(37*p[51])/12-(551*p[52])/30+(tr5*(41700*p[31]+1830*p[32]-24420*p[34]-592*p[36]-33215*p[38]-1480*p[50]-2240*p[84]))/1920-(14*p[85])/3},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(729551*p[33])/14688+(322909*p[35])/20655+(696373*p[37])/13770-(3575863*p[39])/48960-(32685113*p[40])/3955968+(220199*p[51])/2754+(637501*p[52])/2295+(tr5*(-38749080*p[31]+21886530*p[32]+879252360*p[34]+22283936*p[36]+396217905*p[38]+35231840*p[50]-29038960*p[84]))/1762560-(362987*p[85])/5508},
{F[1,1,10]^2*F[2,1,15],(tr5*(-2181377280*p[31]+73226850*p[32]+4721886480*p[34]+121740928*p[36]+3046501445*p[38]+219502720*p[50]-112111200*p[84]))/7050240+(88750942200*p[33]+470014091264*p[35]+3*(49183334912*p[37]-70708743772*p[39]-12787944885*p[40]+88679098880*p[51]+371855807872*p[52]-45292924800*p[85]))/2136222720},
{F[2,1,15]^2,(1657*p[33])/128-(7441*p[35])/30-(266*p[37])/15+(419*p[39])/3840+(908379*p[40])/103424-(118*p[51])/3-(31867*p[52])/120+tr5*((22323*p[31])/64+(1657*p[32])/512-(1193*p[34])/8-(133*p[36])/30-(713737*p[38])/3072-(59*p[50])/6-(439*p[84])/96)-(439*p[85])/24},
{F[2,2,1]^2,(-4*p[35])/15+tr5*((3*p[31])/8-(7*p[38])/32)-(7*p[39])/40-(9*p[40])/1616-p[52]/5},
{F[2,2,4]^2,tr5*((3*p[34])/8+(7*p[38])/32)+(7*p[39]+8*p[52])/40},
{F[2,2,9]^2,p[33]/8-(22*p[35])/45-p[37]/15-(19*p[39])/240+(57*p[40])/3232+(tr5*(660*p[31]+30*p[32]-660*p[34]-16*p[36]-635*p[38]-40*p[50]))/960-p[51]/6-(11*p[52])/15},
{tci[1,1]^2,(13*p[18])/144-(13*p[22])/144-(32*p[28])/9-(13*p[30])/6-(155*p[33])/36+(152*p[35])/27-(46*p[37])/27-(7*p[39])/8-(17911*p[40])/21008+(7*p[42])/26-(5*p[43])/6+(7*p[45])/26-p[47]/6+(7*p[49])/26+(559*p[51])/216+(257*p[52])/36-p[54]/6-(2*p[56])/3-p[60]/3-p[64]/3+(7*p[68])/26-p[70]/6+(7*p[74])/26-p[75]/6-p[77]/6+p[79]/2+(7*p[83])/26-(13*p[85])/6-p[87]/6-p[89]/6+p[95]/3+(7*p[97])/26+p[101]/3-p[103]/6+p[105]/3+(7*p[109])/26+p[113]/6+p[115]/3+p[117]/6+p[119]/3+(2*p[121])/3-(83*p[129])/72-p[131]/9-p[133]/9+(16*p[134])/9-(2*p[136])/3+(13*p[139])/9+(89*p[143])/36+p[145]/3-(13*p[149])/36-(13*p[153])/36-(13*p[157])/18+(13*p[159])/18-(13*p[161])/36+(16*p[163])/9-p[167]/3+(tr5*((13*p[17])/144-(13*p[21])/144-(11*p[29])/12+(265*p[31])/12-(74*p[32])/9+(55*p[34])/24-(476*p[36])/135-(1501*p[38])/72+(7*p[41])/26+(7*p[44])/26-p[46]/6+(7*p[48])/26-(1613*p[50])/216-p[53]/6-(2*p[55])/3-p[59]/6-p[63]/6-(2*p[65])/3+(7*p[67])/26-p[69]/6+(7*p[73])/26-p[76]/6+p[78]/2+p[80]/3+(7*p[82])/26-(13*p[84])/6-p[86]/6-p[88]/6+p[94]/6+(7*p[96])/26+p[100]/3-p[102]/6-p[104]/2+(7*p[108])/26+p[112]/6+p[114]/3+p[116]/6+p[118]/3+(2*p[120])/3+(373*p[128])/72+(79*p[130])/36+(79*p[132])/36+p[135]/6-2*p[137]+(11*p[138])/18-(2*p[142])/3+p[144]/3+p[148]/2+p[152]/2+(49*p[156])/36+(23*p[158])/36-(13*p[160])/36+p[166]/2+p[168]/6-p[170]/6))/4-p[171]/3},
{F[1,1,1]*tci[1,1]^2,(5*p[6])/144+(21*p[8])/8-p[10]/2-p[12]/144+(3*p[14])/2-p[24]/2-p[26]/2+4*p[28]+(11*p[30])/6+(3*p[33])/4-(574*p[35])/81-(218*p[37])/135-(21*p[39])/8+(2863*p[40])/19392-(63*p[51])/8-(217*p[52])/36+p[85]/2+p[93]/2-(11*p[125])/18-(37*p[127])/36+(65*p[129])/24+(7*p[131])/18-(7*p[133])/36-(11*p[134])/6-(95*p[139])/36-3*p[143]+p[147]/3+(13*p[149])/18-(43*p[151])/36+p[153]/18-(5*p[155])/18-(13*p[157])/18-(4*p[159])/9+(19*p[161])/18+(tr5*(75*p[5]+5670*p[7]-1080*p[9]-15*p[11]+3240*p[13]-1080*p[23]-1080*p[25]+720*p[27]+3960*p[29]-32700*p[31]+1620*p[32]-130350*p[34]+6016*p[36]-51240*p[38]-17010*p[50]+1080*p[84]+1080*p[92]-1320*p[124]-2220*p[126]+5850*p[128]+840*p[130]-420*p[132]-3960*p[137]-5700*p[138]+1440*p[142]+720*p[146]+1560*p[148]-2580*p[150]+120*p[152]-600*p[154]+2400*p[156]-960*p[158]+2280*p[160]-1800*p[162]))/8640-(8*p[163])/3},
{F[1,1,1]^2*tci[1,1]^2,(tr5*(41223034560*p[31]+1529305050*p[32]-10744724100*p[34]-383128624*p[36]-23373443015*p[38]-625532440*p[50]-700617420*p[84]))/3317760+(1853517720600*p[33]-8882189846528*p[35]-464351892288*p[37]+1064351363916*p[39]+386569609785*p[40]-758145317280*p[51]-8397989799456*p[52]-849148313040*p[85])/1005281280},
{F[1,1,2]*tci[1,1]^2,p[6]/12+(7*p[8])/12-(7*p[22])/72-p[24]/3-p[26]/3+(55*p[28])/9+(61*p[33])/36-(1256*p[35])/81-(106*p[37])/15-(227*p[39])/72-(353*p[40])/9696-(13*p[51])/2-(41*p[52])/27-(26*p[85])/27-2*p[99]-p[125]/3-p[127]/2+(29*p[129])/18+(11*p[133])/9-(53*p[134])/18-(53*p[143])/9+(7*p[149])/9+(7*p[153])/9+p[157]+p[159]/3+(7*p[161])/18+(tr5*(18*p[5]+126*p[7]-21*p[21]-72*p[23]-72*p[25]+48*p[27]-240*p[31]+366*p[32]-2700*p[34]-1829*p[38]-1404*p[50]-208*p[84]-432*p[98]-72*p[124]-108*p[126]+348*p[128]+264*p[132]-636*p[137]+168*p[148]+168*p[152]+852*p[156]+72*p[158]+84*p[160]-48*p[162]))/864-(19*p[163])/6},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(311*p[33])/72+(6344*p[35])/81+(517*p[37])/135+(1171*p[39])/2160-(92587*p[40])/38784+(709*p[51])/54+(44621*p[52])/540+(tr5*(-951600*p[31]+9330*p[32]+387030*p[34]+8272*p[36]+625865*p[38]+28360*p[50]-3000*p[84]))/8640-(25*p[85])/18},
{F[1,1,2]^2*tci[1,1]^2,(-24133*p[33])/6912+(673601*p[35])/4860+(893*p[37])/810+(721697*p[39])/207360-(6110261*p[40])/1861632+(4453*p[51])/324+(803429*p[52])/6480+(tr5*(-161664240*p[31]-723990*p[32]+31158720*p[34]+228608*p[36]+90705745*p[38]+2849920*p[50]+2210880*p[84]))/829440+(2303*p[85])/216},
{F[1,1,3]*tci[1,1]^2,(-29*p[6])/144-(33*p[8])/8-(5*p[10])/12-(31*p[12])/144-(9*p[14])/2-(7*p[18])/96+(7*p[22])/96+p[24]/12-(11*p[26])/36+(47*p[28])/36+p[30]/12+(7*p[33])/2-(107*p[35])/81-(52*p[37])/27+(3*p[39])/4+(58021*p[40])/38784-(59*p[51])/108-(35*p[52])/27-p[85]/9+p[93]/6+(11*p[125])/6+(23*p[127])/18+(11*p[129])/12-p[131]/9+(8*p[133])/9-(23*p[134])/36-(37*p[139])/18-(103*p[143])/72+(5*p[147])/36+p[149]/18+(11*p[151])/9+p[153]+(71*p[155])/36-(35*p[157])/18+p[159]/36+(5*p[161])/24+(tr5*(-870*p[5]-17820*p[7]-1800*p[9]-930*p[11]-19440*p[13]-315*p[17]+315*p[21]+360*p[23]-1320*p[25]+120*p[27]+360*p[29]-50700*p[31]+15120*p[32]-92700*p[34]-1696*p[36]-16360*p[38]-2360*p[50]-480*p[84]+720*p[92]+7920*p[124]+5520*p[126]+3960*p[128]-480*p[130]+3840*p[132]-2760*p[137]-8880*p[138]-660*p[142]+600*p[146]+240*p[148]+5280*p[150]+4320*p[152]+8520*p[154]-5640*p[156]+120*p[158]+900*p[160]-1320*p[162]))/17280-(17*p[163])/18},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(tr5*(-44191506720*p[31]-1446372390*p[32]+9250023180*p[34]+371606608*p[36]+24101297705*p[38]+647566120*p[50]+989471700*p[84]))/6635520+(-1753003336680*p[33]+9521796647936*p[35]+450387208896*p[37]-1015756492980*p[39]-378089610435*p[40]+784850137440*p[51]+8636151231840*p[52]+1199239700400*p[85])/2010562560},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(-43019*p[33])/1536-(275657*p[35])/3240-(2621*p[37])/180+(27331*p[39])/9216+(5725943*p[40])/1241088-(2621*p[51])/72-(122785*p[52])/864+(tr5*(66157680*p[31]-3871710*p[32]-81184320*p[34]-2012928*p[36]-68349635*p[38]-5032320*p[50]+2675520*p[84]))/552960+(929*p[85])/48},
{F[1,1,3]^2*tci[1,1]^2,(tr5*(-553222582080*p[31]-3418089450*p[32]+170069073300*p[34]+6015793584*p[36]+343968399215*p[38]+14697283800*p[50]+8712646700*p[84]))/451215360+(-4142724413400*p[33]+119201025685504*p[35]+3*(2430380607936*p[37]+2598646521884*p[39]-1008289102455*p[40]+5937702655200*p[51]+38961310503136*p[52]+3519909266800*p[85]))/136718254080},
{F[1,1,4]*tci[1,1]^2,(5*p[6])/144-p[8]/4-p[10]/4+p[12]/144-(11*p[22])/288-(7*p[24])/24-p[26]/2+(35*p[28])/12-(25*p[30])/12+(49*p[33])/36-(301*p[35])/27-(1823*p[37])/270+(97*p[39])/216+(1951*p[40])/12928-(317*p[51])/72-(82*p[52])/27+(7*p[85])/54+p[93]/6-(2*p[99])/3+(5*p[125])/36+p[127]/18+(107*p[129])/72+(7*p[131])/36+(3*p[133])/4-(113*p[134])/72+(8*p[139])/9+p[141]/4-(61*p[143])/18+p[147]/12+(5*p[149])/12-p[151]/18+p[153]/3+p[155]/36+p[157]/9+p[159]/18+(25*p[161])/72+(tr5*(150*p[5]-1080*p[7]-1080*p[9]+30*p[11]-165*p[21]-1260*p[23]-2160*p[25]-960*p[27]-9000*p[29]+67500*p[31]+5880*p[32]-30900*p[34]-12896*p[36]-43980*p[38]-19020*p[50]+560*p[84]+720*p[92]-2880*p[98]+600*p[124]+240*p[126]+6420*p[128]+840*p[130]+3240*p[132]-6780*p[137]+3840*p[138]+1080*p[140]-1080*p[142]+360*p[146]+1800*p[148]-240*p[150]+1440*p[152]+120*p[154]+7260*p[156]+240*p[158]+1500*p[160]-480*p[162]))/17280-(121*p[163])/72},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-5112613*p[33])/27648+(31619933*p[35])/19440+(tr5*(-7588783920*p[31]-153378390*p[32]+1460548380*p[34]+56681872*p[36]+4132528865*p[38]+133871560*p[50]+252808740*p[84]))/3317760+(22899476288*p[37]-36559121500*p[39]-18079921125*p[40]+8080*(6693578*p[51]+60328882*p[52]+12640437*p[85]))/335093760},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(tr5*(241298640*p[31]-614970*p[32]-166779840*p[34]-5191808*p[36]-183981985*p[38]-10478400*p[50]+5106720*p[84]))/414720+(-2459880*p[33]-171590144*p[35]-20767232*p[37]+25818556*p[39]+8766765*p[40]-41913600*p[51]-217641856*p[52]+20426880*p[85])/414720},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(tr5*(-1787282832*p[31]-283732062*p[32]+2970419916*p[34]+70711888*p[36]+2024164941*p[38]+63428392*p[50]-315533100*p[84]))/7520256+(-1719416295720*p[33]+1925499371008*p[35]+428514041280*p[37]-1188343828884*p[39]-304743977055*p[40]+384376055520*p[51]+3844223820384*p[52]-1912130586000*p[85])/11393187840},
{F[1,1,4]^2*tci[1,1]^2,(tr5*(-22044704910*p[31]-1859237250*p[32]+753439695*p[34]-36389728*p[36]+10106838820*p[38]-189411940*p[50]+505649460*p[84]))/21150720+(-9013582188000*p[33]+18999596338432*p[35]-3*(58805800448*p[37]+860189251664*p[39]+300763859445*p[40]+306089695040*p[51]-4912240224224*p[52]-817129527360*p[85]))/25634672640},
{F[1,1,5]*tci[1,1]^2,(-95*p[6])/288+(7*p[8])/16-(95*p[12])/288-p[14]/16-p[18]/72+(5*p[22])/72+p[24]/6+p[26]/3-(15*p[28])/4+(5*p[30])/6-(55*p[33])/48+(949*p[35])/81+(49*p[37])/10-(19*p[39])/96-(2483*p[40])/9696+(371*p[51])/108+(49*p[52])/108+(13*p[85])/27+(4*p[99])/3+(17*p[125])/36+(55*p[127])/72-(19*p[129])/72+(2*p[131])/9-(35*p[133])/72+(115*p[134])/72-(11*p[139])/36+p[141]/3+(47*p[143])/12-(5*p[149])/9+(55*p[151])/72-(3*p[153])/8+(17*p[155])/36-(11*p[157])/36-p[159]/9-(5*p[161])/18+(tr5*(-1425*p[5]+1890*p[7]-1425*p[11]-270*p[13]-60*p[17]+300*p[21]+720*p[23]+1440*p[25]-2400*p[27]+3600*p[29]-77700*p[31]-4950*p[32]-63000*p[34]+4608*p[36]+6005*p[38]+14840*p[50]+2080*p[84]+5760*p[98]+2040*p[124]+3300*p[126]-1140*p[128]+960*p[130]-2100*p[132]+6900*p[137]-1320*p[138]+1440*p[140]+3120*p[142]-2400*p[148]+3300*p[150]-1620*p[152]+2040*p[154]-8220*p[156]-480*p[158]-1200*p[160]+960*p[162]))/17280+(131*p[163])/72},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(-84089*p[33])/4608-(153347*p[35])/3240-(21913*p[37])/2160+(548717*p[39])/138240+(2480615*p[40])/1241088-(22921*p[51])/864-(321991*p[52])/4320+(tr5*(36803280*p[31]-2522670*p[32]-40474560*p[34]-1402432*p[36]-35514275*p[38]-3667360*p[50]+3882240*p[84]))/552960+(337*p[85])/12},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-415*p[33])/384+(547057*p[35])/2430+(4765*p[37])/243-(7528591*p[39])/311040-(9292343*p[40])/930816+(875*p[51])/18+(2625893*p[52])/9720+(tr5*(-78776208*p[31]-67230*p[32]+47266656*p[34]+1219840*p[36]+57314285*p[38]+3024000*p[50]-1210560*p[84]))/248832-(6305*p[85])/324},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(-19331*p[33])/768+(11153*p[35])/540-(989*p[37])/120+(50051*p[39])/4608+(552317*p[40])/206848-(1037*p[51])/48-(923*p[52])/16+(tr5*(-2676720*p[31]-579930*p[32]-12645120*p[34]-189888*p[36]-4401665*p[38]-497760*p[50]+601760*p[84]))/92160+(3761*p[85])/144},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(tr5*(-1732027740*p[31]+53189670*p[32]+1619129400*p[34]+16297568*p[36]+1543219435*p[38]+92175320*p[50]-57405120*p[84]))/10575360+(16116470010*p[33]+93298560928*p[35]+3*(1646054368*p[37]-2086043597*p[39]-1310606910*p[40]+9309707320*p[51]+45128916152*p[52]-5797917120*p[85]))/801083520},
{F[1,1,5]^2*tci[1,1]^2,(tr5*(14523686520*p[31]+368124570*p[32]-494685660*p[34]-118012336*p[36]-7202052375*p[38]-95093400*p[50]-559398380*p[84]))/56401920+(446166978840*p[33]-3129370322176*p[35]-3*(47676983744*p[37]+78165391164*p[39]-30789181935*p[40]+38417733600*p[51]+808989648096*p[52]+225996945520*p[85]))/17089781760},
{F[1,1,6]*tci[1,1]^2,-p[12]/12+(7*p[14])/3+(77*p[18])/288-(5*p[22])/72+(31*p[28])/12+(7*p[30])/4-(3*p[33])/2+(44*p[35])/27-(13*p[37])/18-(365*p[39])/108-(367*p[40])/3232-(455*p[51])/108-(79*p[52])/36+(13*p[85])/27+(77*p[129])/36+(5*p[131])/6+(5*p[133])/6-(145*p[134])/72-(5*p[139])/3+(5*p[141])/3-(65*p[143])/72+p[151]/3-(2*p[153])/9+p[155]/3-p[161]/18+(tr5*(-72*p[11]+2016*p[13]+231*p[17]-60*p[21]-1248*p[27]+1512*p[29]-60120*p[31]-1296*p[32]-74340*p[34]+3552*p[36]-9556*p[38]-3640*p[50]+416*p[84]+1848*p[128]+720*p[130]+720*p[132]-1740*p[137]-1440*p[138]+1440*p[140]+2700*p[142]+288*p[150]-192*p[152]+288*p[154]+1740*p[156]-48*p[160]+816*p[162]))/3456-(77*p[163])/72},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(-6131*p[33])/1632-(32677*p[35])/1836-(57523*p[37])/6120-(51019*p[39])/9792+(179165*p[40])/879104-(14273*p[51])/2448-(619*p[52])/34+(tr5*(4901550*p[31]-183930*p[32]-1783650*p[34]-460184*p[36]-3374855*p[38]-285460*p[50]-87360*p[84]))/195840-(91*p[85])/51},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(43*p[33])/72-(2668*p[35])/405-(13*p[37])/54-(257*p[39])/108+(569*p[40])/19392-(137*p[51])/108-(751*p[52])/108+(tr5*(8004*p[31]+129*p[32]-3261*p[34]-52*p[36]-5771*p[38]-274*p[50]+192*p[84]))/864+(8*p[85])/9},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(tr5*(124171801560*p[31]+822889530*p[32]-53890511640*p[34]-1765279424*p[36]-83451590015*p[38]-3792561440*p[50]-794869120*p[84]))/84602880+(332447370120*p[33]-8918294725376*p[35]-713172887296*p[37]-143760917420*p[39]+316780105095*p[40]-1532194821760*p[51]-9591623271040*p[52]-321127124480*p[85])/8544890880},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(tr5*(1125272400*p[31]+15486450*p[32]-422910150*p[34]-9421016*p[36]-739812145*p[38]-29563220*p[50]-15850200*p[84]))/2643840+(18769577400*p[33]-242458693120*p[35]-3*(3806090464*p[37]+7000089820*p[39]-2409121755*p[40]+11943540880*p[51]+83395433360*p[52]+6403480800*p[85]))/801083520},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(tr5*(-40791504360*p[31]+1225409970*p[32]+38966172780*p[34]+1114121072*p[36]+37115857085*p[38]+2664668600*p[50]-1676372740*p[84]))/84602880+(1485196883640*p[33]+8789209472768*p[35]+3*(450104913088*p[37]-42174467788*p[39]-143598532545*p[40]+1076526114400*p[51]+4296280208608*p[52]-677254586960*p[85]))/25634672640},
{F[1,1,6]^2*tci[1,1]^2,(tr5*(-5495536764*p[31]-31110078*p[32]+208231089*p[34]+119135484*p[36]+2725955795*p[38]+112548462*p[50]+59094411*p[84]))/8460288+(-31421178780*p[33]+986754156736*p[35]+120326838840*p[37]+64839438236*p[39]-29125750635*p[40]+113673946620*p[51]+768107404204*p[52]+59685355110*p[85])/2136222720},
{F[1,1,7]*tci[1,1]^2,p[12]/12+(4*p[14])/3+p[18]/72-(4*p[30])/3+(5*p[33])/4-(8*p[35])/3-(248*p[37])/135+(281*p[39])/72+(297*p[40])/3232+(91*p[51])/54+p[52]-(19*p[129])/18-(7*p[131])/18-(7*p[133])/18+(7*p[134])/18+(3*p[139])/2-p[141]/2-p[143]/2-p[151]/2-p[153]/9-p[155]/3+(tr5*(90*p[11]+1440*p[13]+15*p[17]+840*p[27]-1440*p[29]+28800*p[31]+1350*p[32]+36900*p[34]-2992*p[36]+7995*p[38]+1820*p[50]-1140*p[128]-420*p[130]-420*p[132]+420*p[137]+1620*p[138]-540*p[140]-1380*p[142]-540*p[150]-120*p[152]-360*p[154]-420*p[156]-120*p[162]))/4320+(5*p[163])/18},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(tr5*(-16573560*p[31]+5959110*p[32]-25327380*p[34]+9780976*p[36]-5506025*p[38]+10568600*p[50]-12418980*p[84]))/4700160+(7222441320*p[33]+3571049728*p[35]+3*(3951514304*p[37]-574047236*p[39]+100933785*p[40]+4269714400*p[51]-471539104*p[52]-5017267920*p[85]))/1424148480},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(-49*p[33])/512+(4823*p[35])/360+(227*p[37])/180-(22889*p[39])/46080-(232587*p[40])/413696+(227*p[51])/72+(24457*p[52])/1440+(tr5*(-3472560*p[31]-4410*p[32]+2397120*p[34]+58112*p[36]+2716295*p[38]+145280*p[50]-52800*p[84]))/184320-(55*p[85])/48},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(tr5*(1841098128*p[31]+12843438*p[32]-650542848*p[34]-15965696*p[36]-1189306069*p[38]-49047296*p[50]-24463872*p[84]))/5640192+(77831234280*p[33]-1983476383232*p[35]-3*(32250705920*p[37]+53611366004*p[39]-20470251105*p[40]+99075537920*p[51]+671081969536*p[52]+49417021440*p[85]))/8544890880},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(tr5*(192370200*p[31]+31805430*p[32]-32578080*p[34]-13087712*p[36]-138697585*p[38]+5958280*p[50]-27692400*p[84]))/10575360+(38548181160*p[33]-41449365760*p[35]-3*(5287435648*p[37]+13623575284*p[39]+765478305*p[40]-2407145120*p[51]+12117214016*p[52]+11187729600*p[85]))/3204334080},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(tr5*(-8553041280*p[31]-506691870*p[32]-6176568960*p[34]-90530176*p[36]+1133467965*p[38]-316584160*p[50]+779276800*p[84]))/42301440+(-204703515480*p[33]+614298431488*p[35]-36574191104*p[37]+9876809796*p[39]-7980723585*p[40]-127900000640*p[51]+128012642304*p[52]+314827827200*p[85])/4272445440},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(tr5*(-115816138560*p[31]-2365445130*p[32]+4039855200*p[34]+412936448*p[36]+58311123135*p[38]+1266800960*p[50]+3299876080*p[84]))/42301440+(-955639832520*p[33]+8318172440576*p[35]+166826324992*p[37]+960843722988*p[39]-195994252395*p[40]+511787587840*p[51]+6456242863872*p[52]+1333149936320*p[85])/4272445440},
{F[1,1,7]^2*tci[1,1]^2,(tr5*(83944682340*p[31]+1503454470*p[32]-12119611920*p[34]-723394592*p[36]-46228210285*p[38]-1249828520*p[50]-2174441160*p[84]))/84602880+(911093408820*p[33]-9043640444096*p[35]-3*(146125707584*p[37]+282437671994*p[39]-79662531735*p[40]+252465361040*p[51]+2587331658736*p[52]+439237114320*p[85]))/12817336320},
{F[1,1,8]*tci[1,1]^2,p[6]/48+(3*p[8])/4-p[10]/12+p[12]/48-(3*p[14])/8+p[18]/96+p[22]/24-(5*p[24])/12-(79*p[26])/36-(46*p[28])/9-p[30]/24-(5*p[33])/8-(272*p[35])/27+(311*p[37])/90-(491*p[39])/432+(3133*p[40])/6464+(197*p[51])/72-(493*p[52])/27+(361*p[85])/36+p[93]/6+p[99]-p[125]/18-(41*p[129])/72-p[131]/36-(7*p[133])/9+(37*p[134])/24-p[139]/12-p[141]/6+(65*p[143])/24+(7*p[147])/36-p[149]/9-p[153]/9+p[155]/3-(14*p[157])/3+(11*p[159])/6+(49*p[161])/36+(tr5*(90*p[5]+3240*p[7]-360*p[9]+90*p[11]-1620*p[13]+45*p[17]+180*p[21]-1800*p[23]-9480*p[25]-8760*p[27]-180*p[29]+444600*p[31]-2700*p[32]-147000*p[34]-1056*p[36]-280990*p[38]+11820*p[50]+43320*p[84]+720*p[92]+4320*p[98]-240*p[124]-2460*p[128]-120*p[130]-3360*p[132]+6660*p[137]-360*p[138]-720*p[140]-1620*p[142]+840*p[146]-480*p[148]-480*p[152]+1440*p[154]-26820*p[156]+7920*p[158]+5880*p[160]-1920*p[162]))/17280+(79*p[163])/72},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(tr5*(-69940037280*p[31]-2600039550*p[32]+20285108220*p[34]+687792016*p[36]+40489683245*p[38]+1140754120*p[50]+963235620*p[84]))/6635520+(-3151247934600*p[33]+15069746699264*p[35]+833603923392*p[37]-1957846201860*p[39]-680211359775*p[40]+24240*(57037706*p[51]+601500970*p[52]+48161781*p[85]))/2010562560},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(19927*p[33])/2304-(429047*p[35])/1620-(11557*p[37])/540+(3140969*p[39])/69120+(7873187*p[40])/620544-(11557*p[51])/216-(223699*p[52])/720+(tr5*(102971280*p[31]+597810*p[32]-58092000*p[34]-1479296*p[36]-72021895*p[38]-3698240*p[50]+1500080*p[84]))/276480+(18751*p[85])/864},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(tr5*(18962125950*p[31]+702181830*p[32]-5387837430*p[34]-190216456*p[36]-10899933875*p[38]-313072420*p[50]-244068930*p[84]))/2488320+(1702088755920*p[33]-8171412142720*p[35]-461084689344*p[37]+1123238862456*p[39]+371456424315*p[40]-758887546080*p[51]-7869908164416*p[52]-591623086320*p[85])/1507921920},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(tr5*(1226807242320*p[31]+43025394630*p[32]-389322973740*p[34]-12411155152*p[36]-727008469865*p[38]-21805084840*p[50]-17262562740*p[84]))/338411520+(52146778291560*p[33]-264336067145216*p[35]-3*(5014106681408*p[37]-10982994909052*p[39]-3989089469565*p[40]+8809254275360*p[51]+87055547638432*p[52]+6974075346960*p[85]))/102538690560},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(tr5*(2595035400*p[31]-45125370*p[32]-2529271500*p[34]-43124208*p[36]-2530634785*p[38]-82257720*p[50]-46448540*p[84]))/28200960+(-54691948440*p[33]-559143627520*p[35]-3*(17422180032*p[37]+56273792260*p[39]-7194530205*p[40]+33232118880*p[51]+276029331680*p[52]+18765210160*p[85]))/8544890880},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(tr5*(13754892840*p[31]-541849170*p[32]-15720860490*p[34]-353963432*p[36]-13392000565*p[38]-1085165900*p[50]+789653550*p[84]))/42301440+(-164180298510*p[33]-740930227648*p[35]-3*(35750306632*p[37]-36698449889*p[39]-15599888595*p[40]+109601755900*p[51]+396940144844*p[52]-79755008550*p[85]))/3204334080},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(tr5*(425016930*p[31]+303919410*p[32]+5574061365*p[34]+111635012*p[36]+2193924145*p[38]+321102170*p[50]-414293235*p[84]))/10575360+(368350324920*p[33]-91576981184*p[35]+135301634544*p[37]-253263468696*p[39]-35999752725*p[40]+389175830040*p[51]+832085580696*p[52]-502123400820*p[85])/3204334080},
{F[1,1,8]^2*tci[1,1]^2,(tr5*(-106042816320*p[31]-5035823070*p[32]+79136585340*p[34]+2055145232*p[36]+79875803965*p[38]+3687695240*p[50]-3385844220*p[84]))/79626240+(-6103417560840*p[33]+22848692156416*p[35]+3*(830278673728*p[37]-2642665057772*p[39]-577279212165*p[40]+1489828876960*p[51]+9974997102752*p[52]-1367881064880*p[85]))/24126750720},
{F[1,1,9]*tci[1,1]^2,-p[6]/12+(29*p[8])/6+(5*p[18])/72+p[22]/96+p[24]/6+(5*p[26])/2-(325*p[28])/12-(39*p[33])/4+(6169*p[35])/81+(8717*p[37])/270+(631*p[39])/216-(33755*p[40])/38784+(331*p[51])/12+(1199*p[52])/108+(205*p[85])/108+(20*p[99])/3+p[125]/3+p[127]/3-(27*p[129])/4-(14*p[133])/3+(319*p[134])/24+(955*p[143])/36-(55*p[149])/18-(55*p[153])/18-(25*p[157])/12-(5*p[159])/12-(125*p[161])/72+(tr5*(-p[5]/12+(29*p[7])/6+(5*p[17])/72+p[21]/96+p[23]/6+(5*p[25])/2-p[27]/2-(2135*p[31])/72-(39*p[32])/4+(965*p[34])/18+(52*p[36])/135+(376*p[38])/9+(331*p[50])/12+(205*p[84])/108+(20*p[98])/3+p[124]/3+p[126]/3-(27*p[128])/4-(14*p[132])/3+(319*p[137])/24-p[142]/18-(55*p[148])/18-(55*p[152])/18-(123*p[156])/8-(5*p[158])/12-(125*p[160])/72+p[162]/6))/4+(323*p[163])/24},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(-5201*p[33])/576-(6913*p[35])/324-(563*p[37])/216+(122027*p[39])/17280+(84067*p[40])/77568-(2767*p[51])/432-(27197*p[52])/1080+(tr5*(414780*p[31]-31206*p[32]-237948*p[34]-9008*p[36]-280201*p[38]-22136*p[50]+15072*p[84]))/13824+(157*p[85])/36},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(18605*p[33])/1728-(36821*p[35])/1215+(23983*p[37])/2430-(2281403*p[39])/155520-(299345*p[40])/155136+(4789*p[51])/324+(24421*p[52])/1215+(tr5*(26511120*p[31]+1674450*p[32]+49955280*p[34]+1534912*p[36]+8659205*p[38]+2298720*p[50]-4824960*p[84]))/622080-(2513*p[85])/81},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(tr5*(52336592280*p[31]+850107510*p[32]-16432524600*p[34]-645883712*p[36]-31834525145*p[38]-1284505760*p[50]-860680960*p[84]))/84602880+(343443434040*p[33]-3758930361088*p[35]-260937019648*p[37]+104122677196*p[39]+139468819545*p[40]-518940327040*p[51]-3704363095936*p[52]-347715107840*p[85])/8544890880},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(tr5*(-4505486280*p[31]+6102390*p[32]+2518300200*p[34]+65932128*p[36]+3180860715*p[38]+160615280*p[50]-56621760*p[84]))/7050240+(7396096680*p[33]+970782110464*p[35]+3*(26636579712*p[37]-39150148836*p[39]-14169993705*p[40]+64888573120*p[51]+378347965056*p[52]-22875191040*p[85]))/2136222720},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(-37289*p[33])/3456-(1047217*p[35])/2430-(20053*p[37])/486+(12198599*p[39])/311040+(1983155*p[40])/103424-(32603*p[51])/324-(2607251*p[52])/4860+(tr5*(150799248*p[31]-671202*p[32]-99496848*p[34]-2566784*p[36]-114365125*p[38]-6259776*p[50]+2496000*p[84]))/248832+(3250*p[85])/81},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(tr5*(-146864406120*p[31]-1163887170*p[32]+62687494920*p[34]+2118096832*p[36]+97851509835*p[38]+4544186080*p[50]+1124154880*p[84]))/84602880+(-1410631250040*p[33]+31644384038656*p[35]+3*(855711120128*p[37]+24491563932*p[39]-381809888235*p[40]+1835851176320*p[51]+11287862402688*p[52]+454158571520*p[85]))/25634672640},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-14145*p[33])/544+(192991*p[35])/765+(7031*p[37])/1530+(2475851*p[39])/48960-(1985133*p[40])/439552+(8735*p[51])/612+(95839*p[52])/510+(tr5*(-69476760*p[31]-1273050*p[32]-472680*p[34]+224992*p[36]+34677755*p[38]+698800*p[50]+2170720*p[84]))/195840+(13567*p[85])/306},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(1165*p[33])/96+(6758*p[35])/81+(2159*p[37])/270-(23489*p[39])/960-(413555*p[40])/77568+(2159*p[51])/108+(63641*p[52])/540+(tr5*(-4054800*p[31]+104850*p[32]+3582120*p[34]+69088*p[36]+3352495*p[38]+172720*p[50]-156560*p[84]))/34560-(1957*p[85])/108},
{F[1,1,9]^2*tci[1,1]^2,(tr5*(-115098100920*p[31]+778206690*p[32]+85886482440*p[34]+2117512256*p[36]+89516801125*p[38]+5196634080*p[50]-1549991520*p[84]))/169205760+(314395502760*p[33]+8266601381632*p[35]+855474951424*p[37]-1727505794972*p[39]-450225899505*p[40]+2099440168320*p[51]+10826369556992*p[52]-626196574080*p[85])/17089781760},
{F[1,1,10]*tci[1,1]^2,(-47*p[18])/288+(47*p[22])/288+(5*p[24])/12+(23*p[35])/27-(23*p[37])/135+(23*p[40])/12928+(23*p[52])/54-(23*p[85])/108+(23*p[143])/72+(tr5*(-705*p[17]+705*p[21]+1800*p[23]-92*(225*p[31]+75*p[34]+8*p[36]-70*p[38]+10*p[84]-15*p[142]-15*p[160])))/17280+(23*p[161])/72},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(-10825*p[33])/4608-(16553*p[35])/1620+(2971*p[37])/2160+(33229*p[39])/138240+(1372183*p[40])/1241088+(1819*p[51])/864-(73187*p[52])/4320+(tr5*(7945440*p[31]-324750*p[32]-9619440*p[34]+190144*p[36]-8163715*p[38]+291040*p[50]-721920*p[84]))/552960-(47*p[85])/9},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(-449*p[33])/64+(8359*p[35])/270+(239*p[37])/180+(6143*p[39])/720-(10303*p[40])/25856+(239*p[51])/72+(2759*p[52])/90+(tr5*(-501540*p[31]-20205*p[32]+160620*p[34]+3824*p[36]+333580*p[38]+9560*p[50]-5050*p[84]))/11520-(505*p[85])/288},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(3677*p[33])/9792+(61322141*p[35])/55080+(44861*p[37])/408-(4666907*p[39])/97920-(15303379*p[40])/329664+(38887*p[51])/153+(2180083*p[52])/1530+(tr5*(-122644282*p[31]+7354*p[32]+86643686*p[34]+2153328*p[36]+96734337*p[38]+4977536*p[50]-275584*p[84]))/78336-(2153*p[85])/153},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(tr5*(-2132599656*p[31]-5632410*p[32]+761864592*p[34]+28563520*p[36]+1377200759*p[38]+63113056*p[50]+9234528*p[84]))/4230144+(-34132404600*p[33]+2297520696064*p[35]+3*(57698310400*p[37]+53430568732*p[39]-25162486425*p[40]+127488373120*p[51]+779575704128*p[52]+18653746560*p[85]))/6408668160},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(tr5*(-5551398480*p[31]-43379490*p[32]+1131409920*p[34]+98291776*p[36]+3193234475*p[38]+127273120*p[50]+98031360*p[84]))/28200960+(-52575941880*p[33]+1196141325824*p[35]+119129632512*p[37]+90403752660*p[39]-34378603065*p[40]+193920*(795457*p[51]+5569007*p[52]+612696*p[85]))/8544890880},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(tr5*(-19641057840*p[31]-399153870*p[32]-3364140720*p[34]+100005056*p[36]+8238154085*p[38]+119628800*p[50]+620543200*p[84]))/14100480+(-161258163480*p[33]+1410664420864*p[35]+40402042624*p[37]+259472809316*p[39]-24573264165*p[40]+48330035200*p[51]+876783268864*p[52]+250699452800*p[85])/1424148480},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(tr5*(15260833920*p[31]+117653790*p[32]-3523110960*p[34]-175416256*p[36]-9004538525*p[38]-363924160*p[50]-178674720*p[84]))/14100480+(142596393480*p[33]-3288201015296*p[35]-3*(70868167424*p[37]+96433822724*p[39]-31912564905*p[40]+147025360640*p[51]+1011828497536*p[52]+72184586880*p[85]))/4272445440},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(tr5*(2308575120*p[31]+62060550*p[32]+459166080*p[34]-18339968*p[36]-987878005*p[38]-18868160*p[50]-61528080*p[84]))/14100480+(75217386600*p[33]-497420985856*p[35]-3*(7409347072*p[37]+50427463012*p[39]+385890435*p[40]+7622736640*p[51]+99621500288*p[52]+24857344320*p[85]))/4272445440},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(tr5*(33859353840*p[31]+182061510*p[32]-21867915840*p[34]-703179392*p[36]-25562224945*p[38]-1359490880*p[50]-30483360*p[84]))/42301440+(220658550120*p[33]-7295562107392*p[35]-852253423104*p[37]+537927097668*p[39]+324682472115*p[40]-1647702946560*p[51]-9005526780288*p[52]-36945832320*p[85])/12817336320},
{F[1,1,10]^2*tci[1,1]^2,(tr5*(3344488980*p[31]+126997350*p[32]+3400150920*p[34]+67918016*p[36]-237588405*p[38]+100582760*p[50]-185652160*p[84]))/28200960+(76960394100*p[33]-360312946112*p[35]+3*(13719439232*p[37]-53239923354*p[39]-569864475*p[40]+20317717520*p[51]+1499161584*p[52]-37501736320*p[85]))/4272445440},
{F[1,2,2]*tci[1,1]^2,(-7*p[18])/24+(7*p[22])/24-p[24]+(4*p[35])/9-(52*p[37])/45+(3*p[40])/3232+(26*p[52])/9-(13*p[85])/9+p[143]/6+(tr5*(-105*p[17]+105*p[21]-360*p[23]-900*p[31]+6900*p[34]-416*p[36]+3640*p[38]-520*p[84]+60*p[142]+60*p[160]))/1440+p[161]/6},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(19*p[33])/8-(350*p[35])/9+(8*p[37])/15+(27*p[39])/16+(1941*p[40])/1616-4*p[51]-40*p[52]+(tr5*(52500*p[31]+570*p[32]-19500*p[34]+128*p[36]-33195*p[38]-960*p[50]-1040*p[84]))/960-(13*p[85])/3},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(-55789*p[33])/1632-(96872*p[35])/765-(2929*p[37])/170+(806789*p[39])/48960+(3309167*p[40])/439552-(34369*p[51])/612-(211471*p[52])/765+(tr5*(34873920*p[31]-1673670*p[32]-66632160*p[34]-843552*p[36]-46562715*p[38]-2749520*p[50]+1583680*p[84]))/195840+(4949*p[85])/153},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-7849*p[33])/1632+(119333*p[35])/459+(32153*p[37])/1530+(130853*p[39])/9792-(3689291*p[40])/439552+(25505*p[51])/612+(39775*p[52])/153+(tr5*(-71599800*p[31]-235470*p[32]+23860200*p[34]+1028896*p[36]+45202265*p[38]+2040400*p[50]+566400*p[84]))/195840+(590*p[85])/51},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(76*p[35])/9+p[37]/5-(3*p[39])/40-(1221*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*((-95*p[31])/2-p[34]+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(682285*p[33])/29376-(4334387*p[35])/20655-(25739*p[37])/2295-(2132029*p[39])/176256+(50500085*p[40])/7911936-(13219*p[51])/612-(882535*p[52])/5508+(tr5*(1040252880*p[31]+20468550*p[32]-18789120*p[34]-9883776*p[36]-504879745*p[38]-19035360*p[50]-23202880*p[84]))/3525120-(72509*p[85])/2754},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(135295*p[33])/1632-(2158162*p[35])/2295-(24682*p[37])/765-(5244379*p[39])/48960+(10543631*p[40])/439552-(13619*p[51])/153-(1228663*p[52])/1530+(tr5*(258979440*p[31]+4058850*p[32]-35899680*p[34]-1579648*p[36]-142854635*p[38]-4358080*p[50]-5541120*p[84]))/195840-(1924*p[85])/17},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(139*p[33])/48-(1601*p[35])/135-(67*p[37])/90-(6241*p[39])/1440+(733*p[40])/6464-(67*p[51])/36-(1169*p[52])/90+(tr5*(96060*p[31]+4170*p[32]-44220*p[34]-1072*p[36]-71705*p[38]-2680*p[50]-2880*p[84]))/5760-2*p[85]},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(101*p[33])/9-(313493*p[35])/405-(52717*p[37])/810+(65597*p[39])/6480+(1154107*p[40])/38784-(51745*p[51])/324-(379817*p[52])/405+(tr5*(28214370*p[31]+72720*p[32]-17363670*p[34]-421736*p[36]-21204155*p[38]-1034900*p[50]-20080*p[84]))/25920-(251*p[85])/81},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(tr5*(45064860*p[31]+1285755*p[32]+17810175*p[34]+791428*p[36]-15441550*p[38]+512755*p[50]-1977945*p[84]))/110160+(12466680480*p[33]-77679801344*p[35]+7673685888*p[37]-26399270112*p[39]+352863405*p[40]+4971672480*p[51]-35234856768*p[52]-19178154720*p[85])/267027840},
{F[1,2,2]^2*tci[1,1]^2,(587*p[33])/128+(802*p[35])/9+(235*p[37])/36+(14467*p[39])/11520-(320343*p[40])/103424+(1535*p[51])/72+(43519*p[52])/360+(tr5*(-1154880*p[31]+10566*p[32]+934032*p[34]+15040*p[36]+977719*p[38]+49120*p[50]-11680*p[84]))/9216-(365*p[85])/72},
{F[1,2,3]*tci[1,1]^2,-3*p[30]-(52*p[37])/15+p[139]+(tr5*(-3*p[29]-(52*p[36])/15+p[138]+p[140]))/4+p[141]},
{F[1,1,1]*F[1,2,3]*tci[1,1]^2,(-8*p[37])/15+tr5*((-15*p[34])/2-(2*p[36])/15-(7*p[38])/2)-4*p[52]},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-8*p[33])/3+(1016*p[35])/27+(112*p[37])/45-(1243*p[39])/360-(2093*p[40])/1616+(44*p[51])/9+(1901*p[52])/45+(tr5*(-76200*p[31]-960*p[32]+37860*p[34]+896*p[36]+51985*p[38]+1760*p[50]+2160*p[84]))/1440+6*p[85]},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(-33599*p[33])/2448-(130088*p[35])/6885+(17641*p[37])/2295+(111919*p[39])/14688+(1321661*p[40])/659328-(4177*p[51])/459-(30589*p[52])/918+(tr5*(7805280*p[31]-1007970*p[32]-10548120*p[34]+564512*p[36]-8005325*p[38]-668320*p[50]+1067520*p[84]))/293760+(2224*p[85])/153},
{F[1,1,5]*F[1,2,3]*tci[1,1]^2,(tr5*(-420*p[34]-181*p[38]))/32+(15*p[39])/8-7*p[52]},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(49205*p[33])/1632-(104633*p[35])/2295+(31342*p[37])/765-(46433*p[39])/48960+(577375*p[40])/439552+(5447*p[51])/612-(129187*p[52])/3060+(tr5*(12555960*p[31]+1476150*p[32]-2946480*p[34]+2005888*p[36]-7280905*p[38]+435760*p[50]-1801920*p[84]))/195840-(1877*p[85])/51},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-794111*p[33])/9792+(17212583*p[35])/13770+(322037*p[37])/4590+(31208963*p[39])/293760-(93904213*p[40])/2637312+(558103*p[51])/3672+(20917807*p[52])/18360+(tr5*(-2065509960*p[31]-23823330*p[32]+444626880*p[34]+20610368*p[36]+1202606155*p[38]+44648240*p[50]+33968640*p[84]))/1175040+(17692*p[85])/153},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(-23*p[33])/24-(3814*p[35])/135-(73*p[37])/45+(8837*p[39])/720+(5611*p[40])/3232-(73*p[51])/18-(1007*p[52])/45+(tr5*(114420*p[31]-690*p[32]-6420*p[34]-1168*p[36]-47555*p[38]-2920*p[50]-4320*p[84]))/2880-6*p[85]},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(29*p[33])/8-(422*p[35])/45-p[37]/3-(2567*p[39])/240-(1425*p[40])/3232+(tr5*(2532*p[31]+174*p[32]-660*p[34]-16*p[36]-2003*p[38]-40*p[50]))/192-(5*p[51])/6-(133*p[52])/15},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-311*p[33])/48+(60274*p[35])/135+(1741*p[37])/45+(52631*p[39])/1440-(177841*p[40])/12928+(659*p[51])/9+(19652*p[52])/45+(tr5*(-3616440*p[31]-9330*p[32]+1100040*p[34]+55712*p[36]+2253655*p[38]+105440*p[50]+16320*p[84]))/5760+(34*p[85])/3},
{F[1,2,3]^2*tci[1,1]^2,(tr5*(241878120*p[31]+947850*p[32]-136822560*p[34]-3190976*p[36]-177158935*p[38]-9736880*p[50]-710400*p[84]))/2350080+(1148794200*p[33]-52116672256*p[35]-3*(1289154304*p[37]+174508204*p[39]-671437125*p[40]+3933699520*p[51]+20399343296*p[52]+287001600*p[85]))/712074240},
{F[1,2,6]*tci[1,1]^2,p[6]/3-(13*p[8])/2-(11*p[22])/24-p[24]/2-3*p[26]+32*p[28]+(65*p[33])/6-(2452*p[35])/27-38*p[37]-(121*p[39])/36+(3245*p[40])/3232-(197*p[51])/6-(118*p[52])/9-(13*p[85])/9-8*p[99]-(2*p[125])/3-(2*p[127])/3+(47*p[129])/6+(17*p[133])/3-(95*p[134])/6-(95*p[143])/3+(11*p[149])/3+(11*p[153])/3+(8*p[157])/3+p[159]/3+(11*p[161])/6+(tr5*(24*p[5]-468*p[7]-33*p[21]-36*p[23]-216*p[25]+24*p[27]+2580*p[31]+780*p[32]-4500*p[34]-3546*p[38]-2364*p[50]-104*p[84]-576*p[98]-48*p[124]-48*p[126]+564*p[128]+408*p[132]-1140*p[137]+264*p[148]+264*p[152]+1332*p[156]+24*p[158]+132*p[160]-24*p[162]))/288-(97*p[163])/6},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(131*p[33])/8-(1082*p[35])/9-(92*p[37])/15+(533*p[39])/80+(7143*p[40])/1616-(40*p[51])/3-(583*p[52])/5+(tr5*(162300*p[31]+3930*p[32]-47580*p[34]-1472*p[36]-96345*p[38]-3200*p[50]-3600*p[84]))/960-15*p[85]},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(tr5*(37798560*p[31]+14670*p[32]-18705840*p[34]-395392*p[36]-25604165*p[38]-1254720*p[50]+409920*p[84]))/69120+(58680*p[33]-26878976*p[35]-1581568*p[37]+3058220*p[39]+1110105*p[40]-5018880*p[51]-30135680*p[52]+1639680*p[85])/69120},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(521*p[35])/15+(6*p[37])/5+(127*p[39])/240-(1467*p[40])/808+3*p[51]+(487*p[52])/10+(tr5*((-1563*p[31])/8+(1359*p[34])/8+(6*p[36])/5+(8207*p[38])/48+3*p[50]+6*p[84]))/4+6*p[85]},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(-2239*p[33])/288-(119804*p[35])/405-(203*p[37])/54-(54329*p[39])/8640+(628867*p[40])/77568-(4687*p[51])/108-(41254*p[52])/135+(tr5*(2875296*p[31]-13434*p[32]-1085088*p[34]-6496*p[36]-1859045*p[38]-74992*p[50]-8928*p[84]))/6912-(31*p[85])/6},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(253*p[33])/24+(14446*p[35])/81+(12317*p[37])/405-(127103*p[39])/3240-(209033*p[40])/19392+(1013*p[51])/18+(207437*p[52])/810+(tr5*(-3250350*p[31]+34155*p[32]+2972760*p[34]+98536*p[36]+2777015*p[38]+182340*p[50]-115800*p[84]))/12960-(965*p[85])/27},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(41*p[33])/16-(1027*p[35])/45-(113*p[37])/30+(1957*p[39])/480+(7305*p[40])/6464-(113*p[51])/12-(907*p[52])/30+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/1920+8*p[85]},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-15*p[33])/2+(1088*p[35])/15+(28*p[37])/5-(99*p[39])/20-(4815*p[40])/1616+14*p[51]+(426*p[52])/5+(tr5*(-408*p[31]-(15*p[32])/2+231*p[34]+(28*p[36])/5+(1173*p[38])/4+14*p[50]-3*p[84]))/4-3*p[85]},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(-5*p[33])/8-(8717*p[35])/45-(353*p[37])/30+(1123*p[39])/48+(104433*p[40])/12928-(353*p[51])/12-210*p[52]+(tr5*(261510*p[31]-150*p[32]-116490*p[34]-2824*p[36]-170785*p[38]-7060*p[50]+1960*p[84]))/960+(49*p[85])/6},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(-1003*p[33])/32-(20899*p[35])/405-(3679*p[37])/162+(2459093*p[39])/25920+(861271*p[40])/77568-(577*p[51])/12-(116329*p[52])/810+(tr5*(1504728*p[31]-162486*p[32]-4079064*p[34]-117728*p[36]-2113951*p[38]-249264*p[50]+225984*p[84]))/20736+(1177*p[85])/27},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(-77*p[33])/8+(1846*p[35])/45+(31*p[37])/5-(4681*p[39])/240-(11487*p[40])/3232+(31*p[51])/2+(991*p[52])/15+(tr5*((-923*p[31])/4-(77*p[32])/8+(1059*p[34])/4+(31*p[36])/5+(10163*p[38])/48+(31*p[50])/2-8*p[84]))/4-8*p[85]},
{F[1,2,6]^2*tci[1,1]^2,(501*p[33])/128+(1361*p[35])/90-(47*p[37])/45+(47629*p[39])/11520-(22809*p[40])/103424+(9*p[51])/2+(7903*p[52])/360+tr5*((-1361*p[31])/64+(501*p[32])/512+(955*p[34])/48-(47*p[36])/180+(186553*p[38])/9216+(9*p[50])/8-(13*p[84])/48)-(13*p[85])/12},
{F[1,2,7]*tci[1,1]^2,p[6]/8+(9*p[8])/4+p[12]/8+(9*p[14])/4-p[28]-(7*p[33])/4+(4*p[35])/3+(6*p[37])/5-(3*p[39])/8-(477*p[40])/404+p[51]/3+p[52]-p[125]+p[127]/2-p[129]/2-p[133]/2+p[134]/2+3*p[139]+p[143]+p[151]/2-p[153]/2-p[155]+(tr5*(3*p[5]+54*p[7]+3*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+12*p[126]-12*p[128]-12*p[132]+12*p[137]+72*p[138]+12*p[150]-12*p[152]-24*p[154]+60*p[156]))/96+3*p[157]+p[163]/2},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(11*p[33])/2-(3056*p[35])/45-(56*p[37])/15+(91*p[39])/60+(555*p[40])/202-(22*p[51])/3-(1174*p[52])/15+tr5*((191*p[31])/2+(11*p[32])/8-(205*p[34])/4-(14*p[36])/15-(3269*p[38])/48-(11*p[50])/6-3*p[84])-12*p[85]},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(9*p[33])/2-(80*p[35])/3+(tr5*(300*p[31]+9*p[32]-146*p[38]))/8-3*p[39]+(333*p[40])/808-20*p[52]},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(201*p[33])/4+(843*p[35])/5+(649*p[37])/20-(703*p[39])/40-(90387*p[40])/6464+(657*p[51])/8+(15663*p[52])/40+(tr5*(-75870*p[31]+4020*p[32]+159075*p[34]+2596*p[36]+108235*p[38]+6570*p[50]-3305*p[84]))/320-(661*p[85])/16},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(9*p[33])/4-(92*p[35])/15+(11*p[39])/5+(261*p[40])/808+(tr5*(138*p[31]+9*p[32]-2*(9*p[34]+32*p[38]+2*p[50])))/16-p[51]-(26*p[52])/5},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(201*p[33])/4+(2183*p[35])/15+(583*p[37])/20-(1571*p[39])/80-(32787*p[40])/3232+(591*p[51])/8+(11283*p[52])/40+(tr5*(-65490*p[31]+4020*p[32]+103755*p[34]+2332*p[36]+77410*p[38]+5910*p[50]-4625*p[84]))/320-(925*p[85])/16},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,4*p[35]-(109*p[39])/40-(513*p[40])/3232-3*p[51]-(22*p[52])/5+(tr5*(-180*p[31]-444*p[34]-145*p[38]-24*p[50]+16*p[84]))/32+2*p[85]},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,-p[33]+(788*p[35])/45+(8*p[37])/15+(97*p[39])/12-(1077*p[40])/3232+(10*p[51])/3+(95*p[52])/3+(tr5*(-5910*p[31]-60*p[32]+8340*p[34]+32*p[36]+7135*p[38]+200*p[50]+120*p[84]))/240+2*p[85]},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(227*p[33])/32-(41*p[35])/45+(133*p[37])/60-(12203*p[39])/960-(29751*p[40])/25856+(133*p[51])/24+(1141*p[52])/120+(tr5*(4920*p[31]+6810*p[32]+73380*p[34]+2128*p[36]+19745*p[38]+5320*p[50]-6540*p[84]))/3840-(109*p[85])/16},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,-p[33]-(64*p[35])/45-(4*p[37])/15-(581*p[39])/120-(789*p[40])/3232+(tr5*(8*p[31]-p[32]-11*p[34]-(4*p[36])/15-(329*p[38])/24-(2*p[50])/3))/4-(2*p[51])/3-(38*p[52])/15},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(64*p[35])/15+(4*p[37])/5-(3*p[39])/10-(711*p[40])/808+2*p[51]+(124*p[52])/5+tr5*(-6*p[31]+(81*p[34])/2+p[36]/5+(173*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[1,2,7]^2*tci[1,1]^2,(71*p[35])/15+(11*p[37])/20+(11*p[39])/32-(8127*p[40])/12928+(11*p[51])/8+(73*p[52])/4+(tr5*(-4260*p[31]+17640*p[34]+88*p[36]+10275*p[38]+220*p[50]+440*p[84]))/640+(11*p[85])/4},
{F[1,2,8]*tci[1,1]^2,p[12]/3-(7*p[14])/2+p[18]/8-(11*p[28])/3-(3*p[30])/2+p[33]+(158*p[37])/45+(65*p[39])/18+(63*p[40])/808+(95*p[51])/18+(2*p[52])/3-(17*p[129])/6-p[131]-p[133]+(17*p[134])/6+(5*p[139])/3-2*p[141]+(11*p[143])/6-(2*p[151])/3+p[153]/3-(2*p[155])/3+(tr5*(p[11]/3-(7*p[13])/2+p[17]/8+2*p[27]-(3*p[29])/2+85*p[31]+p[32]+90*p[34]-(148*p[36])/45+(107*p[38])/18+(95*p[50])/18-(17*p[128])/6-p[130]-p[132]+(17*p[137])/6+(5*p[138])/3-2*p[140]-(23*p[142])/6-(2*p[150])/3+p[152]/3-(2*p[154])/3-(17*p[156])/6-p[162]))/4+(11*p[163])/6},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-8*p[33])/3+(5008*p[35])/135+(104*p[37])/45-(1771*p[39])/360-(997*p[40])/808+(56*p[51])/9+(1727*p[52])/45+tr5*((-313*p[31])/6-(2*p[32])/3+(475*p[34])/24+(26*p[36])/45+(9317*p[38])/288+(14*p[50])/9+(4*p[84])/3)+(16*p[85])/3},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(13117*p[39])/2160+(2093*p[40])/2424-(88*p[51])/27-(7829*p[52])/270+tr5*((635*p[31])/18+(4*p[32])/9-(2749*p[34])/144-(56*p[36])/135-(41219*p[38])/1728-(22*p[50])/27-p[84])-4*p[85]},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(tr5*(-1951891800*p[31]-27523950*p[32]+635627040*p[34]+3758912*p[36]+1243273645*p[38]+44033360*p[50]+27736320*p[84]))/7050240+(-33359027400*p[33]+420567619840*p[35]+4555801344*p[37]+43347001836*p[39]-12723226605*p[40]+53368432320*p[51]+418143044544*p[52]+33616419840*p[85])/2136222720},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(-9407*p[33])/108+(202142*p[35])/1215-(7307*p[37])/405+(418919*p[39])/6480+(151937*p[40])/58176-(10091*p[51])/162-(17263*p[52])/810+(tr5*(-6064260*p[31]-564420*p[32]-7100040*p[34]-116912*p[36]-64445*p[38]-403640*p[50]+837340*p[84]))/25920+(41867*p[85])/324},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(tr5*(6523830360*p[31]+13999650*p[32]-1098643680*p[34]-142915136*p[36]-3642797115*p[38]-156728720*p[50]-44555680*p[84]))/7050240+(5655858600*p[33]-468555993856*p[35]-57737714944*p[37]-34599595452*p[39]+13871343285*p[40]-63318402880*p[51]-410597268288*p[52]-18000494720*p[85])/712074240},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(tr5*(687098712*p[31]+9399438*p[32]-57688176*p[34]-5322624*p[36]-355470173*p[38]-11073840*p[50]-13739056*p[84]))/470016+(56960594280*p[33]-740234345728*p[35]-3*(10751700480*p[37]+15963976372*p[39]-6771631635*p[40]+22369156800*p[51]+200595935168*p[52]+27752893120*p[85]))/712074240},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-3757349*p[33])/58752+(25108349*p[35])/82620+(tr5*(-602600376*p[31]-22544094*p[32]-91255776*p[34]-3470528*p[36]+258625637*p[38]-6135920*p[50]+37942464*p[84]))/1410048+(-1402093312*p[37]+8079255428*p[39]-689057775*p[40]-2478911680*p[51]+27544429120*p[52]+15328755456*p[85])/142414848},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(-8*p[33])/3+(976*p[35])/135+(16*p[37])/45+(328*p[39])/45+(209*p[40])/808+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/90+(8*p[51])/9+(332*p[52])/45},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(125735*p[33])/4896-(5833112*p[35])/6885-(203648*p[37])/2295-(6675803*p[39])/146880+(34883227*p[40])/1318656-(59257*p[51])/459-(3698771*p[52])/4590+(tr5*(699973440*p[31]+3772050*p[32]-187731600*p[34]-13033472*p[36]-420938155*p[38]-18962240*p[50]-7053120*p[84]))/587520-(2449*p[85])/51},
{F[1,2,8]^2*tci[1,1]^2,(4171*p[33])/384-(5186*p[35])/135+(631*p[37])/360-(99743*p[39])/11520+(20131*p[40])/103424+(871*p[51])/144-(14107*p[52])/720+(tr5*(2489280*p[31]+125130*p[32]+796440*p[34]+20192*p[36]-889735*p[38]+69680*p[50]-253480*p[84]))/46080-(6337*p[85])/288},
{F[1,2,9]*tci[1,1]^2,(3*p[8])/2+p[22]/6+p[24]+3*p[26]-(55*p[28])/3-(47*p[33])/6+(1712*p[35])/27+(112*p[37])/5+(7*p[39])/4-(1553*p[40])/1616+21*p[51]+(200*p[52])/9-(40*p[85])/9+4*p[99]-(16*p[129])/3-(8*p[133])/3+(28*p[134])/3+(56*p[143])/3-(7*p[149])/3-(7*p[153])/3-(8*p[161])/3+(tr5*(54*p[7]+6*p[21]+36*p[23]+108*p[25]+12*p[27]-2760*p[31]-282*p[32]+3240*p[34]+2863*p[38]+756*p[50]-160*p[84]+144*p[98]-192*p[128]-96*p[132]+336*p[137]-84*p[148]-84*p[152]-336*p[156]-96*p[160]+24*p[162]))/144+10*p[163]},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-43*p[33])/4+(1120*p[35])/9+(119*p[37])/15-(53*p[39])/12-(15135*p[40])/3232+(107*p[51])/6+(389*p[52])/3+(tr5*(-42000*p[31]-645*p[32]+16350*p[34]+476*p[36]+26965*p[38]+1070*p[50]+780*p[84]))/240+13*p[85]},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,-3*p[33]-(208*p[35])/15-(231*p[39])/10-(495*p[40])/404-(52*p[52])/5+(tr5*(156*p[31]-6*p[32]-119*p[38]-16*p[84]))/8-8*p[85]},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(-551*p[35])/15-(6*p[37])/5-(147*p[39])/40+(5337*p[40])/3232-3*p[51]-(251*p[52])/5+(tr5*(8265*p[31]-6795*p[34]-48*p[36]-7175*p[38]-120*p[50]-240*p[84]))/160-6*p[85]},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(21*p[33])/8-(2*p[35])/3-(3*p[37])/5+(267*p[39])/80+(657*p[40])/3232+(tr5*(300*p[31]+210*p[32]+1860*p[34]-48*p[36]+995*p[38]+40*p[50]))/320+p[51]/2+(13*p[52])/5},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(152*p[35])/5+(3*p[37])/5-(21*p[39])/10-(4185*p[40])/3232+(3*p[51])/2+(128*p[52])/5+(tr5*(-1710*p[31]+210*p[34]+6*p[36]+875*p[38]+15*p[50]+30*p[84]))/40+3*p[85]},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(-3*p[33])/8-(146*p[35])/15+p[37]-(213*p[39])/80+(639*p[40])/3232+(5*p[51])/2-(47*p[52])/5+(tr5*(876*p[31]-6*p[32]-252*p[34]+16*p[36]-569*p[38]+40*p[50]-128*p[84]))/64-8*p[85]},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(5*p[33])/2-(376*p[35])/9-(68*p[37])/15+(451*p[39])/60+(228*p[40])/101-(34*p[51])/3-(844*p[52])/15+(tr5*(235*p[31]+(5*p[32])/2-187*p[34]-(68*p[36])/15-(2273*p[38])/12-(34*p[50])/3+5*p[84]))/4+5*p[85]},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-211*p[33])/8+(2953*p[35])/9+(62*p[37])/5-(271*p[39])/48-(15393*p[40])/1616+31*p[51]+(892*p[52])/3+(tr5*(-442950*p[31]-6330*p[32]+92250*p[34]+2976*p[36]+248405*p[38]+7440*p[50]+3200*p[84]))/960+(40*p[85])/3},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(97*p[33])/16+(3799*p[35])/15+(362*p[37])/15-(30637*p[39])/480-(177795*p[40])/12928+(181*p[51])/3+(4586*p[52])/15+(tr5*(-683820*p[31]+2910*p[32]+416820*p[34]+11584*p[36]+482995*p[38]+28960*p[50]-7120*p[84]))/1920-(89*p[85])/6},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(27*p[33])/4-(764*p[35])/15-6*p[37]+(641*p[39])/40+(5679*p[40])/1616-15*p[51]-(362*p[52])/5+(tr5*(2292*p[31]+54*p[32]-2052*p[34]-48*p[36]-1899*p[38]-120*p[50]+64*p[84]))/32+8*p[85]},
{F[1,2,9]^2*tci[1,1]^2,(-131*p[33])/32+(44*p[35])/5-(26*p[37])/15+(7091*p[39])/960+(15399*p[40])/25856-(13*p[51])/3-(44*p[52])/15+(tr5*(-47520*p[31]-3930*p[32]-68640*p[34]-1664*p[36]-2765*p[38]-4160*p[50]+4880*p[84]))/3840+(61*p[85])/12},
{F[2,1,1]*tci[1,1]^2,(67106815*p[33])/18432-(57814163*p[35])/3240+(tr5*(55501596480*p[31]+2013204450*p[32]-14751466500*p[34]-531415408*p[36]-31529793155*p[38]-871570360*p[50]-843078300*p[84]))/2211840+(-214691824832*p[37]+507007705876*p[39]+176141630115*p[40]-352114425440*p[51]-3784298325856*p[52]-340603633200*p[85])/223395840},
{F[2,1,2]*tci[1,1]^2,(tr5*(-2143560000*p[31]-481092330*p[32]+2284153140*p[34]+58688944*p[36]+1768525775*p[38]-20846120*p[50]-389544660*p[84]))/6635520+(-583083903960*p[33]+461865728000*p[35]+71131000128*p[37]-360861312684*p[39]-73996890525*p[40]-25265497440*p[51]+715518443424*p[52]-472128127920*p[85])/2010562560},
{F[2,1,3]*tci[1,1]^2,(-6109*p[33])/1152+(44413*p[35])/162+(1232*p[37])/135-(387559*p[39])/34560-(2723141*p[40])/310272+(1016*p[51])/27+(294767*p[52])/1080+(tr5*(-53295600*p[31]-183270*p[32]+17448480*p[34]+315392*p[36]+32626345*p[38]+1300480*p[50]+166080*p[84]))/138240+(173*p[85])/36},
{F[2,1,4]*tci[1,1]^2,(-11*p[33])/256+(13*p[35])/4+(49*p[37])/90+(225*p[39])/512-(24825*p[40])/206848+(11*p[51])/12+(635*p[52])/144+(tr5*(-421200*p[31]-990*p[32]+340800*p[34]+12544*p[36]+365725*p[38]+21120*p[50]-12480*p[84]))/92160-(13*p[85])/24},
{F[2,1,5]*tci[1,1]^2,(2083*p[33])/64+(883*p[35])/18+(1897*p[37])/120-(25049*p[39])/1920-(331905*p[40])/51712+(1945*p[51])/48+(851*p[52])/5+(tr5*(-529800*p[31]+62490*p[32]+1921080*p[34]+30352*p[36]+1118695*p[38]+77800*p[50]-54440*p[84]))/7680-(1361*p[85])/48},
{F[2,1,6]*tci[1,1]^2,(tr5*(265466040*p[31]-6697290*p[32]-174223680*p[34]+1302592*p[36]-198376105*p[38]-13379600*p[50]+5694720*p[84]))/3525120+(-8117115480*p[33]-57199082752*p[35]+1578741504*p[37]+8256666372*p[39]+3320323785*p[40]-16216075200*p[51]-71053858752*p[52]+6902000640*p[85])/1068111360},
{F[2,1,7]*tci[1,1]^2,(637*p[33])/384-(3307*p[35])/1080+(469*p[37])/1440-(2539*p[39])/11520-(7511*p[40])/103424+(709*p[51])/576+(1601*p[52])/2880+(tr5*(198420*p[31]+19110*p[32]+246450*p[34]+3752*p[36]+19875*p[38]+14180*p[50]-25750*p[84]))/46080-(2575*p[85])/1152},
{F[2,1,8]*tci[1,1]^2,(tr5*(194422740*p[31]-686550*p[32]-28658850*p[34]-10054568*p[36]-109247815*p[38]-5407940*p[50]+631710*p[84]))/2350080+(-832098600*p[33]-41891619712*p[35]-12186136416*p[37]-6233404476*p[39]+816591915*p[40]-6554423280*p[51]-36049984944*p[52]+765632520*p[85])/712074240},
{F[2,1,9]*tci[1,1]^2,(4114333*p[33])/3456-(26762657*p[35])/3888-(4713701*p[37])/12960+(70096457*p[39])/103680+(537632575*p[40])/1861632-(3510941*p[51])/5184-(5454709*p[52])/810+(tr5*(4014398550*p[31]+123429990*p[32]-1222122090*p[34]-37709608*p[36]-2373613175*p[38]-70218820*p[50]-78931530*p[84]))/414720-(292339*p[85])/384},
{F[2,1,10]*tci[1,1]^2,(tr5*(1268738940*p[31]+36307290*p[32]-23524140*p[34]+3165872*p[36]-638168855*p[38]-4017760*p[50]-54326460*p[84]))/3525120+(11001108870*p[33]-68342737568*p[35]+3*(319753072*p[37]-3546387851*p[39]+489039885*p[40]-405793760*p[51]-17402476144*p[52]-5486972460*p[85]))/267027840},
{F[2,1,11]*tci[1,1]^2,(-6041*p[33])/768+(33857*p[35])/180+(1021*p[37])/90-(466651*p[39])/23040-(1503249*p[40])/206848+(335*p[51])/12+(137623*p[52])/720+(tr5*(-24377040*p[31]-181230*p[32]+8652480*p[34]+261376*p[36]+14947125*p[38]+643200*p[50]+320*p[84]))/92160+p[85]/72},
{F[2,1,12]*tci[1,1]^2,(-485*p[33])/24+(9589*p[35])/45+(145*p[37])/18-p[39]/80-(37131*p[40])/6464+(725*p[51])/36+(33691*p[52])/180+(tr5*(-172602*p[31]-2910*p[32]+29544*p[34]+1160*p[36]+94333*p[38]+2900*p[50]+2026*p[84]))/576+(1013*p[85])/72},
{F[2,1,13]*tci[1,1]^2,(-43357*p[33])/3264+(3131*p[35])/51+(1699*p[37])/612+(1451653*p[39])/97920-(286573*p[40])/879104-(4733*p[51])/1224-(1433*p[52])/1020+(tr5*(-6762960*p[31]-260142*p[32]-6969312*p[34]+54368*p[36]+194033*p[38]-75728*p[50]+286944*p[84]))/78336+(2989*p[85])/204},
{F[2,1,14]*tci[1,1]^2,(146801*p[33])/19584-(3078733*p[35])/55080-(35*p[37])/918-(5057561*p[39])/587520+(5787787*p[40])/5274624-(4247*p[51])/3672-(664097*p[52])/18360+(tr5*(36944796*p[31]+880806*p[32]+5068140*p[34]-4480*p[36]-15887285*p[38]-135904*p[50]-1232496*p[84]))/470016-(2853*p[85])/272},
{F[2,1,15]*tci[1,1]^2,(311*p[33])/384+(3881*p[35])/360+(391*p[37])/360-(24779*p[39])/11520-(59769*p[40])/103424+(355*p[51])/144+(4897*p[52])/360+(tr5*(-698580*p[31]+9330*p[32]+476700*p[34]+12512*p[36]+523685*p[38]+28400*p[50]-15120*p[84]))/46080-(21*p[85])/16},
{tci[1,1]^3,(-11*tr5*(3*p[5]-54*p[7]-3*p[11]+54*p[13]+24*p[25]-24*p[27]-180*p[31]+114*p[32]+180*p[34]+261*p[38]-76*p[50]+12*p[126]+12*p[132]+12*p[137]+24*p[138]-12*p[150]-12*p[152]-36*p[156]))/25920-(11*(1515*p[6]-27270*p[8]-1515*p[12]+27270*p[14]+12120*p[26]-24240*p[28]+57570*p[33]+48480*p[35]+14544*p[37]+46965*p[39]+1620*p[40]-38380*p[51]+24240*p[52]+6060*p[127]+6060*p[133]+6060*p[134]+12120*p[139]+12120*p[143]-6060*p[151]-6060*p[153]-12120*p[157]+6060*p[163]))/3272400},
{F[1,1,1]*tci[1,1]^3,(tr5*(-15900*p[31]+2190*p[32]-7425*p[34]+1244*p[36]+4510*p[38]-1460*p[50]+495*p[84]))/64800+(663570*p[33]+856480*p[35]+3*(125644*p[37]+56055*p[39]-990*p[40]-147460*p[51]+114130*p[52]+49995*p[85]))/4908600},
{F[1,1,2]*tci[1,1]^3,(71*p[33])/1080+(91*p[35])/243-(181*p[37])/4050+(283*p[39])/2160-(3727*p[40])/581760-(137*p[51])/1620+(773*p[52])/1620+(tr5*(-68250*p[31]+2130*p[32]+47700*p[34]-1448*p[36]+58355*p[38]-2740*p[50]-3180*p[84]))/129600-(53*p[85])/540},
{F[1,1,3]*tci[1,1]^3,(41*tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/12960-(41*(4*p[37]+5*(-2*p[52]+p[85])))/3240},
{F[1,1,4]*tci[1,1]^3,(-11*p[33])/180-(44*p[35])/405+p[37]/75-p[39]/72+(19*p[40])/12120+(tr5*(3300*p[31]-330*p[32]-4650*p[34]+72*p[36]-3785*p[38]+220*p[50]))/21600+(11*p[51])/270-(53*p[52])/270},
{F[1,1,5]*tci[1,1]^3,-p[33]/15-(8*p[35])/135-(2*p[37])/225-p[39]/30-(7*p[40])/8080+(2*p[51])/45-p[52]/15+(tr5*(150*p[31]-30*p[32]-75*p[34]-4*p[36]-120*p[38]+20*p[50]+5*p[84]))/1800+p[85]/90},
{F[1,1,6]*tci[1,1]^3,(229*p[33])/1080+(83*p[35])/243-(67*p[37])/2025+(317*p[39])/2160+(2437*p[40])/581760-(229*p[51])/1620+(323*p[52])/810+(tr5*(-62250*p[31]+6870*p[32]+34650*p[34]-1072*p[36]+49975*p[38]-4580*p[50]-450*p[84]))/129600-p[85]/72},
{F[1,1,7]*tci[1,1]^3,(-229*p[33])/1080-(83*p[35])/243-(221*p[37])/4050-(49*p[39])/240-(2437*p[40])/581760+(59*p[51])/324-(97*p[52])/540+(tr5*(62250*p[31]-6870*p[32]+18600*p[34]-1768*p[36]-26985*p[38]+5900*p[50]+80*p[84]))/129600+p[85]/405},
{F[1,1,8]*tci[1,1]^3,(19*p[33])/180+(16*p[35])/405+(34*p[37])/405+(5*p[39])/72+(367*p[40])/48480-(19*p[51])/270-(61*p[52])/405+(tr5*(-720*p[31]+342*p[32]-4380*p[34]+272*p[36]-1483*p[38]-228*p[50]+346*p[84]))/12960+(173*p[85])/1620},
{F[1,1,9]*tci[1,1]^3,(-91*p[33])/360-(197*p[35])/405-(103*p[37])/1350-(433*p[39])/2160-(647*p[40])/193920+(91*p[51])/540-(37*p[52])/108+(tr5*(29550*p[31]-2730*p[32]+1800*p[34]-824*p[36]-15115*p[38]+1820*p[50]+140*p[84]))/43200+(7*p[85])/540},
{F[1,1,10]*tci[1,1]^3,(2*p[33])/27+(16*p[35])/243+(127*p[37])/1350+(19*p[39])/270+(151*p[40])/72720-(4*p[51])/81-(221*p[52])/1620+(tr5*(-6000*p[31]+1200*p[32]-22575*p[34]+1524*p[36]-6595*p[38]-800*p[50]+185*p[84]))/64800+(37*p[85])/3240},
{tci[1,1]^4,(tr5*(-14370655350*p[31]+209253390*p[32]+9611981850*p[34]+358133896*p[36]+10813199105*p[38]+636167560*p[50]-426533130*p[84]))/423014400+(507230217360*p[33]+6192794412160*p[35]+3*(289372187968*p[37]-305988190040*p[39]-89869542705*p[40]+514023388480*p[51]+2583729447680*p[52]-344638769040*p[85]))/256346726400},
{tci[1,2],-p[40]-p[45]-p[49]+(tr5*(-p[44]-p[48]-p[82]))/4-p[83]},
{F[3,1]*tci[1,2],(-995419*p[33])/576+(3804149*p[35])/405+(tr5*(-912995760*p[31]-29862570*p[32]+221923020*p[34]+8056336*p[36]+511964255*p[38]+13742920*p[50]+18546660*p[84]))/69120+(3254759744*p[37]-7136461636*p[39]-2720286135*p[40]+5552139680*p[51]+61134291616*p[52]+7492850640*p[85])/6981120},
{F[3,2]*tci[1,2],(201*p[33])/8+(2363*p[35])/30+(123*p[37])/8-(1443*p[39])/160-(39069*p[40])/6464+(623*p[51])/16+(13459*p[52])/80+(tr5*(-14178*p[31]+804*p[32]+26199*p[34]+492*p[36]+18554*p[38]+1246*p[50]-797*p[84]))/128-(797*p[85])/32},
{F[3,3]*tci[1,2],(-95*p[33])/144-(84497*p[35])/405-(565*p[37])/27+(107987*p[39])/4320+(372857*p[40])/38784-(2441*p[51])/54-(33691*p[52])/135+(tr5*(1013964*p[31]-570*p[32]-603204*p[34]-18080*p[36]-733081*p[38]-39056*p[50]+14736*p[84]))/3456+(307*p[85])/18},
{F[3,4]*tci[1,2],(tr5*(1009896960*p[31]+62371650*p[32]-493737060*p[34]-14235376*p[36]-663294995*p[38]-17428600*p[50]+14717700*p[84]))/1105920+(748459800*p[33]-2154446848*p[35]-3*(56941504*p[37]-153603524*p[39]-45702135*p[40]+69714400*p[51]+801938144*p[52]-58870800*p[85]))/3317760},
{F[3,5]*tci[1,2],(4723*p[33])/576-(92395*p[35])/324-(9731*p[37])/540+(476921*p[39])/17280+(1719023*p[40])/155136-(9923*p[51])/216-(40432*p[52])/135+(tr5*(27718500*p[31]+141690*p[32]-11096220*p[34]-311392*p[36]-17636615*p[38]-793840*p[50]+61680*p[84]))/69120+(257*p[85])/72},
{F[3,6]*tci[1,2],(-5154163*p[33])/6912+(7811521*p[35])/2430+(2325451*p[37])/12960-(19172233*p[39])/41472-(279313643*p[40])/1861632+(1415119*p[51])/5184+(15982319*p[52])/5184+(tr5*(-3749530080*p[31]-154624890*p[32]+1045165620*p[34]+37207216*p[36]+2141663495*p[38]+56604760*p[50]+41029740*p[84]))/829440+(25327*p[85])/128},
{F[3,7]*tci[1,2],(197*p[33])/32-(12887*p[35])/90-(81*p[37])/10+(11023*p[39])/960+(134331*p[40])/25856-(81*p[51])/4-(2152*p[52])/15+(tr5*(773220*p[31]+5910*p[32]-259740*p[34]-7776*p[36]-471025*p[38]-19440*p[50]-400*p[84]))/3840-(5*p[85])/12},
{F[3,8]*tci[1,2],(149*p[33])/6-(99256*p[35])/135-(216*p[37])/5+(14623*p[39])/180+(45881*p[40])/1616-108*p[51]-(33472*p[52])/45+tr5*((12407*p[31])/12+(149*p[32])/24-(1443*p[34])/4-(54*p[36])/5-(90797*p[38])/144-27*p[50]-(5*p[84])/9)-(20*p[85])/9},
{F[3,9]*tci[1,2],(7835*p[33])/96+(152464*p[35])/135+(757*p[37])/180+(120737*p[39])/576-(197045*p[40])/25856+(6001*p[51])/72+(68681*p[52])/72+(tr5*(-18295680*p[31]+235050*p[32]+2308620*p[34]+12112*p[36]+10219025*p[38]+240040*p[50]+1369620*p[84]))/11520+(7609*p[85])/16},
{F[3,10]*tci[1,2],(-5*p[33])/4-(566*p[35])/45-(26*p[37])/15+(821*p[39])/120+(6789*p[40])/6464-(13*p[51])/3-(569*p[52])/30+(tr5*(8490*p[31]-150*p[32]-8580*p[34]-208*p[36]-7145*p[38]-520*p[50]+60*p[84]))/480+p[85]/2},
{F[3,11]*tci[1,2],(1169*p[33])/144+(10163*p[35])/405+(1367*p[37])/135-(37133*p[39])/4320-(107939*p[40])/38784+(983*p[51])/54+(8614*p[52])/135+(tr5*(-609780*p[31]+35070*p[32]+1457580*p[34]+43744*p[36]+927635*p[38]+78640*p[50]-76080*p[84]))/17280-(317*p[85])/18},
{F[3,12]*tci[1,2],(tr5*(-2706600000*p[31]-78889890*p[32]+1000421220*p[34]+29719792*p[36]+1681177955*p[38]+61024120*p[50]+50859900*p[84]))/3317760+(-95614546680*p[33]+583182080000*p[35]+36020387904*p[37]-59103520572*p[39]-25654799385*p[40]+73961233440*p[51]+599054629152*p[52]+61642198800*p[85])/1005281280},
{F[3,13]*tci[1,2],(971*p[33])/576+(19033*p[35])/324+(2441*p[37])/540-(83231*p[39])/17280-(381473*p[40])/155136+(2633*p[51])/216+(18779*p[52])/270+(tr5*(-5709900*p[31]+29130*p[32]+3304020*p[34]+78112*p[36]+4123265*p[38]+210640*p[50]-73680*p[84]))/69120-(307*p[85])/72},
{F[3,14]*tci[1,2],(-11581*p[33])/48+(97283*p[35])/90+(2305*p[37])/36-(220249*p[39])/1440-(1333809*p[40])/25856+(7805*p[51])/72+(196183*p[52])/180+(tr5*(-1751094*p[31]-69486*p[32]+603102*p[34]+18440*p[36]+1054575*p[38]+31220*p[50]+18738*p[84]))/1152+(1041*p[85])/16},
{F[3,15]*tci[1,2],(-9*p[33])/8+(14*p[35])/3+(tr5*(-420*p[31]-18*p[32]+179*p[38]))/64-(17*p[39])/16-(18*p[40])/101+(7*p[52])/2},
{F[3,16]*tci[1,2],(4*tr5*p[38])/3+(16*p[39])/3+(36*p[40])/101},
{F[3,17]*tci[1,2],(-911*p[33])/192-(24145*p[35])/108-(4009*p[37])/180+(144691*p[39])/5760+(536405*p[40])/51712-(3689*p[51])/72-(12407*p[52])/45+(tr5*(7243500*p[31]-27330*p[32]-4667220*p[34]-128288*p[36]-5413645*p[38]-295120*p[50]+123600*p[84]))/23040+(515*p[85])/24},
{F[3,18]*tci[1,2],(-516091*p[33])/1024+(6392*p[35])/3+(250651*p[37])/1920-(10254917*p[39])/30720-(86567841*p[40])/827392+(51797*p[51])/256+(8103139*p[52])/3840+(tr5*(-368179200*p[31]-15482730*p[32]+118009140*p[34]+4010416*p[36]+216632975*p[38]+6215640*p[50]+2732460*p[84]))/122880+(45541*p[85])/512},
{F[3,19]*tci[1,2],(-67*p[33])/4-(499*p[35])/9-(127*p[37])/12+(491*p[39])/80+(7029*p[40])/1616-(643*p[51])/24-(14699*p[52])/120+(tr5*(14970*p[31]-804*p[32]-29127*p[34]-508*p[36]-20284*p[38]-1286*p[50]+717*p[84]))/192+(239*p[85])/16},
{F[3,20]*tci[1,2],(-485*p[33])/288+(3046*p[35])/81+(1108*p[37])/135-(22195*p[39])/1728-(210877*p[40])/77568+(298*p[51])/27+(2783*p[52])/54+(tr5*(-1827600*p[31]-14550*p[32]+1512000*p[34]+70912*p[36]+1447505*p[38]+95360*p[50]-62400*p[84]))/34560-(65*p[85])/9},
{F[3,21]*tci[1,2],(713899*p[33])/1728-(405922*p[35])/243-(335923*p[37])/3240+(2729137*p[39])/10368+(39157235*p[40])/465408-(200599*p[51])/1296-(2166983*p[52])/1296+(tr5*(487106400*p[31]+21416970*p[32]-162988500*p[34]-5374768*p[36]-289731935*p[38]-8023960*p[50]-2698380*p[84]))/207360-(4997*p[85])/96},
{F[3,22]*tci[1,2],(9*p[33])/4-(92*p[35])/15+(tr5*(276*p[31]+18*p[32]-107*p[38]))/32+(109*p[39])/40+(261*p[40])/808-(23*p[52])/5},
{F[3,24]*tci[1,2],(-173*p[33])/48+(12311*p[35])/135+(27*p[37])/5-(2747*p[39])/288-(45137*p[40])/12928+(27*p[51])/2+(832*p[52])/9+(tr5*(-738660*p[31]-5190*p[32]+259740*p[34]+7776*p[36]+452185*p[38]+19440*p[50]+400*p[84]))/5760+(5*p[85])/18},
{F[3,25]*tci[1,2],(3*p[33])/2+(8*p[35])/3+(tr5*(-60*p[31]+6*p[32]+31*p[38]))/16+(3*p[39])/4-(9*p[40])/808+2*p[52]},
{F[3,31]*tci[1,2],(tr5*(-1894824600*p[31]+45266610*p[32]+1678842960*p[34]+47167232*p[36]+1659204205*p[38]+114950000*p[50]-62665680*p[84]))/7050240+(54863131320*p[33]+408271540480*p[35]+3*(19055561728*p[37]-3436958492*p[39]-6570632295*p[40]+46439800000*p[51]+192501559232*p[52]-25316934720*p[85]))/2136222720},
{F[3,32]*tci[1,2],(tr5*(-1687533720*p[31]-10032750*p[32]+767614800*p[34]-2437376*p[36]+1153044765*p[38]+52109680*p[50]+16183600*p[84]))/9400320+(-12159693000*p[33]+363607265536*p[35]+3*(-984699904*p[37]+2952750756*p[39]-4777333335*p[40]+21052310720*p[51]+132250666944*p[52]+6538174400*p[85]))/2848296960},
{F[3,33]*tci[1,2],(60535*p[33])/9792-(486839*p[35])/6885-(39716*p[37])/2295-(1552771*p[39])/293760+(4713839*p[40])/2637312-(5572*p[51])/459-(651607*p[52])/9180+(tr5*(116841360*p[31]+1816050*p[32]-39544320*p[34]-5083648*p[36]-74532755*p[38]-3566080*p[50]-1662720*p[84]))/1175040-(866*p[85])/153},
{F[3,34]*tci[1,2],(-34163*p[33])/9792-(3982741*p[35])/13770-(57689*p[37])/918-(4926793*p[39])/293760+(19274927*p[40])/2637312-(130553*p[51])/3672-(4298777*p[52])/18360+(tr5*(95585784*p[31]-204978*p[32]-7584864*p[34]-3692096*p[36]-49131661*p[38]-2088848*p[50]-1062144*p[84]))/235008-(922*p[85])/51},
{F[3,35]*tci[1,2],(-9*p[33])/8+(22*p[35])/5-(2*p[37])/5-(69*p[39])/80-(513*p[40])/3232+(tr5*(-1980*p[31]-90*p[32]+600*p[34]-32*p[36]+1135*p[38]+40*p[50]))/320+p[51]/2+(43*p[52])/10},
{F[3,36]*tci[1,2],(tr5*(-34847640*p[31]-11494830*p[32]-196744800*p[34]-5185984*p[36]-68612515*p[38]-10990000*p[50]+15115840*p[84]))/1175040+(-4643911320*p[33]+2502834944*p[35]-2095137536*p[37]+2803555172*p[39]+337541985*p[40]-4439960000*p[51]-8720860352*p[52]+6106799360*p[85])/118679040},
{F[3,37]*tci[1,2],(tr5*(171334680*p[31]-56429490*p[32]-1133624400*p[34]-27113216*p[36]-623602285*p[38]-63052400*p[50]+86166480*p[84]))/28200960+(-68392541880*p[33]-36916912384*p[35]-3*(10953739264*p[37]+5907037924*p[39]-1728659655*p[40]+25473169600*p[51]+70293795776*p[52]-34811257920*p[85]))/8544890880},
{F[3,38]*tci[1,2],(-403*p[33])/64+(2581*p[35])/90+(43*p[37])/120+(10963*p[39])/1920-(18969*p[40])/51712+(19*p[51])/48+(5059*p[52])/240+(tr5*(-309720*p[31]-12090*p[32]-6180*p[34]+688*p[36]+152615*p[38]+760*p[50]+14220*p[84]))/7680+(237*p[85])/32},
{F[3,39]*tci[1,2],(-4*tr5*p[38])/3-(16*p[39])/3},
{F[3,40]*tci[1,2],(tr5*(-234737880*p[31]+101656290*p[32]+2020950960*p[34]+43335296*p[36]+1022220325*p[38]+118099760*p[50]-143408880*p[84]))/9400320+(123207423480*p[33]+50578188544*p[35]+3*(17507459584*p[37]-12295524668*p[39]-4150876095*p[40]+47712303040*p[51]+121506438848*p[52]-57937187520*p[85]))/2848296960},
{F[3,41]*tci[1,2],(-8441*p[33])/288+(33592*p[35])/405-(1141*p[37])/270+(12635*p[39])/576+(2911*p[40])/77568-(1861*p[51])/108+(847*p[52])/36+(tr5*(-4031040*p[31]-253230*p[32]-2506440*p[34]-36512*p[36]+901005*p[38]-148880*p[50]+389880*p[84]))/34560+(361*p[85])/8},
{F[3,42]*tci[1,2],(403*p[33])/32-(2581*p[35])/45-(43*p[37])/60-(11539*p[39])/960+(18969*p[40])/25856-(19*p[51])/24-(5347*p[52])/120+(tr5*(309720*p[31]+12090*p[32]-11100*p[34]-688*p[36]-161255*p[38]-760*p[50]-14220*p[84]))/3840-(237*p[85])/16},
{F[3,44]*tci[1,2],(1849*p[33])/1088+(109241*p[35])/4590+(12481*p[37])/1530+(68701*p[39])/19584-(418831*p[40])/879104+(1951*p[51])/408+(26857*p[52])/1224+(tr5*(-13108920*p[31]+166410*p[32]+3005280*p[34]+798784*p[36]+7863465*p[38]+468240*p[50]-206080*p[84]))/391680-(322*p[85])/153},
{F[3,45]*tci[1,2],(tr5*(-15*p[34]-7*p[38]+p[50]))/4+p[51]-2*p[52]},
{F[3,51]*tci[1,2],(-24101*p[33])/1632+(1367989*p[35])/2295+(78121*p[37])/1530+(269453*p[39])/48960-(9603081*p[40])/439552+(22555*p[51])/204+(510383*p[52])/765+(tr5*(-164158680*p[31]-723030*p[32]+80825160*p[34]+2499872*p[36]+114595245*p[38]+5413200*p[50]+852000*p[84]))/195840+(1775*p[85])/102},
{F[3,52]*tci[1,2],(-555*p[33])/68+(2238761*p[35])/9180+(41911*p[37])/2040+(177281*p[39])/16320-(3553571*p[40])/439552+(98717*p[51])/2448+(1523339*p[52])/6120+(tr5*(-67162830*p[31]-399600*p[32]+24237510*p[34]+1005864*p[36]+43185335*p[38]+1974340*p[50]+439080*p[84]))/195840+(3659*p[85])/408},
{F[3,53]*tci[1,2],(11809*p[33])/3264+(163102*p[35])/2295+(10477*p[37])/765-(40577*p[39])/19584-(2506651*p[40])/879104+(9653*p[51])/612+(22463*p[52])/306+(tr5*(-39144480*p[31]+354270*p[32]+14766720*p[34]+1341056*p[36]+24955675*p[38]+1544480*p[50]-157440*p[84]))/391680-(82*p[85])/51},
{F[3,54]*tci[1,2],-36*p[33]+(5264*p[35])/15+(72*p[37])/5+(35*p[39])/3-(8685*p[40])/808+52*p[51]+(1156*p[52])/3+tr5*((-987*p[31])/2-9*p[32]+229*p[34]+(18*p[36])/5+(4081*p[38])/12+13*p[50]+(35*p[84])/3)+(140*p[85])/3},
{F[3,55]*tci[1,2],(129*p[33])/16-(8762*p[35])/27-(173*p[37])/6+(3961*p[39])/480+(166577*p[40])/12928-(2395*p[51])/36-(34963*p[52])/90+(tr5*(525720*p[31]+2322*p[32]-313392*p[34]-8304*p[36]-389209*p[38]-19160*p[50]-1008*p[84]))/1152-(7*p[85])/2},
{F[3,56]*tci[1,2],(32017*p[33])/3264-(314663*p[35])/1836-(76489*p[37])/6120-(44227*p[39])/97920+(5158719*p[40])/879104-(7337*p[51])/272-(1071613*p[52])/6120+(tr5*(94398900*p[31]+960510*p[32]-34194660*p[34]-1223824*p[36]-60054555*p[38]-2641320*p[50]-1225680*p[84]))/391680-(5107*p[85])/408},
{F[3,57]*tci[1,2],(3*p[33])/2-(59*p[35])/2-(13*p[37])/10+(119*p[39])/80+(4671*p[40])/6464-(13*p[51])/4-(104*p[52])/5+(tr5*(13275*p[31]+120*p[32]+795*p[34]-104*p[36]-5705*p[38]-260*p[50]-240*p[84]))/320-3*p[85]},
{F[3,58]*tci[1,2],4*p[33]-14*p[39]-(189*p[40])/202+tr5*(p[32]-(7*p[38])/2+(4*p[84])/3)+(16*p[85])/3},
{F[3,59]*tci[1,2],(tr5*(-363742020*p[31]-2502090*p[32]+162415140*p[34]+5154416*p[36]+246168545*p[38]+11141720*p[50]+3046000*p[84]))/391680+(-1010844360*p[33]+26124760192*p[35]+2082384064*p[37]+253928948*p[39]-928332225*p[40]+4501254880*p[51]+28342332352*p[52]+1230584000*p[85])/39559680},
{F[3,60]*tci[1,2],(71*p[33])/96-(33656*p[35])/135-(2813*p[37])/135+(13151*p[39])/8640+(244383*p[40])/25856-(2789*p[51])/54-(82573*p[52])/270+(tr5*(12116160*p[31]+6390*p[32]-7701360*p[34]-180032*p[36]-9235025*p[38]-446240*p[50]-15520*p[84]))/34560-(97*p[85])/54},
{F[3,61]*tci[1,2],-6*p[33]+(1009*p[35])/15+(17*p[37])/5-(3*p[39])/40-(639*p[40])/404+(17*p[51])/2+(261*p[52])/5+(tr5*(-15135*p[31]-240*p[32]+525*p[34]+136*p[36]+7305*p[38]+340*p[50]+280*p[84]))/160+7*p[85]},
{F[3,69]*tci[1,2],(tr5*(-241878120*p[31]-947850*p[32]+136822560*p[34]+4522688*p[36]+177158935*p[38]+9736880*p[50]+710400*p[84]))/3525120+(-1148794200*p[33]+52116672256*p[35]+5481497856*p[37]+523524612*p[39]-2014311375*p[40]+11801098560*p[51]+61198029888*p[52]+861004800*p[85])/1068111360},
{F[3,71]*tci[1,2],(4*p[37])/5+tr5*(p[36]/5-p[50]/2)-2*p[51]},
{F[3,77]*tci[1,2],-12*p[35]+(11*p[37])/5+(11*p[39])/8-(8127*p[40])/3232+(11*p[51])/2+73*p[52]+(tr5*(2700*p[31]+24600*p[34]+88*p[36]+10275*p[38]+220*p[50]+440*p[84]))/160+11*p[85]},
{F[3,78]*tci[1,2],-p[33]-(8*p[35])/9-p[39]/2-(21*p[40])/1616+(2*p[51])/3-(4*p[52])/3+(tr5*(30*p[31]-6*p[32]-30*p[34]-31*p[38]+4*p[50]+2*p[84]))/24+p[85]/3},
{F[3,79]*tci[1,2],(-239*p[33])/8+(112*p[35])/9-(44*p[37])/3+(2323*p[39])/48+(35691*p[40])/6464-(110*p[51])/3-(214*p[52])/3+(tr5*(-70*p[31]-(239*p[32])/8-605*p[34]-(44*p[36])/3-(9661*p[38])/48-(110*p[50])/3+36*p[84]))/4+36*p[85]},
{F[3,80]*tci[1,2],(-21*p[33])/4-(14*p[35])/3-(17*p[37])/15-(21*p[39])/8-(873*p[40])/6464+(3*p[51])/2-(13*p[52])/6+(tr5*(3150*p[31]-630*p[32]+1200*p[34]-136*p[36]-1225*p[38]+180*p[50]-80*p[84]))/480-(2*p[85])/3},
{F[3,82]*tci[1,2],p[33]+(8*p[35])/9+(4*p[37])/15+p[39]/2+(21*p[40])/1616+(tr5*(-5*p[31]+p[32]+(8*p[36]+85*p[38]-20*p[50])/30))/4-(2*p[51])/3+(2*p[52])/3},
{F[1,1,1]*tci[1,2],(-13*p[18])/48+(13*p[22])/48+(26*p[35])/9+(26*p[37])/5+(96003*p[40])/84032-(6*p[42])/13+p[43]-(6*p[45])/13-(6*p[49])/13-13*p[52]+p[60]-(6*p[68])/13-p[72]-(6*p[74])/13+p[75]-p[79]-(6*p[83])/13+(13*p[85])/2-p[95]-(6*p[97])/13-p[101]-p[105]-p[107]-(6*p[109])/13-p[111]-p[113]-p[115]-p[117]-p[119]-2*p[121]+(13*p[143])/12-p[145]+(13*p[161])/12+(tr5*((-13*p[17])/48+(13*p[21])/48-(3*p[29])/2-(195*p[31])/4-(19*p[32])/2+(175*p[34])/4+(34*p[36])/15+(613*p[38])/12-(6*p[41])/13-(6*p[44])/13-(6*p[48])/13+(95*p[50])/3-p[63]-(6*p[67])/13-p[71]-(6*p[73])/13-p[78]-2*p[80]-(6*p[82])/13+(13*p[84])/2-(6*p[96])/13-p[100]-p[106]-(6*p[108])/13-p[110]-p[112]-p[114]-p[116]-p[118]-2*p[120]-(38*p[128])/3-(19*p[130])/6-(19*p[132])/6-p[135]+(38*p[137])/3+p[138]+(7*p[142])/12-p[144]-(19*p[148])/6-(19*p[152])/6-(79*p[156])/6+p[158]/2+(13*p[160])/12-p[166]-p[168]-p[170]))/4},
{F[1,1,1]^2*tci[1,2],(-35*p[6])/48-(81*p[8])/8+(9*p[10])/2-(11*p[12])/48+(27*p[14])/8+(21*p[24])/2+(19*p[26])/2+18*p[28]-4*p[30]+(7*p[33])/8-(1334*p[35])/27-(1081*p[37])/45+(67*p[39])/16+(4675*p[40])/3232+(71*p[51])/12+14*p[52]-(21*p[85])/2-6*p[93]+(23*p[125])/6+(13*p[127])/12-p[129]/2+(4*p[131])/3+(37*p[133])/12-(39*p[134])/4+(25*p[139])/6-16*p[143]-(9*p[147])/2-(11*p[149])/3+(37*p[151])/12-(5*p[153])/12-(2*p[155])/3-(5*p[157])/6-(2*p[159])/3-(49*p[161])/6+(tr5*(-525*p[5]-7290*p[7]+3240*p[9]-165*p[11]+2430*p[13]+7560*p[23]+6840*p[25]-1080*p[27]-2880*p[29]-10500*p[31]+630*p[32]+65100*p[34]-448*p[36]+38295*p[38]+4260*p[50]-7560*p[84]-4320*p[92]+2760*p[124]+780*p[126]-360*p[128]+960*p[130]+2220*p[132]-7020*p[137]+3000*p[138]+2520*p[142]-3240*p[146]-2640*p[148]+2220*p[150]-300*p[152]-480*p[154]+6420*p[156]-480*p[158]-5880*p[160]+7560*p[162]))/2880+(3*p[163])/4},
{F[1,1,1]^3*tci[1,2],(-92533427*p[33])/41472+(325878523*p[35])/29160+(tr5*(-78210845520*p[31]-2776002810*p[32]+20037043140*p[34]+692249072*p[36]+44341418455*p[38]+1146635000*p[50]+1437355260*p[84]))/4976640+(279668625088*p[37]-609068886212*p[39]-237860555715*p[40]+463240540000*p[51]+5292286269152*p[52]+580691525040*p[85])/502640640},
{F[1,1,2]*tci[1,2],-p[43]-p[47]-p[56]-p[89]-p[136]+(tr5*((3*p[29])/2-(15*p[31])/2-(33*p[32])/4-70*p[34]+(44*p[36])/15-(1039*p[38])/24-p[46]-(43*p[50])/6-p[55]-p[65]-p[88]-p[104]+(19*p[128])/3+(8*p[130])/3+(8*p[132])/3-(5*p[137])/2-p[138]+p[142]/2+p[148]/2+p[152]/2+(5*p[156])/2+p[166]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],(-9*p[8])/4-p[22]/8-p[26]+5*p[28]+p[33]/2-(40*p[35])/3-6*p[37]+(103*p[39])/12+(261*p[40])/404-(27*p[51])/4-(3*p[52])/2-2*p[99]+p[125]+(7*p[129])/4+(3*p[133])/2-(5*p[134])/2-5*p[143]+p[149]+p[153]+(3*p[157])/2+(tr5*((-9*p[7])/4-p[21]/8-p[25]+p[32]/2-(45*p[34])/4+(10*p[38])/3-(27*p[50])/4-2*p[98]+p[124]+(7*p[128])/4+(3*p[132])/2-(5*p[137])/2+p[148]+p[152]+4*p[156]+p[160]/2))/4+p[161]/2-(5*p[163])/2},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-1051*p[33])/96+(699*p[35])/10+(139*p[37])/90-(2785*p[39])/576-(49233*p[40])/25856+(43*p[51])/36+(1903*p[52])/36+(tr5*(-1132380*p[31]-31530*p[32]+9420*p[34]+4448*p[36]+518915*p[38]+3440*p[50]-14000*p[84]))/11520-(175*p[85])/36},
{F[1,1,2]^2*tci[1,2],p[6]/6-(13*p[8])/2-p[22]/4-2*p[26]+(56*p[28])/3+(91*p[33])/12-(496*p[35])/9-(112*p[37])/5+(269*p[39])/72+(3387*p[40])/3232-(227*p[51])/12-(55*p[52])/6-4*p[99]+p[125]/6+p[127]/6+(55*p[129])/12+(19*p[133])/6-(28*p[134])/3-(56*p[143])/3+2*p[149]+2*p[153]+(5*p[157])/6+(2*p[159])/3+(tr5*(12*p[5]-468*p[7]-18*p[21]-144*p[25]+2160*p[31]+546*p[32]-2790*p[34]-2041*p[38]-1362*p[50]-288*p[98]+12*p[124]+12*p[126]+330*p[128]+228*p[132]-672*p[137]+144*p[148]+144*p[152]+732*p[156]+48*p[158]+72*p[160]))/288+p[161]-(28*p[163])/3},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-11*p[33])/4+(16694*p[35])/135+(286*p[37])/45-(623*p[39])/48-(28555*p[40])/6464+(167*p[51])/9+(373*p[52])/3+(tr5*(-500820*p[31]-1980*p[32]+170580*p[34]+4576*p[36]+303975*p[38]+13360*p[50]-4400*p[84]))/2880-(55*p[85])/9},
{F[1,1,2]^3*tci[1,2],(-15397*p[33])/3456-(445703*p[35])/1215-(23011*p[37])/810+(3999481*p[39])/103680+(14877715*p[40])/930816-(25363*p[51])/324-(1418183*p[52])/3240+(tr5*(213937440*p[31]-461910*p[32]-126426480*p[34]-2945408*p[36]-154837015*p[38]-8116160*p[50]+3289440*p[84]))/414720+(6853*p[85])/216},
{F[1,1,1]*F[1,1,3]*tci[1,2],(2*p[6])/3+(27*p[8])/4-4*p[10]+p[12]/3-(9*p[14])/4-5*p[24]-(16*p[26])/3-(41*p[28])/3+2*p[30]+(7*p[33])/4+(764*p[35])/27+(154*p[37])/9+(3*p[39])/8-(1009*p[40])/808+(23*p[51])/9-(13*p[52])/9+6*p[85]+4*p[93]-3*p[125]+(2*p[127])/3-(3*p[129])/2-(8*p[131])/3-(13*p[133])/6+(49*p[134])/6+p[139]/6+(35*p[143])/3+(10*p[147])/3+(4*p[149])/3-(2*p[151])/3+p[153]/2+p[155]/3+(17*p[157])/6+(2*p[159])/3+4*p[161]+(tr5*((2*p[5])/3+(27*p[7])/4-4*p[9]+p[11]/3-(9*p[13])/4-5*p[23]-(16*p[25])/3+(8*p[27])/3+2*p[29]+(515*p[31])/6+(7*p[32])/4+75*p[34]-(112*p[36])/45-(337*p[38])/72+(23*p[50])/9+6*p[84]+4*p[92]-3*p[124]+(2*p[126])/3-(3*p[128])/2-(8*p[130])/3-(13*p[132])/6+(49*p[137])/6+p[138]/6-(14*p[142])/3+(10*p[146])/3+(4*p[148])/3-(2*p[150])/3+p[152]/2+p[154]/3-(16*p[156])/3+(2*p[158])/3+4*p[160]-(22*p[162])/3))/4+(5*p[163])/6},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(2574163*p[33])/2304-(10041449*p[35])/1620-(253643*p[37])/864+(33226013*p[39])/69120+(157675871*p[40])/620544-(884155*p[51])/1728-(52107691*p[52])/8640+(tr5*(481989552*p[31]+15444978*p[32]-143302740*p[34]-4058288*p[36]-285157867*p[38]-7073240*p[50]-10522188*p[84]))/55296-(292283*p[85])/384},
{F[1,1,2]*F[1,1,3]*tci[1,2],(9*p[8])/4-2*p[28]-p[33]+4*p[35]+(12*p[37])/5-(41*p[39])/6-(1989*p[40])/3232+p[51]/4-p[52]/2-p[125]-p[129]/4-p[133]/2+p[134]+2*p[143]+(tr5*(27*p[7]+90*p[31]-12*p[32]+45*p[34]-103*p[38]+3*p[50]-12*p[124]-3*p[128]-6*p[132]+12*p[137]-6*p[156]))/48+p[157]/2+p[163]},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],11*p[33]-(6143*p[35])/135+(2*p[37])/5-(7*p[39])/10+(2093*p[40])/3232+p[51]-(1196*p[52])/45+(tr5*((6143*p[31])/24+11*p[32]+(453*p[34])/8+(2*p[36])/5-(1687*p[38])/18+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(2861*p[33])/384+(9071*p[35])/270+(151*p[37])/45+(21631*p[39])/11520-(185819*p[40])/103424+(151*p[51])/18+(19567*p[52])/360+(tr5*(-2177040*p[31]+85830*p[32]+2519040*p[34]+38656*p[36]+2213135*p[38]+96640*p[50]+8640*p[84]))/46080+(3*p[85])/4},
{F[1,1,3]^2*tci[1,2],(3*p[6])/16+(27*p[8])/8+(3*p[12])/16+(27*p[14])/8+(7*p[18])/48-(7*p[22])/48-p[24]/2-(3*p[28])/2-(21*p[33])/8+(16*p[35])/9+(107*p[37])/45-(9*p[39])/16-(7563*p[40])/6464+p[51]/2+p[52]/18+(13*p[85])/18-(3*p[125])/2-(5*p[127])/4-(3*p[129])/4-(3*p[133])/4+(3*p[134])/4+(3*p[139])/2+(17*p[143])/12-(5*p[151])/4-(3*p[153])/4-(3*p[155])/2+(3*p[157])/2+(tr5*(135*p[5]+2430*p[7]+135*p[11]+2430*p[13]+105*p[17]-105*p[21]-360*p[23]+9000*p[31]-1890*p[32]+9300*p[34]+416*p[36]-265*p[38]+360*p[50]+520*p[84]-1080*p[124]-900*p[126]-540*p[128]-540*p[132]+540*p[137]+1080*p[138]-60*p[142]-900*p[150]-540*p[152]-1080*p[154]+540*p[156]-60*p[160]))/2880-p[161]/12+(3*p[163])/4},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(8212567*p[33])/13824-(13670977*p[35])/4860-(3945439*p[37])/25920+(tr5*(6562068960*p[31]+246377010*p[32]-1068559140*p[34]-63127024*p[36]-3373175195*p[38]-101837560*p[50]-97144380*p[84]))/1658880+(15172994468*p[39]+4048012791*p[40]-1616*(5091878*p[51]+50870854*p[52]+4857219*p[85]))/33509376},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(9169*p[33])/384+(21709*p[35])/270+(115*p[37])/9-(65053*p[39])/11520-(461911*p[40])/103424+(575*p[51])/18+(47009*p[52])/360+(tr5*(-1042032*p[31]+55014*p[32]+1214400*p[34]+29440*p[36]+1039991*p[38]+73600*p[50]-37440*p[84]))/9216-(65*p[85])/4},
{F[1,1,3]^3*tci[1,2],(tr5*(134019641280*p[31]+620126310*p[32]-48899017740*p[34]-1758694864*p[36]-86155757705*p[38]-4131314920*p[50]-1205038260*p[84]))/169205760+(751593087720*p[33]-28876765374464*p[35]-3*(710512725056*p[37]+320661598916*p[39]-289979853345*p[40]+1669051227680*p[51]+9853218432544*p[52]+486835457040*p[85]))/51269345280},
{F[1,1,4]*tci[1,2],(tr5*p[166])/4+p[167]},
{F[1,1,1]*F[1,1,4]*tci[1,2],(5*p[6])/12+(9*p[8])/2-3*p[10]+p[12]/6-(9*p[14])/4-6*p[24]-6*p[26]-2*p[28]+p[30]+(23*p[33])/4+(128*p[35])/27+(142*p[37])/45-(47*p[39])/24-(1615*p[40])/3232-p[51]/4-(9*p[52])/2+6*p[85]+4*p[93]-(10*p[125])/3-p[127]/3-(5*p[129])/4-(7*p[131])/3-(10*p[133])/3+(5*p[134])/2-p[139]/6+p[143]+2*p[147]+(8*p[149])/3-(4*p[151])/3+(7*p[153])/6+(2*p[155])/3+p[157]/3+(2*p[159])/3+(14*p[161])/3+(tr5*((5*p[5])/12+(9*p[7])/2-3*p[9]+p[11]/6-(9*p[13])/4-6*p[23]-6*p[25]+3*p[27]+p[29]+(145*p[31])/3+(23*p[32])/4+(175*p[34])/12-(128*p[36])/45-(425*p[38])/24-p[50]/4+6*p[84]+4*p[92]-(10*p[124])/3-p[126]/3-(5*p[128])/4-(7*p[130])/3-(10*p[132])/3+(5*p[137])/2-p[138]/6-4*p[142]+2*p[146]+(8*p[148])/3-(4*p[150])/3+(7*p[152])/6+(2*p[154])/3-(13*p[156])/6+(2*p[158])/3+(14*p[160])/3-6*p[162]))/4-(7*p[163])/2},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(4955639*p[33])/6912-(6823633*p[35])/1944-(542869*p[37])/2592+(97065937*p[39])/207360+(302377441*p[40])/1861632-(1757285*p[51])/5184-(89269319*p[52])/25920+(tr5*(818835960*p[31]+29733834*p[32]-252395868*p[34]-8685904*p[36]-480494999*p[38]-14058280*p[50]-9562644*p[84]))/165888-(88543*p[85])/384},
{F[1,1,2]*F[1,1,4]*tci[1,2],-p[6]/3+p[8]+(5*p[22])/24+p[24]/2+p[26]-10*p[28]+(7*p[33])/6+(724*p[35])/27+(58*p[37])/5+(277*p[39])/36+(931*p[40])/3232+(34*p[51])/3+(19*p[52])/9+(13*p[85])/9+4*p[99]+(5*p[125])/3+(5*p[127])/3-(7*p[129])/3-(5*p[133])/3+(29*p[134])/6+(29*p[143])/3-(5*p[149])/3-(5*p[153])/3-(8*p[157])/3-p[159]/3-(5*p[161])/6+(tr5*(-24*p[5]+72*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-420*p[31]+84*p[32]+720*p[34]+1086*p[38]+816*p[50]+104*p[84]+288*p[98]+120*p[124]+120*p[126]-168*p[128]-120*p[132]+348*p[137]-120*p[148]-120*p[152]-540*p[156]-24*p[158]-60*p[160]+24*p[162]))/288+(31*p[163])/6},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(-49*p[33])/6-(1192*p[35])/15-(287*p[37])/90-(1405*p[39])/144+(19983*p[40])/12928-(335*p[51])/36-(1369*p[52])/18+(tr5*(321840*p[31]-5880*p[32]-88860*p[34]-2296*p[36]-198685*p[38]-6700*p[50]+3400*p[84]))/2880+(85*p[85])/18},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(101*p[33])/18+(226667*p[35])/810+(2333*p[37])/54-(57797*p[39])/1080-(19835*p[40])/1212+(8705*p[51])/108+(104243*p[52])/270+(tr5*(-680001*p[31]+2424*p[32]+570915*p[34]+18664*p[36]+560642*p[38]+34820*p[50]-23076*p[84]))/1728-(641*p[85])/12},
{F[1,1,3]*F[1,1,4]*tci[1,2],(-7*p[6])/24-(9*p[8])/4+(5*p[10])/2-(5*p[12])/24+2*p[24]+(17*p[26])/6+(31*p[28])/6-p[30]/2-3*p[33]-(236*p[35])/27-(314*p[37])/45-(7*p[39])/2+(1117*p[40])/3232-(50*p[51])/9-(32*p[52])/9-(3*p[85])/2-2*p[93]+2*p[125]-(2*p[127])/3+2*p[129]+(8*p[131])/3+(5*p[133])/3-(25*p[134])/6-(2*p[139])/3-(14*p[143])/3-(5*p[147])/6-p[149]/3+(2*p[151])/3+p[155]/6-(4*p[157])/3-p[159]/6-(3*p[161])/2+(tr5*((-7*p[5])/24-(9*p[7])/4+(5*p[9])/2-(5*p[11])/24+2*p[23]+(17*p[25])/6-(19*p[27])/6-p[29]/2-(455*p[31])/6-3*p[32]-(205*p[34])/2+(136*p[36])/45-(287*p[38])/18-(50*p[50])/9-(3*p[84])/2-2*p[92]+2*p[124]-(2*p[126])/3+2*p[128]+(8*p[130])/3+(5*p[132])/3-(25*p[137])/6-(2*p[138])/3+(11*p[142])/3-(5*p[146])/6-p[148]/3+(2*p[150])/3+p[154]/6+(17*p[156])/6-p[158]/6-(3*p[160])/2+(23*p[162])/6))/4-p[163]/3},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(-876881*p[33])/864+(46001503*p[35])/9720+(1963577*p[37])/6480-(7907051*p[39])/12960-(216320203*p[40])/930816+(1276301*p[51])/2592+(31956343*p[52])/6480+(tr5*(-690022545*p[31]-26306430*p[32]+268667745*p[34]+7854308*p[36]+431574700*p[38]+12763010*p[50]+6134805*p[84]))/103680+(45443*p[85])/192},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],p[33]/4+(67*p[35])/27-(2*p[37])/5+(229*p[39])/30+(2599*p[40])/3232-p[51]-(256*p[52])/45+(tr5*((-335*p[31])/24+p[32]/4-(453*p[34])/8-(2*p[36])/5-(221*p[38])/18-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(tr5*(29077285920*p[31]+1256889210*p[32]-28903574580*p[34]-496559024*p[36]-26933189575*p[38]-795091160*p[50]+514651860*p[84]))/56401920+(1523349722520*p[33]-6265185872896*p[35]-601829537088*p[37]+150948933900*p[39]+412997945805*p[40]-963650485920*p[51]-9369707056800*p[52]+623758054320*p[85])/17089781760},
{F[1,1,4]^2*tci[1,2],(tr5*(-30*p[7]+45*p[29]+52*p[36]-15*p[138]-15*p[140]))/120+(-30*p[8]+45*p[30]+52*p[37]-15*p[139]-15*p[141])/30},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(tr5*(783790944*p[31]+16181502*p[32]-121254972*p[34]-4253072*p[36]-417356269*p[38]-10855880*p[50]-29809188*p[84]))/331776+(98059902120*p[33]-844404110336*p[35]-3*(8591205440*p[37]-10096953436*p[39]-8422577865*p[40]+21928877600*p[51]+243759033376*p[52]+60214559760*p[85]))/502640640},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(2963*p[33])/192+(70328*p[35])/135+(13699*p[37])/270-(194425*p[39])/3456-(1237897*p[40])/51712+(4313*p[51])/36+(69431*p[52])/108+(tr5*(-50636160*p[31]+266670*p[32]+32681040*p[34]+876736*p[36]+37909235*p[38]+2070240*p[50]-826560*p[84]))/69120-(287*p[85])/6},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(9399751*p[33])/27648-(2343541*p[35])/2430+(tr5*(4499598720*p[31]+281992530*p[32]-2446182660*p[34]-76515184*p[36]-3028803755*p[38]-98282680*p[50]+106841700*p[84]))/3317760+(-30912134336*p[37]+85874599156*p[39]+22445889435*p[40]-39706202720*p[51]-374146090336*p[52]+43164046800*p[85])/335093760},
{F[1,1,4]^3*tci[1,2],(tr5*(26204406240*p[31]+1935892110*p[32]-2359751580*p[34]-48775824*p[36]-12741671525*p[38]+70708280*p[50]-562316260*p[84]))/28200960+(2346301237320*p[33]-5646176064512*p[35]-59116298688*p[37]+712981774692*p[39]+261296065215*p[40]+85698435360*p[51]-4615967903712*p[52]-681527307120*p[85])/8544890880},
{F[1,1,5]*tci[1,2],(tr5*p[168])/4+p[169]},
{F[1,1,1]*F[1,1,5]*tci[1,2],-p[6]/8-p[12]/8+(81*p[40])/808-p[127]/2+p[139]/2-p[151]/2+(tr5*(-p[5]-p[11]-4*(p[126]-p[138]+p[150]-p[156])))/32+p[157]/2},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(-3399*p[33])/128-(16351*p[35])/90-(271*p[37])/12+(15467*p[39])/3840+(758139*p[40])/103424-(1355*p[51])/24-(31231*p[52])/120+(tr5*(784848*p[31]-20394*p[32]-714240*p[34]-17344*p[36]-696481*p[38]-43360*p[50]+24064*p[84]))/3072+(94*p[85])/3},
{F[1,1,2]*F[1,1,5]*tci[1,2],-p[6]/6-(11*p[8])/4-(5*p[22])/24-p[24]/2-p[26]+(38*p[28])/3+3*p[33]-(904*p[35])/27-(74*p[37])/5-(163*p[39])/18-(365*p[40])/1616-(163*p[51])/12-(65*p[52])/18-(13*p[85])/9-4*p[99]-(2*p[125])/3-(2*p[127])/3+(13*p[129])/4+(5*p[133])/2-(37*p[134])/6-(37*p[143])/3+(5*p[149])/3+(5*p[153])/3+(13*p[157])/6+p[159]/3+(5*p[161])/6+(tr5*(-12*p[5]-198*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+240*p[31]+216*p[32]-1710*p[34]-1562*p[38]-978*p[50]-104*p[84]-288*p[98]-48*p[124]-48*p[126]+234*p[128]+180*p[132]-444*p[137]+120*p[148]+120*p[152]+600*p[156]+24*p[158]+60*p[160]-24*p[162]))/288-(13*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(167*p[33])/24-(6422*p[35])/135-(101*p[37])/45+(409*p[39])/720+(5453*p[40])/3232-(89*p[51])/18-(2044*p[52])/45+(tr5*(192660*p[31]+5010*p[32]-52620*p[34]-1616*p[36]-114055*p[38]-3560*p[50]-4320*p[84]))/2880-6*p[85]},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(499*p[33])/288+(72323*p[35])/810+(6607*p[37])/810-(406291*p[39])/25920-(111267*p[40])/25856+(2437*p[51])/108+(185221*p[52])/1620+(tr5*(-13018140*p[31]+44910*p[32]+9208380*p[34]+211424*p[36]+9966085*p[38]+584880*p[50]-152400*p[84]))/103680-(635*p[85])/108},
{F[1,1,3]*F[1,1,5]*tci[1,2],p[6]/4+(9*p[8])/4+p[12]/4+(9*p[14])/4-p[28]-(7*p[33])/4+(4*p[35])/3+(6*p[37])/5-(3*p[39])/8-(1035*p[40])/808+p[51]/3+p[52]-p[125]+p[127]-p[129]/2-p[133]/2+p[134]/2+(7*p[139])/2+p[143]+p[151]-p[153]/2-p[155]+(tr5*(6*p[5]+54*p[7]+6*p[11]+54*p[13]+180*p[31]-42*p[32]+360*p[34]+75*p[38]+8*p[50]-24*p[124]+24*p[126]-12*p[128]-12*p[132]+12*p[137]+84*p[138]+24*p[150]-12*p[152]-24*p[154]+72*p[156]))/96+(7*p[157])/2+p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(1309*p[33])/32+(1330*p[35])/9+(76*p[37])/3-(6517*p[39])/960-(164577*p[40])/25856+(196*p[51])/3+(3458*p[52])/15+(tr5*(-159600*p[31]+7854*p[32]+172368*p[34]+4864*p[36]+153615*p[38]+12544*p[50]-11328*p[84]))/768-59*p[85]},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(9*p[33])/2-(799*p[35])/45+(2*p[37])/5-(191*p[39])/240+(3*p[40])/808+p[51]-(173*p[52])/30+(tr5*((799*p[31])/8+(9*p[32])/2+(453*p[34])/8+(2*p[36])/5-(1007*p[38])/48+p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(1133*p[33])/64+(305*p[35])/3+(97*p[37])/6-(2667*p[39])/640-(356217*p[40])/51712+(485*p[51])/12+(4141*p[52])/20+(tr5*(-219600*p[31]+6798*p[32]+376704*p[34]+6208*p[36]+276675*p[38]+15520*p[50]-5888*p[84]))/1536-(46*p[85])/3},
{F[1,1,4]*F[1,1,5]*tci[1,2],(13*p[6])/24-(7*p[8])/4-(5*p[22])/48-p[24]/4-p[26]/2+(19*p[28])/3+p[33]-(470*p[35])/27-(37*p[37])/5+(2*p[39])/9+(1421*p[40])/6464-(20*p[51])/3-(37*p[52])/18-(13*p[85])/18-2*p[99]-(5*p[125])/6-(5*p[127])/6+(3*p[129])/2+p[133]-(37*p[134])/12-(37*p[143])/6+(5*p[149])/6+(5*p[153])/6+(5*p[157])/6+p[159]/6+(5*p[161])/12+(tr5*(78*p[5]-252*p[7]-15*p[21]-36*p[23]-72*p[25]+24*p[27]+780*p[31]+144*p[32]-1440*p[34]-1004*p[38]-960*p[50]-104*p[84]-288*p[98]-120*p[124]-120*p[126]+216*p[128]+144*p[132]-444*p[137]+120*p[148]+120*p[152]+564*p[156]+24*p[158]+60*p[160]-24*p[162]))/576-(13*p[163])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(167*p[33])/6+(16147*p[35])/135+(808*p[37])/45+(929*p[39])/360-(58327*p[40])/12928+(407*p[51])/9+(7877*p[52])/45+(tr5*(-242205*p[31]+10020*p[32]+230415*p[34]+6464*p[36]+221485*p[38]+16280*p[50]-12900*p[84]))/1440-(215*p[85])/6},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(-10321*p[33])/576-(219473*p[35])/405-(48917*p[37])/810+(3766903*p[39])/51840+(1384017*p[40])/51712-(14351*p[51])/108-(1121159*p[52])/1620+(tr5*(158020560*p[31]-928890*p[32]-111057600*p[34]-3130688*p[36]-121802905*p[38]-6888480*p[50]+3465120*p[84]))/207360+(7219*p[85])/108},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(-989*p[33])/64-(9491*p[35])/90-(421*p[37])/30+(4081*p[39])/1920+(208929*p[40])/51712-(433*p[51])/12-(2861*p[52])/20+(tr5*(1138920*p[31]-29670*p[32]-921000*p[34]-26944*p[36]-957215*p[38]-69280*p[50]+49920*p[84]))/7680+26*p[85]},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(-9229*p[33])/576-(62077*p[35])/540-(193*p[37])/81-(572953*p[39])/51840+(516245*p[40])/155136-(1417*p[51])/54-(229981*p[52])/1620+(tr5*(6704316*p[31]-166122*p[32]-4334772*p[34]-24704*p[36]-5266165*p[38]-272064*p[50]+84144*p[84]))/41472+(1753*p[85])/216},
{F[1,1,5]^2*tci[1,2],(13*p[6])/48-(7*p[8])/8+(7*p[12])/48-p[14]/2+p[18]/96-(5*p[22])/96-p[24]/8-p[26]/4+(11*p[28])/4-(5*p[30])/8+(3*p[33])/4-(235*p[35])/27-(18*p[37])/5+(13*p[39])/8-(2791*p[40])/12928-(23*p[51])/9-(5*p[52])/18-(13*p[85])/36-p[99]-(5*p[125])/12-(5*p[127])/12+p[129]/6-p[131]/6+p[133]/3-(7*p[134])/6+(5*p[139])/12-p[141]/4-(23*p[143])/8+(5*p[149])/12-(5*p[151])/12+p[153]/4-(5*p[155])/12+(5*p[157])/12+p[159]/12+(5*p[161])/24+(tr5*(390*p[5]-1260*p[7]+210*p[11]-720*p[13]+15*p[17]-75*p[21]-180*p[23]-360*p[25]+600*p[27]-900*p[29]+20100*p[31]+1080*p[32]+17100*p[34]-1152*p[36]+940*p[38]-3680*p[50]-520*p[84]-1440*p[98]-600*p[124]-600*p[126]+240*p[128]-240*p[130]+480*p[132]-1680*p[137]+600*p[138]-360*p[140]-780*p[142]+600*p[148]-600*p[150]+360*p[152]-600*p[154]+2280*p[156]+120*p[158]+300*p[160]-240*p[162]))/5760-(4*p[163])/3},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(-7447*p[33])/384-(17821*p[35])/270+(tr5*(4277040*p[31]-223410*p[32]-8062440*p[34]-154016*p[36]-5643085*p[38]-379280*p[50]+245640*p[84]))/46080+(-616064*p[37]+461356*p[39]+252405*p[40]-1517120*p[51]-6581056*p[52]+982560*p[85])/46080},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(13699*p[33])/1152+(162281*p[35])/810+(5684*p[37])/405-(687157*p[39])/103680-(794119*p[40])/103424+(1222*p[51])/27+(794981*p[52])/3240+(tr5*(-116842320*p[31]+1232910*p[32]+73953120*p[34]+1455104*p[36]+88350715*p[38]+4692480*p[50]-1489440*p[84]))/414720-(3103*p[85])/216},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(2741*p[33])/64+(3607*p[35])/20+(227*p[37])/8-(10239*p[39])/640-(492177*p[40])/51712+(1143*p[51])/16+(64709*p[52])/240+(tr5*(-389556*p[31]+16446*p[32]+386952*p[34]+10896*p[36]+356227*p[38]+27432*p[50]-21532*p[84]))/1536-(5383*p[85])/96},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(tr5*(-1251897240*p[31]+12814674*p[32]+841501728*p[34]+30016448*p[36]+950798941*p[38]+54476176*p[50]-23895936*p[84]))/5640192+(77656924440*p[33]+1348710626560*p[35]+3*(60633224960*p[37]-52763566348*p[39]-22906561635*p[40]+110041875520*p[51]+563822122048*p[52]-48269790720*p[85]))/8544890880},
{F[1,1,5]^3*tci[1,2],(tr5*(-731479560*p[31]-196366350*p[32]-3936612960*p[34]-64974528*p[36]-1441938595*p[38]-181467600*p[50]+248818400*p[84]))/14100480+(-237996016200*p[33]+157609462528*p[35]-78749127936*p[37]+65193873900*p[39]+16585698375*p[40]-219938731200*p[51]-517949557440*p[52]+301567900800*p[85])/4272445440},
{F[1,1,6]*tci[1,2],-p[70]+p[79]+(tr5*(-p[69]+p[78]+p[144]))/4+p[145]},
{F[1,1,1]*F[1,1,6]*tci[1,2],(15*p[14])/4+p[18]/12+2*p[28]+(5*p[30])/2+(3*p[33])/4+(8*p[35])/3+(86*p[37])/45+(7*p[39])/8+(207*p[40])/3232-(25*p[51])/18+4*p[52]-p[129]/3+p[131]/6+p[133]/6-(5*p[134])/3-(3*p[139])/2+p[141]/2-p[143]-(2*p[153])/3+(tr5*(1350*p[13]+30*p[17]-480*p[27]+900*p[29]-23400*p[31]+270*p[32]-12600*p[34]+2128*p[36]+5355*p[38]-500*p[50]-120*p[128]+60*p[130]+60*p[132]-600*p[137]-540*p[138]+180*p[140]+840*p[142]-240*p[152]+600*p[156]+120*p[162]))/1440-(4*p[163])/3},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(-12321*p[33])/2176-(620261*p[35])/9180+(tr5*(74431320*p[31]-1108890*p[32]-59847840*p[34]-820544*p[36]-64083825*p[38]-1741200*p[50]-903680*p[84]))/783360+(-331499776*p[37]-573767668*p[39]+195874515*p[40]-703444800*p[51]-7233170752*p[52]-365086720*p[85])/79119360},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(19*p[33])/48+(283*p[35])/135-(29*p[37])/18+(1787*p[39])/1440+(943*p[40])/6464-(97*p[51])/36-(76*p[52])/45+(tr5*(-3396*p[31]+114*p[32]-7044*p[34]-464*p[36]-1345*p[38]-776*p[50]+768*p[84]))/1152+(8*p[85])/3},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(21*p[33])/16-(793*p[35])/45-(9*p[37])/5+(1103*p[39])/480+(2523*p[40])/3232-(43*p[51])/6-(1451*p[52])/60+(tr5*(47580*p[31]+630*p[32]-39480*p[34]-864*p[36]-39525*p[38]-3440*p[50]+2560*p[84]))/1920+(16*p[85])/3},
{F[1,1,3]*F[1,1,6]*tci[1,2],(-23*p[18])/48+(5*p[22])/48+(2*p[35])/9-(32*p[37])/15+(3*p[40])/6464+(16*p[52])/3-(13*p[85])/18-p[134]/6-p[143]/12+p[161]/12+(tr5*(-345*p[17]+75*p[21]-4*(60*p[27]+1125*p[31]-6075*p[34]+312*p[36]-3360*p[38]+130*p[84]+30*p[137]-45*p[142]-30*p[156]-15*p[160]+120*p[162])))/2880-(5*p[163])/6},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(575*p[33])/72+(3172*p[35])/405+(49*p[37])/54+(9467*p[39])/1080-(13277*p[40])/19392-(223*p[51])/108+(7807*p[52])/270+(tr5*(-9516*p[31]+1725*p[32]+37326*p[34]+196*p[36]+23753*p[38]-446*p[50]+972*p[84]))/864+(9*p[85])/2},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(-5*p[33])/4+(16*p[35])/5+(tr5*(-144*p[31]-10*p[32]+95*p[38]))/32+(139*p[39])/40+(513*p[40])/3232+(12*p[52])/5},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(tr5*(-429693900*p[31]-3373152*p[32]+190561920*p[34]+5855432*p[36]+290218561*p[38]+13019996*p[50]+3105672*p[84]))/352512+(-4088260224*p[33]+92584712320*p[35]+7096783584*p[37]+928204140*p[39]-3315959829*p[40]+15780235152*p[51]+100233340512*p[52]+3764074464*p[85])/106811136},
{F[1,1,4]*F[1,1,6]*tci[1,2],(-15*p[14])/4-p[18]/12-2*p[28]-p[30]-(9*p[33])/4+(8*p[35])/3+(22*p[37])/45-(21*p[39])/8-(549*p[40])/3232-(37*p[51])/36-(9*p[52])/2+(13*p[129])/12+p[131]/3+p[133]/3+(7*p[134])/6+p[139]/2+p[141]+2*p[143]+p[153]/6+(tr5*(-1350*p[13]-30*p[17]+120*p[27]-360*p[29]+7200*p[31]-810*p[32]-4950*p[34]-832*p[36]-6615*p[38]-370*p[50]+390*p[128]+120*p[130]+120*p[132]+420*p[137]+180*p[138]+360*p[140]-120*p[142]+60*p[152]-420*p[156]-120*p[162]))/1440+(5*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(3753*p[33])/544+(172073*p[35])/2295+(11903*p[37])/765+(354521*p[39])/48960-(1012063*p[40])/439552+(2087*p[51])/204+(237509*p[52])/3060+(tr5*(-20648760*p[31]+337770*p[32]+7852320*p[34]+761792*p[36]+13655025*p[38]+500880*p[50]+55040*p[84]))/195840+(172*p[85])/153},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(31*p[33])/48+(47*p[35])/27+(113*p[37])/90-(301*p[39])/1440-(1067*p[40])/6464+(113*p[51])/36+(511*p[52])/90+(tr5*(-14100*p[31]+930*p[32]+47220*p[34]+1808*p[36]+28315*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-115283*p[33])/9792+(2640682*p[35])/6885+(152789*p[37])/4590+(4484831*p[39])/293760-(31999135*p[40])/2637312+(122873*p[51])/1836+(3479807*p[52])/9180+(tr5*(-633763680*p[31]-3458490*p[32]+201390000*p[34]+9778496*p[36]+394223215*p[38]+19659680*p[50]+4216320*p[84]))/1175040+(244*p[85])/17},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(tr5*(220133940*p[31]-1035570*p[32]-59682480*p[34]-4835744*p[36]-133274665*p[38]-6378440*p[50]+959280*p[84]))/881280+(-627555420*p[33]-23715763136*p[35]-3*(976820288*p[37]+544121138*p[39]-251799525*p[40]+1288444880*p[51]+7536388912*p[52]-193774560*p[85]))/133513920},
{F[1,1,5]*F[1,1,6]*tci[1,2],(-3*p[12])/8-(3*p[14])/4-p[18]/16+(3*p[28])/2+(15*p[30])/4-(9*p[33])/4+(8*p[35])/3+(3*p[37])/5-(239*p[39])/24-(549*p[40])/3232-(55*p[51])/12-3*p[52]+(13*p[129])/4+p[131]+p[133]-(7*p[134])/4-3*p[139]+(3*p[141])/2-p[143]/4+(3*p[151])/2+p[153]/2+(3*p[155])/2+(tr5*((-3*p[11])/8-(3*p[13])/4-p[17]/16-2*p[27]+(15*p[29])/4-(135*p[31])/2-(9*p[32])/4-90*p[34]+(24*p[36])/5-(491*p[38])/24-(55*p[50])/12+(13*p[128])/4+p[130]+p[132]-(7*p[137])/4-3*p[138]+(3*p[140])/2+(13*p[142])/4+(3*p[150])/2+p[152]/2+(3*p[154])/2+(7*p[156])/4+p[162]/2))/4-(5*p[163])/4},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*tci[1,2],(39*p[39])/5+(tr5*(-48*p[34]+p[38]-9*p[50]))/12-3*p[51]-(32*p[52])/15},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(41*p[33])/48-(1027*p[35])/135-(113*p[37])/90+(1957*p[39])/1440+(2435*p[40])/6464-(113*p[51])/36-(907*p[52])/90+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/5760+(8*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(34*p[35])/5+p[37]/10-(3899*p[39])/480-(1863*p[40])/6464-(11*p[51])/4-(59*p[52])/20+(tr5*(-18360*p[31]-28980*p[34]+48*p[36]-8855*p[38]-1320*p[50]+1200*p[84]))/1920+(5*p[85])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(tr5*(2377276440*p[31]+17334870*p[32]-714906240*p[34]-32626112*p[36]-1478032825*p[38]-61167440*p[50]-18750720*p[84]))/4700160+(21009862440*p[33]-512223830272*p[35]-3*(13180949248*p[37]+14145753364*p[39]-5193182475*p[40]+24711645760*p[51]+166565573696*p[52]+7575290880*p[85]))/1424148480},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(tr5*(597354180*p[31]+96458790*p[32]+1770860820*p[34]+24528176*p[36]+506044955*p[38]+74900480*p[50]-129891340*p[84]))/7050240+(29227013370*p[33]-32177478496*p[35]+3*(2477345776*p[37]-4200739177*p[39]-364604040*p[40]+7564948480*p[51]+15803222752*p[52]-13119025340*p[85]))/534055680},
{F[1,1,6]^2*tci[1,2],p[12]/16-(7*p[14])/4-(7*p[18])/48+(5*p[22])/96-(7*p[28])/4-(15*p[30])/8+(3*p[33])/4+p[35]/9-p[37]/6+(151*p[39])/72+(759*p[40])/12928+(23*p[51])/9+(25*p[52])/12-(13*p[85])/36-(17*p[129])/12-p[131]/2-p[133]/2+(31*p[134])/24+(5*p[139])/4-(3*p[141])/4+(5*p[143])/6-p[151]/4+p[153]/6-p[155]/4+p[161]/24+(tr5*(90*p[11]-2520*p[13]-210*p[17]+75*p[21]+1200*p[27]-2700*p[29]+54900*p[31]+1080*p[32]+77400*p[34]-4704*p[36]+13520*p[38]+3680*p[50]-520*p[84]-2040*p[128]-720*p[130]-720*p[132]+1860*p[137]+1800*p[138]-1080*p[140]-2520*p[142]-360*p[150]+240*p[152]-360*p[154]-1860*p[156]+60*p[160]-840*p[162]))/5760+(17*p[163])/24},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(398981*p[33])/29376-(109421*p[35])/4131+(tr5*(131305200*p[31]+11969430*p[32]-32552520*p[34]+4419328*p[36]-85496845*p[38]+2615920*p[50]-13153440*p[84]))/3525120+(1785408512*p[37]-3648083236*p[39]-50852295*p[40]+1056831680*p[51]-8826469184*p[52]-5313989760*p[85])/356037120},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(-43*p[33])/24-(236*p[35])/135-(8*p[37])/45+(439*p[39])/720+(523*p[40])/6464+(tr5*(7080*p[31]-1290*p[32]+3000*p[34]-128*p[36]-1465*p[38]+160*p[50]))/2880+(2*p[51])/9-(34*p[52])/45},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(tr5*(-2169109080*p[31]+7937730*p[32]+2032369800*p[34]+38445248*p[36]+1938755345*p[38]+94173440*p[50]-7504640*p[84]))/7050240+(3206842920*p[33]+155790234368*p[35]+15531880192*p[37]-8861658796*p[39]-6337903725*p[40]+38046069760*p[51]+226319662336*p[52]-3031874560*p[85])/712074240},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(tr5*(-11891102280*p[31]+112859670*p[32]+3832200960*p[34]+431682368*p[36]+7491738055*p[38]+420299120*p[50]-103084800*p[84]))/28200960+(136785920040*p[33]+2562136171264*p[35]+3*(174399676672*p[37]+62295403372*p[39]-27491559885*p[40]+169800844480*p[51]+846961934528*p[52]-41646259200*p[85]))/8544890880},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(tr5*(-8006913336*p[31]-31784622*p[32]+2439995952*p[34]+113121152*p[36]+4962199181*p[38]+224880368*p[50]+55974416*p[84]))/5640192+(-192614809320*p[33]+8626114633984*p[35]+685514181120*p[37]+527067570396*p[39]-279496689345*p[40]+1362775030080*p[51]+8441102704704*p[52]+339204960960*p[85])/8544890880},
{F[1,1,6]^3*tci[1,2],(tr5*(155632480680*p[31]+886997370*p[32]-55579967040*p[34]-2129932864*p[36]-99769782815*p[38]-4572134320*p[50]-1119071040*p[84]))/84602880+(1075040812440*p[33]-33533611837184*p[35]-3*(860492877056*p[37]+486405447116*p[39]-378862951005*p[40]+1847142265280*p[51]+11377310517184*p[52]+452104700160*p[85]))/25634672640},
{F[1,1,7]*tci[1,2],-p[77]+(tr5*(-p[76]+p[78]))/4+p[79]},
{F[1,1,1]*F[1,1,7]*tci[1,2],(-3*p[14])/2+p[18]/24+p[28]+p[30]/2+(3*p[33])/2-(16*p[35])/3-(38*p[37])/45-(103*p[39])/12+(171*p[40])/1616+(17*p[51])/36-(3*p[52])/2-(11*p[129])/12-p[131]/6-p[133]/6-p[134]/3+p[139]-p[141]/2-(3*p[143])/2+p[153]/6+p[155]+tr5*((-3*p[13])/8+p[17]/96+(60*p[27]+90*p[29]+3600*p[31]+270*p[32]+1575*p[34]-8*p[36]-2490*p[38]+85*p[50]-165*p[128]-30*p[130]-30*p[132]-60*p[137]+180*p[138]-90*p[140]-150*p[142]+30*p[152]+180*p[154]+60*p[156]-60*p[162])/720)-(2*p[163])/3},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-44501*p[33])/6528+(750481*p[35])/9180+(16969*p[37])/3060+(88369*p[39])/195840-(3674399*p[40])/1758208+(7213*p[51])/2448+(240647*p[52])/4080+(tr5*(-90057720*p[31]-1335030*p[32]-3424800*p[34]+1086016*p[36]+40517065*p[38]+577040*p[50]+2209280*p[84]))/783360+(1726*p[85])/153},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-787*p[33])/384+(18677*p[35])/270+(283*p[37])/45-(48233*p[39])/11520-(307403*p[40])/103424+(283*p[51])/18+(31129*p[52])/360+(tr5*(-4482480*p[31]-23610*p[32]+2988480*p[34]+72448*p[36]+3438215*p[38]+181120*p[50]-60480*p[84]))/46080-(21*p[85])/4},
{F[1,1,3]*F[1,1,7]*tci[1,2],(9*p[14])/4+p[28]-(3*p[33])/4-(8*p[35])/3-(6*p[37])/5+(155*p[39])/24-(207*p[40])/3232+p[51]/12+(3*p[52])/2-p[129]/4-p[134]/2+p[139]/2-p[143]-p[153]/2-p[155]+(tr5*(54*p[13]-18*p[32]+270*p[34]+281*p[38]+2*p[50]-6*p[128]-12*p[137]+12*p[138]-12*p[152]-24*p[154]+12*p[156]))/96-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(26*p[33])/3-(13468*p[35])/135-(76*p[37])/15+(2473*p[39])/360+(10693*p[40])/3232-(82*p[51])/9-(3656*p[52])/45+(tr5*(202020*p[31]+3120*p[32]-17340*p[34]-1824*p[36]-99895*p[38]-3280*p[50]-4080*p[84]))/1440-(34*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(-1133*p[33])/192-(5621*p[35])/135-(46*p[37])/9+(10217*p[39])/5760+(101963*p[40])/51712-(115*p[51])/9-(10681*p[52])/180+(tr5*(269808*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-237211*p[38]-14720*p[50]+7488*p[84]))/4608+(13*p[85])/2},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-220015*p[33])/6528+(1103374*p[35])/2295+(tr5*(-529619520*p[31]-6600450*p[32]+117064920*p[34]+3746272*p[36]+311953955*p[38]+10869040*p[50]+9582840*p[84]))/783360+(1513493888*p[37]+4107824732*p[39]-1037453355*p[40]+4391092160*p[51]+34834735168*p[52]+3871467360*p[85])/79119360},
{F[1,1,4]*F[1,1,7]*tci[1,2],(-3*p[14])/4-p[18]/24-2*p[30]-(9*p[33])/4+(8*p[35])/3-(16*p[37])/45-(21*p[39])/8-(549*p[40])/3232-(107*p[51])/36-p[52]/2+(23*p[129])/12+(2*p[131])/3+(2*p[133])/3-(2*p[134])/3-p[139]/2+p[141]+p[143]/2-p[153]/6+(tr5*((-3*p[13])/4-p[17]/24-(4*p[27])/3-2*p[29]-35*p[31]-(9*p[32])/4-(155*p[34])/4+(56*p[36])/45-(35*p[38])/8-(107*p[50])/36+(23*p[128])/12+(2*p[130])/3+(2*p[132])/3-(2*p[137])/3-p[138]/2+p[140]+(11*p[142])/6-p[152]/6+(2*p[156])/3+p[162]/3))/4-p[163]/3},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(3157*p[33])/1632-(29221*p[35])/255-(5203*p[37])/255-(415*p[39])/3264+(1433799*p[40])/439552-(10409*p[51])/612-(57389*p[52])/612+(tr5*(31558680*p[31]+94710*p[32]-2874720*p[34]-998976*p[36]-16075145*p[38]-832720*p[50]-169280*p[84]))/195840-(529*p[85])/153},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-91*p[33])/12+(14624*p[35])/135+(62*p[37])/9-(5743*p[39])/720-(12305*p[40])/3232+(35*p[51])/3+(9011*p[52])/90+(tr5*(-87744*p[31]-1092*p[32]+20388*p[34]+992*p[36]+49313*p[38]+1680*p[50]+2280*p[84]))/576+(95*p[85])/6},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(tr5*(3070047720*p[31]+23703150*p[32]-588060480*p[34]-16683328*p[36]-1745340605*p[38]-66192880*p[50]-42264960*p[84]))/7050240+(28728217800*p[33]-661492948736*p[35]-3*(6740064512*p[37]+15442271780*p[39]-6536412675*p[40]+32320*(827411*p[51]+6096847*p[52]+528312*p[85])))/2136222720},
{F[1,1,5]*F[1,1,7]*tci[1,2],p[12]/12-(5*p[14])/4+p[18]/24-(2*p[28])/3-(5*p[30])/2+(7*p[33])/4-(8*p[35])/3-(4*p[37])/5+(499*p[39])/72+(423*p[40])/3232+(109*p[51])/36+(3*p[52])/2-(25*p[129])/12-(2*p[131])/3-(2*p[133])/3+p[134]+(13*p[139])/6-p[141]-p[143]/6-(2*p[151])/3-p[153]/6-(2*p[155])/3+(tr5*(p[11]/12-(5*p[13])/4+p[17]/24+(4*p[27])/3-(5*p[29])/2+45*p[31]+(7*p[32])/4+(225*p[34])/4-(16*p[36])/5+(877*p[38])/72+(109*p[50])/36-(25*p[128])/12-(2*p[130])/3-(2*p[132])/3+p[137]+(13*p[138])/6-p[140]-(13*p[142])/6-(2*p[150])/3-p[152]/6-(2*p[154])/3-p[156]-p[162]/3))/4+(2*p[163])/3},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-4*p[33])/3+(2504*p[35])/135+(44*p[37])/45-(109*p[39])/72-(997*p[40])/1616+(34*p[51])/9+(179*p[52])/9+(tr5*(-37560*p[31]-480*p[32]+16140*p[34]+352*p[36]+24515*p[38]+1360*p[50]+960*p[84]))/1440+(8*p[85])/3},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-5*p[33])/2+(1088*p[35])/45+(28*p[37])/15-(33*p[39])/20-(1605*p[40])/1616+(14*p[51])/3+(142*p[52])/5+tr5*(-34*p[31]-(5*p[32])/8+(77*p[34])/4+(7*p[36])/15+(391*p[38])/16+(7*p[50])/6-p[84]/4)-p[85]},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],-p[33]+(964*p[35])/45+(8*p[37])/15+(451*p[39])/48-(1077*p[40])/3232+(10*p[51])/3+(191*p[52])/6+(tr5*((-241*p[31])/2-p[32]+(473*p[34])/4+(8*p[36])/15+(1933*p[38])/16+(10*p[50])/3+2*p[84]))/4+2*p[85]},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(tr5*(-2471989560*p[31]-19036230*p[32]+637329120*p[34]+33533504*p[36]+1488671425*p[38]+64023440*p[50]+19436160*p[84]))/7050240+(-23071910760*p[33]+532631350528*p[35]+40642606848*p[37]+45639121692*p[39]-16372148625*p[40]+77596409280*p[51]+502465898688*p[52]+23556625920*p[85])/2136222720},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(tr5*(2030758950*p[31]+37431510*p[32]-195288240*p[34]-14914064*p[36]-1065790355*p[38]-22759100*p[50]-64773620*p[84]))/3525120+(90733980240*p[33]-875121723520*p[35]-3*(12050563712*p[37]+21790413064*p[39]-7591166685*p[40]+18389352800*p[51]+239819483936*p[52]+52337084960*p[85]))/2136222720},
{F[1,1,6]*F[1,1,7]*tci[1,2],p[12]/4-p[14]/4-p[28]-(9*p[30])/2+(3*p[33])/4-(8*p[35])/3-(14*p[37])/3+(415*p[39])/72+(171*p[40])/3232+(43*p[51])/18+(8*p[52])/3-(5*p[129])/3-p[131]/2-p[133]/2+p[134]+(7*p[139])/2-p[141]/2-p[151]-p[153]/3-p[155]+(tr5*(p[11]/4-p[13]/4+p[27]-(9*p[29])/2+45*p[31]+(3*p[32])/4+65*p[34]-(106*p[36])/15+(1087*p[38])/72+(43*p[50])/18-(5*p[128])/3-p[130]/2-p[132]/2+p[137]+(7*p[138])/2-p[140]/2-2*p[142]-p[150]-p[152]/3-p[154]-p[156]))/4+p[163]},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-33119*p[33])/864+(420197*p[35])/1215-(574*p[37])/405+(1029347*p[39])/25920-(1987561*p[40])/232704+(11971*p[51])/324+(499783*p[52])/1620+(tr5*(-50423640*p[31]-993570*p[32]+9550320*p[34]-36736*p[36]+29017195*p[38]+957680*p[50]+1171200*p[84]))/103680+(1220*p[85])/27},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(135295*p[33])/1088-(1080101*p[35])/765-(4159*p[37])/85-(1011775*p[39])/6528+(31834077*p[40])/879104-(4687*p[51])/34-(247079*p[52])/204+(tr5*(259224240*p[31]+4058850*p[32]-37270560*p[34]-1597056*p[36]-143423115*p[38]-4499520*p[50]-5497600*p[84]))/130560-(8590*p[85])/51},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-1153925*p[33])/29376+(32090621*p[35])/41310+(tr5*(-770174904*p[31]-6923550*p[32]+86128896*p[34]+9203008*p[36]+413988989*p[38]+13777360*p[50]+11201856*p[84]))/705024+(3718015232*p[37]+5809741796*p[39]-1455320367*p[40]+5566053440*p[51]+46126231360*p[52]+4525549824*p[85])/71207424},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(tr5*(-567363660*p[31]-41241510*p[32]-562541880*p[34]-8649408*p[36]+17906725*p[38]-27012600*p[50]+59688320*p[84]))/1175040+(-12496177530*p[33]+30561989152*p[35]+3*(-873590208*p[37]+1581312661*p[39]-23746005*p[40]-2728272600*p[51]+64933304*p[52]+6028520320*p[85]))/89009280},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(tr5*(11247409140*p[31]+173617650*p[32]-1189054680*p[34]-85780032*p[36]-6013565455*p[38]-176116920*p[50]-250857680*p[84]))/7050240+(52606147950*p[33]-605860439008*p[35]-3*(8663783232*p[37]+21198116239*p[39]-5082620850*p[40]+17787808920*p[51]+167477712776*p[52]+25336625680*p[85]))/534055680},
{F[1,1,7]^2*tci[1,2],p[12]/24-(7*p[14])/2+p[18]/24-(4*p[28])/3-(13*p[30])/4-p[33]/4-(8*p[35])/3-(88*p[37])/45-(197*p[39])/72-(81*p[40])/3232+(10*p[51])/9-(2*p[52])/3-p[129]/3-p[131]/6-p[133]/6+(5*p[134])/6+(11*p[139])/6-p[141]/2+p[143]/6+p[151]/6+p[153]/3+p[155]/6+(tr5*(15*p[11]-1260*p[13]+15*p[17]+120*p[27]-1170*p[29]+14400*p[31]-90*p[32]+12600*p[34]-1424*p[36]-1825*p[38]+400*p[50]-120*p[128]-60*p[130]-60*p[132]+300*p[137]+660*p[138]-180*p[140]-540*p[142]+60*p[150]+120*p[152]+60*p[154]-300*p[156]-120*p[162]))/1440+p[163]/2},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(91087*p[33])/3264-(1481591*p[35])/4590-(533*p[37])/306-(4039451*p[39])/97920+(6864229*p[40])/879104-(37943*p[51])/1224-(186411*p[52])/680+(tr5*(35558184*p[31]+546522*p[32]-4706592*p[34]-34112*p[36]-19598119*p[38]-607088*p[50]-773760*p[84]))/78336-(2015*p[85])/51},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(-1133*p[33])/384-(5477*p[35])/270-(23*p[37])/9+(22889*p[39])/11520+(108299*p[40])/103424-(115*p[51])/18-(10537*p[52])/360+(tr5*(262896*p[31]-6798*p[32]-242880*p[34]-5888*p[36]-231451*p[38]-14720*p[50]+7488*p[84]))/9216+(13*p[85])/4},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-313*p[33])/1152+(54431*p[35])/810+(697*p[37])/135-(28499*p[39])/34560-(763169*p[40])/310272+(745*p[51])/54+(82897*p[52])/1080+(tr5*(-13063440*p[31]-9390*p[32]+6831840*p[34]+178432*p[36]+9255965*p[38]+476800*p[50]+129600*p[84]))/138240+(15*p[85])/4},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(tr5*(-2564019480*p[31]-32722350*p[32]+557446560*p[34]+28848448*p[36]+1491807565*p[38]+54846800*p[50]+46900480*p[84]))/1566720+(-39659488200*p[33]+552460730624*p[35]+34964318976*p[37]+42569576556*p[39]-15859341405*p[40]+66474321600*p[51]+504428912064*p[52]+56843381760*p[85])/474716160},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(tr5*(953479380*p[31]+19806750*p[32]+57392970*p[34]-5140056*p[36]-429047435*p[38]-7387500*p[50]-29745310*p[84]))/1762560+(24005781000*p[33]-205443023744*p[35]-3*(2076582624*p[37]+4393005908*p[39]-1640778345*p[40]+2984550000*p[51]+48269187952*p[52]+12017105240*p[85]))/534055680},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(tr5*(7411307280*p[31]+152713290*p[32]-141920160*p[34]-87647872*p[36]-3623290615*p[38]-71728000*p[50]-235324720*p[84]))/7050240+(185088507480*p[33]-1596889675264*p[35]-3*(35409740288*p[37]+39774261772*p[39]-13188223215*p[40]+28978112000*p[51]+406867184768*p[52]+95071186880*p[85]))/2136222720},
{F[1,1,7]^3*tci[1,2],(tr5*(-183816510*p[31]-1499100*p[32]+60412515*p[34]+8701868*p[36]+116990320*p[38]+4310810*p[50]+5197500*p[84]))/1321920+(-454227300*p[33]+9901582672*p[35]+3*(878888668*p[37]+304694275*p[39]-87770025*p[40]+435391810*p[51]+3288950870*p[52]+524947500*p[85]))/100135440},
{F[1,1,8]*tci[1,2],(tr5*p[170])/4+p[171]},
{F[1,1,1]*F[1,1,8]*tci[1,2],p[6]/2+(27*p[8])/4-2*p[10]+p[12]/12-(9*p[14])/2-(17*p[24])/2-(17*p[26])/3-(70*p[28])/3+2*p[30]-(11*p[33])/2+(548*p[35])/9+(1256*p[37])/45-(29*p[39])/12-(5523*p[40])/3232-(149*p[51])/36-(307*p[52])/18+9*p[85]+4*p[93]-(4*p[125])/3+(5*p[129])/4+(4*p[131])/3-p[133]/6+(34*p[134])/3-(7*p[139])/3+(64*p[143])/3+(11*p[147])/3+(7*p[149])/3-(5*p[151])/3-p[153]/3+p[155]/3+(3*p[157])/2+p[159]+(17*p[161])/3+(tr5*(90*p[5]+1215*p[7]-360*p[9]+15*p[11]-810*p[13]-1530*p[23]-1020*p[25]-120*p[27]+360*p[29]-450*p[31]-990*p[32]-23475*p[34]+128*p[36]-11180*p[38]-745*p[50]+1620*p[84]+720*p[92]-240*p[124]+225*p[128]+240*p[130]-30*p[132]+2040*p[137]-420*p[138]-240*p[142]+660*p[146]+420*p[148]-300*p[150]-60*p[152]+60*p[154]-1770*p[156]+180*p[158]+1020*p[160]-1380*p[162]))/720+(11*p[163])/3},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(tr5*(17427501120*p[31]+605805150*p[32]-3111459420*p[34]-125363728*p[36]-9287119805*p[38]-204157960*p[50]-386470980*p[84]))/1658880+(734235841800*p[33]-3755045574656*p[35]-3*(50646946112*p[37]-120282292588*p[39]-48540931245*p[40]+82479815840*p[51]+1106365341088*p[52]+156134275920*p[85]))/502640640},
{F[1,1,2]*F[1,1,8]*tci[1,2],(3*p[8])/4+(5*p[22])/24+p[24]/2+p[26]-(38*p[28])/3-(11*p[33])/3+(880*p[35])/27+(74*p[37])/5+(3*p[39])/2-(209*p[40])/808+(55*p[51])/4+(59*p[52])/18+(13*p[85])/9+4*p[99]-(41*p[129])/12-(17*p[133])/6+(37*p[134])/6+(37*p[143])/3-(5*p[149])/3-(5*p[153])/3-(3*p[157])/2-(5*p[161])/6+(tr5*(54*p[7]+15*p[21]+2*(18*p[23]+36*p[25]-12*p[27]+60*p[31]-132*p[32]+945*p[34]+467*p[38]+495*p[50]+52*p[84]+144*p[98]-123*p[128]-102*p[132]+222*p[137]-60*p[148]-60*p[152]-276*p[156]-30*p[160]+12*p[162])))/288+(13*p[163])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(365*p[33])/48-(23872*p[35])/135-(131*p[37])/18+(21349*p[39])/1440+(9851*p[40])/1616-(679*p[51])/36-(5083*p[52])/30+(tr5*(286464*p[31]+2190*p[32]-79512*p[34]-2096*p[36]-166519*p[38]-5432*p[50]+2144*p[84]))/1152+(67*p[85])/9},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(391*p[33])/192-(14029*p[35])/90-(719*p[37])/90+(23333*p[39])/5760+(266787*p[40])/51712-(719*p[51])/36-(7111*p[52])/45+(tr5*(5050440*p[31]+11730*p[32]-1776120*p[34]-46016*p[36]-3162395*p[38]-115040*p[50]-15760*p[84]))/23040-(197*p[85])/72},
{F[1,1,3]*F[1,1,8]*tci[1,2],(-3*p[6])/8-(9*p[8])/2+(3*p[10])/2-p[12]/8+(9*p[14])/4+3*p[24]+(5*p[26])/2+(17*p[28])/2-(3*p[30])/2+(5*p[33])/4-(176*p[35])/9-(152*p[37])/15+(25*p[39])/8+(2919*p[40])/3232+3*p[51]+5*p[52]-(9*p[85])/2-2*p[93]+p[125]-p[129]/2+p[133]/2-4*p[134]+p[139]/2-7*p[143]-(5*p[147])/2-p[149]-p[153]/2-p[155]/2-(3*p[157])/2-p[159]/2-(5*p[161])/2+(tr5*((-3*p[5])/8-(9*p[7])/2+(3*p[9])/2-p[11]/8+(9*p[13])/4+3*p[23]+(5*p[25])/2+p[27]/2-(3*p[29])/2-10*p[31]+(5*p[32])/4+(55*p[34])/2-(8*p[36])/15+(165*p[38])/8+3*p[50]-(9*p[84])/2-2*p[92]+p[124]-p[128]/2+p[132]/2-4*p[137]+p[138]/2+p[142]-(5*p[146])/2-p[148]-p[152]/2-p[154]/2+(5*p[156])/2-p[158]/2-(5*p[160])/2+(7*p[162])/2))/4-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-1013821*p[33])/1728+(33845197*p[35])/9720+(776069*p[37])/6480-(9810437*p[39])/51840-(116088439*p[40])/930816+(549305*p[51])/2592+(10125617*p[52])/3240+(tr5*(-1015355910*p[31]-30414630*p[32]+199718130*p[34]+6208552*p[36]+557224115*p[38]+10986100*p[50]+28159650*p[84]))/207360+(34765*p[85])/64},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],-9*p[33]+(1013*p[35])/45-(2*p[37])/5-p[39]-(753*p[40])/3232-p[51]+(28*p[52])/3+(tr5*((-1013*p[31])/8-9*p[32]-(453*p[34])/8-(2*p[36])/5+(95*p[38])/3-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(tr5*(-4636229280*p[31]-182896170*p[32]+1225399380*p[34]+48660272*p[36]+2602415695*p[38]+78325400*p[50]+47851020*p[84]))/1105920+(-221670158040*p[33]+998952868864*p[35]+58976249664*p[37]-161209347756*p[39]-46869738885*p[40]+94930384800*p[51]+947239191456*p[52]+57995436240*p[85])/335093760},
{F[1,1,4]*F[1,1,8]*tci[1,2],-p[6]/8-(9*p[8])/4+p[10]/2+p[12]/24+(9*p[14])/4+4*p[24]+(19*p[26])/6-(19*p[28])/6-p[30]/2-(19*p[33])/4+(28*p[35])/3+(172*p[37])/45+(33*p[39])/8+(15*p[40])/1616+(479*p[51])/36+(343*p[52])/18-(9*p[85])/2-2*p[93]+p[125]/3-(21*p[129])/4-(4*p[131])/3-p[133]/3+(5*p[134])/3+(5*p[139])/6+(11*p[143])/3-(7*p[147])/6-(7*p[149])/3+(2*p[151])/3-(7*p[153])/6-(5*p[155])/6-p[159]/2-(19*p[161])/6+(tr5*(-45*p[5]-810*p[7]+180*p[9]+15*p[11]+810*p[13]+1440*p[23]+1140*p[25]+60*p[27]-180*p[29]-900*p[31]-1710*p[32]+50550*p[34]-64*p[36]+25495*p[38]+4790*p[50]-1620*p[84]-720*p[92]+120*p[124]-1890*p[128]-480*p[130]-120*p[132]+600*p[137]+300*p[138]+120*p[142]-420*p[146]-840*p[148]+240*p[150]-420*p[152]-300*p[154]-600*p[156]-180*p[158]-1140*p[160]+1140*p[162]))/1440+(29*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-2075717*p[33])/6912+(16303463*p[35])/9720+(tr5*(-391283112*p[31]-12454302*p[32]+6437892*p[34]+1971376*p[36]+179188757*p[38]+2650072*p[50]+10614348*p[84]))/165888+(3982179520*p[37]-12957043964*p[39]-4620828375*p[40]+5353145440*p[51]+107119523744*p[52]+21440982960*p[85])/83773440},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],-p[33]/4+(8267*p[35])/45+(412*p[37])/45-(311*p[39])/40-(40107*p[40])/6464+(212*p[51])/9+(8308*p[52])/45+(tr5*(-372015*p[31]-90*p[32]+126465*p[34]+3296*p[36]+229825*p[38]+8480*p[50]-880*p[84]))/1440-(22*p[85])/9},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(tr5*(3796612680*p[31]+131400030*p[32]-1043811300*p[34]-36534448*p[36]-2177928725*p[38]-61207000*p[50]-56776140*p[84]))/829440+(159256836360*p[33]-818043478784*p[35]-44279750976*p[37]+98094188388*p[39]+35795354625*p[40]-74182884000*p[51]-782212515168*p[52]-68812681680*p[85])/251320320},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(tr5*(-4103344320*p[31]-147261930*p[32]+1209382260*p[34]+39580592*p[36]+2390688655*p[38]+68693720*p[50]+63750060*p[84]))/1105920+(-178481459160*p[33]+884133922816*p[35]+47971677504*p[37]-107363503788*p[39]-39343455405*p[40]+83256788640*p[51]+858536615328*p[52]+77265072720*p[85])/335093760},
{F[1,1,5]*F[1,1,8]*tci[1,2],(13*p[12])/24-p[14]+p[18]/48-(5*p[28])/6-(5*p[30])/4+p[33]/2+p[37]/5+p[39]/36+(63*p[40])/1616+(14*p[51])/9+(3*p[52])/2-(7*p[129])/6-p[131]/3-p[133]/3+(3*p[134])/4+(5*p[139])/6-p[141]/2+(5*p[143])/12-(5*p[151])/6-p[153]/3-(5*p[155])/6+(tr5*(390*p[11]-720*p[13]+15*p[17]+480*p[27]-900*p[29]+16200*p[31]+360*p[32]+24300*p[34]-1152*p[36]+3800*p[38]+1120*p[50]-840*p[128]-240*p[130]-240*p[132]+540*p[137]+600*p[138]-360*p[140]-780*p[142]-600*p[150]-240*p[152]-600*p[154]-540*p[156]-120*p[162]))/2880+(7*p[163])/12},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(399*p[33])/16+(5518*p[35])/45+18*p[37]-(4903*p[39])/480-(65007*p[40])/12928+(140*p[51])/3+(2674*p[52])/15+(tr5*(-66216*p[31]+2394*p[32]+62136*p[34]+1728*p[36]+58917*p[38]+4480*p[50]-3456*p[84]))/384-36*p[85]},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],-p[33]/24-(2357*p[35])/45-(67*p[37])/18+(184*p[39])/45+(26019*p[40])/12928-(335*p[51])/36-(5393*p[52])/90+(tr5*(21213*p[31]-3*p[32]-11145*p[34]-268*p[36]-14806*p[38]-670*p[50]+268*p[84]))/288+(67*p[85])/18},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(-679*p[33])/64-(4753*p[35])/45-(721*p[37])/60-(6973*p[39])/1920+(160707*p[40])/51712-(721*p[51])/24-(16277*p[52])/120+(tr5*(1140720*p[31]-20370*p[32]-812520*p[34]-23072*p[36]-918485*p[38]-57680*p[50]+34920*p[84]))/7680+(291*p[85])/16},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(tr5*(-189460344*p[31]-8070438*p[32]-44104704*p[34]+1650112*p[36]+77140721*p[38]-189296*p[50]+10898304*p[84]))/2820096+(-48906854280*p[33]+204111943936*p[35]+15*(666645248*p[37]+3760467956*p[39]-265315131*p[40]-76475584*p[51]+7829823808*p[52]+4402914816*p[85]))/4272445440},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(tr5*(-1568171640*p[31]-300321630*p[32]-4680783600*p[34]-76268544*p[36]-1153034395*p[38]-254023440*p[50]+462966160*p[84]))/28200960+(-363989815560*p[33]+337888716032*p[35]-92437475328*p[37]+363015637836*p[39]+22155769755*p[40]-307876409280*p[51]-502998092736*p[52]+561114985920*p[85])/8544890880},
{F[1,1,6]*F[1,1,8]*tci[1,2],p[12]/8-2*p[14]+(7*p[18])/48-(5*p[28])/2-(11*p[30])/4+3*p[33]-(16*p[35])/3+(59*p[37])/45+(107*p[39])/18+(45*p[40])/202+(59*p[51])/9-p[52]/6-(19*p[129])/6-(4*p[131])/3-(4*p[133])/3+(31*p[134])/12+(5*p[139])/2-(5*p[141])/2+p[143]/4-p[151]/2+(2*p[153])/3-p[155]/2+(tr5*(18*p[11]-288*p[13]+21*p[17]+384*p[27]-396*p[29]+15480*p[31]+432*p[32]+15300*p[34]-704*p[36]+772*p[38]+944*p[50]-456*p[128]-192*p[130]-192*p[132]+372*p[137]+360*p[138]-360*p[140]-708*p[142]-72*p[150]+96*p[152]-72*p[154]-372*p[156]-168*p[162]))/576+(17*p[163])/12},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(tr5*(-123497160*p[31]+919470*p[32]+82243680*p[34]+2720576*p[36]+98316955*p[38]+4761200*p[50]+2025600*p[84]))/1175040+(1114397640*p[33]+26609521408*p[35]+3297338112*p[37]+2793130356*p[39]-696595275*p[40]+5770574400*p[51]+33247719744*p[52]+2455027200*p[85])/356037120},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-41*p[33])/48+(1027*p[35])/135+(113*p[37])/90-(1957*p[39])/1440-(2435*p[40])/6464+(113*p[51])/36+(907*p[52])/90+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/5760-(8*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(-35*p[33])/144-(3811*p[35])/81-(89*p[37])/54-(389*p[39])/540+(30547*p[40])/19392-(745*p[51])/108-(35401*p[52])/540+(tr5*(114330*p[31]-105*p[32]-2*(49038*p[34]+356*p[36]+49717*p[38]+1490*p[50]+1872*p[84])))/1728-(26*p[85])/3},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(tr5*(-124811784*p[31]-1929858*p[32]+37021632*p[34]+235072*p[36]+78126859*p[38]+2644336*p[50]+1666304*p[84]))/313344+(-3898313160*p[33]+44821298432*p[35]+474845440*p[37]+5261288364*p[39]-1323095445*p[40]+5341558720*p[51]+43587133376*p[52]+3365934080*p[85])/158238720},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(tr5*(847915200*p[31]-86211150*p[32]-1944986760*p[34]-45407008*p[36]-1269082875*p[38]-119034640*p[50]+115817800*p[84]))/2350080+(-34829304600*p[33]-60899153920*p[35]-18344431232*p[37]+13845634692*p[39]+5334324795*p[40]-48089994560*p[51]-150444318912*p[52]+46790391200*p[85])/237358080},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(tr5*(36446665320*p[31]+374857170*p[32]-2214097200*p[34]-605628416*p[36]-18569155635*p[38]-617333840*p[50]-650966320*p[84]))/28200960+(151442296680*p[33]-2617680495872*p[35]-244673880064*p[37]-213096449436*p[39]+69907458105*p[40]-249402871360*p[51]-2082526407744*p[52]-262990393280*p[85])/2848296960},
{F[1,1,7]*F[1,1,8]*tci[1,2],-p[12]/3-p[14]/2-p[18]/24+(5*p[28])/3+(5*p[30])/2-p[33]-(2*p[37])/5-(143*p[39])/18-(63*p[40])/808-3*p[51]-(11*p[52])/3+3*p[129]+(2*p[131])/3+(2*p[133])/3-(3*p[134])/2-(8*p[139])/3+p[141]-(5*p[143])/6+(5*p[151])/3+p[153]+(5*p[155])/3+(tr5*(-p[11]/3-p[13]/2-p[17]/24-(4*p[27])/3+(5*p[29])/2-45*p[31]-p[32]-(145*p[34])/2+(16*p[36])/5-(187*p[38])/9-3*p[50]+3*p[128]+(2*p[130])/3+(2*p[132])/3-(3*p[137])/2-(8*p[138])/3+p[140]+(13*p[142])/6+(5*p[150])/3+p[152]+(5*p[154])/3+(3*p[156])/2+p[162]/3))/4-(7*p[163])/6},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(-45565*p[33])/3264+(26861*p[35])/4590-(2953*p[37])/340+(1794449*p[39])/97920+(483533*p[40])/879104-(3941*p[51])/306+(2173*p[52])/510+(tr5*(-3223320*p[31]-1366950*p[32]-94200*p[34]-850464*p[36]+3254705*p[38]-1261120*p[50]+1754440*p[84]))/391680+(43861*p[85])/2448},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(5*p[33])/2-(1088*p[35])/45-(28*p[37])/15+(33*p[39])/20+(1605*p[40])/1616-(14*p[51])/3-(142*p[52])/5+(tr5*(136*p[31]+(5*p[32])/2-77*p[34]-(28*p[36])/15-(391*p[38])/4-(14*p[50])/3+p[84]))/4+p[85]},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(593*p[33])/96+(1261*p[35])/135+(439*p[37])/180-(11017*p[39])/576-(35111*p[40])/25856+(463*p[51])/72+(791*p[52])/72+(tr5*(-151320*p[31]+17790*p[32]+85980*p[34]+7024*p[36]+55655*p[38]+18520*p[50]-21060*p[84]))/11520-(117*p[85])/16},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(tr5*(480106920*p[31]+3113778*p[32]-141175776*p[34]-4269760*p[36]-292145699*p[38]-10766512*p[50]-7684224*p[84]))/1410048+(18869494680*p[33]-517235188480*p[35]-3*(8624915200*p[37]+4471823884*p[39]-6153633765*p[40]+21748354240*p[51]+167332139456*p[52]+15522132480*p[85]))/2136222720},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(tr5*(2537671380*p[31]+145660230*p[32]+1730795520*p[34]+19070112*p[36]-442307245*p[38]+77545560*p[50]-217347080*p[84]))/3525120+(88270099380*p[33]-273391796672*p[35]+3*(3852162624*p[37]-13284565754*p[39]+760218705*p[40]+15664203120*p[51]-21731856496*p[52]-43904110160*p[85]))/534055680},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(tr5*(4232679060*p[31]+150318870*p[32]+1291580160*p[34]+14352928*p[36]-1485494165*p[38]+31461400*p[50]-209784200*p[84]))/3525120+(91093235220*p[33]-456000624064*p[35]+3*(2899291456*p[37]-22822231690*p[39]+2326392405*p[40]+6355202800*p[51]-79213597040*p[52]-42376408400*p[85]))/534055680},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(tr5*(-11996495880*p[31]-554449650*p[32]-5894189760*p[34]-40616896*p[36]+3188759155*p[38]-241631440*p[50]+807377760*p[84]))/14100480+(-671992975800*p[33]+2584844978944*p[35]-49227677952*p[37]+413311754388*p[39]-27576510075*p[40]-292857305280*p[51]+986132668992*p[52]+978541845120*p[85])/4272445440},
{F[1,1,8]^2*tci[1,2],(-3*p[8])/4-p[14]-p[22]/12-p[24]/2+p[26]/2+(67*p[28])/6+(47*p[33])/12-(280*p[35])/27-(56*p[37])/5-(7*p[39])/8-(679*p[40])/3232-(21*p[51])/2+(98*p[52])/9-(79*p[85])/9-2*p[99]+(8*p[129])/3+(4*p[133])/3-(14*p[134])/3-(28*p[143])/3+(7*p[149])/6+(7*p[153])/6+(9*p[157])/2-(3*p[159])/2-p[161]/6+(tr5*(-54*p[7]-72*p[13]-6*p[21]-36*p[23]+36*p[25]+132*p[27]-5880*p[31]+282*p[32]+2681*p[38]-756*p[50]-632*p[84]-144*p[98]+192*p[128]+96*p[132]-336*p[137]+84*p[148]+84*p[152]+660*p[156]-108*p[158]-12*p[160]-24*p[162]))/288-5*p[163]},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(tr5*(6337076640*p[31]+236986530*p[32]-2932875780*p[34]-85014896*p[36]-4145276995*p[38]-144829880*p[50]-22222620*p[84]))/1658880+(287227674360*p[33]-1365428780032*p[35]-3*(34346017984*p[37]-73003123604*p[39]-24136233435*p[40]+58511271520*p[51]+499341437024*p[52]+8977938480*p[85]))/502640640},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-483*p[33])/64+(22277*p[35])/90+(97*p[37])/5-(74437*p[39])/1920-(599169*p[40])/51712+(97*p[51])/2+(17371*p[52])/60+(tr5*(-891080*p[31]-4830*p[32]+498600*p[34]+12416*p[36]+623705*p[38]+31040*p[50]-12880*p[84]))/2560-(161*p[85])/8},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(-4318661*p[33])/9216+(1459183*p[35])/648+(520777*p[37])/3456-(92492059*p[39])/276480-(273776317*p[40])/2482176+(1739561*p[51])/6912+(79929053*p[52])/34560+(tr5*(-700407840*p[31]-25911966*p[32]+258740796*p[34]+8332432*p[36]+429104285*p[38]+13916488*p[50]+5276772*p[84]))/221184+(48859*p[85])/512},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(tr5*(-2661863520*p[31]-93626850*p[32]+1998299460*p[34]+49238896*p[36]+2091164195*p[38]+91539640*p[50]-25314660*p[84]))/3317760+(-113475742200*p[33]+573542859776*p[35]+59677541952*p[37]-101297177148*p[39]-36385274385*p[40]+110946043680*p[51]+753082337568*p[52]-30681367920*p[85])/1005281280},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(tr5*(-4377398520*p[31]-106384950*p[32]+771781440*p[34]+9786816*p[36]+2602522985*p[38]-25567920*p[50]+265245280*p[84]))/28200960+(-128938559400*p[33]+943183467776*p[35]+3*(3953873664*p[37]+80627224148*p[39]-5876217315*p[40]-10329439680*p[51]+277369160512*p[52]+107159093120*p[85]))/8544890880},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(tr5*(-25223496*p[31]+4513254*p[32]+95441568*p[34]+1714624*p[36]+52419151*p[38]+5922928*p[50]-6214400*p[84]))/331776+(27350319240*p[33]+27174113024*p[35]+10390621440*p[37]-23580745932*p[39]-4329713115*p[40]+35892943680*p[51]+97497371712*p[52]-37659264000*p[85])/502640640},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(-4402027*p[33])/58752-(9018443*p[35])/82620+(tr5*(1082213160*p[31]-132060810*p[32]-3331260960*p[34]-55268288*p[36]-1986723625*p[38]-181716080*p[50]+170589120*p[84]))/7050240+(-22328388352*p[37]+29450642924*p[39]+8526934575*p[40]-73413296320*p[51]-237739139264*p[52]+68918004480*p[85])/712074240},
{F[1,1,8]^3*tci[1,2],(tr5*(7920237120*p[31]+318761430*p[32]-6746215020*p[34]-171423056*p[36]-6330663025*p[38]-333573800*p[50]+337746540*p[84]))/9953280+(386338853160*p[33]-1706547091456*p[35]+3*(-69254914624*p[37]+207527248028*p[39]+44593392825*p[40]-134763815200*p[51]-790032888608*p[52]+136449602160*p[85]))/3015843840},
{F[1,1,9]*tci[1,2],p[101]+(tr5*(p[100]-p[102]))/4-p[103]},
{F[1,1,1]*F[1,1,9]*tci[1,2],(9*p[8])/2-14*p[28]-(15*p[33])/2+40*p[35]+(84*p[37])/5-(3*p[39])/4-(567*p[40])/808+12*p[51]+4*p[52]+2*p[99]-3*p[129]-2*p[133]+7*p[134]+14*p[143]-p[149]-p[153]+p[157]+(tr5*(18*p[7]-60*p[31]-30*p[32]+60*p[34]+53*p[38]+48*p[50]+8*p[98]-12*p[128]-8*p[132]+28*p[137]-4*p[148]-4*p[152]-24*p[156]-4*p[158]))/16-p[159]+7*p[163]},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(263*p[33])/32-(3901*p[35])/270-(317*p[37])/90-(1227*p[39])/320+(14317*p[40])/25856-(341*p[51])/36-(1789*p[52])/60+(tr5*(234060*p[31]+23670*p[32]-409980*p[34]-10144*p[36]-311595*p[38]-27280*p[50]+27440*p[84]))/11520+(343*p[85])/36},
{F[1,1,2]*F[1,1,9]*tci[1,2],p[6]/4+(7*p[8])/2+p[22]/6-p[24]/2+2*p[26]-13*p[28]-7*p[33]+(1136*p[35])/27+16*p[37]-(79*p[39])/18-(383*p[40])/404+(27*p[51])/2+(83*p[52])/9-(13*p[85])/9+2*p[99]-p[125]-p[127]-(7*p[129])/2-2*p[133]+(20*p[134])/3+(40*p[143])/3-(4*p[149])/3-(4*p[153])/3+p[159]-(2*p[161])/3+(tr5*(9*p[5]+2*(63*p[7]+3*p[21]-9*p[23]+36*p[25]+6*p[27]-660*p[31]-126*p[32]+585*p[34]+502*p[38]+243*p[50]-26*p[84]+36*p[98]-18*p[124]-18*p[126]-63*p[128]-36*p[132]+120*p[137]-24*p[148]-24*p[152]-120*p[156]+18*p[158]-12*p[160]-6*p[162])))/144+(19*p[163])/3},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(-43*p[33])/3-(2686*p[35])/45-(991*p[37])/90+(28127*p[39])/720+(72837*p[40])/12928-(1039*p[51])/36-(9409*p[52])/90+(tr5*(241740*p[31]-10320*p[32]-322800*p[34]-7928*p[36]-235325*p[38]-20780*p[50]+17000*p[84]))/2880+(425*p[85])/18},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(-8263*p[33])/576-(89117*p[35])/405-(12376*p[37])/405+(3683437*p[39])/51840+(746259*p[40])/51712-(1748*p[51])/27-(243523*p[52])/810+(tr5*(64164240*p[31]-743670*p[32]-52726800*p[34]-1584128*p[36]-50865715*p[38]-3356160*p[50]+1665120*p[84]))/207360+(3469*p[85])/108},
{F[1,1,3]*F[1,1,9]*tci[1,2],(-5*p[18])/48+(23*p[22])/48-p[24]+(2*p[35])/3-(8*p[37])/45+(9*p[40])/6464+(4*p[52])/9-(13*p[85])/6+p[134]/6+(5*p[143])/12+p[161]/4+(tr5*(-75*p[17]+345*p[21]+4*(-180*p[23]+60*p[27]+225*p[31]+825*p[34]-104*p[36]+280*p[38]-390*p[84]+30*p[137]+15*p[142]-30*p[156]+45*p[160]+120*p[162])))/2880+(5*p[163])/6},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],-11*p[33]+(211*p[35])/27+(109*p[37])/30-(33*p[39])/8-(4927*p[40])/6464+(77*p[51])/12+(109*p[52])/9+(tr5*(-15825*p[31]-3960*p[32]+16875*p[34]+1308*p[36]+13775*p[38]+2310*p[50]+1860*p[84]))/1440+(31*p[85])/6},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(-27*p[33])/4-(274*p[35])/15-(4*p[37])/5+(571*p[39])/120+(4653*p[40])/3232-2*p[51]-(144*p[52])/5+(tr5*((411*p[31])/4-(27*p[32])/4-(453*p[34])/4-(4*p[36])/5-(2305*p[38])/24-2*p[50]-4*p[84]))/4-4*p[85]},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-81315*p[33])/2176+(290452*p[35])/765+(506261*p[37])/18360-(8837509*p[39])/587520-(24737297*p[40])/1758208+(430013*p[51])/7344+(875239*p[52])/2295+(tr5*(-1254752640*p[31]-21955050*p[32]+425706240*p[34]+16200352*p[36]+775376635*p[38]+34401040*p[50]+15247520*p[84]))/2350080+(95297*p[85])/3672},
{F[1,1,4]*F[1,1,9]*tci[1,2],p[6]/8-(23*p[8])/4-(9*p[22])/16-(3*p[24])/4-(7*p[26])/2+(119*p[28])/3+(91*p[33])/6-(998*p[35])/9-47*p[37]-(169*p[39])/36+(7635*p[40])/6464-41*p[51]-(97*p[52])/6-(13*p[85])/6-10*p[99]-p[125]/2-p[127]/2+(61*p[129])/6+(22*p[133])/3-(235*p[134])/12-(235*p[143])/6+(9*p[149])/2+(9*p[153])/2+(7*p[157])/2+p[159]/2+(9*p[161])/4+(tr5*(18*p[5]-828*p[7]-81*p[21]-108*p[23]-504*p[25]+72*p[27]+5220*p[31]+2184*p[32]-12240*p[34]-8824*p[38]-5904*p[50]-312*p[84]-1440*p[98]-72*p[124]-72*p[126]+1464*p[128]+1056*p[132]-2820*p[137]+648*p[148]+648*p[152]+3324*p[156]+72*p[158]+324*p[160]-72*p[162]))/576-(241*p[163])/12},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(67*p[33])/6-(656*p[35])/15-(47*p[37])/45+(1457*p[39])/720+(21003*p[40])/12928+(7*p[51])/18-(3019*p[52])/90+(tr5*(177120*p[31]+8040*p[32]-4020*p[34]-752*p[36]-83075*p[38]+280*p[50]-11920*p[84]))/2880-(149*p[85])/9},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(-11137*p[33])/576-(79322*p[35])/405-(27377*p[37])/810+(258635*p[39])/10368+(617697*p[40])/51712-(7979*p[51])/108-(103183*p[52])/324+(tr5*(57111840*p[31]-1002330*p[32]-66707760*p[34]-1752128*p[36]-56489305*p[38]-3829920*p[50]+3044640*p[84]))/207360+(6343*p[85])/108},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(-1967*p[33])/3264+(93277*p[35])/510+(1838*p[37])/153+(1328723*p[39])/97920-(5449335*p[40])/879104+(3764*p[51])/153+(601801*p[52])/3060+(tr5*(-20147832*p[31]-11802*p[32]+8738616*p[34]+235264*p[36]+13746087*p[38]+481792*p[50]+247104*p[84]))/78336+(429*p[85])/34},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(-6949*p[33])/576-(64373*p[35])/180-(27733*p[37])/810+(2245127*p[39])/51840+(2568053*p[40])/155136-(8579*p[51])/108-(704011*p[52])/1620+(tr5*(104284260*p[31]-625410*p[32]-64678380*p[34]-1774912*p[36]-76604105*p[38]-4117920*p[50]+1522320*p[84]))/207360+(6343*p[85])/216},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-3*p[6])/8+(3*p[8])/2+(5*p[22])/16+(3*p[24])/4+(3*p[26])/2-19*p[28]-4*p[33]+(458*p[35])/9+(111*p[37])/5+(53*p[39])/6+(39*p[40])/6464+(81*p[51])/4+(17*p[52])/3+(13*p[85])/6+6*p[99]+(3*p[125])/2+(3*p[127])/2-(19*p[129])/4-(7*p[133])/2+(37*p[134])/4+(37*p[143])/2-(5*p[149])/2-(5*p[153])/2-3*p[157]-p[159]/2-(5*p[161])/4+(tr5*(-18*p[5]+72*p[7]+15*p[21]+36*p[23]+72*p[25]-24*p[27]-420*p[31]-192*p[32]+1620*p[34]+1376*p[38]+972*p[50]+104*p[84]+288*p[98]+72*p[124]+72*p[126]-228*p[128]-168*p[132]+444*p[137]-120*p[148]-120*p[152]-588*p[156]-24*p[158]-60*p[160]+24*p[162]))/192+(39*p[163])/4},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-179*p[33])/16+(3067*p[35])/45+(49*p[37])/15-(4993*p[39])/480-(9759*p[40])/3232+(43*p[51])/6+(979*p[52])/15+(tr5*(-184020*p[31]-5370*p[32]+50940*p[34]+1568*p[36]+104655*p[38]+3440*p[50]+4080*p[84]))/1920+(17*p[85])/2},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(8357*p[33])/576+(36058*p[35])/81+(tr5*(-43269600*p[31]+250710*p[32]+29481360*p[34]+788544*p[36]+33497535*p[38]+1797280*p[50]-872160*p[84]))/69120+(3154176*p[37]-1811652*p[39]-1364895*p[40]+7189120*p[51]+38800512*p[52]-3488640*p[85])/69120},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],-p[33]-(31*p[35])/10-(17*p[37])/30-(379*p[39])/160+(1755*p[40])/6464-(17*p[51])/12-(791*p[52])/60+(tr5*(8370*p[31]-480*p[32]-39090*p[34]-272*p[36]-23285*p[38]-680*p[50]-720*p[84]))/1920-(3*p[85])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(9077*p[33])/288+(582149*p[35])/810+(21229*p[37])/270-(641977*p[39])/8640-(2638169*p[40])/77568+(19865*p[51])/108+(126283*p[52])/135+(tr5*(-34928940*p[31]+272310*p[32]+25686900*p[34]+679328*p[36]+27645415*p[38]+1589200*p[50]-738000*p[84]))/34560-(1025*p[85])/12},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(-15373*p[33])/576-(266113*p[35])/810-(20107*p[37])/648+(1744903*p[39])/51840+(390771*p[40])/25856-(35261*p[51])/432-(684269*p[52])/1620+(tr5*(19160136*p[31]-276714*p[32]-13684776*p[34]-321712*p[36]-14978645*p[38]-846264*p[50]+407760*p[84]))/41472+(8495*p[85])/216},
{F[1,1,6]*F[1,1,9]*tci[1,2],(5*p[18])/16-(5*p[22])/16-(2*p[35])/3+(26*p[37])/15-(9*p[40])/6464-(13*p[52])/3+(13*p[85])/6-p[143]/4+(tr5*(75*p[17]-75*p[21]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/960-p[161]/4},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(95*p[33])/48+(1097*p[35])/135-(73*p[37])/45-(11579*p[39])/1440-(1991*p[40])/3232+(35*p[51])/18+(562*p[52])/45+(tr5*(-65820*p[31]+2850*p[32]+69060*p[34]-2336*p[36]+51365*p[38]+2800*p[50]-7440*p[84]))/5760-(31*p[85])/6},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(49*p[33])/24+(758*p[35])/135+(113*p[37])/45-(9463*p[39])/720-(1987*p[40])/1616+(113*p[51])/18+(583*p[52])/45+(tr5*(-22740*p[31]+1470*p[32]+47220*p[34]+1808*p[36]+23185*p[38]+4520*p[50]-3840*p[84]))/2880-(16*p[85])/3},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(5695723*p[33])/58752-(91598573*p[35])/41310-(4847701*p[37])/27540-(4753759*p[39])/1762560+(1281227399*p[40])/15823872-(2178671*p[51])/5508-(135186283*p[52])/55080+(tr5*(21983657520*p[31]+170871690*p[32]-10461050400*p[34]-310252864*p[36]-15145617455*p[38]-697174720*p[50]-157904640*p[84]))/7050240-(1523*p[85])/17},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(14275*p[33])/1088-(64996*p[35])/153-(1265*p[37])/34-(742087*p[39])/32640+(12030549*p[40])/879104-(5081*p[51])/68-(146903*p[52])/340+(tr5*(15599040*p[31]+85650*p[32]-5554992*p[34]-242880*p[36]-10020299*p[38]-487776*p[50]-52352*p[84]))/26112-(409*p[85])/51},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(23*p[33])/32-(217*p[35])/90+(79*p[37])/60-(7097*p[39])/960-(4791*p[40])/12928+(79*p[51])/24+(17*p[52])/60+(tr5*(13020*p[31]+690*p[32]+15060*p[34]+1264*p[36]-6145*p[38]+3160*p[50]-5280*p[84]))/3840-(11*p[85])/2},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(tr5*(-9134200080*p[31]-85059990*p[32]+3108272160*p[34]+121961344*p[36]+5765476105*p[38]+254720800*p[50]+98988320*p[84]))/7050240+(-34364235960*p[33]+656038547968*p[35]+49272382976*p[37]+21138246772*p[39]-22410611415*p[40]+102907203200*p[51]+659461171328*p[52]+39991281280*p[85])/712074240},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(8*p[33])/3-(260*p[35])/27+(68*p[37])/45+(337*p[39])/90+(667*p[40])/3232+(34*p[51])/9+(49*p[52])/45+(tr5*(4875*p[31]+240*p[32]+5610*p[34]+136*p[36]+680*p[38]+340*p[50]-810*p[84]))/360-9*p[85]},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],5*p[33]-(2176*p[35])/45-(56*p[37])/15+(33*p[39])/10+(1605*p[40])/808-(28*p[51])/3-(284*p[52])/5+tr5*(68*p[31]+(5*p[32])/4-(77*p[34])/2-(14*p[36])/15-(391*p[38])/8-(7*p[50])/3+p[84]/2)+2*p[85]},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(141823*p[33])/3264-(215857*p[35])/459-(12137*p[37])/765-(6034267*p[39])/97920+(10030367*p[40])/879104-(13415*p[51])/306-(1224379*p[52])/3060+(tr5*(259028400*p[31]+4254690*p[32]-34822560*p[34]-1553536*p[36]-143164715*p[38]-4292800*p[50]-5475840*p[84]))/391680-(2852*p[85])/51},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-65*p[33])/12+(10204*p[35])/135+(274*p[37])/45-(5359*p[39])/360-(1535*p[40])/404+(137*p[51])/9+(4058*p[52])/45+(tr5*(-153060*p[31]-1950*p[32]+90420*p[34]+2192*p[36]+108265*p[38]+5480*p[50]-1260*p[84]))/1440-(7*p[85])/2},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(7*p[33])/4-(1388*p[35])/45-(38*p[37])/15+(953*p[39])/120+(2721*p[40])/1616-(19*p[51])/3-(556*p[52])/15+(tr5*(20820*p[31]+210*p[32]-12540*p[34]-304*p[36]-14615*p[38]-760*p[50]+180*p[84]))/480+(3*p[85])/2},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-404797*p[33])/3264+(3220787*p[35])/2295+(36683*p[37])/765+(15748369*p[39])/97920-(31408397*p[40])/879104+(40517*p[51])/306+(3662053*p[52])/3060+(tr5*(-772988880*p[31]-12143910*p[32]+105903840*p[34]+4695424*p[36]+425898305*p[38]+12965440*p[50]+16590720*p[84]))/391680+(8641*p[85])/51},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(-15*p[33])/4+(88*p[35])/15-(4*p[37])/5+(33*p[39])/8+(9*p[40])/32-2*p[51]+(tr5*(-33*p[31]-(15*p[32])/4-33*p[34]-(4*p[36])/5+(33*p[38])/8-2*p[50]+(31*p[84])/6))/4+(31*p[85])/6},
{F[1,1,8]*F[1,1,9]*tci[1,2],(-9*p[8])/4+p[22]/4+(3*p[24])/2+3*p[26]-12*p[28]-(9*p[33])/2+(124*p[35])/3+(72*p[37])/5+(11*p[39])/4-(1611*p[40])/3232+(65*p[51])/4+(39*p[52])/2-3*p[85]+4*p[99]-(17*p[129])/4-(5*p[133])/2+6*p[134]+12*p[143]-2*p[149]-2*p[153]-p[157]/2-3*p[161]+(tr5*(-9*p[7]+p[21]+6*p[23]+12*p[25]-210*p[31]-18*p[32]+375*p[34]+284*p[38]+65*p[50]-12*p[84]+16*p[98]-17*p[128]-10*p[132]+24*p[137]-8*p[148]-8*p[152]-26*p[156]-12*p[160]+4*p[162]))/16+7*p[163]},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-149*p[33])/6+(7009*p[35])/27+16*p[37]-(2159*p[39])/360-(58657*p[40])/6464+(116*p[51])/3+(12248*p[52])/45+(tr5*(-105135*p[31]-1788*p[32]+41841*p[34]+1152*p[36]+68157*p[38]+2784*p[50]+568*p[84]))/288+(71*p[85])/9},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(231*p[33])/32+(33256*p[35])/135+(413*p[37])/18-(80683*p[39])/960-(390761*p[40])/25856+(2065*p[51])/36+(3053*p[52])/10+(tr5*(-798144*p[31]+4158*p[32]+520752*p[34]+13216*p[36]+567075*p[38]+33040*p[50]-17024*p[84]))/2304-(266*p[85])/9},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(31*p[33])/3-(1279*p[35])/27-(122*p[37])/45-(3383*p[39])/288+(8665*p[40])/6464-(61*p[51])/9-(2201*p[52])/36+(tr5*(383700*p[31]+14880*p[32]-276600*p[34]-3904*p[36]-325055*p[38]-9760*p[50]-10320*p[84]))/5760-(43*p[85])/6},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(949*p[33])/96-(45137*p[35])/135-(185*p[37])/9+(87467*p[39])/2880+(337033*p[40])/25856-(901*p[51])/18-(3539*p[52])/10+(tr5*(1083288*p[31]+5694*p[32]-445560*p[34]-11840*p[36]-695969*p[38]-28832*p[50]+5040*p[84]))/2304+(35*p[85])/4},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(13*p[33])/16+(3667*p[35])/30+(377*p[37])/60-(4237*p[39])/480-(122409*p[40])/25856+(377*p[51])/24+(1259*p[52])/10+(tr5*(-330030*p[31]+390*p[32]+123210*p[34]+3016*p[36]+207275*p[38]+7540*p[50]-1000*p[84]))/1920-(25*p[85])/12},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(-231*p[33])/32+(43*p[35])/6+(79*p[37])/60+(14357*p[39])/960+(10629*p[40])/12928+(79*p[51])/24+(151*p[52])/20+(tr5*(-38700*p[31]-6930*p[32]+15660*p[34]+1264*p[36]+39725*p[38]+3160*p[50]-4160*p[84]))/3840-(13*p[85])/3},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(35*p[33])/6-(3476*p[35])/135-(116*p[37])/45-(257*p[39])/180+(3065*p[40])/3232-(58*p[51])/9-(1507*p[52])/45+tr5*((869*p[31])/24+(35*p[32])/24-(319*p[34])/12-(29*p[36])/45-(4271*p[38])/144-(29*p[50])/18+p[84])+4*p[85]},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(-125*p[33])/16+(979*p[35])/270-(164*p[37])/45+(1633*p[39])/96+(5167*p[40])/3232-(82*p[51])/9-(29*p[52])/2+(tr5*(-29370*p[31]-11250*p[32]-185970*p[34]-5248*p[36]-48585*p[38]-13120*p[50]+12800*p[84]))/5760+(80*p[85])/9},
{F[1,1,9]^2*tci[1,2],p[6]/16-(41*p[8])/8-(5*p[18])/96-(5*p[22])/48-(7*p[24])/8-(7*p[26])/4+(61*p[28])/3+(41*p[33])/6-(502*p[35])/9-(2177*p[37])/90-(31*p[39])/18+(4083*p[40])/6464-(81*p[51])/4-(211*p[52])/36-(13*p[85])/6-5*p[99]-p[125]/4-p[127]/4+(29*p[129])/6+(11*p[133])/3-(239*p[134])/24-(159*p[143])/8+(9*p[149])/4+(9*p[153])/4+(7*p[157])/4+p[159]/4+p[161]+(tr5*(p[5]/16-(41*p[7])/8-(5*p[17])/96-(5*p[21])/48-(7*p[23])/8-(7*p[25])/4+(5*p[27])/12+15*p[31]+(41*p[32])/6-(695*p[34])/24-(13*p[36])/45-(1601*p[38])/72-(81*p[50])/4-(13*p[84])/6-5*p[98]-p[124]/4-p[126]/4+(29*p[128])/6+(11*p[132])/3-(239*p[137])/24+p[142]/24+(9*p[148])/4+(9*p[152])/4+(281*p[156])/24+p[158]/4+p[160]+p[162]/12))/4-(79*p[163])/8},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(665*p[33])/24-(14801*p[35])/135+(197*p[37])/90-(4715*p[39])/288+(12371*p[40])/12928+(191*p[51])/36-(2321*p[52])/36+(tr5*(888060*p[31]+39900*p[32]+191760*p[34]+3152*p[36]-348515*p[38]+7640*p[50]-39360*p[84]))/5760-(82*p[85])/3},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(30923*p[33])/1152+(180902*p[35])/405+(7225*p[37])/162-(1859881*p[39])/20736-(2452735*p[40])/103424+(12287*p[51])/108+(370265*p[52])/648+(tr5*(-52099776*p[31]+556614*p[32]+36763824*p[34]+924800*p[36]+39609799*p[38]+2359104*p[50]-885216*p[84]))/82944-(9221*p[85])/216},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(tr5*(725965380*p[31]-2829780*p[32]-583128600*p[34]-12592352*p[36]-602953595*p[38]-33289520*p[50]+7462400*p[84]))/1762560+(-1143231120*p[33]-52140446848*p[35]-5087310208*p[37]+3214599316*p[39]+2275360335*p[40]-13448966080*p[51]-70516529056*p[52]+3014809600*p[85])/178018560},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(tr5*(2443545720*p[31]-69971670*p[32]-2664881400*p[34]-70456064*p[36]-2143399255*p[38]-164008320*p[50]+116718240*p[84]))/7050240+(-28268554680*p[33]-175500883712*p[35]-28464249856*p[37]+97175494004*p[39]+15051166875*p[40]-66259361280*p[51]-275173940864*p[52]+47154168960*p[85])/712074240},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(629*p[33])/96-(399287*p[35])/1620-(13357*p[37])/810-(90953*p[39])/6480+(299221*p[40])/38784-(1573*p[51])/36-(896051*p[52])/3240+(tr5*(17967915*p[31]+84915*p[32]-8913615*p[34]-213712*p[36]-12726620*p[38]-566280*p[50]+43620*p[84]))/51840+(727*p[85])/216},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(tr5*(-12994822320*p[31]-105472950*p[32]+5951351520*p[34]+184654464*p[36]+8816553545*p[38]+403339680*p[50]+107163200*p[84]))/14100480+(-127833215400*p[33]+2799951049216*p[35]+3*(74600403456*p[37]-10097675788*p[39]-34533623205*p[40]+162949230720*p[51]+1020567230848*p[52]+43293932800*p[85]))/4272445440},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(87695*p[33])/6528-(904729*p[35])/4590-(9859*p[37])/1530-(4978091*p[39])/195840+(8668735*p[40])/1758208-(11137*p[51])/612-(999707*p[52])/6120+(tr5*(217134960*p[31]+2630850*p[32]-22794720*p[34]-1261952*p[36]-116945275*p[38]-3563840*p[50]-4904640*p[84]))/783360-(1703*p[85])/68},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(2983*p[33])/192+(479*p[35])/270+(433*p[37])/45-(236197*p[39])/5760-(221377*p[40])/51712+(433*p[51])/18+(17497*p[52])/360+(tr5*(-57480*p[31]+89490*p[32]+2042160*p[34]+55424*p[36]+743635*p[38]+138560*p[50]-86160*p[84]))/23040-(359*p[85])/24},
{F[1,1,9]^3*tci[1,2],(tr5*(237805992*p[31]+508074*p[32]-130273392*p[34]-3871328*p[36]-167929741*p[38]-8731440*p[50]+72512*p[84]))/235008+(10161480*p[33]-845532416*p[35]-77426560*p[37]+76812764*p[39]+37161135*p[40]-174628800*p[51]-981545024*p[52]+1450240*p[85])/1175040},
{F[1,1,10]*tci[1,2],(13*p[18])/48-(13*p[22])/48-(26*p[35])/9-(26*p[37])/5-(39*p[40])/6464+13*p[52]-(13*p[85])/2+p[115]+p[119]+2*p[121]-(13*p[143])/12+(tr5*(65*p[17]-65*p[21]+4*(975*p[31]+6825*p[34]-312*p[36]+2730*p[38]-390*p[84]+60*p[114]+60*p[118]+120*p[120]-65*p[142]-65*p[160])))/960-(13*p[161])/12},
{F[1,1,1]*F[1,1,10]*tci[1,2],-p[18]/8+p[22]/8+(3*p[24])/2-2*p[26]-2*p[28]-(4*p[35])/3-(9*p[40])/3232+p[143]/2+(tr5*(-p[17]+p[21]+4*(3*p[23]-4*p[25]-4*p[27]+15*p[31]+15*p[34]+p[142]+p[160])))/32+p[161]/2},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(2147*p[33])/384-(9503*p[35])/54-(433*p[37])/36+(16081*p[39])/11520+(697939*p[40])/103424-(1901*p[51])/72-(70223*p[52])/360+(tr5*(2280720*p[31]+12882*p[32]-1089984*p[34]-27712*p[36]-1569779*p[38]-60832*p[50]-37248*p[84]))/9216-(97*p[85])/6},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(-19*p[33])/8+(106*p[35])/9+(31*p[37])/15-(1679*p[39])/240-(3795*p[40])/3232+(31*p[51])/6+(103*p[52])/5+(tr5*(-15900*p[31]-570*p[32]+21180*p[34]+496*p[36]+15625*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(-1373*p[33])/192+(7153*p[35])/135+(301*p[37])/45-(102283*p[39])/5760-(192601*p[40])/51712+(301*p[51])/18+(13919*p[52])/180+(tr5*(-1716720*p[31]-41190*p[32]+1623840*p[34]+38528*p[36]+1456645*p[38]+96320*p[50]-49200*p[84]))/23040-(205*p[85])/24},
{F[1,1,3]*F[1,1,10]*tci[1,2],-(tr5*p[23])/4-p[24]},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(271*p[33])/72+(17483*p[35])/405+(392*p[37])/135-(511*p[39])/2160-(33443*p[40])/9696+(118*p[51])/27+(10906*p[52])/135+(tr5*(-524490*p[31]+8130*p[32]+784230*p[34]+6272*p[36]+610225*p[38]+9440*p[50]+21600*p[84]))/8640+10*p[85]},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(16*p[35])/9+tr5*((-5*p[31])/2+(11*p[38])/12)-p[39]-(87*p[40])/808+(4*p[52])/3},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(tr5*(652077870*p[31]-1591545*p[32]-2*(258079845*p[34]+6647554*p[36]+268772525*p[38]+14479870*p[50]-1924905*p[84])))/440640+(-7715810160*p[33]-562004180224*p[35]+3*(-21484894528*p[37]+12334084448*p[39]+8326611045*p[40]-46798939840*p[51]-251716252928*p[52]+6221292960*p[85]))/534055680},
{F[1,1,4]*F[1,1,10]*tci[1,2],p[18]/8+(6*p[37])/5+(tr5*(p[17]+4*(2*p[27]+30*p[31]-15*p[34]-21*p[38]+p[137]-p[142]-p[156])))/32+(-6*p[52]+p[134]+p[143]+p[163])/2},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-67*p[33])/12+(15152*p[35])/135+(314*p[37])/45-(127*p[39])/72-(14075*p[40])/3232+(127*p[51])/9+(1055*p[52])/9+(tr5*(-227280*p[31]-2010*p[32]+89220*p[34]+2512*p[36]+147065*p[38]+5080*p[50]+5400*p[84]))/1440+15*p[85]},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(39*p[33])/8-(262*p[35])/15-(31*p[37])/15+(441*p[39])/80+(3897*p[40])/3232-(31*p[51])/6-(373*p[52])/15+(tr5*(23580*p[31]+1170*p[32]-21180*p[34]-496*p[36]-19565*p[38]-1240*p[50]+640*p[84]))/960+(8*p[85])/3},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(865*p[33])/144-(41267*p[35])/405-(1777*p[37])/270+(29*p[39])/4320+(74971*p[40])/19392-(1465*p[51])/108-(27839*p[52])/270+(tr5*(2476020*p[31]+25950*p[32]-864660*p[34]-28432*p[36]-1558955*p[38]-58600*p[50]-63360*p[84]))/17280-(44*p[85])/3},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(45989*p[33])/29376-(7697257*p[35])/20655-(222607*p[37])/6885-(26174969*p[39])/881280+(95152429*p[40])/7911936-(89666*p[51])/1377-(10474913*p[52])/27540+(tr5*(1847341680*p[31]+1379670*p[32]-666637440*p[34]-28493696*p[36]-1199365225*p[38]-57386240*p[50]-3218880*p[84]))/3525120-(3353*p[85])/918},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(1133*p[33])/192+(5939*p[35])/135+(487*p[37])/90-(7697*p[39])/5760-(95747*p[40])/51712+(487*p[51])/36+(12571*p[52])/180+(tr5*((-5939*p[31])/24+(1133*p[32])/192+(829*p[34])/3+(487*p[36])/90+(280051*p[38])/1152+(487*p[50])/36-5*p[84]))/4-5*p[85]},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(-39*p[33])/8+(418*p[35])/45+(31*p[37])/15-(377*p[39])/80-(3117*p[40])/3232+(31*p[51])/6+(281*p[52])/15+(tr5*(-12540*p[31]-1170*p[32]+21180*p[34]+496*p[36]+14605*p[38]+1240*p[50]-640*p[84]))/960-(8*p[85])/3},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(112*p[35])/45+(8*p[37])/15-p[39]/5-(597*p[40])/808+(4*p[51])/3+(248*p[52])/15+(tr5*(-210*p[31]+1650*p[34]+8*p[36]+865*p[38]+20*p[50]+40*p[84]))/60+(8*p[85])/3},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(-39*p[33])/16+(163*p[35])/15+(31*p[37])/30-(175*p[39])/96-(4329*p[40])/6464+(31*p[51])/12+(65*p[52])/6+(tr5*(-29340*p[31]-1170*p[32]+9660*p[34]+496*p[36]+17325*p[38]+1240*p[50]-640*p[84]))/1920-(4*p[85])/3},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(11*p[33])/2448-(1036219*p[35])/6885-(67943*p[37])/4590-(512591*p[39])/73440+(3218269*p[40])/659328-(44807*p[51])/1836-(1397483*p[52])/9180+(tr5*(62173140*p[31]+330*p[32]-21675840*p[34]-1087088*p[36]-39642115*p[38]-1792280*p[50]-522600*p[84]))/293760-(4355*p[85])/612},
{F[1,1,6]*F[1,1,10]*tci[1,2],-p[18]/12+(5*p[22])/24+(4*p[35])/9+(2*p[37])/5+(3*p[40])/3232-p[52]-(13*p[85])/9+p[134]/6+p[143]/3+p[161]/6+(tr5*(-6*p[17]+15*p[21]+4*(6*p[27]+45*p[31]-90*p[34]-63*p[38]-26*p[84]+3*p[137]-3*p[156]+3*p[160]-6*p[162])))/288-p[163]/6},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-1061*p[33])/144+(90556*p[35])/405+(3259*p[37])/135+(52877*p[39])/4320-(283453*p[40])/38784+(932*p[51])/27+(29969*p[52])/135+(tr5*(-5433360*p[31]-31830*p[32]+1759200*p[34]+104288*p[36]+3409405*p[38]+149120*p[50]+76800*p[84]))/17280+(160*p[85])/9},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(-5*p[33])/2+(32*p[35])/5+tr5*(-9*p[31]-(5*p[32])/8+(95*p[38])/16)+(139*p[39])/20+(513*p[40])/1616+(24*p[52])/5},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(tr5*(676680480*p[31]+182165670*p[32]+6275954640*p[34]+149337088*p[36]+2271793615*p[38]+263987680*p[50]-288960640*p[84]))/7050240+(73594930680*p[33]-48600695808*p[35]+60332183552*p[37]-137845201172*p[39]-12443651595*p[40]+106651022720*p[51]+301614234752*p[52]-116740098560*p[85])/712074240},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(tr5*(-321953340*p[31]+4573770*p[32]+183192420*p[34]+9222928*p[36]+236863415*p[38]+14932360*p[50]-4927440*p[84]))/881280+(1385852310*p[33]+17342553248*p[35]+3*(931515728*p[37]+114001427*p[39]-227996865*p[40]+1508168360*p[51]+6802629568*p[52]-497671440*p[85]))/66756960},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-81739*p[33])/3264+(350758*p[35])/459+(57284*p[37])/765+(3569359*p[39])/97920-(21091943*p[40])/879104+(17074*p[51])/153+(2202703*p[52])/3060+(tr5*(-420909600*p[31]-2452170*p[32]+107739120*p[34]+7332352*p[36]+250272095*p[38]+10927360*p[50]+4866240*p[84]))/391680+(5069*p[85])/102},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(9927995*p[33])/117504-(3769985*p[35])/4131-(414571*p[37])/9180-(365018359*p[39])/3525120+(718197727*p[40])/31647744-(186631*p[51])/2448-(79648333*p[52])/110160+(tr5*(18095928000*p[31]+297839850*p[32]-1019671920*p[34]-159195264*p[36]-9285631655*p[38]-268748640*p[50]-419968640*p[84]))/14100480-(656201*p[85])/5508},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(647*p[33])/144-(69154*p[35])/405-(2629*p[37])/135-(8923*p[39])/864+(206161*p[40])/38784-(743*p[51])/27-(4444*p[52])/27+(tr5*(4149240*p[31]+19410*p[32]-1183560*p[34]-84128*p[36]-2533255*p[38]-118880*p[50]-33600*p[84]))/17280-(70*p[85])/9},
{F[1,1,3]*F[1,1,7]*F[1,1,10]*tci[1,2],tr5*((-5*p[34])/2-(11*p[38])/12)+p[39]-(4*p[52])/3},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(tr5*(-5676840*p[31]-15108*p[32]+1624362*p[34]+81144*p[36]+3502987*p[38]+160448*p[50]+19560*p[84]))/4896+(-7629540*p[33]+509654080*p[35]+40977720*p[37]+48358497*p[39]-15419025*p[40]+81026240*p[51]+491614268*p[52]+9877800*p[85])/618120},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(81739*p[33])/4896-(3481876*p[35])/6885-(114262*p[37])/2295-(3720319*p[39])/146880+(20864279*p[40])/1318656-(33995*p[51])/459-(2167003*p[52])/4590+(tr5*(417825120*p[31]+2452170*p[32]-102255600*p[34]-7312768*p[36]-246424655*p[38]-10878400*p[50]-4768320*p[84]))/587520-(4967*p[85])/153},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(-13975*p[33])/544+(24844*p[35])/765-(2401*p[37])/255+(225467*p[39])/16320+(388407*p[40])/439552-(1607*p[51])/102-(1147*p[52])/170+(tr5*(-2981280*p[31]-419250*p[32]-3807120*p[34]-153664*p[36]-159925*p[38]-257120*p[50]+482400*p[84]))/65280+(1005*p[85])/34},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(429037*p[33])/9792-(5476442*p[35])/6885-(151811*p[37])/2295-(2719589*p[39])/58752+(62597441*p[40])/2637312-(94127*p[51])/918-(1330793*p[52])/1836+(tr5*(1314346080*p[31]+12871110*p[32]-282605520*p[34]-19431808*p[36]-758842025*p[38]-30120640*p[50]-21231840*p[84]))/1175040-(44233*p[85])/612},
{F[1,1,8]*F[1,1,10]*tci[1,2],-p[22]/8+2*p[26]+2*p[28]-(4*p[35])/3-(6*p[37])/5-(9*p[40])/3232+3*p[52]-p[134]/2-p[143]+(tr5*(-p[21]+4*(4*p[25]+2*p[27]-15*p[31]+30*p[34]+21*p[38]-p[137]+p[156]-p[160])))/32-p[161]/2-p[163]/2},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-529*p[33])/72+(59302*p[35])/405+(1162*p[37])/135+(2461*p[39])/2160-(53449*p[40])/9696+(479*p[51])/27+(20759*p[52])/135+(tr5*(-1779060*p[31]-15870*p[32]+712020*p[34]+18592*p[36]+1164965*p[38]+38320*p[50]+43200*p[84]))/8640+20*p[85]},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(1025*p[33])/96-(12512*p[35])/135-(323*p[37])/45+(803*p[39])/576+(91921*p[40])/25856-(323*p[51])/18-(1969*p[52])/18+(tr5*(1501440*p[31]+30750*p[32]-861360*p[34]-20672*p[36]-1098625*p[38]-51680*p[50]+26160*p[84]))/11520+(109*p[85])/12},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(43*p[33])/48-(9404*p[35])/135-(319*p[37])/90-(5*p[39])/288+(22603*p[40])/6464-(271*p[51])/36-(1633*p[52])/18+(tr5*(564240*p[31]+1290*p[32]-415560*p[34]-5104*p[36]-457265*p[38]-10840*p[50]-16800*p[84]))/5760-(35*p[85])/3},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(-67*p[33])/36-(2884*p[35])/405-(166*p[37])/135+(6121*p[39])/1080+(3695*p[40])/4848-(17*p[51])/27-(902*p[52])/135+(tr5*(43260*p[31]-2010*p[32]-10860*p[34]-1328*p[36]-19135*p[38]-680*p[50]-360*p[84]))/4320-p[85]/3},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(81739*p[33])/9792-(1566518*p[35])/6885-(55754*p[37])/2295-(796451*p[39])/58752+(17875271*p[40])/2637312-(16309*p[51])/459-(400475*p[52])/1836+(tr5*(375964320*p[31]+2452170*p[32]-104605680*p[34]-7136512*p[36]-228248255*p[38]-10437760*p[50]-3887040*p[84]))/1175040-(4049*p[85])/306},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(366665*p[33])/9792-(7776214*p[35])/6885-(52625*p[37])/459-(19656197*p[39])/293760+(92195821*p[40])/2637312-(154855*p[51])/918-(9894209*p[52])/9180+(tr5*(373258272*p[31]+2199990*p[32]-101663760*p[34]-6736000*p[36]-225561521*p[38]-9910720*p[50]-4107840*p[84]))/235008-(21395*p[85])/306},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-73579*p[33])/4896+(3405784*p[35])/6885+(112222*p[37])/2295+(645491*p[39])/29376-(20572559*p[40])/1318656+(32975*p[51])/459+(425465*p[52])/918+(tr5*(-408694080*p[31]-2207370*p[32]+101863920*p[34]+7182208*p[36]+241487855*p[38]+10552000*p[50]+4817280*p[84]))/587520+(5018*p[85])/153},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(-723*p[33])/64+(9179*p[35])/270-(119*p[37])/90+(39811*p[39])/1920+(74987*p[40])/51712-(119*p[51])/36+(159*p[52])/20+(tr5*(-1101480*p[31]-65070*p[32]-758040*p[34]-7616*p[36]+279705*p[38]-19040*p[50]+29200*p[84]))/23040+(365*p[85])/72},
{F[1,1,9]*F[1,1,10]*tci[1,2],tr5*((-5*p[17])/96+(15*p[21]-90*p[23]-60*p[27]-900*p[31]+4350*p[34]-208*p[36]+2450*p[38]-30*p[137]+30*p[142]+30*p[156]+60*p[162])/720)+(-15*p[18]+6*p[22]-4*(9*p[24]+28*p[37]-70*p[52]+3*p[134]+3*p[143]-3*p[163]))/72},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(7*p[33])/2-(1756*p[35])/45-(8*p[37])/5+(127*p[39])/20+(6177*p[40])/3232-(22*p[51])/3-(719*p[52])/15+tr5*((439*p[31])/8+(7*p[32])/8-35*p[34]-(2*p[36])/5-(1937*p[38])/48-(11*p[50])/6+p[84]/12)+p[85]/3},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(7*p[33])/4-(68*p[35])/9-(62*p[37])/15+(2909*p[39])/120+(1077*p[40])/404-(31*p[51])/3-(146*p[52])/5+(tr5*(5100*p[31]+210*p[32]-21180*p[34]-496*p[36]-9355*p[38]-1240*p[50]+640*p[84]))/480+(16*p[85])/3},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-958985*p[33])/58752+(13493381*p[35])/20655+(22445*p[37])/306-(63292403*p[39])/1762560-(431195797*p[40])/15823872+(520801*p[51])/3672+(44652979*p[52])/55080+(tr5*(-1295364576*p[31]-5753910*p[32]+847978416*p[34]+25856640*p[36]+987568249*p[38]+49996896*p[50]+5237248*p[84]))/1410048+(20458*p[85])/1377},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-25937*p[33])/1632+(702677*p[35])/2295+(44869*p[37])/1530-(658543*p[39])/48960-(5635723*p[40])/439552+(36997*p[51])/612+(256522*p[52])/765+(tr5*(-84321240*p[31]-778110*p[32]+38809320*p[34]+1435808*p[36]+56802385*p[38]+2959760*p[50]+109440*p[84]))/195840+(38*p[85])/17},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(117*p[33])/16-(1163*p[35])/45-(31*p[37])/10+(4289*p[39])/480+(12099*p[40])/6464-(31*p[51])/4-(1079*p[52])/30+tr5*((1163*p[31])/32+(117*p[32])/64-(995*p[34])/32-(31*p[36])/40-(11227*p[38])/384-(31*p[50])/16+p[84])+4*p[85]},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(-4414879*p[33])/58752-(6239483*p[35])/20655+(tr5*(2994951840*p[31]-132446370*p[32]-6878327280*p[34]-187019648*p[36]-4303532245*p[38]-339208160*p[50]+208467840*p[84]))/7050240+(-75555937792*p[37]+122815196444*p[39]+20566206225*p[40]-137040096640*p[51]-531840635264*p[52]+84221007360*p[85])/712074240},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(132575*p[33])/1632-(2153606*p[35])/2295-(24818*p[37])/765-(4959323*p[39])/48960+(10708327*p[40])/439552-(13687*p[51])/153-(1227881*p[52])/1530+(tr5*(258432720*p[31]+3977250*p[32]-36258720*p[34]-1588352*p[36]-142481995*p[38]-4379840*p[50]-5524800*p[84]))/195840-(5755*p[85])/51},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(281*p[33])/32-(5303*p[35])/135-(67*p[37])/18+(6959*p[39])/960+(56545*p[40])/25856-(335*p[51])/36-(761*p[52])/15+(tr5*(127272*p[31]+5058*p[32]-91896*p[34]-2144*p[36]-98103*p[38]-5360*p[50]+1216*p[84]))/2304+(19*p[85])/9},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(tr5*(909690240*p[31]+61440690*p[32]+2573732880*p[34]+33386112*p[36]+647902685*p[38]+84764640*p[50]-109674880*p[84]))/14100480+(74466116280*p[33]-196007923712*p[35]+3*(13487989248*p[37]-51974820988*p[39]-2731253625*p[40]+34244914560*p[51]+89636430208*p[52]-44308651520*p[85]))/4272445440},
{F[1,1,10]^2*tci[1,2],(tr5*(3*p[17]-3*p[21]-6*p[23]+300*p[34]-16*p[36]+140*p[38]-20*p[84]))/96+(3*p[18]-3*p[22]-6*p[24]-16*p[37]+40*p[52]-20*p[85])/24},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(511*p[33])/128+(5137*p[35])/90+(227*p[37])/60-(1289*p[39])/1280-(236883*p[40])/103424+(65*p[51])/8+(2447*p[52])/40+(tr5*((-5137*p[31])/16+(511*p[32])/128+(551*p[34])/4+(227*p[36])/60+(54555*p[38])/256+(65*p[50])/8+3*p[84]))/4+3*p[85]},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(-209*p[33])/96-(2572*p[35])/135-(23*p[37])/9+(20627*p[39])/2880+(35285*p[40])/25856-(115*p[51])/18-(2551*p[52])/90+(tr5*(61728*p[31]-1254*p[32]-60720*p[34]-1472*p[36]-53017*p[38]-3680*p[50]+1704*p[84]))/2304+(71*p[85])/24},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(1283*p[33])/192-(105973*p[35])/135-(18589*p[37])/270+(197011*p[39])/17280+(1581563*p[40])/51712-(17533*p[51])/108-(513683*p[52])/540+(tr5*(76300560*p[31]+115470*p[32]-46983360*p[34]-1189696*p[36]-57335485*p[38]-2805280*p[50]-51200*p[84]))/69120-(80*p[85])/27},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(tr5*(-176466570*p[31]-2763870*p[32]+19858560*p[34]+1119104*p[36]+94729285*p[38]+2929640*p[50]+3926640*p[84]))/440640+(-6699620880*p[33]+76045327232*p[35]+2712708096*p[37]+7540799784*p[39]-1960373205*p[40]+7101447360*p[51]+63452282016*p[52]+9518175360*p[85])/267027840},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(-1133*p[33])/384-(9899*p[35])/270-(571*p[37])/180+(9713*p[39])/11520+(165731*p[40])/103424-(571*p[51])/72-(17779*p[52])/360+(tr5*(2375760*p[31]-33990*p[32]-1891200*p[34]-36544*p[36]-1981535*p[38]-91360*p[50]+1920*p[84]))/46080+p[85]/6},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-321715*p[33])/14688+(16269049*p[35])/20655+(939211*p[37])/13770+(174757*p[39])/29376-(113825969*p[40])/3955968+(202651*p[51])/1377+(1659997*p[52])/1836+(tr5*(-1952285880*p[31]-9651450*p[32]+1035708720*p[34]+30054752*p[36]+1397018835*p[38]+64848320*p[50]+14003840*p[84]))/1762560+(43762*p[85])/1377},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(tr5*(44088780*p[31]-191130*p[32]-17708340*p[34]-730384*p[36]-29246555*p[38]-1611280*p[50]+247080*p[84]))/293760+(-57912390*p[33]-2374915616*p[35]-3*(73768784*p[37]+41197799*p[39]-27768105*p[40]+162739280*p[51]+832201216*p[52]-24955080*p[85]))/22252320},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(-43*p[33])/192-(173*p[35])/45+(31*p[37])/45+(27571*p[39])/5760+(26265*p[40])/51712+(31*p[51])/18-(53*p[52])/180+(tr5*(124560*p[31]-1290*p[32]+111840*p[34]+3968*p[36]+21635*p[38]+9920*p[50]-11600*p[84]))/23040-(145*p[85])/72},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(tr5*(694264740*p[31]+39300990*p[32]+787547220*p[34]+16008896*p[36]-17662905*p[38]+27328880*p[50]-55456960*p[84]))/1762560+(47632799880*p[33]-149590909312*p[35]+3*(6467593984*p[37]-24722670516*p[39]-609764445*p[40]+11040867520*p[51]+5024816256*p[52]-22404611840*p[85]))/534055680},
{F[1,1,10]^3*tci[1,2],(tr5*(336922500*p[31]+11651430*p[32]-609965580*p[34]-4686544*p[36]-428110955*p[38]-21408520*p[50]-1006800*p[84]))/5287680+(14121533160*p[33]-72595568000*p[35]-3*(1893363776*p[37]-5563140196*p[39]-1376305245*p[40]+8649042080*p[51]+51005704576*p[52]+406747200*p[85]))/1602167040},
{F[1,2,2]*tci[1,2],p[70]+p[103]+(tr5*(p[69]+p[102]+p[110]))/4+p[111]},
{F[1,1,1]*F[1,2,2]*tci[1,2],(-3*tr5*p[23])/8-(3*p[24])/2},
{F[1,1,3]*F[1,2,2]*tci[1,2],(7*p[18])/24-(7*p[22])/24+p[24]-(4*p[35])/9+(52*p[37])/45-(3*p[40])/3232-(26*p[52])/9+(13*p[85])/9-p[143]/6+(tr5*(105*p[17]-105*p[21]+360*p[23]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/1440-p[161]/6},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-19*p[33])/8+(350*p[35])/9-(8*p[37])/15-(27*p[39])/16-(1941*p[40])/1616+4*p[51]+40*p[52]+tr5*((-875*p[31])/16-(19*p[32])/32+(325*p[34])/16-(2*p[36])/15+(2213*p[38])/64+p[50]+(13*p[84])/12)+(13*p[85])/3},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(5*p[33])/2-(32*p[35])/5+tr5*(9*p[31]+(5*p[32])/8-(95*p[38])/16)-(139*p[39])/20-(513*p[40])/1616-(24*p[52])/5},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(4891*p[33])/384+(3547*p[35])/45+(562*p[37])/45-(1059*p[39])/256-(435029*p[40])/103424+(74*p[51])/3+(8699*p[52])/72+(tr5*(-5107680*p[31]+146730*p[32]+5331120*p[34]+143872*p[36]+4823785*p[38]+284160*p[50]-97760*p[84]))/46080-(611*p[85])/72},
{F[1,1,4]*F[1,2,2]*tci[1,2],-(tr5*p[162])/4-p[163]},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(7849*p[33])/1632-(119333*p[35])/459-(32153*p[37])/1530-(130853*p[39])/9792+(3689291*p[40])/439552-(25505*p[51])/612-(39775*p[52])/153+(tr5*(71599800*p[31]+235470*p[32]-23860200*p[34]-1028896*p[36]-45202265*p[38]-2040400*p[50]-566400*p[84]))/195840-(590*p[85])/51},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(-76*p[35])/9-p[37]/5+(3*p[39])/40+(1221*p[40])/3232-p[51]/2-(31*p[52])/5+(tr5*((95*p[31])/2+p[34]-p[36]/5-(173*p[38])/8-p[50]/2-p[84]))/4-p[85]},
{F[1,1,6]*F[1,2,2]*tci[1,2],(tr5*p[162])/4+p[163]},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-682285*p[33])/29376+(4334387*p[35])/20655+(25739*p[37])/2295+(2132029*p[39])/176256-(50500085*p[40])/7911936+(13219*p[51])/612+(882535*p[52])/5508+(tr5*(-1040252880*p[31]-20468550*p[32]+18789120*p[34]+9883776*p[36]+504879745*p[38]+19035360*p[50]+23202880*p[84]))/3525120+(72509*p[85])/2754},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(25*p[33])/8-(10616*p[35])/45-(908*p[37])/45+(337*p[39])/144+(29361*p[40])/3232-(427*p[51])/9-(5105*p[52])/18+(tr5*(955440*p[31]+2250*p[32]-576060*p[34]-14528*p[36]-713015*p[38]-34160*p[50]-3280*p[84]))/2880-(41*p[85])/9},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-135295*p[33])/1632+(2158162*p[35])/2295+(24682*p[37])/765+(5244379*p[39])/48960-(10543631*p[40])/439552+(13619*p[51])/153+(1228663*p[52])/1530+(tr5*(-258979440*p[31]-4058850*p[32]+35899680*p[34]+1579648*p[36]+142854635*p[38]+4358080*p[50]+5541120*p[84]))/195840+(1924*p[85])/17},
{F[1,1,8]*F[1,2,2]*tci[1,2],(3*p[24])/2+(tr5*(3*p[23]+2*p[162]))/8+p[163]},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(-139*p[33])/48+(1601*p[35])/135+(67*p[37])/90+(6241*p[39])/1440-(733*p[40])/6464+(67*p[51])/36+(1169*p[52])/90+(tr5*(-96060*p[31]-4170*p[32]+44220*p[34]+1072*p[36]+71705*p[38]+2680*p[50]+2880*p[84]))/5760+2*p[85]},
{F[1,1,9]*F[1,2,2]*tci[1,2],(3*p[24])/2+(tr5*(3*p[23]-2*p[162]))/8-p[163]},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-101*p[33])/9+(313493*p[35])/405+(52717*p[37])/810-(65597*p[39])/6480-(1154107*p[40])/38784+(51745*p[51])/324+(379817*p[52])/405+(tr5*(-28214370*p[31]-72720*p[32]+17363670*p[34]+421736*p[36]+21204155*p[38]+1034900*p[50]+20080*p[84]))/25920+(251*p[85])/81},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-125*p[33])/24+(10616*p[35])/27+(908*p[37])/27-(1685*p[39])/432-(48935*p[40])/3232+(2135*p[51])/27+(25525*p[52])/54+(tr5*(-955440*p[31]-2250*p[32]+576060*p[34]+14528*p[36]+713015*p[38]+34160*p[50]+3280*p[84]))/1728+(205*p[85])/27},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(25*p[33])/24-(10616*p[35])/135-(908*p[37])/135+(337*p[39])/432+(9787*p[40])/3232-(427*p[51])/27-(5105*p[52])/54+(tr5*(955440*p[31]+2250*p[32]-576060*p[34]-14528*p[36]-713015*p[38]-34160*p[50]-3280*p[84]))/8640-(41*p[85])/27},
{F[1,1,10]*F[1,2,2]*tci[1,2],(7*p[18])/24-(7*p[22])/24-p[24]/2-(4*p[35])/9+(52*p[37])/45-(3*p[40])/3232-(26*p[52])/9+(13*p[85])/9-p[143]/6+(tr5*(105*p[17]-105*p[21]-4*(45*p[23]-225*p[31]+1725*p[34]-104*p[36]+910*p[38]-130*p[84]+15*p[142]+15*p[160])))/1440-p[161]/6},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-19*p[33])/8+(350*p[35])/9-(8*p[37])/15-(27*p[39])/16-(1941*p[40])/1616+4*p[51]+40*p[52]+tr5*((-875*p[31])/16-(19*p[32])/32+(325*p[34])/16-(2*p[36])/15+(2213*p[38])/64+p[50]+(13*p[84])/12)+(13*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(5*p[33])/2-(32*p[35])/5+tr5*(9*p[31]+(5*p[32])/8-(95*p[38])/16)-(139*p[39])/20-(513*p[40])/1616-(24*p[52])/5},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-678959*p[33])/14688+(2066086*p[35])/4131-(54622*p[37])/6885+(48285371*p[39])/440640-(33231061*p[40])/3955968+(94711*p[51])/5508+(2333536*p[52])/6885+(tr5*(-1239651600*p[31]-20368770*p[32]-119554320*p[34]-3495808*p[36]+570997435*p[38]+7576880*p[50]+33954000*p[84]))/1762560+(141475*p[85])/1836},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(7849*p[33])/1632-(119333*p[35])/459-(32153*p[37])/1530-(130853*p[39])/9792+(3689291*p[40])/439552-(25505*p[51])/612-(39775*p[52])/153+(tr5*(71599800*p[31]+235470*p[32]-23860200*p[34]-1028896*p[36]-45202265*p[38]-2040400*p[50]-566400*p[84]))/195840-(590*p[85])/51},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(-76*p[35])/9-p[37]/5+(3*p[39])/40+(1221*p[40])/3232-p[51]/2-(31*p[52])/5+(tr5*((95*p[31])/2+p[34]-p[36]/5-(173*p[38])/8-p[50]/2-p[84]))/4-p[85]},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-712885*p[33])/29376+(1191727*p[35])/4131+(305*p[37])/17+(1994533*p[39])/176256-(74458661*p[40])/7911936+(68693*p[51])/1836+(1403245*p[52])/5508+(tr5*(-286014480*p[31]-4277310*p[32]+50764320*p[34]+3162240*p[36]+159157973*p[38]+6594528*p[50]+4908224*p[84]))/705024+(76691*p[85])/2754},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-135295*p[33])/1632+(2158162*p[35])/2295+(24682*p[37])/765+(5244379*p[39])/48960-(10543631*p[40])/439552+(13619*p[51])/153+(1228663*p[52])/1530+(tr5*(-258979440*p[31]-4058850*p[32]+35899680*p[34]+1579648*p[36]+142854635*p[38]+4358080*p[50]+5541120*p[84]))/195840+(1924*p[85])/17},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(-139*p[33])/48+(1601*p[35])/135+(67*p[37])/90+(6241*p[39])/1440-(733*p[40])/6464+(67*p[51])/36+(1169*p[52])/90+(tr5*(-96060*p[31]-4170*p[32]+44220*p[34]+1072*p[36]+71705*p[38]+2680*p[50]+2880*p[84]))/5760+2*p[85]},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-2927*p[33])/144+(121709*p[35])/405+(22273*p[37])/810-(28853*p[39])/2592-(60179*p[40])/4848+(17953*p[51])/324+(53759*p[52])/162+(tr5*(-21907620*p[31]-263430*p[32]+10347780*p[34]+356368*p[36]+14908255*p[38]+718120*p[50]+156320*p[84]))/51840+(977*p[85])/81},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(-3884603*p[33])/58752+(1574497*p[35])/4131+(tr5*(-755758560*p[31]-23307618*p[32]-355305264*p[34]-7896320*p[36]+226099499*p[38]-7079360*p[50]+33072672*p[84]))/1410048+(-15950566400*p[37]+79227014284*p[39]-2201939415*p[40]-14300307200*p[51]+107855421056*p[52]+66806797440*p[85])/712074240},
{F[1,2,3]*tci[1,2],-5*p[28]+(13*p[30])/2-6*p[33]+(236*p[35])/9+(842*p[37])/45-(5*p[39])/2-(1335*p[40])/3232-p[43]+4*p[51]+2*p[52]+p[66]+p[72]-p[79]+p[105]+p[113]+p[131]/2+p[133]/2+(5*p[134])/2-p[136]-(13*p[139])/3+(tr5*(8*p[29]-80*p[31]-(57*p[32])/4-(255*p[34])/2+(704*p[36])/45-(931*p[38])/24-(19*p[50])/6+p[71]-p[78]+p[112]+(19*p[128])/3+(19*p[130])/6+(19*p[132])/6-(16*p[138])/3+(8*p[142])/3))/4+(43*p[143])/6-p[149]/2-p[153]/2+(5*p[163])/2-p[167]},
{F[1,1,1]*F[1,2,3]*tci[1,2],-(tr5*p[138])/4-p[139]},
{F[1,1,1]^2*F[1,2,3]*tci[1,2],-(tr5*p[36])/15-(4*p[37])/15},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-8*p[33])/3+(1016*p[35])/27+(112*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+112*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(4*p[33])/3-(508*p[35])/27-(56*p[37])/45+(71*p[39])/90+(2093*p[40])/3232-(22*p[51])/9-(793*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-112*p[36]-5480*p[38]-220*p[50]-270*p[84]))/360-3*p[85]},
{F[1,1,4]*F[1,2,3]*tci[1,2],3*p[30]+(52*p[37])/15-p[139]+(tr5*(45*p[29]+52*p[36]-15*(p[138]+p[140])))/60-p[141]},
{F[1,1,1]*F[1,1,4]*F[1,2,3]*tci[1,2],(8*p[37])/15+tr5*((15*p[34])/2+(2*p[36])/15+(7*p[38])/2)+4*p[52]},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(8*p[33])/3-(1016*p[35])/27-(112*p[37])/45+(1243*p[39])/360+(2093*p[40])/1616-(44*p[51])/9-(1901*p[52])/45+(tr5*(76200*p[31]+960*p[32]-37860*p[34]-896*p[36]-51985*p[38]-1760*p[50]-2160*p[84]))/1440-6*p[85]},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(22435*p[33])/6528+(801653*p[35])/9180+(5369*p[37])/3060+(261593*p[39])/195840-(6348223*p[40])/1758208+(52729*p[51])/2448+(1352977*p[52])/12240+(tr5*(-96198360*p[31]+673050*p[32]+66158880*p[34]+343616*p[36]+76028305*p[38]+4218320*p[50]-1186560*p[84]))/783360-(103*p[85])/17},
{F[1,1,4]*F[1,1,5]*F[1,2,3]*tci[1,2],(tr5*(420*p[34]+181*p[38]))/32-(15*p[39])/8+7*p[52]},
{F[1,1,6]*F[1,2,3]*tci[1,2],-(tr5*p[140])/4-p[141]},
{F[1,1,1]*F[1,1,6]*F[1,2,3]*tci[1,2],(-8*p[37])/5+(tr5*(75*p[34]-4*p[36]+35*p[38]))/10+4*p[52]},
{F[1,1,3]*F[1,1,6]*F[1,2,3]*tci[1,2],(tr5*(-420*p[34]-181*p[38]))/32+(15*p[39])/8-7*p[52]},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(-55121*p[33])/1632+(25231*p[35])/459-(29863*p[37])/765+(478301*p[39])/48960-(383575*p[40])/439552-(4937*p[51])/612+(177739*p[52])/3060+(tr5*(-15138600*p[31]-1653630*p[32]+6190080*p[34]-1911232*p[36]+10431685*p[38]-394960*p[50]+1801920*p[84]))/195840+(1877*p[85])/51},
{F[1,1,5]*F[1,1,6]*F[1,2,3]*tci[1,2],(tr5*(420*p[34]+181*p[38]))/32-(15*p[39])/8+7*p[52]},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(-80973*p[33])/2176-(99011*p[35])/3060-(14277*p[37])/340+(550537*p[39])/65280+(4813923*p[40])/1758208-(8053*p[51])/272-(205847*p[52])/4080+(tr5*(11881320*p[31]-2429190*p[32]-12820320*p[34]-2741184*p[36]-10976895*p[38]-1932720*p[50]+2798080*p[84]))/261120+(2186*p[85])/51},
{F[1,1,7]*F[1,2,3]*tci[1,2],6*p[30]+(16*p[35])/3+(88*p[37])/15+(9*p[40])/808-3*p[139]+(tr5*(6*p[29]-30*p[31]-30*p[34]+(88*p[36])/15-3*p[138]+p[142]))/4+p[143]},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-8*p[33])/3+(1016*p[35])/27+(136*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+136*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(16*p[33])/3-(2032*p[35])/27-(224*p[37])/45+(142*p[39])/45+(2093*p[40])/808-(88*p[51])/9-(3172*p[52])/45+tr5*((635*p[31])/6+(4*p[32])/3-(79*p[34])/3-(56*p[36])/45-(548*p[38])/9-(22*p[50])/9-3*p[84])-12*p[85]},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(794111*p[33])/9792-(17212583*p[35])/13770-(322037*p[37])/4590-(31208963*p[39])/293760+(93904213*p[40])/2637312-(558103*p[51])/3672-(20917807*p[52])/18360+(tr5*(2065509960*p[31]+23823330*p[32]-444626880*p[34]-20610368*p[36]-1202606155*p[38]-44648240*p[50]-33968640*p[84]))/1175040-(17692*p[85])/153},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(704809*p[33])/9792-(12663121*p[35])/13770-(38507*p[37])/918-(30808549*p[39])/293760+(60646787*p[40])/2637312-(296729*p[51])/3672-(13959041*p[52])/18360+(tr5*(303914904*p[31]+4228854*p[32]-31102080*p[34]-2464448*p[36]-162502969*p[38]-4747664*p[50]-6157056*p[84]))/235008-(16034*p[85])/153},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],8*p[33]-(1016*p[35])/9-(172*p[37])/15+(71*p[39])/15+(6279*p[40])/1616-(44*p[51])/3-(1586*p[52])/15+tr5*((635*p[31])/4+2*p[32]-(79*p[34])/2-(43*p[36])/15-(274*p[38])/3-(11*p[50])/3-(9*p[84])/2)-18*p[85]},
{F[1,1,8]*F[1,2,3]*tci[1,2],(tr5*p[138])/4+p[139]},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(8*p[33])/3-(1016*p[35])/27-(88*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2*(1185*p[34]+44*p[36]+2740*p[38]+110*p[50]+135*p[84])))/180-6*p[85]},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(23*p[33])/24+(3814*p[35])/135+(73*p[37])/45-(8837*p[39])/720-(5611*p[40])/3232+(73*p[51])/18+(1007*p[52])/45+(tr5*(-114420*p[31]+690*p[32]+6420*p[34]+1168*p[36]+47555*p[38]+2920*p[50]+4320*p[84]))/2880+6*p[85]},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(29*p[33])/8-(422*p[35])/45-p[37]/3-(2567*p[39])/240-(1425*p[40])/3232+(tr5*(2532*p[31]+174*p[32]-2100*p[34]-16*p[36]-2675*p[38]-40*p[50]))/192-(5*p[51])/6-(193*p[52])/15},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-8*p[33])/3+(1016*p[35])/27+(88*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+88*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-4*p[33])/3+(508*p[35])/27+(44*p[37])/45-(71*p[39])/90-(2093*p[40])/3232+(22*p[51])/9+(793*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+88*p[36]+5480*p[38]+220*p[50]+270*p[84]))/360+3*p[85]},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(-29*p[33])/8+(422*p[35])/45+p[37]/3+(2567*p[39])/240+(1425*p[40])/3232+(tr5*(-2532*p[31]-174*p[32]+660*p[34]+16*p[36]+2003*p[38]+40*p[50]))/192+(5*p[51])/6+(133*p[52])/15},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(-29*p[33])/8+(422*p[35])/45+p[37]/3+(2567*p[39])/240+(1425*p[40])/3232+(tr5*(-2532*p[31]-174*p[32]+660*p[34]+16*p[36]+2003*p[38]+40*p[50]))/192+(5*p[51])/6+(133*p[52])/15},
{F[1,1,10]*F[1,2,3]*tci[1,2],-(tr5*p[142])/4-p[143]},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(8*p[33])/3-(1016*p[35])/27-(112*p[37])/45+(71*p[39])/45+(2093*p[40])/1616-(44*p[51])/9-(1586*p[52])/45+(tr5*(9525*p[31]+120*p[32]-2370*p[34]-112*p[36]-5480*p[38]-220*p[50]-270*p[84]))/180-6*p[85]},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-8*p[33])/3+(1016*p[35])/27+(112*p[37])/45-(71*p[39])/45-(2093*p[40])/1616+(44*p[51])/9+(1586*p[52])/45+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+112*p[36]+5480*p[38]+220*p[50]+270*p[84]))/180+6*p[85]},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(311*p[33])/48-(60274*p[35])/135-(1741*p[37])/45-(52631*p[39])/1440+(177841*p[40])/12928-(659*p[51])/9-(19652*p[52])/45+(tr5*(3616440*p[31]+9330*p[32]-1100040*p[34]-55712*p[36]-2253655*p[38]-105440*p[50]-16320*p[84]))/5760-(34*p[85])/3},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(439*p[33])/48-(65354*p[35])/135-(1853*p[37])/45-(50359*p[39])/1440+(194585*p[40])/12928-(703*p[51])/9-(21238*p[52])/45+(tr5*(3921240*p[31]+13170*p[32]-1175880*p[34]-59296*p[36]-2429015*p[38]-112480*p[50]-24960*p[84]))/5760-(52*p[85])/3},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-40*p[33])/3+(5080*p[35])/27+(148*p[37])/9-(71*p[39])/9-(10465*p[40])/1616+(220*p[51])/9+(1586*p[52])/9+(tr5*(-9525*p[31]-120*p[32]+2370*p[34]+148*p[36]+5480*p[38]+220*p[50]+270*p[84]))/36+30*p[85]},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(16*p[33])/3-(2032*p[35])/27-(314*p[37])/45+(142*p[39])/45+(2093*p[40])/808-(88*p[51])/9-(3172*p[52])/45+tr5*((635*p[31])/6+(4*p[32])/3-(79*p[34])/3-(157*p[36])/90-(548*p[38])/9-(22*p[50])/9-3*p[84])-12*p[85]},
{F[1,2,6]*tci[1,2],(tr5*p[135])/4+p[136]},
{F[1,1,1]*F[1,2,6]*tci[1,2],(-9*tr5*p[7])/8-(9*p[8])/2},
{F[1,1,2]*F[1,2,6]*tci[1,2],-p[6]/3+8*p[8]+(11*p[22])/24+p[24]/2+3*p[26]-32*p[28]-(65*p[33])/6+(2452*p[35])/27+38*p[37]+(121*p[39])/36-(3245*p[40])/3232+(197*p[51])/6+(118*p[52])/9+(13*p[85])/9+8*p[99]+(2*p[125])/3+(2*p[127])/3-(47*p[129])/6-(17*p[133])/3+(95*p[134])/6+(95*p[143])/3-(11*p[149])/3-(11*p[153])/3-(8*p[157])/3-p[159]/3-(11*p[161])/6+(tr5*(-24*p[5]+576*p[7]+33*p[21]+36*p[23]+216*p[25]-24*p[27]-2580*p[31]-780*p[32]+4500*p[34]+3546*p[38]+2364*p[50]+104*p[84]+576*p[98]+48*p[124]+48*p[126]-564*p[128]-408*p[132]+1140*p[137]-264*p[148]-264*p[152]-1332*p[156]-24*p[158]-132*p[160]+24*p[162]))/288+(97*p[163])/6},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-131*p[33])/8+(1082*p[35])/9+(92*p[37])/15-(533*p[39])/80-(7143*p[40])/1616+(40*p[51])/3+(583*p[52])/5+(tr5*(-162300*p[31]-3930*p[32]+47580*p[34]+1472*p[36]+96345*p[38]+3200*p[50]+3600*p[84]))/960+15*p[85]},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(3299*p[33])/576+(7681*p[35])/81+(1222*p[37])/135-(83675*p[39])/3456-(882653*p[40])/155136+(787*p[51])/27+(14677*p[52])/108+(tr5*(-9217200*p[31]+98970*p[32]+8395200*p[34]+156416*p[36]+7800745*p[38]+503680*p[50]-424320*p[84]))/69120-(221*p[85])/9},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(-521*p[35])/15-(6*p[37])/5-(127*p[39])/240+(1467*p[40])/808-3*p[51]-(487*p[52])/10+(tr5*((1563*p[31])/8-(1359*p[34])/8-(6*p[36])/5-(8207*p[38])/48-3*p[50]-6*p[84]))/4-6*p[85]},
{F[1,1,4]*F[1,2,6]*tci[1,2],-p[6]/3+(13*p[8])/2+(11*p[22])/24+p[24]/2+3*p[26]-32*p[28]-(65*p[33])/6+(2452*p[35])/27+38*p[37]+(121*p[39])/36-(3245*p[40])/3232+(197*p[51])/6+(118*p[52])/9+(13*p[85])/9+8*p[99]+(2*p[125])/3+(2*p[127])/3-(47*p[129])/6-(17*p[133])/3+(95*p[134])/6+(95*p[143])/3-(11*p[149])/3-(11*p[153])/3-(8*p[157])/3-p[159]/3-(11*p[161])/6+(tr5*(-24*p[5]+468*p[7]+33*p[21]+36*p[23]+216*p[25]-24*p[27]-2580*p[31]-780*p[32]+4500*p[34]+3546*p[38]+2364*p[50]+104*p[84]+576*p[98]+48*p[124]+48*p[126]-564*p[128]-408*p[132]+1140*p[137]-264*p[148]-264*p[152]-1332*p[156]-24*p[158]-132*p[160]+24*p[162]))/288+(97*p[163])/6},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-131*p[33])/8+(1082*p[35])/9+(92*p[37])/15-(533*p[39])/80-(7143*p[40])/1616+(40*p[51])/3+(583*p[52])/5+(tr5*(-162300*p[31]-3930*p[32]+47580*p[34]+1472*p[36]+96345*p[38]+3200*p[50]+3600*p[84]))/960+15*p[85]},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(679*p[33])/96+(10723*p[35])/135+(2233*p[37])/270-(37889*p[39])/1728-(127647*p[40])/25856+(859*p[51])/36+(3083*p[52])/27+(tr5*(-3860280*p[31]+61110*p[32]+3538920*p[34]+71456*p[36]+3263515*p[38]+206160*p[50]-193440*p[84]))/34560-(403*p[85])/18},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(-521*p[35])/15-(6*p[37])/5-(127*p[39])/240+(1467*p[40])/808-3*p[51]-(487*p[52])/10+(tr5*((1563*p[31])/8-(1359*p[34])/8-(6*p[36])/5-(8207*p[38])/48-3*p[50]-6*p[84]))/4-6*p[85]},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(6775*p[33])/576+(3364*p[35])/405-(1747*p[37])/270+(63721*p[39])/3456+(199763*p[40])/155136+(197*p[51])/108+(1495*p[52])/108+(tr5*(-807360*p[31]+203250*p[32]+986640*p[34]-111808*p[36]+1155805*p[38]+31520*p[50]+37440*p[84]))/69120+(13*p[85])/6},
{F[1,1,5]*F[1,2,6]*tci[1,2],(3*tr5*p[7])/4+3*p[8]},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(-251*p[33])/12-(68366*p[35])/405-(7661*p[37])/405+(102523*p[39])/6480+(79495*p[40])/9696-(965*p[51])/18-(199001*p[52])/810+(tr5*(6152940*p[31]-135540*p[32]-5787120*p[34]-122576*p[36]-5469505*p[38]-347400*p[50]+194160*p[84]))/25920+(809*p[85])/27},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(-253*p[33])/24-(14446*p[35])/81-(12317*p[37])/405+(127103*p[39])/3240+(209033*p[40])/19392-(1013*p[51])/18-(207437*p[52])/810+(tr5*(3250350*p[31]-34155*p[32]-2972760*p[34]-98536*p[36]-2777015*p[38]-182340*p[50]+115800*p[84]))/12960+(965*p[85])/27},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],p[33]/48+(748*p[35])/45+(392*p[37])/135-(17831*p[39])/4320-(13655*p[40])/12928+(44*p[51])/9+(3103*p[52])/135+tr5*((-187*p[31])/8+p[32]/192+(355*p[34])/18+(98*p[36])/135+(65941*p[38])/3456+(11*p[50])/9-(13*p[84])/18)-(26*p[85])/9},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-41*p[33])/16+(1027*p[35])/45+(113*p[37])/30-(1957*p[39])/480-(7305*p[40])/6464+(113*p[51])/12+(907*p[52])/30+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/1920-8*p[85]},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-41*p[33])/16+(1027*p[35])/45+(113*p[37])/30-(1957*p[39])/480-(7305*p[40])/6464+(113*p[51])/12+(907*p[52])/30+(tr5*(-61620*p[31]-1230*p[32]+47220*p[34]+1808*p[36]+48835*p[38]+4520*p[50]-3840*p[84]))/1920-8*p[85]},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(15*p[33])/2-(1088*p[35])/15-(28*p[37])/5+(99*p[39])/20+(4815*p[40])/1616-14*p[51]-(426*p[52])/5+(tr5*(408*p[31]+(15*p[32])/2-231*p[34]-(28*p[36])/5-(1173*p[38])/4-14*p[50]+3*p[84]))/4+3*p[85]},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(15*p[33])/2-(1088*p[35])/15-(28*p[37])/5+(99*p[39])/20+(4815*p[40])/1616-14*p[51]-(426*p[52])/5+(tr5*(408*p[31]+(15*p[32])/2-231*p[34]-(28*p[36])/5-(1173*p[38])/4-14*p[50]+3*p[84]))/4+3*p[85]},
{F[1,1,8]*F[1,2,6]*tci[1,2],(9*tr5*p[7])/8+(9*p[8])/2},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(5*p[33])/8+(8717*p[35])/45+(353*p[37])/30-(1123*p[39])/48-(104433*p[40])/12928+(353*p[51])/12+210*p[52]+(tr5*(-261510*p[31]+150*p[32]+116490*p[34]+2824*p[36]+170785*p[38]+7060*p[50]-1960*p[84]))/960-(49*p[85])/6},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(5*p[33])/8+(8717*p[35])/45+(353*p[37])/30-(1123*p[39])/48-(104433*p[40])/12928+(353*p[51])/12+210*p[52]+(tr5*(-261510*p[31]+150*p[32]+116490*p[34]+2824*p[36]+170785*p[38]+7060*p[50]-1960*p[84]))/960-(49*p[85])/6},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(3007*p[33])/96+(14167*p[35])/405+(16043*p[37])/810-(2352107*p[39])/25920-(779341*p[40])/77568+(1555*p[51])/36+(97711*p[52])/810+(tr5*(-5100120*p[31]+811890*p[32]+18350520*p[34]+513376*p[36]+8591525*p[38]+1119600*p[50]-1055040*p[84]))/103680-(1099*p[85])/27},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(1003*p[33])/32+(20899*p[35])/405+(3679*p[37])/162-(2459093*p[39])/25920-(861271*p[40])/77568+(577*p[51])/12+(116329*p[52])/810+(tr5*(-1504728*p[31]+162486*p[32]+4079064*p[34]+117728*p[36]+2113951*p[38]+249264*p[50]-225984*p[84]))/20736-(1177*p[85])/27},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(-5*p[33])/48-(748*p[35])/9-(392*p[37])/27+(17831*p[39])/864+(68275*p[40])/12928-(220*p[51])/9-(3103*p[52])/27+(tr5*(403920*p[31]-90*p[32]-340800*p[34]-12544*p[36]-329705*p[38]-21120*p[50]+12480*p[84]))/3456+(130*p[85])/9},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],p[33]/16+(748*p[35])/15+(392*p[37])/45-(17831*p[39])/1440-(40965*p[40])/12928+(44*p[51])/3+(3103*p[52])/45+tr5*((-561*p[31])/8+p[32]/64+(355*p[34])/6+(98*p[36])/45+(65941*p[38])/1152+(11*p[50])/3-(13*p[84])/6)-(26*p[85])/3},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(77*p[33])/8-(1846*p[35])/45-(31*p[37])/5+(4681*p[39])/240+(11487*p[40])/3232-(31*p[51])/2-(991*p[52])/15+(tr5*((923*p[31])/4+(77*p[32])/8-(1059*p[34])/4-(31*p[36])/5-(10163*p[38])/48-(31*p[50])/2+8*p[84]))/4+8*p[85]},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(77*p[33])/8-(1846*p[35])/45-(31*p[37])/5+(4681*p[39])/240+(11487*p[40])/3232-(31*p[51])/2-(991*p[52])/15+(tr5*((923*p[31])/4+(77*p[32])/8-(1059*p[34])/4-(31*p[36])/5-(10163*p[38])/48-(31*p[50])/2+8*p[84]))/4+8*p[85]},
{F[1,2,7]*tci[1,2],p[47]+p[64]+(tr5*(p[46]+p[63]+p[76]))/4+p[77]},
{F[1,1,1]*F[1,2,7]*tci[1,2],(81*p[40])/404-p[139]+(tr5*(-p[138]-p[156]))/4-p[157]},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(9*tr5*(p[31]+p[34]))/4-(8*p[35])/5},
{F[1,1,2]*F[1,2,7]*tci[1,2],2*p[28]-(16*p[35])/3-(12*p[37])/5+(153*p[40])/808-p[134]-(tr5*p[137])/4-2*p[143]-p[157]-p[163]},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],tr5*(-6*p[31]+(19*p[38])/6)+(2*(32*p[35]+11*p[39]+24*p[52]))/15},
{F[1,1,3]*F[1,2,7]*tci[1,2],-p[6]/8-(9*p[8])/4-p[12]/8-(9*p[14])/4+p[28]+(7*p[33])/4-(4*p[35])/3-(6*p[37])/5+(3*p[39])/8+(477*p[40])/404-p[51]/3-p[52]+p[125]-p[127]/2+p[129]/2+p[133]/2-p[134]/2-3*p[139]-p[143]-p[151]/2+p[153]/2+p[155]+(tr5*(-3*p[5]-54*p[7]-3*p[11]-54*p[13]-180*p[31]+42*p[32]-360*p[34]-75*p[38]-8*p[50]+24*p[124]-12*p[126]+12*p[128]+12*p[132]-12*p[137]-72*p[138]-12*p[150]+12*p[152]+24*p[154]-60*p[156]))/96-3*p[157]-p[163]/2},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-11*p[33])/2+(640*p[35])/9+(56*p[37])/15-(91*p[39])/60-(555*p[40])/202+(22*p[51])/3+(1174*p[52])/15+tr5*(-100*p[31]-(11*p[32])/8+(187*p[34])/4+(14*p[36])/15+(3269*p[38])/48+(11*p[50])/6+3*p[84])+12*p[85]},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(-9*p[33])/2+(80*p[35])/3+(tr5*(-300*p[31]-9*p[32]+146*p[38]))/8+3*p[39]-(333*p[40])/808+20*p[52]},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(-1133*p[33])/64-(1153*p[35])/9-(263*p[37])/15+(7577*p[39])/1920+(443697*p[40])/51712-(263*p[51])/6-(15061*p[52])/60+(tr5*((5765*p[31])/8-(1133*p[32])/64-1162*p[34]-(263*p[36])/15-(335851*p[38])/384-(263*p[50])/6+(17*p[84])/2))/4+(17*p[85])/2},
{F[1,1,4]*F[1,2,7]*tci[1,2],-2*p[28]+(16*p[35])/3+(12*p[37])/5-(153*p[40])/808+p[134]+(tr5*p[137])/4+2*p[143]+p[157]+p[163]},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(-9*p[33])/4+(92*p[35])/15-(11*p[39])/5-(261*p[40])/808+(tr5*(-138*p[31]-9*p[32]+18*p[34]+64*p[38]+4*p[50]))/16+p[51]+(26*p[52])/5},
{F[1,1,5]*F[1,2,7]*tci[1,2],-p[6]/8-(9*p[8])/4-p[12]/8-(9*p[14])/4+p[28]+(7*p[33])/4-(4*p[35])/3-(6*p[37])/5+(3*p[39])/8+(279*p[40])/202-p[51]/3-p[52]+p[125]-p[127]/2+p[129]/2+p[133]/2-p[134]/2-4*p[139]-p[143]-p[151]/2+p[153]/2+p[155]+(tr5*(-3*p[5]-54*p[7]-3*p[11]-54*p[13]-180*p[31]+42*p[32]-360*p[34]-75*p[38]-8*p[50]+24*p[124]-12*p[126]+12*p[128]+12*p[132]-12*p[137]-96*p[138]-12*p[150]+12*p[152]+24*p[154]-84*p[156]))/96-4*p[157]-p[163]/2},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-11*p[33])/2+(640*p[35])/9+(56*p[37])/15-(91*p[39])/60-(555*p[40])/202+(22*p[51])/3+(1174*p[52])/15+tr5*(-100*p[31]-(11*p[32])/8+(187*p[34])/4+(14*p[36])/15+(3269*p[38])/48+(11*p[50])/6+3*p[84])+12*p[85]},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(-9*p[33])/2+(144*p[35])/5+tr5*((-81*p[31])/2-(9*p[32])/8+(119*p[38])/6)+(56*p[39])/15-(333*p[40])/808+(108*p[52])/5},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(-1133*p[33])/32-(10066*p[35])/45-(92*p[37])/3+(10217*p[39])/960+(311937*p[40])/25856-(230*p[51])/3-(10681*p[52])/30+(tr5*(241584*p[31]-6798*p[32]-271104*p[34]-5888*p[36]-237211*p[38]-14720*p[50]+7488*p[84]))/768+39*p[85]},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(-9*p[33])/4+(92*p[35])/15-(11*p[39])/5-(261*p[40])/808+(tr5*(-138*p[31]-9*p[32]+18*p[34]+64*p[38]+4*p[50]))/16+p[51]+(26*p[52])/5},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(-1133*p[33])/64-(4391*p[35])/45-(391*p[37])/30+(2557*p[39])/384+(173481*p[40])/51712-(391*p[51])/12-(1223*p[52])/12+(tr5*(1053840*p[31]-33990*p[32]-413760*p[34]-25024*p[36]-672095*p[38]-62560*p[50]+59520*p[84]))/7680+31*p[85]},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],-4*p[35]+(109*p[39])/40+(513*p[40])/3232+3*p[51]+(22*p[52])/5+(tr5*(180*p[31]+444*p[34]+145*p[38]+24*p[50]-16*p[84]))/32-2*p[85]},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],-4*p[35]+(83*p[39])/24+(513*p[40])/3232+3*p[51]+6*p[52]+(tr5*(540*p[31]+1620*p[34]+587*p[38]+72*p[50]-48*p[84]))/96-2*p[85]},
{F[1,1,6]^2*F[1,2,7]*tci[1,2],tr5*((-3*p[34])/2-(19*p[38])/24)-(11*p[39])/30-(4*p[52])/5},
{F[1,1,7]*F[1,2,7]*tci[1,2],-2*p[28]+(16*p[35])/3+(12*p[37])/5+(9*p[40])/808+p[134]-p[139]+2*p[143]+(tr5*(p[137]-p[138]-p[156]))/4+p[163]},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],p[33]-(788*p[35])/45-(8*p[37])/15-(97*p[39])/12+(1077*p[40])/3232-(10*p[51])/3-(95*p[52])/3+(tr5*((197*p[31])/2+p[32]-139*p[34]-(8*p[36])/15-(1427*p[38])/12-(10*p[50])/3-2*p[84]))/4-2*p[85]},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],p[33]-(788*p[35])/45-(8*p[37])/15-(529*p[39])/60+(1077*p[40])/3232-(10*p[51])/3-(499*p[52])/15+(tr5*((197*p[31])/2+p[32]-151*p[34]-(8*p[36])/15-(501*p[38])/4-(10*p[50])/3-2*p[84]))/4-2*p[85]},
{F[1,1,6]*F[1,1,7]*F[1,2,7]*tci[1,2],tr5*(3*p[34]+(19*p[38])/12)+(11*p[39])/15+(8*p[52])/5},
{F[1,1,7]^2*F[1,2,7]*tci[1,2],tr5*(-6*p[34]-(19*p[38])/6)-(2*(11*p[39]+24*p[52]))/15},
{F[1,1,8]*F[1,2,7]*tci[1,2],2*p[28]-(16*p[35])/3-(12*p[37])/5-(9*p[40])/808-p[134]+p[139]-2*p[143]+(tr5*(-p[137]+p[138]+p[156]))/4-p[163]},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(-227*p[33])/32+(41*p[35])/45-(133*p[37])/60+(12203*p[39])/960+(29751*p[40])/25856-(133*p[51])/24-(1141*p[52])/120+(tr5*(-4920*p[31]-6810*p[32]-73380*p[34]-2128*p[36]-19745*p[38]-5320*p[50]+6540*p[84]))/3840+(109*p[85])/16},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(-227*p[33])/32+(41*p[35])/45-(133*p[37])/60+(12203*p[39])/960+(29751*p[40])/25856-(133*p[51])/24-(1141*p[52])/120+(tr5*(-4920*p[31]-6810*p[32]-73380*p[34]-2128*p[36]-19745*p[38]-5320*p[50]+6540*p[84]))/3840+(109*p[85])/16},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],tr5*(3*p[31]-(19*p[38])/12)+(-32*p[35]-11*p[39]-24*p[52])/15},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],p[33]+(64*p[35])/45+(4*p[37])/15+(581*p[39])/120+(789*p[40])/3232+(tr5*(-8*p[31]+p[32]+11*p[34]+(4*p[36])/15+(329*p[38])/24+(2*p[50])/3))/4+(2*p[51])/3+(38*p[52])/15},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],p[33]-(32*p[35])/45+(4*p[37])/15+(493*p[39])/120+(789*p[40])/3232+(tr5*(4*p[31]+p[32]+11*p[34]+(4*p[36])/15+(59*p[38])/8+(2*p[50])/3))/4+(2*p[51])/3+(14*p[52])/15},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],tr5*((-3*p[31])/2+(19*p[38])/24)+(32*p[35]+11*p[39]+24*p[52])/30},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(-9*tr5*(p[31]+p[34]))/2+(16*p[35])/5},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],tr5*(-3*p[31]+(19*p[38])/12)+(32*p[35]+11*p[39]+24*p[52])/15},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(-112*p[35])/15-(4*p[37])/5+(3*p[39])/10+(711*p[40])/808-2*p[51]-(124*p[52])/5+tr5*((21*p[31])/2-36*p[34]-p[36]/5-(173*p[38])/8-p[50]/2-p[84])-4*p[85]},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(-16*p[35])/3-(4*p[37])/5+(3*p[39])/10+(711*p[40])/808-2*p[51]-(124*p[52])/5+tr5*((15*p[31])/2-39*p[34]-p[36]/5-(173*p[38])/8-p[50]/2-p[84])-4*p[85]},
{F[1,1,6]*F[1,1,10]*F[1,2,7]*tci[1,2],tr5*(3*p[34]+(19*p[38])/12)+(11*p[39])/15+(8*p[52])/5},
{F[1,1,7]*F[1,1,10]*F[1,2,7]*tci[1,2],tr5*(-3*p[34]-(19*p[38])/12)-(11*p[39])/15-(8*p[52])/5},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],tr5*(3*p[31]-(19*p[38])/12)+(-32*p[35]-11*p[39]-24*p[52])/15},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(3*tr5*(p[31]+p[34]))/4-(8*p[35])/15},
{F[1,2,8]*tci[1,2],(tr5*p[80])/2+2*p[81]},
{F[1,1,1]*F[1,2,8]*tci[1,2],(-9*tr5*p[13])/8-(9*p[14])/2},
{F[1,1,4]*F[1,2,8]*tci[1,2],(9*tr5*p[13])/8+(9*p[14])/2},
{F[1,1,5]*F[1,2,8]*tci[1,2],(3*tr5*p[13])/4+3*p[14]},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(-661*p[33])/72+(10004*p[35])/405-(349*p[37])/270+(14651*p[39])/2160+(451*p[40])/9696-(589*p[51])/108+(3001*p[52])/540+(tr5*(-300120*p[31]-19830*p[32]-210090*p[34]-2792*p[36]+56665*p[38]-11780*p[50]+28630*p[84]))/8640+(2863*p[85])/216},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(3305*p[33])/72-(10004*p[35])/81+(tr5*(300120*p[31]+19830*p[32]+210090*p[34]+2792*p[36]-56665*p[38]+11780*p[50]-28630*p[84]))/1728+(563984*p[37]-2959502*p[39]-20295*p[40]+2379560*p[51]-2424808*p[52]-5783260*p[85])/87264},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(-661*p[33])/24+(10004*p[35])/135-(349*p[37])/90+(14651*p[39])/720+(451*p[40])/3232-(589*p[51])/36+(3001*p[52])/180+(tr5*(-300120*p[31]-19830*p[32]-210090*p[34]-2792*p[36]+56665*p[38]-11780*p[50]+28630*p[84]))/2880+(2863*p[85])/72},
{F[1,1,7]*F[1,2,8]*tci[1,2],-p[12]/3+5*p[14]-p[18]/8+(11*p[28])/3+(3*p[30])/2-p[33]-(158*p[37])/45-(65*p[39])/18-(63*p[40])/808-(95*p[51])/18-(2*p[52])/3+(17*p[129])/6+p[131]+p[133]-(17*p[134])/6-(5*p[139])/3+2*p[141]-(11*p[143])/6+(2*p[151])/3-p[153]/3+(2*p[155])/3+(tr5*(-p[11]/3+5*p[13]-p[17]/8-2*p[27]+(3*p[29])/2-85*p[31]-p[32]-90*p[34]+(148*p[36])/45-(107*p[38])/18-(95*p[50])/18+(17*p[128])/6+p[130]+p[132]-(17*p[137])/6-(5*p[138])/3+2*p[140]+(23*p[142])/6+(2*p[150])/3-p[152]/3+(2*p[154])/3+(17*p[156])/6+p[162]))/4-(11*p[163])/6},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(8*p[33])/3-(5008*p[35])/135-(104*p[37])/45+(1771*p[39])/360+(997*p[40])/808-(56*p[51])/9-(1727*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(475*p[34])/24-(26*p[36])/45-(9317*p[38])/288-(14*p[50])/9-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(13117*p[39])/2160-(2093*p[40])/2424+(88*p[51])/27+(7829*p[52])/270+tr5*((-635*p[31])/18-(4*p[32])/9+(2749*p[34])/144+(56*p[36])/135+(41219*p[38])/1728+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(tr5*(1951891800*p[31]+27523950*p[32]-635627040*p[34]-3758912*p[36]-1243273645*p[38]-44033360*p[50]-27736320*p[84]))/7050240+(33359027400*p[33]-420567619840*p[35]-3*(1518600448*p[37]+14449000612*p[39]-4241075535*p[40]+17789477440*p[51]+139381014848*p[52]+11205473280*p[85]))/2136222720},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(13217*p[33])/432+(12358*p[35])/1215+(7687*p[37])/810-(274891*p[39])/12960-(348031*p[40])/116352+(9655*p[51])/324+(146177*p[52])/1620+(tr5*(-741480*p[31]+396510*p[32]+8029140*p[34]+122992*p[36]+3818065*p[38]+386200*p[50]-398900*p[84]))/51840-(19945*p[85])/648},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(tr5*(-6278932440*p[31]+2181630*p[32]+1270077120*p[34]+145193408*p[36]+3596558475*p[38]+166341200*p[50]+21193600*p[84]))/7050240+(881378520*p[33]+450966881024*p[35]+58658136832*p[37]+29769688188*p[39]-13904464725*p[40]+67201844800*p[51]+406639981632*p[52]+8562214400*p[85])/712074240},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(tr5*(-3087414600*p[31]-45738150*p[32]+302534880*p[34]+19488704*p[36]+1622863165*p[38]+48028880*p[50]+66692040*p[84]))/1762560+(-55434637800*p[33]+665234932480*p[35]+23620309248*p[37]+49554730092*p[39]-18173021625*p[40]+58211002560*p[51]+547815835968*p[52]+80830752480*p[85])/534055680},
{F[1,1,8]*F[1,2,8]*tci[1,2],-p[12]/3+(7*p[14])/2-p[18]/8+(11*p[28])/3+(3*p[30])/2-p[33]-(158*p[37])/45-(65*p[39])/18-(63*p[40])/808-(95*p[51])/18-(2*p[52])/3+(17*p[129])/6+p[131]+p[133]-(17*p[134])/6-(5*p[139])/3+2*p[141]-(11*p[143])/6+(2*p[151])/3-p[153]/3+(2*p[155])/3+(tr5*(-p[11]/3+(7*p[13])/2-p[17]/8-2*p[27]+(3*p[29])/2-85*p[31]-p[32]-90*p[34]+(148*p[36])/45-(107*p[38])/18-(95*p[50])/18+(17*p[128])/6+p[130]+p[132]-(17*p[137])/6-(5*p[138])/3+2*p[140]+(23*p[142])/6+(2*p[150])/3-p[152]/3+(2*p[154])/3+(17*p[156])/6+p[162]))/4-(11*p[163])/6},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(8*p[33])/3-(5008*p[35])/135-(104*p[37])/45+(1771*p[39])/360+(997*p[40])/808-(56*p[51])/9-(1727*p[52])/45+tr5*((313*p[31])/6+(2*p[32])/3-(475*p[34])/24-(26*p[36])/45-(9317*p[38])/288-(14*p[50])/9-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(13117*p[39])/2160-(2093*p[40])/2424+(88*p[51])/27+(7829*p[52])/270+tr5*((-635*p[31])/18-(4*p[32])/9+(2749*p[34])/144+(56*p[36])/135+(41219*p[38])/1728+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(tr5*(1951891800*p[31]+27523950*p[32]-635627040*p[34]-3758912*p[36]-1243273645*p[38]-44033360*p[50]-27736320*p[84]))/7050240+(33359027400*p[33]-420567619840*p[35]-3*(1518600448*p[37]+14449000612*p[39]-4241075535*p[40]+17789477440*p[51]+139381014848*p[52]+11205473280*p[85]))/2136222720},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(9407*p[33])/108-(202142*p[35])/1215+(7307*p[37])/405-(418919*p[39])/6480-(151937*p[40])/58176+(10091*p[51])/162+(17263*p[52])/810+(tr5*(6064260*p[31]+564420*p[32]+7100040*p[34]+116912*p[36]+64445*p[38]+403640*p[50]-837340*p[84]))/25920-(41867*p[85])/324},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(tr5*(-6523830360*p[31]-13999650*p[32]+1098643680*p[34]+142915136*p[36]+3642797115*p[38]+156728720*p[50]+44555680*p[84]))/7050240+(-5655858600*p[33]+468555993856*p[35]+57737714944*p[37]+34599595452*p[39]-13871343285*p[40]+63318402880*p[51]+410597268288*p[52]+18000494720*p[85])/712074240},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-3472867*p[33])/29376+(27373256*p[35])/20655+(306908*p[37])/6885+(93431623*p[39])/881280-(278855231*p[40])/7911936+(606379*p[51])/5508+(15001403*p[52])/13770+(tr5*(-6569581440*p[31]-104186010*p[32]+631092000*p[34]+39284224*p[36]+3453745895*p[38]+97020640*p[50]+156868560*p[84]))/3525120+(217873*p[85])/1224},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(4555*p[33])/192-(19241*p[35])/405+(341*p[37])/54-(101623*p[39])/5760-(115423*p[40])/155136+(2449*p[51])/108+(527*p[52])/90+(tr5*(923568*p[31]+81990*p[32]+1075344*p[34]+21824*p[36]+9855*p[38]+78368*p[50]-156496*p[84]))/13824-(9781*p[85])/216},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(8*p[33])/3-(976*p[35])/135-(16*p[37])/45-(328*p[39])/45-(209*p[40])/808+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/90-(8*p[51])/9-(332*p[52])/45},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-125735*p[33])/4896+(5833112*p[35])/6885+(203648*p[37])/2295+(6675803*p[39])/146880-(34883227*p[40])/1318656+(59257*p[51])/459+(3698771*p[52])/4590+(tr5*(-699973440*p[31]-3772050*p[32]+187731600*p[34]+13033472*p[36]+420938155*p[38]+18962240*p[50]+7053120*p[84]))/587520+(2449*p[85])/51},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-125735*p[33])/4896+(5833112*p[35])/6885+(203648*p[37])/2295+(6675803*p[39])/146880-(34883227*p[40])/1318656+(59257*p[51])/459+(3698771*p[52])/4590+(tr5*(-699973440*p[31]-3772050*p[32]+187731600*p[34]+13033472*p[36]+420938155*p[38]+18962240*p[50]+7053120*p[84]))/587520+(2449*p[85])/51},
{F[1,2,9]*tci[1,2],5*p[28]+6*p[33]-(44*p[35])/3-6*p[37]+(5*p[39])/2+(1413*p[40])/3232+p[43]-4*p[51]-2*p[52]+p[56]-p[60]-p[64]-p[66]-p[75]-2*p[81]+p[89]+p[95]+p[107]+p[117]-p[131]/2-p[133]/2-(5*p[134])/2+p[136]-5*p[143]+p[149]/2+p[153]/2+(13*p[157])/6-(13*p[159])/6-(5*p[163])/2+(tr5*((-3*p[29])/2+55*p[31]+32*p[32]-25*p[34]-(44*p[36])/15-(29*p[38])/2-(64*p[50])/3+p[55]+p[65]+p[88]+p[104]+p[106]+p[116]-(8*p[130])/3-(8*p[132])/3-(61*p[137])/6+p[138]-p[142]/2+(8*p[148])/3+(8*p[152])/3+(77*p[156])/6-(8*p[158])/3-p[166]))/4-p[169]-p[171]},
{F[1,1,1]*F[1,2,9]*tci[1,2],-(tr5*p[156])/4-p[157]},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],-p[33]/4-(16*p[35])/15-(2*p[37])/5+(13*p[39])/24+(423*p[40])/3232-p[51]-3*p[52]+(tr5*(6*p[31]-p[32]/4-(33*p[34])/2-(2*p[36])/5-(239*p[38])/24-p[50]+p[84]/2))/4+p[85]/2},
{F[1,1,2]*F[1,2,9]*tci[1,2],-(tr5*p[158])/4-p[159]},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],p[33]+(16*p[35])/15+(tr5*(-6*p[31]+p[32]+(23*p[38])/6))/4+(31*p[39])/30+(9*p[40])/202+(4*p[52])/5},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],2*p[33]-(16*p[35])/5+(31*p[39])/15+(171*p[40])/808-(12*p[52])/5+(tr5*(54*p[31]+6*p[32]-19*p[38]+6*p[84]))/12+2*p[85]},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(8*p[35])/3-(3*tr5*(5*p[31]-3*p[38]))/4+2*p[39]+(117*p[40])/1616+2*p[52]},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(-4*p[35])/3+(3*tr5*(5*p[31]-3*p[38]))/8-p[39]-(117*p[40])/3232-p[52]},
{F[1,1,4]*F[1,2,9]*tci[1,2],(tr5*p[156])/4+p[157]},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],-p[33]-(16*p[35])/15+(tr5*(36*p[31]-6*p[32]-23*p[38]))/24-(31*p[39])/30-(9*p[40])/202-(4*p[52])/5},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],-p[33]-(16*p[35])/15+(tr5*(36*p[31]-6*p[32]-23*p[38]))/24-(31*p[39])/30-(9*p[40])/202-(4*p[52])/5},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],p[33]/2+(8*p[35])/15+(tr5*(-36*p[31]+6*p[32]+23*p[38]))/48+(31*p[39])/60+(9*p[40])/404+(2*p[52])/5},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(28*p[35])/15+(4*p[37])/15-p[39]/5-(333*p[40])/3232+(2*p[51])/3+(43*p[52])/15+(tr5*(-315*p[31]+330*p[34]+8*p[36]+295*p[38]+20*p[50]-20*p[84]))/120-(2*p[85])/3},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(3*p[33])/2+(8*p[35])/15+(4*p[37])/5-(41*p[39])/20-(117*p[40])/404+2*p[51]+(24*p[52])/5+(tr5*(-3*p[31]+(3*p[32])/2+33*p[34]+(4*p[36])/5+(59*p[38])/4+2*p[50]-p[84]))/4-p[85]},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(-56*p[35])/15-(8*p[37])/15+(2*p[39])/5+(333*p[40])/1616-(4*p[51])/3-(86*p[52])/15+(tr5*(315*p[31]-330*p[34]-8*p[36]-295*p[38]-20*p[50]+20*p[84]))/60+(4*p[85])/3},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(-3*p[33])/4+(8*p[35])/5-(2*p[37])/15+(33*p[39])/40+(135*p[40])/3232-p[51]/3+(7*p[52])/15+(tr5*(-1080*p[31]-90*p[32]-660*p[34]-16*p[36]+295*p[38]-40*p[50]-20*p[84]))/480-p[85]/6},
{F[1,1,8]*F[1,2,9]*tci[1,2],(-3*p[8])/2-p[22]/6-p[24]-3*p[26]+(55*p[28])/3+(47*p[33])/6-(1712*p[35])/27-(112*p[37])/5-(7*p[39])/4+(1553*p[40])/1616-21*p[51]-(200*p[52])/9+(40*p[85])/9-4*p[99]+(16*p[129])/3+(8*p[133])/3-(28*p[134])/3-(56*p[143])/3+(7*p[149])/3+(7*p[153])/3+(8*p[161])/3+(tr5*(-54*p[7]-6*p[21]-36*p[23]-108*p[25]-12*p[27]+2760*p[31]+282*p[32]-3240*p[34]-2863*p[38]-756*p[50]+160*p[84]-144*p[98]+192*p[128]+96*p[132]-336*p[137]+84*p[148]+84*p[152]+336*p[156]+96*p[160]-24*p[162]))/144-10*p[163]},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(49*p[33])/4-(5576*p[35])/45-(107*p[37])/15+(71*p[39])/30+(14199*p[40])/3232-(95*p[51])/6-(1873*p[52])/15+(tr5*(41820*p[31]+735*p[32]-2*(7185*p[34]+214*p[36]+13040*p[38]+475*p[50]+420*p[84])))/240-14*p[85]},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],3*p[33]+(208*p[35])/15+(231*p[39])/10+(495*p[40])/404+(52*p[52])/5+(tr5*(-156*p[31]+6*p[32]+119*p[38]+16*p[84]))/8+8*p[85]},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(551*p[35])/15+(6*p[37])/5+(147*p[39])/40-(5337*p[40])/3232+3*p[51]+(251*p[52])/5+(tr5*(-8265*p[31]+6795*p[34]+48*p[36]+7175*p[38]+120*p[50]+240*p[84]))/160+6*p[85]},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(-21*p[33])/8+(2*p[35])/3+(3*p[37])/5-(267*p[39])/80-(657*p[40])/3232+(tr5*(-300*p[31]-210*p[32]-1860*p[34]+48*p[36]-995*p[38]-40*p[50]))/320-p[51]/2-(13*p[52])/5},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(-152*p[35])/5-(3*p[37])/5+(21*p[39])/10+(4185*p[40])/3232-(3*p[51])/2-(128*p[52])/5+(tr5*(1710*p[31]-210*p[34]-6*p[36]-875*p[38]-15*p[50]-30*p[84]))/40-3*p[85]},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(3*p[33])/8+(146*p[35])/15-p[37]+(213*p[39])/80-(639*p[40])/3232-(5*p[51])/2+(47*p[52])/5+(tr5*(-876*p[31]+6*p[32]+252*p[34]-16*p[36]+569*p[38]-40*p[50]+128*p[84]))/64+8*p[85]},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],-4*p[33]+(1856*p[35])/45+(56*p[37])/15-(82*p[39])/15-(795*p[40])/404+(28*p[51])/3+(772*p[52])/15+tr5*(-58*p[31]-p[32]+(77*p[34])/2+(14*p[36])/15+(131*p[38])/3+(7*p[50])/3-p[84])-4*p[85]},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(399*p[33])/32-(648*p[35])/5-(9*p[37])/5-(1893*p[39])/320+(74925*p[40])/25856-(9*p[51])/2-(1071*p[52])/10+(tr5*(729*p[31]+(399*p[32])/32-(297*p[34])/4-(9*p[36])/5-(24369*p[38])/64-(9*p[50])/2-(31*p[84])/4))/4-(31*p[85])/4},
{F[1,1,9]*F[1,2,9]*tci[1,2],(-3*p[8])/2-p[22]/6-p[24]-3*p[26]+(55*p[28])/3+(47*p[33])/6-(1784*p[35])/27-(112*p[37])/5-(7*p[39])/4+(467*p[40])/404-21*p[51]-(254*p[52])/9+(67*p[85])/9-4*p[99]+(16*p[129])/3+(8*p[133])/3-(28*p[134])/3-(56*p[143])/3+(7*p[149])/3+(7*p[153])/3-2*p[157]+p[159]+(11*p[161])/3+(tr5*(-54*p[7]-6*p[21]-36*p[23]-108*p[25]-12*p[27]+3300*p[31]+282*p[32]-4320*p[34]-3619*p[38]-756*p[50]+268*p[84]-144*p[98]+192*p[128]+96*p[132]-336*p[137]+84*p[148]+84*p[152]+264*p[156]+36*p[158]+132*p[160]-24*p[162]))/144-10*p[163]},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(53*p[33])/4-(5408*p[35])/45-(107*p[37])/15+(7*p[39])/5+(13713*p[40])/3232-(95*p[51])/6-(1831*p[52])/15+tr5*(169*p[31]+(795*p[32]-2*(7185*p[34]+214*p[36]+12775*p[38]+475*p[50]+480*p[84]))/240)-16*p[85]},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],4*p[33]+(48*p[35])/5+(362*p[39])/15+(1125*p[40])/808+(36*p[52])/5+tr5*((-27*p[31])/2+p[32]+(37*p[38])/3+(5*p[84])/2)+10*p[85]},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(197*p[35])/5+(6*p[37])/5+(227*p[39])/40-(5103*p[40])/3232+3*p[51]+(261*p[52])/5+(tr5*(-8865*p[31]+6795*p[34]+48*p[36]+7535*p[38]+120*p[50]+240*p[84]))/160+6*p[85]},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(-29*p[33])/8-(2*p[35])/5+(3*p[37])/5-(1049*p[39])/240-(801*p[40])/3232+(tr5*(540*p[31]-870*p[32]-5580*p[34]+144*p[36]-3905*p[38]-120*p[50]))/960-p[51]/2-(17*p[52])/5},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(-152*p[35])/5-(3*p[37])/5+(21*p[39])/10+(4185*p[40])/3232-(3*p[51])/2-(128*p[52])/5+(tr5*(1710*p[31]-210*p[34]-6*p[36]-875*p[38]-15*p[50]-30*p[84]))/40-3*p[85]},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*p[33])/8+6*p[35]-(23*p[37])/15+(49*p[39])/16+(27*p[40])/3232-(23*p[51])/6+(11*p[52])/3+(tr5*(-8100*p[31]+90*p[32]-1500*p[34]-368*p[36]+3815*p[38]-920*p[50]+2240*p[84]))/960+(28*p[85])/3},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],-4*p[33]+(2024*p[35])/45+(64*p[37])/15-(88*p[39])/15-(3513*p[40])/1616+(32*p[51])/3+(286*p[52])/5+tr5*((-253*p[31])/4-p[32]+44*p[34]+(16*p[36])/15+(583*p[38])/12+(8*p[50])/3-(4*p[84])/3)-(16*p[85])/3},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(-251*p[33])/16-(7744*p[35])/45-(94*p[37])/5+(29339*p[39])/480+(146559*p[40])/12928-47*p[51]-(3487*p[52])/15+(tr5*(968*p[31]-(251*p[32])/16-(1551*p[34])/2-(94*p[36])/5-(72241*p[38])/96-47*p[50]+(149*p[84])/6))/4+(149*p[85])/6},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(-957*p[33])/32-(688*p[35])/15-(91*p[37])/5+(13369*p[39])/192+(230121*p[40])/25856-(91*p[51])/2-(269*p[52])/2+(tr5*(258*p[31]-(957*p[32])/32-(3003*p[34])/4-(91*p[36])/5-(77015*p[38])/192-(91*p[50])/2+(135*p[84])/4))/4+(135*p[85])/4},
{F[1,1,10]*F[1,2,9]*tci[1,2],-(tr5*p[160])/4-p[161]},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(-8*p[35])/3+(3*tr5*(5*p[31]-3*p[38]))/4-2*p[39]-(117*p[40])/1616-2*p[52]},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(8*p[35])/3-(3*tr5*(5*p[31]-3*p[38]))/4+2*p[39]+(117*p[40])/1616+2*p[52]},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(-56*p[35])/15-(8*p[37])/15+(2*p[39])/5+(333*p[40])/1616-(4*p[51])/3-(86*p[52])/15+(tr5*(315*p[31]-330*p[34]-8*p[36]-295*p[38]-20*p[50]+20*p[84]))/60+(4*p[85])/3},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(56*p[35])/15+(8*p[37])/15-(2*p[39])/5-(333*p[40])/1616+(4*p[51])/3+(86*p[52])/15+(tr5*(-315*p[31]+330*p[34]+8*p[36]+295*p[38]+20*p[50]-20*p[84]))/60-(4*p[85])/3},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-27*p[33])/4+(764*p[35])/15+6*p[37]-(641*p[39])/40-(5679*p[40])/1616+15*p[51]+(362*p[52])/5+(tr5*(-2292*p[31]-54*p[32]+2052*p[34]+48*p[36]+1899*p[38]+120*p[50]-64*p[84]))/32-8*p[85]},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-27*p[33])/4+52*p[35]+(98*p[37])/15-(737*p[39])/40-(6129*p[40])/1616+(49*p[51])/3+(1142*p[52])/15+(tr5*(-35100*p[31]-810*p[32]+33420*p[34]+784*p[36]+29765*p[38]+1960*p[50]-1120*p[84]))/480-(28*p[85])/3},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(32*p[35])/15+(16*p[37])/15-(24*p[39])/5-(225*p[40])/404+(8*p[51])/3+(112*p[52])/15+(tr5*(-45*p[31]+165*p[34]+4*p[36]+80*p[38]+10*p[50]-10*p[84]))/15-(8*p[85])/3},
{F[2,1,1]*tci[1,2],(-7*p[6])/6-9*p[8]+10*p[10]-(5*p[12])/6+5*p[24]+(22*p[26])/3+(50*p[28])/3-2*p[30]-(800*p[35])/27-(824*p[37])/45+(941*p[40])/404-(26*p[51])/9+(4*p[52])/9-6*p[85]-4*p[93]+4*p[125]-(2*p[127])/3+2*p[129]+(8*p[131])/3+(8*p[133])/3-(26*p[134])/3-(8*p[139])/3-(38*p[143])/3-(10*p[147])/3-(4*p[149])/3+(2*p[151])/3+(2*p[155])/3-(16*p[157])/3-(2*p[159])/3-4*p[161]+(tr5*((-7*p[5])/6-9*p[7]+10*p[9]-(5*p[11])/6+5*p[23]+(22*p[25])/3-(2*p[27])/3-2*p[29]-(280*p[31])/3-90*p[34]+(112*p[36])/45+(14*p[38])/9-(26*p[50])/9-6*p[84]-4*p[92]+4*p[124]-(2*p[126])/3+2*p[128]+(8*p[130])/3+(8*p[132])/3-(26*p[137])/3-(8*p[138])/3+(14*p[142])/3-(10*p[146])/3-(4*p[148])/3+(2*p[150])/3+(2*p[154])/3+(10*p[156])/3-(2*p[158])/3-4*p[160]+(22*p[162])/3))/4-(4*p[163])/3},
{F[1,1,1]*F[2,1,1]*tci[1,2],(-19042289*p[33])/6912+(17680468*p[35])/1215+(tr5*(-16973249280*p[31]-571268670*p[32]+4254840060*p[34]+147741584*p[36]+9597778765*p[38]+245737160*p[50]+327006180*p[84]))/829440+(59687599936*p[37]-124699822508*p[39]-50672543805*p[40]+99277812640*p[51]+1143486412448*p[52]+132110496720*p[85])/83773440},
{F[1,1,2]*F[2,1,1]*tci[1,2],-20*p[33]+(13832*p[35])/135+tr5*((-1729*p[31])/12-5*p[32]+(9479*p[38])/144)-(113*p[39])/20-(2207*p[40])/808+(3458*p[52])/45},
{F[1,1,3]*F[2,1,1]*tci[1,2],(-7908305*p[33])/3456+(2555461*p[35])/243+(tr5*(-6133106400*p[31]-237249150*p[32]+1352502780*p[34]+60026384*p[36]+3327023485*p[38]+96778760*p[50]+82796580*p[84]))/414720+(24250659136*p[37]-67169362796*p[39]-19728274725*p[40]+39098619040*p[51]+403224814496*p[52]+33449818320*p[85])/41886720},
{F[1,1,4]*F[2,1,1]*tci[1,2],(-6715781*p[33])/3456+(10648763*p[35])/1215+(tr5*(-5111406240*p[31]-201473430*p[32]+1653091980*p[34]+52601936*p[36]+3033284785*p[38]+84858920*p[50]+55781460*p[84]))/414720+(21251182144*p[37]-49886344604*p[39]-17367428745*p[40]+34283003680*p[51]+364380970784*p[52]+22535709840*p[85])/41886720},
{F[1,1,5]*F[2,1,1]*tci[1,2],(-1133*p[33])/16-(19712*p[35])/45-(878*p[37])/15+(10121*p[39])/480+(245265*p[40])/12928-(439*p[51])/3-(9353*p[52])/15+tr5*(616*p[31]-(1133*p[32])/64-(4425*p[34])/8-(439*p[36])/30-(69161*p[38])/128-(439*p[50])/12+23*p[84])+92*p[85]},
{F[1,1,6]*F[2,1,1]*tci[1,2],(-17*p[33])/3-(19184*p[35])/135-(208*p[37])/45-(6253*p[39])/360+(2251*p[40])/404-(40*p[51])/3-(8719*p[52])/45+tr5*((1199*p[31])/6-(17*p[32])/12-(3923*p[34])/24-(52*p[36])/45-(50077*p[38])/288-(10*p[50])/3-(22*p[84])/3)-(88*p[85])/3},
{F[1,1,7]*F[2,1,1]*tci[1,2],-p[33]/9-(21856*p[35])/405-(376*p[37])/135-(5593*p[39])/540+(4255*p[40])/2424-(200*p[51])/27-(12638*p[52])/135+(tr5*(163920*p[31]-60*p[32]-215220*p[34]-1504*p[36]-182525*p[38]-4000*p[50]-4680*p[84]))/2160-(26*p[85])/3},
{F[1,1,8]*F[2,1,1]*tci[1,2],(-993457*p[33])/3456+(2275561*p[35])/1215+(797569*p[37])/6480-(5185507*p[39])/20736-(79941689*p[40])/930816+(564685*p[51])/2592+(4952429*p[52])/2592+(tr5*(-1092269280*p[31]-29803710*p[32]+393459420*p[34]+12761104*p[36]+667412525*p[38]+22587400*p[50]+15400260*p[84]))/414720+(28519*p[85])/192},
{F[1,1,9]*F[2,1,1]*tci[1,2],10*p[33]+(2068*p[35])/135-(16*p[37])/15+(739*p[39])/40+(1729*p[40])/1616-(8*p[51])/3+(253*p[52])/45+tr5*((-517*p[31])/24+(5*p[32])/2-11*p[34]-(4*p[36])/15+(2747*p[38])/288-(2*p[50])/3-p[84]/6)-(2*p[85])/3},
{F[1,1,10]*F[2,1,1]*tci[1,2],(-2*p[33])/9-(6064*p[35])/81-(152*p[37])/135+(448*p[39])/135+(7025*p[40])/2424-(124*p[51])/27-(8428*p[52])/135+(tr5*(28425*p[31]-15*p[32]-3180*p[34]-76*p[36]-14525*p[38]-310*p[50]-630*p[84]))/270-(28*p[85])/3},
{F[2,1,2]*tci[1,2],-p[6]/6+3*p[10]-p[12]/6+6*p[24]+6*p[26]+2*p[28]-4*p[30]-(11*p[33])/2-(272*p[35])/27-(352*p[37])/45-(109*p[39])/12-(295*p[40])/1616+(17*p[51])/3+6*p[52]-6*p[85]-4*p[93]+(4*p[125])/3-(2*p[127])/3-2*p[129]+(4*p[131])/3+(4*p[133])/3-2*p[134]+(8*p[139])/3-2*p[143]-2*p[147]-(8*p[149])/3+(4*p[151])/3-(2*p[153])/3-(2*p[155])/3-(4*p[157])/3-(2*p[159])/3-(14*p[161])/3+(tr5*(-p[5]/6+3*p[9]-p[11]/6+6*p[23]+6*p[25]-2*p[27]-4*p[29]-(10*p[31])/3-(11*p[32])/2+(125*p[34])/3-(136*p[36])/45+(143*p[38])/12+(17*p[50])/3-6*p[84]-4*p[92]+(4*p[124])/3-(2*p[126])/3-2*p[128]+(4*p[130])/3+(4*p[132])/3-2*p[137]+(8*p[138])/3+2*p[142]-2*p[146]-(8*p[148])/3+(4*p[150])/3-(2*p[152])/3-(2*p[154])/3+(2*p[156])/3-(2*p[158])/3-(14*p[160])/3+6*p[162]))/4+4*p[163]},
{F[1,1,1]*F[2,1,2]*tci[1,2],(-1366001*p[33])/1728+(4623617*p[35])/972+(380431*p[37])/1620-(22848883*p[39])/51840-(44452103*p[40])/232704+(282799*p[51])/648+(29101721*p[52])/6480+(tr5*(-1387085100*p[31]-40980030*p[32]+359018160*p[34]+12173792*p[36]+791999305*p[38]+22623920*p[50]+30526200*p[84]))/207360+(28265*p[85])/48},
{F[1,1,2]*F[2,1,2]*tci[1,2],9*p[33]+(392*p[35])/15+(tr5*(-147*p[31]+9*p[32]+(1039*p[38])/12))/4+(1079*p[39])/60+(243*p[40])/404+(98*p[52])/5},
{F[1,1,3]*F[2,1,2]*tci[1,2],(6554771*p[33])/6912-(2051611*p[35])/486+(tr5*(4923866400*p[31]+196643130*p[32]-1786306740*p[34]-52077488*p[36]-3021758215*p[38]-81580760*p[50]-46118700*p[84]))/829440+(-21039305152*p[37]+44300990468*p[39]+17107638255*p[40]-32958627040*p[51]-361454659808*p[52]-18631954800*p[85])/83773440},
{F[1,1,4]*F[2,1,2]*tci[1,2],(746107*p[33])/2304-(141379*p[35])/324-(275479*p[37])/4320+(17305397*p[39])/69120+(31280135*p[40])/620544-(67435*p[51])/1728-(5126179*p[52])/8640+(tr5*(169654800*p[31]+22383210*p[32]-137915940*p[34]-4407664*p[36]-126227615*p[38]-2697400*p[50]+17495460*p[84]))/276480+(32399*p[85])/128},
{F[1,1,5]*F[2,1,2]*tci[1,2],(-1133*p[33])/48-(18944*p[35])/135-(854*p[37])/45+(10571*p[39])/1440+(75515*p[40])/12928-(427*p[51])/9-(17531*p[52])/90+(tr5*(1136640*p[31]-33990*p[32]-967080*p[34]-27328*p[36]-971165*p[38]-68320*p[50]+48000*p[84]))/5760+(100*p[85])/3},
{F[1,1,6]*F[2,1,2]*tci[1,2],(-7*p[33])/48-(5251*p[35])/135+(151*p[37])/90-(2189*p[39])/1440+(9731*p[40])/6464-(17*p[51])/36-(2153*p[52])/45+(tr5*(315060*p[31]-210*p[32]-201660*p[34]+2416*p[36]-243325*p[38]-680*p[50]-7680*p[84]))/5760-(16*p[85])/3},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-11*p[33])/3+(704*p[35])/27+(8*p[37])/9-(1129*p[39])/360-(589*p[40])/808+(20*p[51])/9+(593*p[52])/45+(tr5*(-10560*p[31]-264*p[32]-3444*p[34]+64*p[36]+3095*p[38]+160*p[50]+48*p[84]))/288+(2*p[85])/3},
{F[1,1,8]*F[2,1,2]*tci[1,2],(tr5*(426625440*p[31]+9876030*p[32]+269608260*p[34]+4568944*p[36]-75846445*p[38]+7996600*p[50]-30023460*p[84]))/829440+(11969748360*p[33]-91923561472*p[35]+5537560128*p[37]-3116974332*p[39]-36537345*p[40]+9691879200*p[51]-25373976288*p[52]-36388433520*p[85])/251320320},
{F[1,1,9]*F[2,1,2]*tci[1,2],(-11*p[33])/48-(683*p[35])/135-(17*p[37])/18-(11131*p[39])/1440-(1517*p[40])/6464-(85*p[51])/36-(809*p[52])/90+(tr5*(8196*p[31]-66*p[32]-11220*p[34]-272*p[36]-11287*p[38]-680*p[50]-192*p[84]))/1152-(2*p[85])/3},
{F[1,1,10]*F[2,1,2]*tci[1,2],(11*p[33])/8-(2834*p[35])/45-5*p[37]-(17*p[39])/240+(8835*p[40])/3232-(43*p[51])/6-(1033*p[52])/15+(tr5*(17004*p[31]+66*p[32]-7788*p[34]-240*p[36]-11573*p[38]-344*p[50]-384*p[84]))/192-8*p[85]},
{F[2,1,3]*tci[1,2],p[6]/3-(13*p[8])/2-(11*p[22])/24-p[24]/2-3*p[26]+32*p[28]+(65*p[33])/6-(2452*p[35])/27-38*p[37]-(121*p[39])/36+(3245*p[40])/3232-(197*p[51])/6-(118*p[52])/9-(13*p[85])/9-8*p[99]-(2*p[125])/3-(2*p[127])/3+(47*p[129])/6+(17*p[133])/3-(95*p[134])/6-(95*p[143])/3+(11*p[149])/3+(11*p[153])/3+(8*p[157])/3+p[159]/3+(11*p[161])/6+(tr5*(24*p[5]-468*p[7]-33*p[21]-36*p[23]-216*p[25]+24*p[27]+2580*p[31]+780*p[32]-4500*p[34]-3546*p[38]-2364*p[50]-104*p[84]-576*p[98]-48*p[124]-48*p[126]+564*p[128]+408*p[132]-1140*p[137]+264*p[148]+264*p[152]+1332*p[156]+24*p[158]+132*p[160]-24*p[162]))/288-(97*p[163])/6},
{F[1,1,1]*F[2,1,3]*tci[1,2],(131*p[33])/8-(1082*p[35])/9-(92*p[37])/15+(533*p[39])/80+(7143*p[40])/1616-(40*p[51])/3-(583*p[52])/5+(tr5*(162300*p[31]+3930*p[32]-47580*p[34]-1472*p[36]-96345*p[38]-3200*p[50]-3600*p[84]))/960-15*p[85]},
{F[1,1,2]*F[2,1,3]*tci[1,2],(tr5*(37798560*p[31]+14670*p[32]-18705840*p[34]-395392*p[36]-25604165*p[38]-1254720*p[50]+409920*p[84]))/69120+(58680*p[33]-26878976*p[35]-1581568*p[37]+3058220*p[39]+1110105*p[40]-5018880*p[51]-30135680*p[52]+1639680*p[85])/69120},
{F[1,1,3]*F[2,1,3]*tci[1,2],(521*p[35])/15+(6*p[37])/5+(127*p[39])/240-(1467*p[40])/808+3*p[51]+(487*p[52])/10+(tr5*((-1563*p[31])/8+(1359*p[34])/8+(6*p[36])/5+(8207*p[38])/48+3*p[50]+6*p[84]))/4+6*p[85]},
{F[1,1,4]*F[2,1,3]*tci[1,2],(-2239*p[33])/288-(119804*p[35])/405-(203*p[37])/54-(54329*p[39])/8640+(628867*p[40])/77568-(4687*p[51])/108-(41254*p[52])/135+(tr5*(2875296*p[31]-13434*p[32]-1085088*p[34]-6496*p[36]-1859045*p[38]-74992*p[50]-8928*p[84]))/6912-(31*p[85])/6},
{F[1,1,5]*F[2,1,3]*tci[1,2],(253*p[33])/24+(14446*p[35])/81+(12317*p[37])/405-(127103*p[39])/3240-(209033*p[40])/19392+(1013*p[51])/18+(207437*p[52])/810+(tr5*(-3250350*p[31]+34155*p[32]+2972760*p[34]+98536*p[36]+2777015*p[38]+182340*p[50]-115800*p[84]))/12960-(965*p[85])/27},
{F[1,1,6]*F[2,1,3]*tci[1,2],(41*p[33])/16-(1027*p[35])/45-(113*p[37])/30+(1957*p[39])/480+(7305*p[40])/6464-(113*p[51])/12-(907*p[52])/30+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/1920+8*p[85]},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-15*p[33])/2+(1088*p[35])/15+(28*p[37])/5-(99*p[39])/20-(4815*p[40])/1616+14*p[51]+(426*p[52])/5+(tr5*(-408*p[31]-(15*p[32])/2+231*p[34]+(28*p[36])/5+(1173*p[38])/4+14*p[50]-3*p[84]))/4-3*p[85]},
{F[1,1,8]*F[2,1,3]*tci[1,2],(-5*p[33])/8-(8717*p[35])/45-(353*p[37])/30+(1123*p[39])/48+(104433*p[40])/12928-(353*p[51])/12-210*p[52]+(tr5*(261510*p[31]-150*p[32]-116490*p[34]-2824*p[36]-170785*p[38]-7060*p[50]+1960*p[84]))/960+(49*p[85])/6},
{F[1,1,9]*F[2,1,3]*tci[1,2],(-1003*p[33])/32-(20899*p[35])/405-(3679*p[37])/162+(2459093*p[39])/25920+(861271*p[40])/77568-(577*p[51])/12-(116329*p[52])/810+(tr5*(1504728*p[31]-162486*p[32]-4079064*p[34]-117728*p[36]-2113951*p[38]-249264*p[50]+225984*p[84]))/20736+(1177*p[85])/27},
{F[1,1,10]*F[2,1,3]*tci[1,2],(-77*p[33])/8+(1846*p[35])/45+(31*p[37])/5-(4681*p[39])/240-(11487*p[40])/3232+(31*p[51])/2+(991*p[52])/15+(tr5*((-923*p[31])/4-(77*p[32])/8+(1059*p[34])/4+(31*p[36])/5+(10163*p[38])/48+(31*p[50])/2-8*p[84]))/4-8*p[85]},
{F[1,2,6]*F[2,1,3]*tci[1,2],(501*p[33])/64+(1361*p[35])/45-(94*p[37])/45+(47629*p[39])/5760-(22809*p[40])/51712+9*p[51]+(7903*p[52])/180+(tr5*((-1361*p[31])/8+(501*p[32])/64+(955*p[34])/6-(94*p[36])/45+(186553*p[38])/1152+9*p[50]-(13*p[84])/6))/4-(13*p[85])/6},
{F[2,1,4]*tci[1,2],p[6]/4+(tr5*(p[5]+12*p[38]))/16+3*p[39]+(81*p[40])/404},
{F[1,1,1]*F[2,1,4]*tci[1,2],(-16*p[35])/15+tr5*((3*p[31])/2-p[38]/8)+(23*p[39])/10+(18*p[40])/101-(4*p[52])/5},
{F[1,1,2]*F[2,1,4]*tci[1,2],(-191*p[33])/36-(114497*p[35])/405-(3617*p[37])/135+(30563*p[39])/1080+(61723*p[40])/4848-(3425*p[51])/54-(46651*p[52])/135+(tr5*(1717455*p[31]-5730*p[32]-1081605*p[34]-28936*p[36]-1275665*p[38]-68500*p[50]+27780*p[84]))/4320+(463*p[85])/18},
{F[1,1,3]*F[2,1,4]*tci[1,2],(-16*p[35])/15+tr5*((3*p[31])/2-(29*p[38])/24)-(61*p[39])/30-(45*p[40])/404-(4*p[52])/5},
{F[1,1,4]*F[2,1,4]*tci[1,2],(32*p[35])/15+tr5*(-3*p[31]+p[38])-(8*p[39])/5-(63*p[40])/404+(8*p[52])/5},
{F[1,1,5]*F[2,1,4]*tci[1,2],(-191*p[33])/36-(114929*p[35])/405-(3617*p[37])/135+(28367*p[39])/1080+(61183*p[40])/4848-(3425*p[51])/54-(46759*p[52])/135+(tr5*(1723935*p[31]-5730*p[32]-1081605*p[34]-28936*p[36]-1280885*p[38]-68500*p[50]+27780*p[84]))/4320+(463*p[85])/18},
{F[1,1,9]*F[2,1,4]*tci[1,2],(-16*p[35])/5+tr5*((9*p[31])/2-(53*p[38])/24)-(13*p[39])/30+(9*p[40])/202-(12*p[52])/5},
{F[1,1,10]*F[2,1,4]*tci[1,2],(32*p[35])/15+tr5*(-3*p[31]+(4*p[38])/3)-(4*p[39])/15-(27*p[40])/404+(8*p[52])/5},
{F[2,1,5]*tci[1,2],-p[6]/8-(9*p[8])/4-p[12]/8-(9*p[14])/4+p[28]+(7*p[33])/4-(4*p[35])/3-(6*p[37])/5+(3*p[39])/8+(477*p[40])/404-p[51]/3-p[52]+p[125]-p[127]/2+p[129]/2+p[133]/2-p[134]/2-3*p[139]-p[143]-p[151]/2+p[153]/2+p[155]+(tr5*(-3*p[5]-54*p[7]-3*p[11]-54*p[13]-180*p[31]+42*p[32]-360*p[34]-75*p[38]-8*p[50]+24*p[124]-12*p[126]+12*p[128]+12*p[132]-12*p[137]-72*p[138]-12*p[150]+12*p[152]+24*p[154]-60*p[156]))/96-3*p[157]-p[163]/2},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-11*p[33])/2+(3056*p[35])/45+(56*p[37])/15-(91*p[39])/60-(555*p[40])/202+(22*p[51])/3+(1174*p[52])/15+tr5*((-191*p[31])/2-(11*p[32])/8+(205*p[34])/4+(14*p[36])/15+(3269*p[38])/48+(11*p[50])/6+3*p[84])+12*p[85]},
{F[1,1,2]*F[2,1,5]*tci[1,2],(-9*p[33])/2+(80*p[35])/3+(tr5*(-300*p[31]-9*p[32]+146*p[38]))/8+3*p[39]-(333*p[40])/808+20*p[52]},
{F[1,1,3]*F[2,1,5]*tci[1,2],(-201*p[33])/4-(843*p[35])/5-(649*p[37])/20+(703*p[39])/40+(90387*p[40])/6464-(657*p[51])/8-(15663*p[52])/40+(tr5*(75870*p[31]-4020*p[32]-159075*p[34]-2596*p[36]-108235*p[38]-6570*p[50]+3305*p[84]))/320+(661*p[85])/16},
{F[1,1,4]*F[2,1,5]*tci[1,2],(-9*p[33])/4+(92*p[35])/15-(11*p[39])/5-(261*p[40])/808+(tr5*(-138*p[31]-9*p[32]+18*p[34]+64*p[38]+4*p[50]))/16+p[51]+(26*p[52])/5},
{F[1,1,5]*F[2,1,5]*tci[1,2],(-201*p[33])/4-(2183*p[35])/15-(583*p[37])/20+(1571*p[39])/80+(32787*p[40])/3232-(591*p[51])/8-(11283*p[52])/40+(tr5*(65490*p[31]-4020*p[32]-103755*p[34]-2332*p[36]-77410*p[38]-5910*p[50]+4625*p[84]))/320+(925*p[85])/16},
{F[1,1,6]*F[2,1,5]*tci[1,2],-4*p[35]+(109*p[39])/40+(513*p[40])/3232+3*p[51]+(22*p[52])/5+(tr5*(180*p[31]+444*p[34]+145*p[38]+24*p[50]-16*p[84]))/32-2*p[85]},
{F[1,1,7]*F[2,1,5]*tci[1,2],p[33]-(788*p[35])/45-(8*p[37])/15-(97*p[39])/12+(1077*p[40])/3232-(10*p[51])/3-(95*p[52])/3+(tr5*((197*p[31])/2+p[32]-139*p[34]-(8*p[36])/15-(1427*p[38])/12-(10*p[50])/3-2*p[84]))/4-2*p[85]},
{F[1,1,8]*F[2,1,5]*tci[1,2],(-227*p[33])/32+(41*p[35])/45-(133*p[37])/60+(12203*p[39])/960+(29751*p[40])/25856-(133*p[51])/24-(1141*p[52])/120+(tr5*(-4920*p[31]-6810*p[32]-73380*p[34]-2128*p[36]-19745*p[38]-5320*p[50]+6540*p[84]))/3840+(109*p[85])/16},
{F[1,1,9]*F[2,1,5]*tci[1,2],p[33]+(64*p[35])/45+(4*p[37])/15+(581*p[39])/120+(789*p[40])/3232+(tr5*(-8*p[31]+p[32]+11*p[34]+(4*p[36])/15+(329*p[38])/24+(2*p[50])/3))/4+(2*p[51])/3+(38*p[52])/15},
{F[1,1,10]*F[2,1,5]*tci[1,2],(-64*p[35])/15-(4*p[37])/5+(3*p[39])/10+(711*p[40])/808-2*p[51]-(124*p[52])/5+tr5*(6*p[31]-(81*p[34])/2-p[36]/5-(173*p[38])/8-p[50]/2-p[84])-4*p[85]},
{F[1,2,7]*F[2,1,5]*tci[1,2],(-142*p[35])/15-(11*p[37])/10-(11*p[39])/16+(8127*p[40])/6464-(11*p[51])/4-(73*p[52])/2+(tr5*(4260*p[31]-17640*p[34]-88*p[36]-10275*p[38]-220*p[50]-440*p[84]))/320-(11*p[85])/2},
{F[2,1,6]*tci[1,2],3*p[30]+(52*p[37])/15-p[139]+(tr5*(45*p[29]+52*p[36]-15*(p[138]+p[140])))/60-p[141]},
{F[1,1,1]*F[2,1,6]*tci[1,2],(8*p[37])/15+tr5*((15*p[34])/2+(2*p[36])/15+(7*p[38])/2)+4*p[52]},
{F[1,1,3]*F[2,1,6]*tci[1,2],(8*p[33])/3-(1016*p[35])/27-(112*p[37])/45+(1243*p[39])/360+(2093*p[40])/1616-(44*p[51])/9-(1901*p[52])/45+(tr5*(76200*p[31]+960*p[32]-37860*p[34]-896*p[36]-51985*p[38]-1760*p[50]-2160*p[84]))/1440-6*p[85]},
{F[1,1,4]*F[2,1,6]*tci[1,2],(33599*p[33])/2448+(130088*p[35])/6885-(17641*p[37])/2295-(111919*p[39])/14688-(1321661*p[40])/659328+(4177*p[51])/459+(30589*p[52])/918+(tr5*(-7805280*p[31]+1007970*p[32]+10548120*p[34]-564512*p[36]+8005325*p[38]+668320*p[50]-1067520*p[84]))/293760-(2224*p[85])/153},
{F[1,1,5]*F[2,1,6]*tci[1,2],(tr5*(420*p[34]+181*p[38]))/32-(15*p[39])/8+7*p[52]},
{F[1,1,6]*F[2,1,6]*tci[1,2],(-49205*p[33])/1632+(104633*p[35])/2295-(31342*p[37])/765+(46433*p[39])/48960-(577375*p[40])/439552-(5447*p[51])/612+(129187*p[52])/3060+(tr5*(-12555960*p[31]-1476150*p[32]+2946480*p[34]-2005888*p[36]+7280905*p[38]-435760*p[50]+1801920*p[84]))/195840+(1877*p[85])/51},
{F[1,1,7]*F[2,1,6]*tci[1,2],(794111*p[33])/9792-(17212583*p[35])/13770-(322037*p[37])/4590-(31208963*p[39])/293760+(93904213*p[40])/2637312-(558103*p[51])/3672-(20917807*p[52])/18360+(tr5*(2065509960*p[31]+23823330*p[32]-444626880*p[34]-20610368*p[36]-1202606155*p[38]-44648240*p[50]-33968640*p[84]))/1175040-(17692*p[85])/153},
{F[1,1,8]*F[2,1,6]*tci[1,2],(23*p[33])/24+(3814*p[35])/135+(73*p[37])/45-(8837*p[39])/720-(5611*p[40])/3232+(73*p[51])/18+(1007*p[52])/45+(tr5*(-114420*p[31]+690*p[32]+6420*p[34]+1168*p[36]+47555*p[38]+2920*p[50]+4320*p[84]))/2880+6*p[85]},
{F[1,1,9]*F[2,1,6]*tci[1,2],(-29*p[33])/8+(422*p[35])/45+p[37]/3+(2567*p[39])/240+(1425*p[40])/3232+(tr5*(-2532*p[31]-174*p[32]+660*p[34]+16*p[36]+2003*p[38]+40*p[50]))/192+(5*p[51])/6+(133*p[52])/15},
{F[1,1,10]*F[2,1,6]*tci[1,2],(311*p[33])/48-(60274*p[35])/135-(1741*p[37])/45-(52631*p[39])/1440+(177841*p[40])/12928-(659*p[51])/9-(19652*p[52])/45+(tr5*(3616440*p[31]+9330*p[32]-1100040*p[34]-55712*p[36]-2253655*p[38]-105440*p[50]-16320*p[84]))/5760-(34*p[85])/3},
{F[1,2,3]*F[2,1,6]*tci[1,2],(tr5*(-241878120*p[31]-947850*p[32]+136822560*p[34]+3190976*p[36]+177158935*p[38]+9736880*p[50]+710400*p[84]))/1175040+(-1148794200*p[33]+52116672256*p[35]+3867462912*p[37]+523524612*p[39]-2014311375*p[40]+11801098560*p[51]+61198029888*p[52]+861004800*p[85])/356037120},
{F[2,1,7]*tci[1,2],-p[12]/4+tr5*(-p[11]/16+(3*p[38])/4)+3*p[39]},
{F[1,1,1]*F[2,1,7]*tci[1,2],tr5*((-3*p[34])/2-p[38]/8)+(23*p[39]-8*p[52])/10},
{F[1,1,3]*F[2,1,7]*tci[1,2],tr5*((-3*p[34])/2-(29*p[38])/24)-(61*p[39])/30-(4*p[52])/5},
{F[1,1,5]*F[2,1,7]*tci[1,2],(-3381607*p[33])/58752+(545299*p[35])/82620+(tr5*(-65435880*p[31]-101448210*p[32]-1773066480*p[34]-38648192*p[36]-776002525*p[38]-103640240*p[50]+142152240*p[84]))/7050240+(-15613869568*p[37]+8440269020*p[39]+3284118855*p[40]-41870656960*p[51]-91984368320*p[52]+57429504960*p[85])/712074240},
{F[1,1,6]*F[2,1,7]*tci[1,2],tr5*((-9*p[34])/2-(53*p[38])/24)+(-13*p[39]-72*p[52])/30},
{F[1,1,7]*F[2,1,7]*tci[1,2],(-3381607*p[33])/58752+(545299*p[35])/82620+(tr5*(-65435880*p[31]-101448210*p[32]-1762491120*p[34]-38648192*p[36]-767483485*p[38]-103640240*p[50]+142152240*p[84]))/7050240+(-15613869568*p[37]+9888153308*p[39]+3284118855*p[40]-41870656960*p[51]-91414708928*p[52]+57429504960*p[85])/712074240},
{F[1,1,8]*F[2,1,7]*tci[1,2],tr5*(3*p[34]+p[38])-(8*(p[39]-p[52]))/5},
{F[1,1,10]*F[2,1,7]*tci[1,2],tr5*(3*p[34]+(4*p[38])/3)-(4*(p[39]-6*p[52]))/15},
{F[2,1,8]*tci[1,2],3*p[14]-p[18]/12+2*p[28]-p[30]-(28*p[37])/9-(35*p[51])/18+p[52]+(5*p[129])/6+p[131]/3+p[133]/3-(4*p[134])/3+p[141]-p[143]-p[153]/3+(tr5*(3*p[13]-p[17]/12-(2*p[27])/3-p[29]-40*p[31]-(65*p[34])/2+(4*p[36])/45+(7*p[38])/2-(35*p[50])/18+(5*p[128])/6+p[130]/3+p[132]/3-(4*p[137])/3+p[140]+(5*p[142])/3-p[152]/3+(4*p[156])/3+(2*p[162])/3))/4-(2*p[163])/3},
{F[1,1,1]*F[2,1,8]*tci[1,2],(-1195*p[33])/1632-(194377*p[35])/2295-(14249*p[37])/765-(316849*p[39])/48960+(961199*p[40])/439552-(8845*p[51])/612-(83567*p[52])/1020+(tr5*(23325240*p[31]-35850*p[32]-6758880*p[34]-911936*p[36]-14356105*p[38]-707600*p[50]-55040*p[84]))/195840-(172*p[85])/153},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-16*p[33])/9+(2032*p[35])/81+(224*p[37])/135-(461*p[39])/108-(2093*p[40])/2424+(88*p[51])/27+(782*p[52])/27+tr5*((-635*p[31])/18-(4*p[32])/9+(685*p[34])/36+(56*p[36])/135+(10487*p[38])/432+(22*p[50])/27+p[84])+4*p[85]},
{F[1,1,4]*F[2,1,8]*tci[1,2],(1033*p[33])/272+(71420*p[35])/459+(5482*p[37])/153+(290057*p[39])/24480-(928933*p[40])/219776+(1307*p[51])/51+(105724*p[52])/765+(tr5*(-4285200*p[31]+18594*p[32]+789552*p[34]+175424*p[36]+2426229*p[38]+125472*p[50]+4480*p[84]))/19584+(140*p[85])/153},
{F[1,1,5]*F[2,1,8]*tci[1,2],-2*p[33]+(452*p[35])/9+(8*p[37])/3-(277*p[39])/60-(6609*p[40])/3232+(20*p[51])/3+(673*p[52])/15+(tr5*(-3390*p[31]-24*p[32]+648*p[34]+32*p[36]+1829*p[38]+80*p[50]+96*p[84]))/48+8*p[85]},
{F[1,1,6]*F[2,1,8]*tci[1,2],(tr5*(69963720*p[31]-5620350*p[32]-570126300*p[34]+20587216*p[36]-292915555*p[38]-22598840*p[50]+16507380*p[84]))/1762560+(-6811864200*p[33]-15074849536*p[35]+3*(8317235264*p[37]+2340420884*p[39]+1142268255*p[40]-9129931360*p[51]-34479515744*p[52]+6668981520*p[85]))/534055680},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-642989*p[33])/6528+(17384719*p[35])/27540+(78841*p[37])/4590+(1924977*p[39])/21760-(57275141*p[40])/5274624+(21613*p[51])/7344+(4893767*p[52])/12240+(tr5*(-2086166280*p[31]-57869010*p[32]-324410160*p[34]+10091648*p[36]+874127235*p[38]+1729040*p[50]+84285680*p[84]))/2350080+(1053571*p[85])/7344},
{F[1,1,8]*F[2,1,8]*tci[1,2],(15553*p[33])/4896+(89519*p[35])/6885+(tr5*(-10742280*p[31]+466590*p[32]+2243040*p[34]+2126528*p[36]+8850715*p[38]+730160*p[50]-1597440*p[84]))/587520+(859117312*p[37]+1127523196*p[39]+50490495*p[40]+294984640*p[51]+699475904*p[52]-645365760*p[85])/59339520},
{F[1,1,9]*F[2,1,8]*tci[1,2],(4*p[33])/3-(488*p[35])/135-(8*p[37])/45-(164*p[39])/45-(209*p[40])/1616+(tr5*(915*p[31]+60*p[32]-330*p[34]-8*p[36]-745*p[38]-20*p[50]))/180-(4*p[51])/9-(166*p[52])/45},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-623*p[33])/72+(147014*p[35])/405+(5414*p[37])/135+(30479*p[39])/2160-(14281*p[40])/1212+(3155*p[51])/54+(94787*p[52])/270+(tr5*(-4410420*p[31]-18690*p[32]+1276800*p[34]+86624*p[36]+2684515*p[38]+126200*p[50]+42240*p[84]))/8640+(176*p[85])/9},
{F[2,1,9]*tci[1,2],-p[6]/2-9*p[8]+2*p[10]+p[12]/6+9*p[14]+(23*p[24])/2+(32*p[26])/3+(10*p[28])/3-2*p[30]-16*p[35]-(176*p[37])/45+(58*p[39])/3+(993*p[40])/808+(487*p[51])/18+(299*p[52])/9-15*p[85]-4*p[93]+(4*p[125])/3-(15*p[129])/2-(4*p[131])/3+(2*p[133])/3-(4*p[134])/3+(4*p[139])/3-(4*p[143])/3-(17*p[147])/3-(22*p[149])/3+(2*p[151])/3-(11*p[153])/3-(13*p[155])/3-2*p[157]-(32*p[161])/3+(tr5*(-45*p[5]-810*p[7]+180*p[9]+15*p[11]+810*p[13]+1035*p[23]+960*p[25]+60*p[27]-180*p[29]+4500*p[31]+26925*p[34]-64*p[36]+12205*p[38]+2435*p[50]-1350*p[84]-360*p[92]+120*p[124]-675*p[128]-120*p[130]+60*p[132]-120*p[137]+120*p[138]+120*p[142]-510*p[146]-660*p[148]+60*p[150]-330*p[152]-390*p[154]-60*p[156]-960*p[160]+870*p[162]))/360+(25*p[163])/3},
{F[1,1,1]*F[2,1,9]*tci[1,2],(-4120543*p[33])/2304+(4127087*p[35])/405+(403619*p[37])/864-(65981921*p[39])/69120-(251013119*p[40])/620544+(1463299*p[51])/1728+(81771367*p[52])/8640+(tr5*(-792400704*p[31]-24723258*p[32]+188855700*p[34]+6457904*p[36]+444723271*p[38]+11706392*p[50]+17399628*p[84]))/55296+(483323*p[85])/384},
{F[1,1,2]*F[2,1,9]*tci[1,2],-10*p[33]+(11128*p[35])/135+(tr5*(-16692*p[31]-360*p[32]+8101*p[38]))/144+(173*p[39])/20-(1063*p[40])/808+(2782*p[52])/45},
{F[1,1,3]*F[2,1,9]*tci[1,2],(-15461*p[33])/144+(181699*p[35])/405+(740*p[37])/27-(76883*p[39])/864-(192847*p[40])/9696+(905*p[51])/27+(40243*p[52])/108+(tr5*(-2180388*p[31]-92766*p[32]+234192*p[34]+23680*p[36]+1049921*p[38]+28960*p[50]+14760*p[84]))/3456+(205*p[85])/12},
{F[1,1,4]*F[2,1,9]*tci[1,2],(-1349215*p[33])/1728+(9012079*p[35])/2430+(601537*p[37])/3240-(22355033*p[39])/51840-(74936837*p[40])/465408+(417325*p[51])/1296+(22904371*p[52])/6480+(tr5*(-1081449480*p[31]-40476450*p[32]+292812780*p[34]+9624592*p[36]+618967355*p[38]+16693000*p[50]+19145700*p[84]))/207360+(35455*p[85])/96},
{F[1,1,5]*F[2,1,9]*tci[1,2],(-1133*p[33])/48-(3880*p[35])/27-(854*p[37])/45+(77*p[39])/1440+(72299*p[40])/12928-(427*p[51])/9-(8866*p[52])/45+(tr5*(1164000*p[31]-33990*p[32]-963840*p[34]-27328*p[36]-992915*p[38]-68320*p[50]+48000*p[84]))/5760+(100*p[85])/3},
{F[1,1,6]*F[2,1,9]*tci[1,2],(-253*p[33])/24+(5278*p[35])/135+(71*p[37])/15-(2129*p[39])/720-(4807*p[40])/3232-(67*p[51])/18+(1019*p[52])/45+(tr5*(-158340*p[31]-7590*p[32]-36060*p[34]+3408*p[36]+54935*p[38]-2680*p[50]+3840*p[84]))/2880+(16*p[85])/3},
{F[1,1,7]*F[2,1,9]*tci[1,2],(-17*p[33])/9+(80*p[35])/81-(488*p[37])/135+(856*p[39])/135+(1999*p[40])/1212-(70*p[51])/27-(4156*p[52])/135+(tr5*(-750*p[31]-255*p[32]-2*(15960*p[34]+244*p[36]+6845*p[38]+175*p[50]-45*p[84])))/540+(2*p[85])/3},
{F[1,1,8]*F[2,1,9]*tci[1,2],(716197*p[33])/2304-(242759*p[35])/405+(193163*p[37])/4320+(9411803*p[39])/69120+(6132101*p[40])/620544+(258959*p[51])/1728+(656579*p[52])/8640+(tr5*(233048640*p[31]+21485910*p[32]+272443380*p[34]+3090608*p[36]+27796015*p[38]+10358360*p[50]-7809300*p[84]))/276480-(43385*p[85])/384},
{F[1,1,9]*F[2,1,9]*tci[1,2],(235*p[33])/24-(638*p[35])/135+(29*p[37])/45-(5543*p[39])/144-(8329*p[40])/3232+(29*p[51])/18+(tr5*(19140*p[31]+7050*p[32]+19140*p[34]+464*p[36]-27715*p[38]+1160*p[50]+480*p[84]))/2880+(2*p[85])/3},
{F[1,1,10]*F[2,1,9]*tci[1,2],(107*p[33])/36-(24148*p[35])/405-(110*p[37])/27-(157*p[39])/216+(12671*p[40])/4848-(227*p[51])/27-(1918*p[52])/27+(tr5*(72444*p[31]+642*p[32]-42636*p[34]-880*p[36]-53861*p[38]-1816*p[50]-864*p[84]))/864-4*p[85]},
{F[2,1,10]*tci[1,2],p[12]/3-(7*p[14])/2+p[18]/8-(11*p[28])/3-(3*p[30])/2+p[33]+(158*p[37])/45+(65*p[39])/18+(63*p[40])/808+(95*p[51])/18+(2*p[52])/3-(17*p[129])/6-p[131]-p[133]+(17*p[134])/6+(5*p[139])/3-2*p[141]+(11*p[143])/6-(2*p[151])/3+p[153]/3-(2*p[155])/3+(tr5*(p[11]/3-(7*p[13])/2+p[17]/8+2*p[27]-(3*p[29])/2+85*p[31]+p[32]+90*p[34]-(148*p[36])/45+(107*p[38])/18+(95*p[50])/18-(17*p[128])/6-p[130]-p[132]+(17*p[137])/6+(5*p[138])/3-2*p[140]-(23*p[142])/6-(2*p[150])/3+p[152]/3-(2*p[154])/3-(17*p[156])/6-p[162]))/4+(11*p[163])/6},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-8*p[33])/3+(5008*p[35])/135+(104*p[37])/45-(1771*p[39])/360-(997*p[40])/808+(56*p[51])/9+(1727*p[52])/45+tr5*((-313*p[31])/6-(2*p[32])/3+(475*p[34])/24+(26*p[36])/45+(9317*p[38])/288+(14*p[50])/9+(4*p[84])/3)+(16*p[85])/3},
{F[1,1,3]*F[2,1,10]*tci[1,2],(16*p[33])/9-(2032*p[35])/81-(224*p[37])/135+(13117*p[39])/2160+(2093*p[40])/2424-(88*p[51])/27-(7829*p[52])/270+tr5*((635*p[31])/18+(4*p[32])/9-(2749*p[34])/144-(56*p[36])/135-(41219*p[38])/1728-(22*p[50])/27-p[84])-4*p[85]},
{F[1,1,4]*F[2,1,10]*tci[1,2],(tr5*(-1951891800*p[31]-27523950*p[32]+635627040*p[34]+3758912*p[36]+1243273645*p[38]+44033360*p[50]+27736320*p[84]))/7050240+(-33359027400*p[33]+420567619840*p[35]+4555801344*p[37]+43347001836*p[39]-12723226605*p[40]+53368432320*p[51]+418143044544*p[52]+33616419840*p[85])/2136222720},
{F[1,1,5]*F[2,1,10]*tci[1,2],(-9407*p[33])/108+(202142*p[35])/1215-(7307*p[37])/405+(418919*p[39])/6480+(151937*p[40])/58176-(10091*p[51])/162-(17263*p[52])/810+(tr5*(-6064260*p[31]-564420*p[32]-7100040*p[34]-116912*p[36]-64445*p[38]-403640*p[50]+837340*p[84]))/25920+(41867*p[85])/324},
{F[1,1,6]*F[2,1,10]*tci[1,2],(tr5*(6523830360*p[31]+13999650*p[32]-1098643680*p[34]-142915136*p[36]-3642797115*p[38]-156728720*p[50]-44555680*p[84]))/7050240+(5655858600*p[33]-468555993856*p[35]-57737714944*p[37]-34599595452*p[39]+13871343285*p[40]-63318402880*p[51]-410597268288*p[52]-18000494720*p[85])/712074240},
{F[1,1,7]*F[2,1,10]*tci[1,2],(tr5*(687098712*p[31]+9399438*p[32]-57688176*p[34]-5322624*p[36]-355470173*p[38]-11073840*p[50]-13739056*p[84]))/470016+(56960594280*p[33]-740234345728*p[35]-3*(10751700480*p[37]+15963976372*p[39]-6771631635*p[40]+22369156800*p[51]+200595935168*p[52]+27752893120*p[85]))/712074240},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-3757349*p[33])/58752+(25108349*p[35])/82620+(tr5*(-602600376*p[31]-22544094*p[32]-91255776*p[34]-3470528*p[36]+258625637*p[38]-6135920*p[50]+37942464*p[84]))/1410048+(-1402093312*p[37]+8079255428*p[39]-689057775*p[40]-2478911680*p[51]+27544429120*p[52]+15328755456*p[85])/142414848},
{F[1,1,9]*F[2,1,10]*tci[1,2],(-8*p[33])/3+(976*p[35])/135+(16*p[37])/45+(328*p[39])/45+(209*p[40])/808+(tr5*(-915*p[31]-60*p[32]+330*p[34]+8*p[36]+745*p[38]+20*p[50]))/90+(8*p[51])/9+(332*p[52])/45},
{F[1,1,10]*F[2,1,10]*tci[1,2],(125735*p[33])/4896-(5833112*p[35])/6885-(203648*p[37])/2295-(6675803*p[39])/146880+(34883227*p[40])/1318656-(59257*p[51])/459-(3698771*p[52])/4590+(tr5*(699973440*p[31]+3772050*p[32]-187731600*p[34]-13033472*p[36]-420938155*p[38]-18962240*p[50]-7053120*p[84]))/587520-(2449*p[85])/51},
{F[1,2,8]*F[2,1,10]*tci[1,2],(4171*p[33])/192-(10372*p[35])/135+(631*p[37])/180-(99743*p[39])/5760+(20131*p[40])/51712+(871*p[51])/72-(14107*p[52])/360+(tr5*(2489280*p[31]+125130*p[32]+796440*p[34]+20192*p[36]-889735*p[38]+69680*p[50]-253480*p[84]))/23040-(6337*p[85])/144},
{F[2,1,11]*tci[1,2],(-9*p[8])/2-p[22]/4-2*p[26]+18*p[28]+7*p[33]-(160*p[35])/3-(108*p[37])/5-p[39]/2+(585*p[40])/808-(37*p[51])/2-9*p[52]-4*p[99]+(9*p[129])/2+3*p[133]-9*p[134]-18*p[143]+2*p[149]+2*p[153]+p[157]+(tr5*((-9*p[7])/2-p[21]/4-2*p[25]+30*p[31]+7*p[32]-(75*p[34])/2-32*p[38]-(37*p[50])/2-4*p[98]+(9*p[128])/2+3*p[132]-9*p[137]+2*p[148]+2*p[152]+10*p[156]+p[160]))/4+p[161]-9*p[163]},
{F[1,1,1]*F[2,1,11]*tci[1,2],(65*p[33])/24+(1522*p[35])/15+(302*p[37])/45-(12941*p[39])/720-(27417*p[40])/6464+(163*p[51])/9+(4796*p[52])/45+(tr5*(-410940*p[31]+1950*p[32]+164580*p[34]+4832*p[36]+255635*p[38]+13040*p[50]-6800*p[84]))/2880-(85*p[85])/9},
{F[1,1,2]*F[2,1,11]*tci[1,2],(91*p[33])/9-(257549*p[35])/405-(6533*p[37])/135+(23117*p[39])/270+(268703*p[40])/9696-(6341*p[51])/54-(95401*p[52])/135+(tr5*(3863235*p[31]+10920*p[32]-1860825*p[34]-52264*p[36]-2578760*p[38]-126820*p[50]+33780*p[84]))/4320+(563*p[85])/18},
{F[1,1,3]*F[2,1,11]*tci[1,2],(230*p[35])/9+(4*p[37])/5+(29*p[39])/60-(2031*p[40])/1616+2*p[51]+(514*p[52])/15+tr5*((-575*p[31])/16+(453*p[34])/16+p[36]/5+(1445*p[38])/48+p[50]/2+p[84])+4*p[85]},
{F[1,1,4]*F[2,1,11]*tci[1,2],(73*p[33])/12-(25108*p[35])/135-(157*p[37])/15+(841*p[39])/45+(45731*p[40])/6464-(55*p[51])/2-(8551*p[52])/45+(tr5*(188310*p[31]+1095*p[32]-2*(34110*p[34]+942*p[36]+58175*p[38]+2475*p[50]+50*p[84])))/720-(5*p[85])/9},
{F[1,1,5]*F[2,1,11]*tci[1,2],(-3*p[33])/2-(272*p[35])/15-(2*p[37])/5+(43*p[39])/60+(621*p[40])/808-p[51]-(232*p[52])/15+(tr5*(102*p[31]-(3*p[32])/2-14*p[34]-(2*p[36])/5-(641*p[38])/12-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,6]*F[2,1,11]*tci[1,2],(41*p[33])/24-(2054*p[35])/135-(113*p[37])/45+(1957*p[39])/720+(2435*p[40])/3232-(113*p[51])/18-(907*p[52])/45+(tr5*(61620*p[31]+1230*p[32]-47220*p[34]-1808*p[36]-48835*p[38]-4520*p[50]+3840*p[84]))/2880+(16*p[85])/3},
{F[1,1,7]*F[2,1,11]*tci[1,2],-5*p[33]+(2176*p[35])/45+(56*p[37])/15-(33*p[39])/10-(1605*p[40])/808+(28*p[51])/3+(284*p[52])/5+tr5*(-68*p[31]-(5*p[32])/4+(77*p[34])/2+(14*p[36])/15+(391*p[38])/8+(7*p[50])/3-p[84]/2)-2*p[85]},
{F[1,1,8]*F[2,1,11]*tci[1,2],(61*p[33])/8-(42052*p[35])/135-(839*p[37])/45+(9493*p[39])/240+(20513*p[40])/1616-(839*p[51])/18-(4873*p[52])/15+(tr5*(1261560*p[31]+5490*p[32]-492720*p[34]-13424*p[36]-790185*p[38]-33560*p[50]+3520*p[84]))/2880+(44*p[85])/9},
{F[1,1,9]*F[2,1,11]*tci[1,2],(-265*p[33])/18-(373889*p[35])/405-(2122*p[37])/27+(164507*p[39])/1080+(847261*p[40])/19392-(5209*p[51])/27-(145384*p[52])/135+(tr5*(1121667*p[31]-3180*p[32]-622941*p[34]-16976*p[36]-781249*p[38]-41672*p[50]+12636*p[84]))/864+(117*p[85])/2},
{F[1,1,10]*F[2,1,11]*tci[1,2],(-25*p[33])/4+(1156*p[35])/45+(62*p[37])/15-(587*p[39])/40-(987*p[40])/404+(31*p[51])/3+(214*p[52])/5+(tr5*(-17340*p[31]-750*p[32]+21180*p[34]+496*p[36]+16215*p[38]+1240*p[50]-640*p[84]))/480-(16*p[85])/3},
{F[2,1,12]*tci[1,2],(-3*p[8])/2-p[22]/6-p[24]-3*p[26]+(55*p[28])/3+(47*p[33])/6-(1712*p[35])/27-(112*p[37])/5-(7*p[39])/4+(1553*p[40])/1616-21*p[51]-(200*p[52])/9+(40*p[85])/9-4*p[99]+(16*p[129])/3+(8*p[133])/3-(28*p[134])/3-(56*p[143])/3+(7*p[149])/3+(7*p[153])/3+(8*p[161])/3+(tr5*(-54*p[7]-6*p[21]-36*p[23]-108*p[25]-12*p[27]+2760*p[31]+282*p[32]-3240*p[34]-2863*p[38]-756*p[50]+160*p[84]-144*p[98]+192*p[128]+96*p[132]-336*p[137]+84*p[148]+84*p[152]+336*p[156]+96*p[160]-24*p[162]))/144-10*p[163]},
{F[1,1,1]*F[2,1,12]*tci[1,2],(43*p[33])/4-(1120*p[35])/9-(119*p[37])/15+(53*p[39])/12+(15135*p[40])/3232-(107*p[51])/6-(389*p[52])/3+(tr5*(42000*p[31]+645*p[32]-16350*p[34]-476*p[36]-26965*p[38]-1070*p[50]-780*p[84]))/240-13*p[85]},
{F[1,1,2]*F[2,1,12]*tci[1,2],3*p[33]+(208*p[35])/15+(231*p[39])/10+(495*p[40])/404+(52*p[52])/5+(tr5*(-156*p[31]+6*p[32]+119*p[38]+16*p[84]))/8+8*p[85]},
{F[1,1,3]*F[2,1,12]*tci[1,2],(551*p[35])/15+(6*p[37])/5+(147*p[39])/40-(5337*p[40])/3232+3*p[51]+(251*p[52])/5+(tr5*(-8265*p[31]+6795*p[34]+48*p[36]+7175*p[38]+120*p[50]+240*p[84]))/160+6*p[85]},
{F[1,1,4]*F[2,1,12]*tci[1,2],(-21*p[33])/8+(2*p[35])/3+(3*p[37])/5-(267*p[39])/80-(657*p[40])/3232+(tr5*(-300*p[31]-210*p[32]-1860*p[34]+48*p[36]-995*p[38]-40*p[50]))/320-p[51]/2-(13*p[52])/5},
{F[1,1,5]*F[2,1,12]*tci[1,2],(-152*p[35])/5-(3*p[37])/5+(21*p[39])/10+(4185*p[40])/3232-(3*p[51])/2-(128*p[52])/5+(tr5*(1710*p[31]-210*p[34]-6*p[36]-875*p[38]-15*p[50]-30*p[84]))/40-3*p[85]},
{F[1,1,6]*F[2,1,12]*tci[1,2],(3*p[33])/8+(146*p[35])/15-p[37]+(213*p[39])/80-(639*p[40])/3232-(5*p[51])/2+(47*p[52])/5+(tr5*(-876*p[31]+6*p[32]+252*p[34]-16*p[36]+569*p[38]-40*p[50]+128*p[84]))/64+8*p[85]},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-5*p[33])/2+(376*p[35])/9+(68*p[37])/15-(451*p[39])/60-(228*p[40])/101+(34*p[51])/3+(844*p[52])/15+(tr5*(-235*p[31]-(5*p[32])/2+187*p[34]+(68*p[36])/15+(2273*p[38])/12+(34*p[50])/3-5*p[84]))/4-5*p[85]},
{F[1,1,8]*F[2,1,12]*tci[1,2],(211*p[33])/8-(2953*p[35])/9-(62*p[37])/5+(271*p[39])/48+(15393*p[40])/1616-31*p[51]-(892*p[52])/3+(tr5*(442950*p[31]+6330*p[32]-92250*p[34]-2976*p[36]-248405*p[38]-7440*p[50]-3200*p[84]))/960-(40*p[85])/3},
{F[1,1,9]*F[2,1,12]*tci[1,2],(-97*p[33])/16-(3799*p[35])/15-(362*p[37])/15+(30637*p[39])/480+(177795*p[40])/12928-(181*p[51])/3-(4586*p[52])/15+(tr5*(683820*p[31]-2910*p[32]-416820*p[34]-11584*p[36]-482995*p[38]-28960*p[50]+7120*p[84]))/1920+(89*p[85])/6},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-27*p[33])/4+(764*p[35])/15+6*p[37]-(641*p[39])/40-(5679*p[40])/1616+15*p[51]+(362*p[52])/5+(tr5*(-2292*p[31]-54*p[32]+2052*p[34]+48*p[36]+1899*p[38]+120*p[50]-64*p[84]))/32-8*p[85]},
{F[1,2,9]*F[2,1,12]*tci[1,2],(131*p[33])/16-(88*p[35])/5+(52*p[37])/15-(7091*p[39])/480-(15399*p[40])/12928+(26*p[51])/3+(88*p[52])/15+(tr5*(99*p[31]+(131*p[32])/16+143*p[34]+(52*p[36])/15+(553*p[38])/96+(26*p[50])/3-(61*p[84])/6))/4-(61*p[85])/6},
{F[2,1,13]*tci[1,2],(7*p[18])/24-(7*p[22])/24+p[24]-(4*p[35])/9+(52*p[37])/45-(3*p[40])/3232-(26*p[52])/9+(13*p[85])/9-p[143]/6+(tr5*(105*p[17]-105*p[21]+360*p[23]+900*p[31]-6900*p[34]+416*p[36]-3640*p[38]+520*p[84]-60*p[142]-60*p[160]))/1440-p[161]/6},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-19*p[33])/8+(350*p[35])/9-(8*p[37])/15-(27*p[39])/16-(1941*p[40])/1616+4*p[51]+40*p[52]+tr5*((-875*p[31])/16-(19*p[32])/32+(325*p[34])/16-(2*p[36])/15+(2213*p[38])/64+p[50]+(13*p[84])/12)+(13*p[85])/3},
{F[1,1,2]*F[2,1,13]*tci[1,2],(5*p[33])/2-(32*p[35])/5+tr5*(9*p[31]+(5*p[32])/8-(95*p[38])/16)-(139*p[39])/20-(513*p[40])/1616-(24*p[52])/5},
{F[1,1,3]*F[2,1,13]*tci[1,2],(55789*p[33])/1632+(96872*p[35])/765+(2929*p[37])/170-(806789*p[39])/48960-(3309167*p[40])/439552+(34369*p[51])/612+(211471*p[52])/765+(tr5*(-34873920*p[31]+1673670*p[32]+66632160*p[34]+843552*p[36]+46562715*p[38]+2749520*p[50]-1583680*p[84]))/195840-(4949*p[85])/153},
{F[1,1,4]*F[2,1,13]*tci[1,2],(7849*p[33])/1632-(119333*p[35])/459-(32153*p[37])/1530-(130853*p[39])/9792+(3689291*p[40])/439552-(25505*p[51])/612-(39775*p[52])/153+(tr5*(71599800*p[31]+235470*p[32]-23860200*p[34]-1028896*p[36]-45202265*p[38]-2040400*p[50]-566400*p[84]))/195840-(590*p[85])/51},
{F[1,1,5]*F[2,1,13]*tci[1,2],(-76*p[35])/9-p[37]/5+(3*p[39])/40+(1221*p[40])/3232-p[51]/2-(31*p[52])/5+(tr5*((95*p[31])/2+p[34]-p[36]/5-(173*p[38])/8-p[50]/2-p[84]))/4-p[85]},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-682285*p[33])/29376+(4334387*p[35])/20655+(25739*p[37])/2295+(2132029*p[39])/176256-(50500085*p[40])/7911936+(13219*p[51])/612+(882535*p[52])/5508+(tr5*(-1040252880*p[31]-20468550*p[32]+18789120*p[34]+9883776*p[36]+504879745*p[38]+19035360*p[50]+23202880*p[84]))/3525120+(72509*p[85])/2754},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-135295*p[33])/1632+(2158162*p[35])/2295+(24682*p[37])/765+(5244379*p[39])/48960-(10543631*p[40])/439552+(13619*p[51])/153+(1228663*p[52])/1530+(tr5*(-258979440*p[31]-4058850*p[32]+35899680*p[34]+1579648*p[36]+142854635*p[38]+4358080*p[50]+5541120*p[84]))/195840+(1924*p[85])/17},
{F[1,1,8]*F[2,1,13]*tci[1,2],(-139*p[33])/48+(1601*p[35])/135+(67*p[37])/90+(6241*p[39])/1440-(733*p[40])/6464+(67*p[51])/36+(1169*p[52])/90+(tr5*(-96060*p[31]-4170*p[32]+44220*p[34]+1072*p[36]+71705*p[38]+2680*p[50]+2880*p[84]))/5760+2*p[85]},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-101*p[33])/9+(313493*p[35])/405+(52717*p[37])/810-(65597*p[39])/6480-(1154107*p[40])/38784+(51745*p[51])/324+(379817*p[52])/405+(tr5*(-28214370*p[31]-72720*p[32]+17363670*p[34]+421736*p[36]+21204155*p[38]+1034900*p[50]+20080*p[84]))/25920+(251*p[85])/81},
{F[1,1,10]*F[2,1,13]*tci[1,2],(tr5*(-45064860*p[31]-1285755*p[32]-17810175*p[34]-791428*p[36]+15441550*p[38]-512755*p[50]+1977945*p[84]))/110160+(-12466680480*p[33]+77679801344*p[35]-7673685888*p[37]+26399270112*p[39]-352863405*p[40]-4971672480*p[51]+35234856768*p[52]+19178154720*p[85])/267027840},
{F[1,2,2]*F[2,1,13]*tci[1,2],(-587*p[33])/64-(1604*p[35])/9-(235*p[37])/18-(14467*p[39])/5760+(320343*p[40])/51712-(1535*p[51])/36-(43519*p[52])/180+(tr5*(1154880*p[31]-10566*p[32]-934032*p[34]-15040*p[36]-977719*p[38]-49120*p[50]+11680*p[84]))/4608+(365*p[85])/36},
{F[2,1,14]*tci[1,2],(tr5*p[17])/16+p[18]/4},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-23*p[33])/6+(1240*p[35])/27+(44*p[37])/45-(11*p[39])/36-(619*p[40])/404+(58*p[51])/9+(452*p[52])/9+(tr5*(-46500*p[31]-690*p[32]+21300*p[34]+176*p[36]+31585*p[38]+1160*p[50]+1200*p[84]))/720+(20*p[85])/3},
{F[1,1,3]*F[2,1,14]*tci[1,2],p[33]/3+(2236*p[35])/135+(76*p[37])/45-(278*p[39])/45-(2989*p[40])/3232+(20*p[51])/9+(683*p[52])/45+(tr5*(-8385*p[31]+30*p[32]+1860*p[34]+152*p[36]+4225*p[38]+200*p[50]+300*p[84]))/360+(10*p[85])/3},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-4639*p[33])/204+(465926*p[35])/2295+(914*p[37])/765+(33869*p[39])/1224-(500587*p[40])/109888+(3119*p[51])/306+(46735*p[52])/306+(tr5*(-6988890*p[31]-139170*p[32]+21360*p[34]+7312*p[36]+3440795*p[38]+62380*p[50]+193920*p[84]))/24480+(1616*p[85])/51},
{F[1,1,5]*F[2,1,14]*tci[1,2],tr5*(4*p[34]+(5*p[38])/3)+(4*(-3*p[39]+8*p[52]))/15},
{F[1,1,6]*F[2,1,14]*tci[1,2],(59461*p[33])/1632-(802139*p[35])/765-(141157*p[37])/1530-(7097*p[39])/1088+(16499641*p[40])/439552-(38909*p[51])/204-(176999*p[52])/153+(tr5*(288770040*p[31]+1783830*p[32]-136027560*p[34]-4517024*p[36]-198558245*p[38]-9338160*p[50]-2250080*p[84]))/195840-(14063*p[85])/306},
{F[1,1,7]*F[2,1,14]*tci[1,2],(1759*p[33])/51-(745202*p[35])/2295-(5096*p[37])/765-(46327*p[39])/1530+(920215*p[40])/109888-(8525*p[51])/306-(432983*p[52])/1530+(tr5*(5589015*p[31]+105540*p[32]-905730*p[34]-20384*p[36]-3123535*p[38]-85250*p[50]-147960*p[84]))/12240-(822*p[85])/17},
{F[1,1,8]*F[2,1,14]*tci[1,2],(-23*p[33])/12+(796*p[35])/135+(22*p[37])/45+(289*p[39])/72+(19*p[40])/404+(tr5*(-11940*p[31]-690*p[32]+7260*p[34]+176*p[36]+10405*p[38]+440*p[50]))/1440+(11*p[51])/9+(64*p[52])/9},
{F[1,1,9]*F[2,1,14]*tci[1,2],(65*p[33])/12-(9232*p[35])/135-(142*p[37])/45+(1177*p[39])/360+(7789*p[40])/3232-(89*p[51])/9-(3359*p[52])/45+(tr5*(138480*p[31]+1950*p[32]-63060*p[34]-1136*p[36]-92875*p[38]-3560*p[50]-3600*p[84]))/1440-10*p[85]},
{F[1,1,10]*F[2,1,14]*tci[1,2],(50893*p[33])/1632-(763991*p[35])/765-(139321*p[37])/1530-(64159*p[39])/16320+(15877849*p[40])/439552-(37481*p[51])/204-(841747*p[52])/765+(tr5*(275036760*p[31]+1526790*p[32]-129001800*p[34]-4458272*p[36]-188743805*p[38]-8995440*p[50]-1923680*p[84]))/195840-(12023*p[85])/306},
{F[2,1,15]*tci[1,2],-(tr5*p[21])/16-p[22]/4},
{F[1,1,1]*F[2,1,15]*tci[1,2],-p[33]/2+(56*p[35])/9+(4*p[37])/15-(13*p[39])/60-(165*p[40])/808+(2*p[51])/3+(92*p[52])/15+(tr5*(-2100*p[31]-30*p[32]+660*p[34]+16*p[36]+1275*p[38]+40*p[50]-40*p[84]))/240-(2*p[85])/3},
{F[1,1,2]*F[2,1,15]*tci[1,2],(3*p[33])/2+(32*p[35])/45+tr5*(-p[31]+(3*p[32])/8-(43*p[38])/48)-(109*p[39])/20-(615*p[40])/1616+(8*p[52])/15},
{F[1,1,3]*F[2,1,15]*tci[1,2],-p[33]/2-(16*p[35])/3-(8*p[37])/15+(87*p[39])/20+(819*p[40])/1616-(4*p[51])/3-(104*p[52])/15+(tr5*(1800*p[31]-30*p[32]-1320*p[34]-32*p[36]-1195*p[38]-80*p[50]+40*p[84]))/240+(2*p[85])/3},
{F[1,1,5]*F[2,1,15]*tci[1,2],(-128*p[35])/45+tr5*(4*p[31]-(5*p[38])/3)+(4*p[39])/5+(12*p[40])/101-(32*p[52])/15},
{F[1,1,6]*F[2,1,15]*tci[1,2],p[33]+(328*p[35])/45+(4*p[37])/5-(113*p[39])/15-(1311*p[40])/1616+2*p[51]+(148*p[52])/15+(tr5*(-41*p[31]+p[32]+33*p[34]+(4*p[36])/5+27*p[38]+2*p[50]+(2*p[84])/3))/4+(2*p[85])/3},
{F[1,1,7]*F[2,1,15]*tci[1,2],(-16*p[35])/3-(8*p[37])/15+(13*p[39])/5+(315*p[40])/808-(4*p[51])/3-(104*p[52])/15+(tr5*(450*p[31]-330*p[34]-8*p[36]-325*p[38]-20*p[50]-10*p[84]))/60-(2*p[85])/3},
{F[1,1,8]*F[2,1,15]*tci[1,2],-p[33]+(56*p[35])/45+(4*p[37])/15+(34*p[39])/15+(123*p[40])/1616+(2*p[51])/3+(12*p[52])/5+(tr5*(-105*p[31]-15*p[32]+165*p[34]+4*p[36]+160*p[38]+10*p[50]+20*p[84]))/60+(4*p[85])/3},
{F[1,1,9]*F[2,1,15]*tci[1,2],(32119*p[33])/816-(2002327*p[35])/2295-(34291*p[37])/510-(228473*p[39])/24480+(6635271*p[40])/219776-(89357*p[51])/612-(235912*p[52])/255+(tr5*(120139620*p[31]+963570*p[32]-49717020*p[34]-1645968*p[36]-79494905*p[38]-3574280*p[50]-1059760*p[84]))/97920-(13247*p[85])/306},
{F[1,1,10]*F[2,1,15]*tci[1,2],(31711*p[33])/816-(401363*p[35])/459-(34427*p[37])/510-(30109*p[39])/4896+(6702183*p[40])/219776-(89765*p[51])/612-(47332*p[52])/51+(tr5*(120408900*p[31]+951330*p[32]-49986300*p[34]-1652496*p[36]-79668305*p[38]-3590600*p[50]-1092400*p[84]))/97920-(13655*p[85])/306},
{tci[1,1]^2*tci[1,2],(5*p[6])/288-(41*p[8])/48+(5*p[12])/288-(23*p[14])/48+(5*p[18])/144-(11*p[22])/144-(7*p[24])/24-(5*p[26])/6+(233*p[28])/36+(11*p[30])/8+(533*p[33])/144-(167*p[35])/9-(487*p[37])/90-(53*p[39])/96+(3155*p[40])/6464-(761*p[51])/108-(653*p[52])/108+(10*p[85])/27-p[99]+(5*p[125])/18-p[127]/72+(167*p[129])/72+p[131]/6+(71*p[133])/72-(239*p[134])/72-(10*p[139])/9-p[141]/4-(227*p[143])/36+(3*p[149])/4-p[151]/72+(65*p[153])/72+(5*p[155])/18+(11*p[157])/36-(7*p[159])/18+(11*p[161])/18+(tr5*(15*p[5]-738*p[7]+15*p[11]-414*p[13]+30*p[17]-66*p[21]-252*p[23]-720*p[25]-144*p[27]+1188*p[29]+4140*p[31]+3198*p[32]-35040*p[34]+2208*p[36]-18761*p[38]-6088*p[50]+320*p[84]-864*p[98]+240*p[124]-12*p[126]+2004*p[128]+144*p[130]+852*p[132]-2868*p[137]-960*p[138]-216*p[140]+288*p[142]+648*p[148]-12*p[150]+780*p[152]+240*p[154]+3132*p[156]-336*p[158]+528*p[160]-144*p[162]))/3456-(251*p[163])/72},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(tr5*(-5819746380*p[31]-301830270*p[32]+1703865480*p[34]+59368064*p[36]+3351183145*p[38]+69879680*p[50]+49368960*p[84]))/2488320+(-182909143620*p[33]+626980676672*p[35]+35977046784*p[37]-96860448138*p[39]-31829814945*p[40]+42347086080*p[51]+607907838288*p[52]+29917589760*p[85])/376980480},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(4095*p[33])/512+(759499*p[35])/3240+(303*p[37])/10-(1772849*p[39])/46080-(15598297*p[40])/1241088+(6701*p[51])/108+(1335131*p[52])/4320+(tr5*(-182279760*p[31]+1105650*p[32]+138151680*p[34]+4188672*p[36]+144216125*p[38]+8577280*p[50]-4003360*p[84]))/552960-(25021*p[85])/864},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(tr5*(-33331561920*p[31]-5462037630*p[32]+25764428220*p[34]+522002192*p[36]+20217467885*p[38]-300329080*p[50]-1552783100*p[84]))/225607680+(-2206663202520*p[33]+2393946847232*p[35]+210888885568*p[37]-2973706982188*p[39]-408137052645*p[40]-121332948320*p[51]+3183304002208*p[52]-627324372400*p[85])/22786375680},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(tr5*(22032409200*p[31]+2538511710*p[32]+1522085340*p[34]+241837392*p[36]-8980023005*p[38]+520405960*p[50]-614269900*p[84]))/56401920+(3076676192520*p[33]-4747249768960*p[35]+293106919104*p[37]+716851293156*p[39]+245127361455*p[40]+630732023520*p[51]-3314468335776*p[52]-744495118800*p[85])/17089781760},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(tr5*(8170037460*p[31]+44832630*p[32]-2908709070*p[34]-78261368*p[36]-5060753465*p[38]-209287180*p[50]-40439990*p[84]))/42301440+(18112382520*p[33]-586790246016*p[35]-31617592672*p[37]+44168612596*p[39]+22396540365*p[40]-84552020720*p[51]-596775146416*p[52]-16337755960*p[85])/4272445440},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(tr5*(-64665614040*p[31]-172925730*p[32]+35779589100*p[34]+745934992*p[36]+46996703195*p[38]+2348633560*p[50]+127521700*p[84]))/84602880+(-209585984760*p[33]+13933284305152*p[35]+3*(301357736768*p[37]+49399125452*p[39]-179056553445*p[40]+948847958240*p[51]+5410648275808*p[52]+51518766800*p[85]))/25634672640},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(tr5*(-451676400*p[31]-58357950*p[32]-700439520*p[34]-9547648*p[36]-76738355*p[38]-46676800*p[50]+79385280*p[84]))/4976640+(-70729835400*p[33]+97321208320*p[35]-11571749376*p[37]+47693534412*p[39]+2872013625*p[40]-56572281600*p[51]-40200120192*p[52]+96214959360*p[85])/1507921920},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(tr5*(57589443840*p[31]+4466781678*p[32]-70839209532*p[34]-1634826256*p[36]-53971175189*p[38]-2654368648*p[50]+4772957244*p[84]))/135364608+(27068696968680*p[33]-62043027496960*p[35]+3*(-3302349037120*p[37]+12043636696892*p[39]+2351757474945*p[40]-5361824668960*p[51]-34590117308192*p[52]+9641373632880*p[85]))/205077381120},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(tr5*(-5903597880*p[31]-401565150*p[32]-1368533160*p[34]+39686336*p[36]+3246181605*p[38]-41071520*p[50]+791949440*p[84]))/84602880+(-162232320600*p[33]+424009518848*p[35]+16033279744*p[37]+456446499876*p[39]+16080420915*p[40]-16592894080*p[51]+244288819584*p[52]+319947573760*p[85])/8544890880},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(tr5*(13464378960*p[31]+22159410*p[32]-7762152480*p[34]-227966144*p[36]-9890783227*p[38]-484931360*p[50]-41666976*p[84]))/16920576+(26857204920*p[33]-2901124853248*p[35]-3*(92098322176*p[37]-6032303780*p[39]-37706870403*p[40]+195912269440*p[51]+1143402493568*p[52]+16833458304*p[85]))/5126934528},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(43357*p[33])/3264-(3131*p[35])/51-(1699*p[37])/612-(1451653*p[39])/97920+(286573*p[40])/879104+(4733*p[51])/1224+(1433*p[52])/1020+(tr5*(6762960*p[31]+260142*p[32]+6969312*p[34]-54368*p[36]-194033*p[38]+75728*p[50]-286944*p[84]))/78336-(2989*p[85])/204},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(tr5*(-265466040*p[31]+6697290*p[32]+174223680*p[34]-1302592*p[36]+198376105*p[38]+13379600*p[50]-5694720*p[84]))/3525120+(8117115480*p[33]+57199082752*p[35]-3*(526247168*p[37]+2752222124*p[39]+1106774595*p[40]-5405358400*p[51]-23684619584*p[52]+2300666880*p[85]))/1068111360},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-6109*p[33])/1152+(44413*p[35])/162+(1232*p[37])/135-(387559*p[39])/34560-(2723141*p[40])/310272+(1016*p[51])/27+(294767*p[52])/1080+(tr5*(-53295600*p[31]-183270*p[32]+17448480*p[34]+315392*p[36]+32626345*p[38]+1300480*p[50]+166080*p[84]))/138240+(173*p[85])/36},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(-2083*p[33])/64-(883*p[35])/18-(1897*p[37])/120+(25049*p[39])/1920+(331905*p[40])/51712-(1945*p[51])/48-(851*p[52])/5+(tr5*(529800*p[31]-62490*p[32]-1921080*p[34]-30352*p[36]-1118695*p[38]-77800*p[50]+54440*p[84]))/7680+(1361*p[85])/48},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(tr5*(1268738940*p[31]+36307290*p[32]-23524140*p[34]+3165872*p[36]-638168855*p[38]-4017760*p[50]-54326460*p[84]))/3525120+(11001108870*p[33]-68342737568*p[35]+3*(319753072*p[37]-3546387851*p[39]+489039885*p[40]-405793760*p[51]-17402476144*p[52]-5486972460*p[85]))/267027840},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(485*p[33])/24-(9589*p[35])/45-(145*p[37])/18+p[39]/80+(37131*p[40])/6464-(725*p[51])/36-(33691*p[52])/180+(tr5*(172602*p[31]+2910*p[32]-29544*p[34]-1160*p[36]-94333*p[38]-2900*p[50]-2026*p[84]))/576-(1013*p[85])/72},
{tci[1,1]^3*tci[1,2],(-5*p[33])/12-(20*p[35])/27+(41*p[37])/675-(61*p[39])/1080+(33*p[40])/4040+(5*p[51])/18-(341*p[52])/270+(tr5*(22500*p[31]-2250*p[32]-28650*p[34]+328*p[36]-24175*p[38]+1500*p[50]-410*p[84]))/21600-(41*p[85])/540},
{tci[1,1]^2*tci[2,1],p[33]/8+(2*p[35])/9+(41*p[37])/135+(355*p[39])/432+(79*p[40])/3232-p[51]/12-(23*p[52])/54+(tr5*(-2700*p[31]+270*p[32]-9600*p[34]+656*p[36]-1445*p[38]-180*p[50]-820*p[84]))/8640-(41*p[85])/108},
{tci[1,2]*tci[2,1],-p[6]/12+(3*p[8])/2+p[12]/12-(3*p[14])/2-(2*p[26])/3+(4*p[28])/3-(19*p[33])/6-(8*p[35])/3-(4*p[37])/5-(31*p[39])/12-(9*p[40])/101+(19*p[51])/9-(4*p[52])/3-p[127]/3-p[133]/3-p[134]/3-(2*p[139])/3-(2*p[143])/3+p[151]/3+p[153]/3+(tr5*(-3*p[5]+54*p[7]+3*p[11]-54*p[13]-24*p[25]+24*p[27]+180*p[31]-114*p[32]-180*p[34]-261*p[38]+76*p[50]-12*p[126]-12*p[132]-12*p[137]-24*p[138]+12*p[150]+12*p[152]+36*p[156]))/144+(2*p[157])/3-p[163]/3},
{F[1,1,1]*tci[1,2]*tci[2,1],-p[33]+(2*p[37])/5+(13*p[39])/6+(45*p[40])/808+(2*p[51])/3-p[52]+(tr5*(-30*p[32]-225*p[34]+12*p[36]-40*p[38]+20*p[50]+15*p[84]))/120+p[85]/2},
{F[1,1,2]*tci[1,2]*tci[2,1],(-4*p[33])/3-(8*p[35])/27-(4*p[37])/45-(2*p[39])/3-(61*p[40])/1616+(tr5*(75*p[31]-60*p[32]-4*p[36]-65*p[38]+10*p[50]))/180+(2*p[51])/9-(2*p[52])/9},
{F[1,1,3]*tci[1,2]*tci[2,1],(-2*p[37])/5+p[52]+(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/40-p[85]/2},
{F[1,1,4]*tci[1,2]*tci[2,1],-p[33]-(16*p[35])/9-(16*p[37])/15-(11*p[39])/6-(33*p[40])/404+(tr5*(300*p[31]-30*p[32]+300*p[34]-32*p[36]-55*p[38]+20*p[50]))/120+(2*p[51])/3},
{F[1,1,5]*tci[1,2]*tci[2,1],(16*p[33])/3+(128*p[35])/27+(32*p[37])/45+(8*p[39])/3+(7*p[40])/101-(32*p[51])/9+(16*p[52])/3-(2*tr5*(150*p[31]-30*p[32]-75*p[34]-4*p[36]-120*p[38]+20*p[50]+5*p[84]))/45-(8*p[85])/9},
{F[1,1,6]*tci[1,2]*tci[2,1],(-37*p[33])/6-(196*p[35])/27-(28*p[37])/9-(29*p[39])/12-(559*p[40])/3232+(37*p[51])/9-(28*p[52])/9+(tr5*(1470*p[31]-222*p[32]+630*p[34]-112*p[36]-479*p[38]+148*p[50]-66*p[84]))/144-(11*p[85])/6},
{F[1,1,7]*tci[1,2]*tci[2,1],(37*p[33])/6+(196*p[35])/27+(38*p[37])/15+(37*p[39])/12+(559*p[40])/3232-(31*p[51])/9+(41*p[52])/9+(tr5*(-7350*p[31]+1110*p[32]-1200*p[34]+456*p[36]+3425*p[38]-620*p[50]+200*p[84]))/720+(10*p[85])/9},
{F[1,1,8]*tci[1,2]*tci[2,1],(-11*p[33])/2-(52*p[35])/9-(34*p[37])/15-(49*p[39])/12-(597*p[40])/3232+(11*p[51])/3-3*p[52]+(tr5*(1950*p[31]-330*p[32]+600*p[34]-136*p[36]-875*p[38]+220*p[50]-120*p[84]))/240-2*p[85]},
{F[1,1,9]*tci[1,2]*tci[2,1],(11*p[33])/2+(44*p[35])/9+(98*p[37])/45+(19*p[39])/4+(951*p[40])/3232-(11*p[51])/3+(17*p[52])/9+(tr5*(-4950*p[31]+990*p[32]-2400*p[34]+392*p[36]+2045*p[38]-660*p[50]+520*p[84]))/720+(26*p[85])/9},
{F[1,1,10]*tci[1,2]*tci[2,1],-2*p[33]-(16*p[35])/9+(10*p[37])/9-(11*p[39])/3-(93*p[40])/808+(4*p[51])/3-(49*p[52])/9+(tr5*(180*p[31]-36*p[32]-555*p[34]+20*p[36]-409*p[38]+24*p[50]+13*p[84]))/72+(13*p[85])/18},
{tci[2,1]^2,(-8*p[33])/9+(2176*p[35])/405+(tr5*(-1020*p[31]-30*p[32]+300*p[34]+16*p[36]+635*p[38]+40*p[50]))/135+(2*(3232*p[37]+3838*p[39]-585*p[40]+8080*p[51]+35552*p[52]))/13635},
{tci[3,1],(-3*p[6])/5+(54*p[8])/5+(3*p[12])/5-(54*p[14])/5-(24*p[26])/5+(48*p[28])/5-(114*p[33])/5-(96*p[35])/5-(144*p[37])/25-(93*p[39])/5-(324*p[40])/505+(76*p[51])/5-(48*p[52])/5-(12*p[127])/5-(12*p[133])/5-(12*p[134])/5-(24*p[139])/5-(24*p[143])/5+(12*p[151])/5+(12*p[153])/5+(tr5*(-3*p[5]+54*p[7]+3*p[11]-54*p[13]-24*p[25]+24*p[27]+180*p[31]-114*p[32]-180*p[34]-261*p[38]+76*p[50]-12*p[126]-12*p[132]-12*p[137]-24*p[138]+12*p[150]+12*p[152]+36*p[156]))/20+(24*p[157])/5-(12*p[163])/5},
{F[1,1,1]*tci[3,1],(36*p[33])/5+(64*p[35])/5+(168*p[37])/25+(42*p[39])/5+(54*p[40])/505-(24*p[51])/5+(12*p[52])/5-(3*tr5*(300*p[31]-30*p[32]+225*p[34]-28*p[36]-70*p[38]+20*p[50]-15*p[84]))/50+(18*p[85])/5},
{F[1,1,2]*tci[3,1],(6*p[33])/5+(80*p[35])/3-(88*p[37])/25+(39*p[39])/5-(2313*p[40])/4040-(28*p[51])/5+(172*p[52])/5+tr5*((-75*p[31])/2+(3*p[32])/10+27*p[34]-(22*p[36])/25+(641*p[38])/20-(7*p[50])/5-(9*p[84])/5)-(36*p[85])/5},
{F[1,1,3]*tci[3,1],(-24*p[37])/5+12*p[52]+(3*tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/10-6*p[85]},
{F[1,1,4]*tci[3,1],(-36*p[33])/5-(64*p[35])/5-(48*p[37])/25-6*p[39]-(54*p[40])/505+(3*tr5*(300*p[31]-30*p[32]-150*p[34]-8*p[36]-235*p[38]+20*p[50]))/50+(24*p[51])/5-(72*p[52])/5},
{F[1,1,5]*tci[3,1],(48*p[33])/5+(128*p[35])/15+(32*p[37])/25+(24*p[39])/5+(63*p[40])/505-(32*p[51])/5+(48*p[52])/5-(2*tr5*(150*p[31]-30*p[32]-75*p[34]-4*p[36]-120*p[38]+20*p[50]+5*p[84]))/25-(8*p[85])/5},
{F[1,1,6]*tci[3,1],(-6*p[33])/5+(16*p[35])/3-(272*p[37])/25+(21*p[39])/5-(657*p[40])/4040+(4*p[51])/5+(104*p[52])/5+(tr5*(-30*p[31]-(6*p[32])/5+126*p[34]-(272*p[36])/25+77*p[38]+(4*p[50])/5-6*p[84]))/4-6*p[85]},
{F[1,1,7]*tci[3,1],(6*p[33])/5-(16*p[35])/3+(72*p[37])/25-(33*p[39])/5+(657*p[40])/4040+4*p[51]-(4*p[52])/5+tr5*((15*p[31])/2+(3*p[32])/10+6*p[34]+(18*p[36])/25-(47*p[38])/20+p[50]+(4*p[84])/5)+(16*p[85])/5},
{F[1,1,8]*tci[3,1],(-36*p[33])/5-(64*p[35])/5-6*p[39]+(27*p[40])/505+(24*p[51])/5-(96*p[52])/5+(3*tr5*(60*p[31]-6*p[32]-60*p[34]-61*p[38]+4*p[50]+2*p[84]))/10+(12*p[85])/5},
{F[1,1,9]*tci[3,1],(-18*p[33])/5-(112*p[35])/5+(8*p[37])/25-(9*p[39])/5+(2241*p[40])/4040+(12*p[51])/5-20*p[52]+(tr5*(3150*p[31]-90*p[32]-600*p[34]+8*p[36]-1795*p[38]+60*p[50]+220*p[84]))/100+(44*p[85])/5},
{F[1,1,10]*tci[3,1],(248*p[37])/25-(24*p[39])/5-(81*p[40])/505-(124*p[52])/5+(tr5*(-2325*p[34]+124*p[36]-1145*p[38]+35*p[84]))/50+(14*p[85])/5},
{tci[1,2]*tci[3,1],(48*p[37])/25+(24*p[39])/5+(81*p[40])/505-(3*tr5*(75*p[34]-4*p[36]+5*(5*p[38]+p[84])))/25-(12*(2*p[52]+p[85]))/5},
{tci[1,2]*tci[3,2],-9*p[33]-16*p[35]+(8*p[37])/5-p[39]/2+(81*p[40])/404+6*p[51]-28*p[52]+(tr5*(90*p[31]-9*p[32]-120*p[34]+(8*p[36])/5-(197*p[38])/2+6*p[50]-2*p[84]))/4-2*p[85]},
{tci[4,1],(-65*p[33])/12-(260*p[35])/27+(506*p[37])/135+(1439*p[39])/216+(571*p[40])/1616+(65*p[51])/18-(643*p[52])/27+(tr5*(58500*p[31]-5850*p[32]-134400*p[34]+4048*p[36]-82825*p[38]+3900*p[50]-5060*p[84]))/4320-(253*p[85])/54},
{tci[4,2],18*p[33]+32*p[35]+(16*p[37])/5+17*p[39]+(27*p[40])/202-12*p[51]+40*p[52]+tr5*(-45*p[31]+(9*p[32])/2+30*p[34]+(4*p[36])/5+(157*p[38])/4-3*p[50]-p[84])-4*p[85]},
{tci[4,3],3*p[33]+(16*p[35])/3+(8*p[37])/15+(17*p[39])/6+(9*p[40])/404-2*p[51]+(20*p[52])/3+(tr5*(-30*p[31]+3*p[32]+20*p[34]+(8*p[36])/15+(157*p[38])/6-2*p[50]-(2*p[84])/3))/4-(2*p[85])/3},
{tci[1,1]^2*tcr[1,1],-p[4]/6-p[6]/48-(15*p[8])/8+p[10]/6-p[12]/144-(3*p[14])/2+(23*p[24])/24+p[26]/18-(50*p[28])/9-(23*p[30])/12-(23*p[33])/24+(362*p[35])/27+(412*p[37])/135+(43*p[39])/16-(993*p[40])/3232+(1831*p[51])/216+(683*p[52])/108-p[93]/6+(13*p[125])/36+(11*p[127])/12-(73*p[129])/24-(19*p[131])/36-p[133]/9+(49*p[134])/18+(59*p[139])/18+(79*p[143])/18-p[147]/18-(19*p[149])/36+(35*p[151])/36-(5*p[153])/36+(11*p[155])/36+(4*p[157])/3+(7*p[159])/12-(23*p[161])/36+(tr5*(-72*p[3]-9*p[5]-810*p[7]+72*p[9]-3*p[11]-648*p[13]+414*p[23]+24*p[25]-48*p[27]-828*p[29]+2700*p[31]-414*p[32]+23190*p[34]-1504*p[36]+10723*p[38]+3662*p[50]-72*p[92]+156*p[124]+396*p[126]-1314*p[128]-228*p[130]-48*p[132]+1176*p[137]+1416*p[138]-456*p[142]-24*p[146]-228*p[148]+420*p[150]-60*p[152]+132*p[154]-600*p[156]+252*p[158]-276*p[160]+96*p[162]))/1728+(53*p[163])/18},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(tr5*(-4053625680*p[31]-158415690*p[32]+798729060*p[34]+34043248*p[36]+2175031535*p[38]+52064440*p[50]+63037980*p[84]))/9953280+(-191999816280*p[33]+873421213184*p[35]+41260416576*p[37]-108353620524*p[39]-36156355425*p[40]+63102101280*p[51]+784140525984*p[52]+76402031760*p[85])/3015843840},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(-13*p[33])/4-(82*p[35])/45+(tr5*(1476*p[31]-468*p[32]-1463*p[38]))/576-(3871*p[39])/720-(513*p[40])/1616-(41*p[52])/30},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(tr5*(-490892880*p[31]+1961250*p[32]+624402300*p[34]+11544016*p[36]+507738485*p[38]+26514280*p[50]-12357900*p[84]))/2488320+(2377035000*p[33]+105771052544*p[35]+3*(4663782464*p[37]-5143969996*p[39]-2484776205*p[40]+10711769120*p[51]+60077233696*p[52]-4992591600*p[85]))/753960960},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(tr5*(-921600048*p[31]-37951266*p[32]+251646708*p[34]+9190960*p[36]+525433427*p[38]+13196056*p[50]+11442060*p[84]))/1990656+(-229984671960*p[33]+992870451712*p[35]+55697217600*p[37]-133815258348*p[39]-45735701625*p[40]+79968099360*p[51]+947983378848*p[52]+69338883600*p[85])/3015843840},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(1133*p[33])/72+(33622*p[35])/405+(1636*p[37])/135-(8545*p[39])/1728-(68441*p[40])/19392+(818*p[51])/27+(23717*p[52])/216+(tr5*(-4034640*p[31]+135960*p[32]+3080460*p[34]+104704*p[36]+3277655*p[38]+261760*p[50]-215040*p[84]))/34560-(224*p[85])/9},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(1103*p[33])/576-(9253*p[35])/1620-(19*p[37])/216+(485*p[39])/3456+(15485*p[40])/77568-(263*p[51])/432-(169*p[52])/27+(tr5*(111036*p[31]+6618*p[32]-51204*p[34]-304*p[36]-75227*p[38]-2104*p[50]+3072*p[84]))/13824+(8*p[85])/9},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],-p[33]/18-(4862*p[35])/405-(134*p[37])/135+(23621*p[39])/4320+(11305*p[40])/19392-(161*p[51])/54-(3367*p[52])/540+(tr5*(291720*p[31]-240*p[32]+89700*p[34]-4288*p[36]-70655*p[38]-12880*p[50]-1920*p[84]))/17280-(4*p[85])/9},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(tr5*(-145384320*p[31]-4018350*p[32]+146598060*p[34]+3507472*p[36]+129596045*p[38]+6794440*p[50]-2914380*p[84]))/2488320+(-4870240200*p[33]+31325474816*p[35]+4251056064*p[37]-8074827588*p[39]-2392630515*p[40]+8234861280*p[51]+47184352608*p[52]-3532228560*p[85])/753960960},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(991*p[33])/576+(4823*p[35])/324+(1217*p[37])/1080-(46621*p[39])/17280-(55847*p[40])/77568+(1217*p[51])/432+(18751*p[52])/1080+(tr5*(-1446900*p[31]+29730*p[32]+803220*p[34]+19472*p[36]+1003435*p[38]+48680*p[50]+19200*p[84]))/69120+(10*p[85])/9},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-15*p[33])/32+(3509*p[35])/90+(317*p[37])/180-(323*p[39])/960-(26031*p[40])/12928+(349*p[51])/72+(1111*p[52])/20+(tr5*(-631620*p[31]-1350*p[32]+568260*p[34]+5072*p[36]+558975*p[38]+13960*p[50]+24960*p[84]))/11520+(26*p[85])/3},
{tci[1,1]^3*tcr[1,1],(-73*p[33])/135-(1088*p[35])/1215-(581*p[37])/4050-(109*p[39])/270-(71*p[40])/36360+(146*p[51])/405-(319*p[52])/324+(tr5*(81600*p[31]-8760*p[32]-38025*p[34]-2324*p[36]-62365*p[38]+5840*p[50]+855*p[84]))/64800+(19*p[85])/360},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(tr5*(5858462220*p[31]+302845470*p[32]-1699994760*p[34]-59700992*p[36]-3367213225*p[38]-70481600*p[50]-49593600*p[84]))/2488320+(183524354820*p[33]-631151663168*p[35]-36178801152*p[37]+97000419594*p[39]+32000216265*p[40]-42711849600*p[51]-610723323984*p[52]-30053721600*p[85])/376980480},
{tci[2,1]*tcr[1,1],-p[6]/4+(9*p[8])/2+p[12]/4-(9*p[14])/2-2*p[26]+4*p[28]-(19*p[33])/2-8*p[35]-(12*p[37])/5-(31*p[39])/4-(27*p[40])/101+(19*p[51])/3-4*p[52]-p[127]-p[133]-p[134]-2*p[139]-2*p[143]+p[151]+p[153]+(tr5*(-p[5]/4+(9*p[7])/2+p[11]/4-(9*p[13])/2-2*p[25]+2*p[27]+15*p[31]-(19*p[32])/2-15*p[34]-(87*p[38])/4+(19*p[50])/3-p[126]-p[132]-p[137]-2*p[138]+p[150]+p[152]+3*p[156]))/4+2*p[157]-p[163]},
{F[1,1,1]*tci[2,1]*tcr[1,1],3*p[33]+(16*p[35])/3+(14*p[37])/5+(7*p[39])/2+(9*p[40])/202-2*p[51]+p[52]+(tr5*(-30*p[31]+3*p[32]-(45*p[34])/2+(14*p[36])/5+7*p[38]-2*p[50]+(3*p[84])/2))/4+(3*p[85])/2},
{F[1,1,2]*tci[2,1]*tcr[1,1],p[33]/2+(100*p[35])/9-(22*p[37])/15+(13*p[39])/4-(771*p[40])/3232-(7*p[51])/3+(43*p[52])/3+(tr5*(-3750*p[31]+30*p[32]+2700*p[34]-88*p[36]+3205*p[38]-140*p[50]-180*p[84]))/240-3*p[85]},
{F[1,1,3]*tci[2,1]*tcr[1,1],-2*p[37]+5*p[52]+(tr5*(75*p[34]-4*p[36]+35*p[38]-5*p[84]))/8-(5*p[85])/2},
{F[1,1,4]*tci[2,1]*tcr[1,1],-3*p[33]-(16*p[35])/3-(4*p[37])/5-(5*p[39])/2-(9*p[40])/202+(tr5*(30*p[31]-3*p[32]-15*p[34]-(4*p[36])/5-(47*p[38])/2+2*p[50]))/4+2*p[51]-6*p[52]},
{F[1,1,5]*tci[2,1]*tcr[1,1],4*p[33]+(32*p[35])/9+(8*p[37])/15+2*p[39]+(21*p[40])/404-(8*p[51])/3+4*p[52]+tr5*(-5*p[31]+p[32]+(5*p[34])/2+(2*p[36])/15+4*p[38]-(2*p[50])/3-p[84]/6)-(2*p[85])/3},
{F[1,1,6]*tci[2,1]*tcr[1,1],-p[33]/2+(20*p[35])/9-(68*p[37])/15+(7*p[39])/4-(219*p[40])/3232+p[51]/3+(26*p[52])/3+(tr5*(-750*p[31]-30*p[32]+3150*p[34]-272*p[36]+1925*p[38]+20*p[50]-150*p[84]))/240-(5*p[85])/2},
{F[1,1,7]*tci[2,1]*tcr[1,1],p[33]/2-(20*p[35])/9+(6*p[37])/5-(11*p[39])/4+(219*p[40])/3232+(5*p[51])/3-p[52]/3+(tr5*(750*p[31]+30*p[32]+600*p[34]+72*p[36]-235*p[38]+100*p[50]+80*p[84]))/240+(4*p[85])/3},
{F[1,1,8]*tci[2,1]*tcr[1,1],-3*p[33]-(16*p[35])/3-(5*p[39])/2+(9*p[40])/404+2*p[51]-8*p[52]+(tr5*(60*p[31]-6*p[32]-60*p[34]-61*p[38]+4*p[50]+2*p[84]))/8+p[85]},
{F[1,1,9]*tci[2,1]*tcr[1,1],(-3*p[33])/2-(28*p[35])/3+(2*p[37])/15-(3*p[39])/4+(747*p[40])/3232+p[51]-(25*p[52])/3+(tr5*(3150*p[31]-90*p[32]-600*p[34]+8*p[36]-1795*p[38]+60*p[50]+220*p[84]))/240+(11*p[85])/3},
{F[1,1,10]*tci[2,1]*tcr[1,1],(62*p[37])/15-2*p[39]-(27*p[40])/404-(31*p[52])/3+(tr5*(-2325*p[34]+124*p[36]-1145*p[38]+35*p[84]))/120+(7*p[85])/6},
{tci[1,2]*tci[2,1]*tcr[1,1],p[33]/2-(8*p[35])/9+(2*p[37])/5-(5*p[39])/12+(3*p[40])/202-p[51]/3-(7*p[52])/3+(tr5*(300*p[31]+30*p[32]-750*p[34]+24*p[36]-515*p[38]-20*p[50]-90*p[84]))/240-(3*p[85])/2},
{tci[3,1]*tcr[1,1],(-54*p[33])/5-(96*p[35])/5-(168*p[37])/25-(51*p[39])/5-(81*p[40])/1010+(36*p[51])/5-12*p[52]+(3*tr5*(900*p[31]-90*p[32]+150*p[34]-56*p[36]-435*p[38]+60*p[50]-30*p[84]))/100-(18*p[85])/5},
{tci[3,2]*tcr[1,1],-9*p[33]-16*p[35]-(8*p[37])/5-(17*p[39])/2-(27*p[40])/404+6*p[51]-20*p[52]+(tr5*(90*p[31]-9*p[32]-60*p[34]-(8*p[36])/5-(157*p[38])/2+6*p[50]+2*p[84]))/4+2*p[85]},
{tci[1,1]*tcr[1,1]^2,p[6]/80-(9*p[8])/40-p[12]/80+(9*p[14])/40+p[26]/10-p[28]/5+(19*p[33])/40+(2*p[35])/5+(3*p[37])/25+(31*p[39])/80+(27*p[40])/2020-(19*p[51])/60+p[52]/5+p[127]/20+p[133]/20+p[134]/20+p[139]/10+p[143]/10-p[151]/20-p[153]/20+(tr5*(3*p[5]-54*p[7]-3*p[11]+54*p[13]+24*p[25]-24*p[27]-180*p[31]+114*p[32]+180*p[34]+261*p[38]-76*p[50]+12*p[126]+12*p[132]+12*p[137]+24*p[138]-12*p[150]-12*p[152]-36*p[156]))/960-p[157]/10+p[163]/20},
{F[1,1,1]*tci[1,1]*tcr[1,1]^2,(-3*p[33])/20-(4*p[35])/15-(7*p[37])/50-(7*p[39])/40-(9*p[40])/4040+p[51]/10-p[52]/20+(tr5*(300*p[31]-30*p[32]+225*p[34]-28*p[36]-70*p[38]+20*p[50]-15*p[84]))/800-(3*p[85])/40},
{F[1,1,2]*tci[1,1]*tcr[1,1]^2,-p[33]/40-(5*p[35])/9+(11*p[37])/150-(13*p[39])/80+(771*p[40])/64640+(7*p[51])/60-(43*p[52])/60+(tr5*(3750*p[31]-30*p[32]-2700*p[34]+88*p[36]-3205*p[38]+140*p[50]+180*p[84]))/4800+(3*p[85])/20},
{F[1,1,3]*tci[1,1]*tcr[1,1]^2,(tr5*(-75*p[34]+4*p[36]+5*(-7*p[38]+p[84])))/160+(4*p[37]+5*(-2*p[52]+p[85]))/40},
{F[1,1,4]*tci[1,1]*tcr[1,1]^2,(3*p[33])/20+(4*p[35])/15+p[37]/25+p[39]/8+(9*p[40])/4040+(tr5*(-300*p[31]+30*p[32]+150*p[34]+8*p[36]+235*p[38]-20*p[50]))/800-p[51]/10+(3*p[52])/10},
{F[1,1,5]*tci[1,1]*tcr[1,1]^2,-p[33]/5-(8*p[35])/45-(2*p[37])/75-p[39]/10-(21*p[40])/8080+(2*p[51])/15-p[52]/5+(tr5*(150*p[31]-30*p[32]-75*p[34]-4*p[36]-120*p[38]+20*p[50]+5*p[84]))/600+p[85]/30},
{F[1,1,6]*tci[1,1]*tcr[1,1]^2,p[33]/40-p[35]/9+(17*p[37])/75-(7*p[39])/80+(219*p[40])/64640-p[51]/60-(13*p[52])/30+(tr5*(750*p[31]+30*p[32]-3150*p[34]+272*p[36]-1925*p[38]-20*p[50]+150*p[84]))/4800+p[85]/8},
{F[1,1,7]*tci[1,1]*tcr[1,1]^2,-p[33]/40+p[35]/9-(3*p[37])/50+(11*p[39])/80-(219*p[40])/64640-p[51]/12+p[52]/60+(tr5*(-750*p[31]-30*p[32]-600*p[34]-72*p[36]+235*p[38]-100*p[50]-80*p[84]))/4800-p[85]/15},
{F[1,1,8]*tci[1,1]*tcr[1,1]^2,(3*p[33])/20+(4*p[35])/15+p[39]/8-(9*p[40])/8080-p[51]/10+(2*p[52])/5+(tr5*(-60*p[31]+6*p[32]+60*p[34]+61*p[38]-4*p[50]-2*p[84]))/160-p[85]/20},
{F[1,1,9]*tci[1,1]*tcr[1,1]^2,(3*p[33])/40+(7*p[35])/15-p[37]/150+(3*p[39])/80-(747*p[40])/64640-p[51]/20+(5*p[52])/12+(tr5*(-3150*p[31]+90*p[32]+600*p[34]-8*p[36]+1795*p[38]-60*p[50]-220*p[84]))/4800-(11*p[85])/60},
{F[1,1,10]*tci[1,1]*tcr[1,1]^2,(-31*p[37])/150+p[39]/10+(27*p[40])/8080+(31*p[52])/60+(tr5*(2325*p[34]-124*p[36]+1145*p[38]-35*p[84]))/2400-(7*p[85])/120},
{tci[1,1]^2*tcr[1,1]^2,(-73990015*p[33])/41472+(99726221*p[35])/11664+(tr5*(-59835732600*p[31]-2219700450*p[32]+15693616020*p[34]+557657488*p[36]+33971918675*p[38]+909052360*p[50]+1019251620*p[84]))/4976640+(225293625152*p[37]-515144715124*p[39]-187428223575*p[40]+367257153440*p[51]+4068514245664*p[52]+411777654480*p[85])/502640640},
{tci[1,2]*tcr[1,1]^2,(35*p[6])/48+(81*p[8])/8-(9*p[10])/2+(11*p[12])/48-(27*p[14])/8-(45*p[24])/4-(21*p[26])/2+p[28]+7*p[30]+(111*p[33])/8-(262*p[35])/27+(53*p[37])/9-(109*p[39])/16+(551*p[40])/3232-(313*p[51])/12-34*p[52]+(21*p[85])/2+6*p[93]-(7*p[125])/3-p[127]/12+(21*p[129])/2+p[131]/6-(7*p[133])/12-p[134]/4-(20*p[139])/3-(5*p[143])/2+(9*p[147])/2+(31*p[149])/6-(25*p[151])/12+(35*p[153])/12+(13*p[155])/6+(4*p[157])/3-p[159]/3+(26*p[161])/3+(tr5*(525*p[5]+7290*p[7]-3240*p[9]+165*p[11]-2430*p[13]-8100*p[23]-7560*p[25]+360*p[27]+5040*p[29]+33900*p[31]+9990*p[32]-149700*p[34]+4672*p[36]-90585*p[38]-18780*p[50]+7560*p[84]+4320*p[92]-1680*p[124]-60*p[126]+7560*p[128]+120*p[130]-420*p[132]-180*p[137]-4800*p[138]-1440*p[142]+3240*p[146]+3720*p[148]-1500*p[150]+2100*p[152]+1560*p[154]+1140*p[156]-240*p[158]+6240*p[160]-7560*p[162]))/2880-(43*p[163])/4},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(2556161*p[33])/3456-(47533213*p[35])/9720-(344183*p[37])/1620+(35778211*p[39])/103680+(84399143*p[40])/465408-(263453*p[51])/648-(58318907*p[52])/12960+(tr5*(2851992780*p[31]+76684830*p[32]-647141640*p[34]-22027712*p[36]-1597151185*p[38]-42152480*p[50]-74122560*p[84]))/414720-(8579*p[85])/12},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(33*p[33])/4-(3326*p[35])/45+(tr5*(6652*p[31]+132*p[32]-3183*p[38]))/64-(1181*p[39])/240+(4425*p[40])/3232-(1663*p[52])/30},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(tr5*(-613989600*p[31]+7741110*p[32]+278295540*p[34]-1042768*p[36]+454660735*p[38]+4767320*p[50]+56707020*p[84]))/829440+(92893320*p[33]+1309844480*p[35]+3*(-4171072*p[37]+153044012*p[39]-3602835*p[40]+19069280*p[51]+475885408*p[52]+226828080*p[85]))/2488320},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(98311*p[33])/216-(24233039*p[35])/9720-(655567*p[37])/6480+(1051147*p[39])/5184+(89230787*p[40])/930816-(485899*p[51])/2592-(1486559*p[52])/648+(tr5*(363495585*p[31]+11797320*p[32]-82472115*p[34]-2622268*p[36]-202862525*p[38]-4858990*p[50]-9147735*p[84]))/103680-(22587*p[85])/64},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(1133*p[33])/48+(3733*p[35])/27+(1771*p[37])/90-(473*p[39])/144-(73211*p[40])/12928+(1771*p[51])/36+(7889*p[52])/36+(tr5*(-559950*p[31]+16995*p[32]+623400*p[34]+14168*p[36]+549865*p[38]+35420*p[50]-21480*p[84]))/2880-(179*p[85])/6},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(7*p[33])/3+(2558*p[35])/27+(22*p[37])/45+(3293*p[39])/360-(23801*p[40])/6464+(247*p[51])/18+(12223*p[52])/90+(tr5*(-191850*p[31]+840*p[32]+174840*p[34]+176*p[36]+174415*p[38]+4940*p[50]+4440*p[84]))/1440+(37*p[85])/3},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(27*p[33])/4-(314*p[35])/15+(6*p[37])/5-(359*p[39])/60-(2871*p[40])/6464-(2*p[51])/3+(37*p[52])/30+(tr5*(7065*p[31]+405*p[32]+7620*p[34]+72*p[36]-100*p[38]-40*p[50]-70*p[84]))/240-(7*p[85])/6},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(tr5*(-6153317760*p[31]-216378570*p[32]+302476980*p[34]+27685552*p[36]+2932389695*p[38]+38779480*p[50]+175295340*p[84]))/1658880+(-262250826840*p[33]+1325834866688*p[35]+33554889024*p[37]-97341194604*p[39]-43829438445*p[40]+47000729760*p[51]+1043256429984*p[52]+212457952080*p[85])/502640640},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(-299*p[33])/24-(2809*p[35])/135-(31*p[37])/45+(30883*p[39])/1440+(821*p[40])/404-(31*p[51])/18-(3491*p[52])/180+(tr5*(168540*p[31]-17940*p[32]-40920*p[34]-992*p[36]-66865*p[38]-2480*p[50]-2640*p[84]))/5760-(11*p[85])/6},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-47*p[33])/24+(10034*p[35])/135+(191*p[37])/45-(67*p[39])/720-(8111*p[40])/3232+(119*p[51])/18+(2587*p[52])/45+(tr5*(-301020*p[31]-1410*p[32]+9420*p[34]+3056*p[36]+144805*p[38]+4760*p[50]+2880*p[84]))/2880+4*p[85]},
{tci[1,1]*tci[1,2]*tcr[1,1]^2,-p[37]/25-p[39]/10-(27*p[40])/8080+(tr5*(75*p[34]-4*p[36]+5*(5*p[38]+p[84])))/400+(2*p[52]+p[85])/20},
{tci[2,1]*tcr[1,1]^2,(-9*p[33])/2-8*p[35]-(14*p[37])/5-(17*p[39])/4-(27*p[40])/808+3*p[51]-5*p[52]+(tr5*(900*p[31]-90*p[32]+150*p[34]-56*p[36]-435*p[38]+60*p[50]-30*p[84]))/80-(3*p[85])/2},
{tcr[1,1]^3,p[4]/3-(55*p[6])/144-(51*p[8])/8+(11*p[10])/3-(11*p[12])/144+(15*p[14])/8+(67*p[24])/12+(79*p[26])/18+(67*p[28])/9-(11*p[30])/6-(51*p[33])/8-(1210*p[35])/81-(1429*p[37])/135+(9*p[39])/16+(2053*p[40])/4848+(299*p[51])/108+(317*p[52])/27-6*p[85]-(11*p[93])/3+2*p[125]-p[127]/36-(5*p[129])/3+(11*p[131])/18+(37*p[133])/36-(169*p[134])/36+(17*p[139])/9-(119*p[143])/18-(23*p[147])/9-(37*p[149])/18+(43*p[151])/36-(11*p[153])/12-(5*p[155])/9-(5*p[157])/9-(11*p[159])/18-(25*p[161])/6+(tr5*(720*p[3]-825*p[5]-13770*p[7]+7920*p[9]-165*p[11]+4050*p[13]+12060*p[23]+9480*p[25]-4200*p[27]-3960*p[29]-122700*p[31]-13770*p[32]+67500*p[34]+1472*p[36]+89975*p[38]+5980*p[50]-12960*p[84]-7920*p[92]+4320*p[124]-60*p[126]-3600*p[128]+1320*p[130]+2220*p[132]-10140*p[137]+4080*p[138]+6000*p[142]-5520*p[146]-4440*p[148]+2580*p[150]-1980*p[152]-1200*p[154]+8940*p[156]-1320*p[158]-9000*p[160]+13440*p[162]))/8640+(55*p[163])/36},
{F[1,1,1]*tcr[1,1]^3,(-8064113*p[33])/27648+(9009151*p[35])/4860+(tr5*(-8648784960*p[31]-241923390*p[32]+2094199260*p[34]+69288464*p[36]+4896271405*p[38]+130071560*p[50]+206603460*p[84]))/3317760+(27992539456*p[37]-47316977324*p[39]-23756407965*p[40]+52548910240*p[51]+578688749984*p[52]+83467797840*p[85])/335093760},
{F[1,1,2]*tcr[1,1]^3,(-23*p[33])/4+(538*p[35])/15+(tr5*(-29052*p[31]-828*p[32]+13531*p[38]))/576-(133*p[39])/720-(2703*p[40])/3232+(269*p[52])/10},
{F[1,1,3]*tcr[1,1]^3,(-79549*p[33])/3072-(12476*p[35])/27+(tr5*(47907840*p[31]-477294*p[32]-10884996*p[34]+1424*p[36]-29350283*p[38]-445496*p[50]-3790428*p[84]))/73728+(2876480*p[37]-3865524924*p[39]+164467575*p[40]-899901920*p[51]-15834870496*p[52]-7656664560*p[85])/37232640},
{F[1,1,4]*tcr[1,1]^3,(-724933*p[33])/1728+(5128177*p[35])/2430+(tr5*(-615381240*p[31]-21747990*p[32]+167840940*p[34]+5403568*p[36]+353627705*p[38]+9524440*p[50]+11415420*p[84]))/207360+(2183041472*p[37]-4797895516*p[39]-1884190365*p[40]+3847873760*p[51]+42189568096*p[52]+4611829680*p[85])/20943360},
{F[1,1,5]*tcr[1,1]^3,(-1133*p[33])/96-(1879*p[35])/27-(857*p[37])/90+(5459*p[39])/2880+(68611*p[40])/25856-(857*p[51])/36-(17879*p[52])/180+(tr5*(1127400*p[31]-33990*p[32]-1018080*p[34]-27424*p[36]-995765*p[38]-68560*p[50]+47520*p[84]))/11520+(33*p[85])/2},
{F[1,1,6]*tcr[1,1]^3,(-49*p[33])/16-(911*p[35])/45+(23*p[37])/90-(5347*p[39])/1440+(1347*p[40])/1616-(127*p[51])/36-(533*p[52])/15+(tr5*(163980*p[31]-4410*p[32]-219780*p[34]+368*p[36]-184435*p[38]-5080*p[50]-4960*p[84]))/5760-(31*p[85])/9},
{F[1,1,7]*tcr[1,1]^3,(-31*p[33])/9+(4178*p[35])/405+(4*p[37])/27-(863*p[39])/1080-(2791*p[40])/19392+(58*p[51])/27+(947*p[52])/270+(tr5*(-12534*p[31]-744*p[32]-6852*p[34]+32*p[36]+2479*p[38]+464*p[50]-240*p[84]))/864-(10*p[85])/9},
{F[1,1,8]*tcr[1,1]^3,(1055185*p[33])/4608-(2277103*p[35])/1620+(tr5*(1093009440*p[31]+31655550*p[32]-64322940*p[34]-4666768*p[36]-529080845*p[38]-8606920*p[50]-36756900*p[84]))/552960+(-1885374272*p[37]+4447069996*p[39]+2406842325*p[40]-3477195680*p[51]-62341637536*p[52]-14849787600*p[85])/55848960},
{F[1,1,9]*tcr[1,1]^3,(1073*p[33])/144-(3178*p[35])/405-(49*p[37])/54-(10903*p[39])/2160+(41*p[40])/19392-(245*p[51])/108-(5873*p[52])/540+(tr5*(19068*p[31]+3219*p[32]-16170*p[34]-392*p[36]-18625*p[38]-980*p[50]+48*p[84]))/1728+p[85]/9},
{F[1,1,10]*tcr[1,1]^3,(19*p[33])/18-(11464*p[35])/405-(238*p[37])/135+(169*p[39])/270+(6311*p[40])/4848-(95*p[51])/27-(4322*p[52])/135+(tr5*(42990*p[31]+285*p[32]-21840*p[34]-476*p[36]-30085*p[38]-950*p[50]-780*p[84]))/1080-(26*p[85])/9},
{tci[1,1]*tcr[1,1]^3,p[33]/10+(8*p[35])/45+(53*p[37])/450+(17*p[39])/180+(3*p[40])/4040-p[51]/15-p[52]/36+(tr5*(-1800*p[31]+180*p[32]-2175*p[34]+212*p[36]-5*p[38]-120*p[50]+185*p[84]))/7200+(37*p[85])/360},
{tci[1,2]*tcr[1,1]^3,(tr5*(44011815360*p[31]+1857029010*p[32]-12230908260*p[34]-428745968*p[36]-25167724555*p[38]-639975800*p[50]-548921340*p[84]))/4976640+(2250719160120*p[33]-9483079149568*p[35]-519640113216*p[37]+1307602318812*p[39]+440352392625*p[40]-775650669600*p[51]-9088824136992*p[52]-665292664080*p[85])/1507921920},
{tcr[1,1]^4,(-23924471*p[33])/82944+(7077961*p[35])/5832+(tr5*(-16987106400*p[31]-717734130*p[32]+3339161700*p[34]+131592944*p[36]+9147682315*p[38]+169071800*p[50]+334299420*p[84]))/9953280+(53163549376*p[37]-136515423860*p[39]-51294900555*p[40]+68305007200*p[51]+1094908308320*p[52]+135056965680*p[85])/1005281280},
{tci[1,1]^2*tcr[1,2],p[4]/3-(35*p[6])/72+(19*p[8])/8+(5*p[10])/12-(31*p[12])/72+(19*p[14])/8+p[18]/6+p[24]/3+(7*p[26])/18-(121*p[28])/18+(65*p[30])/12-(89*p[33])/24+(1532*p[35])/81+(2129*p[37])/135-(113*p[39])/48+(26215*p[40])/19392+(973*p[51])/216-(1759*p[52])/108+(95*p[85])/12-(2*p[93])/3+4*p[99]+(25*p[125])/12+(5*p[127])/36+(29*p[129])/24+(43*p[131])/36-(11*p[133])/9+(59*p[134])/36-(64*p[139])/9+p[141]+(139*p[143])/18-(17*p[147])/36-(59*p[149])/36+(13*p[151])/36-(5*p[153])/4+(29*p[155])/18-(227*p[157])/36-(31*p[159])/36-p[161]/4+(tr5*(720*p[3]-1050*p[5]+5130*p[7]+900*p[9]-930*p[11]+5130*p[13]+360*p[17]+720*p[23]+840*p[25]-7440*p[27]+11700*p[29]-123600*p[31]-8010*p[32]-387450*p[34]+25568*p[36]-128215*p[38]+9730*p[50]+17100*p[84]-1440*p[92]+8640*p[98]+4500*p[124]+300*p[126]+2610*p[128]+2580*p[130]-2640*p[132]+3540*p[137]-15360*p[138]+2160*p[140]+9600*p[142]-1020*p[146]-3540*p[148]+780*p[150]-2700*p[152]+3480*p[154]-17160*p[156]-1860*p[158]-540*p[160]+3900*p[162]))/8640+(31*p[163])/9},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(tr5*(705599520*p[31]+31020450*p[32]-84109380*p[34]-6991472*p[36]-352954435*p[38]-8231480*p[50]-13280220*p[84]))/2211840+(37596785400*p[33]-152033176576*p[35]-3*(2824554688*p[37]-6292859540*p[39]-2075531355*p[40]+3325517920*p[51]+42538986080*p[52]+5365208880*p[85]))/670187520},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(7433*p[33])/2304+(197213*p[35])/1620+(3071*p[37])/270-(854101*p[39])/69120-(3468959*p[40])/620544+(3007*p[51])/108+(329393*p[52])/2160+(tr5*(-47331120*p[31]+222990*p[32]+31723200*p[34]+786176*p[36]+36037915*p[38]+1924480*p[50]-1181760*p[84]))/276480-(1231*p[85])/72},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(tr5*(4254532800*p[31]+52520550*p[32]-2543282700*p[34]-48601424*p[36]-3150760105*p[38]-119428520*p[50]-90407700*p[84]))/6635520+(63654906600*p[33]-916710000640*p[35]-58904925888*p[37]+26123199540*p[39]+38764703115*p[40]-24240*(5971426*p[51]+85*(533162*p[52]+53181*p[85])))/2010562560},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(tr5*(47568913680*p[31]+1490700270*p[32]-13351717740*p[34]-529823824*p[36]-28207374725*p[38]-858540520*p[50]-412412820*p[84]))/56401920+(1806728727240*p[33]-10249515267584*p[35]-3*(214048824896*p[37]-89790321484*p[39]-137713552065*p[40]+346850370080*p[51]+3281591345824*p[52]+166614779280*p[85]))/17089781760},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(-11675*p[33])/864-(532573*p[35])/2430-(2456*p[37])/135+(34741*p[39])/12960+(1809559*p[40])/232704-(3779*p[51])/81-(1365233*p[52])/6480+(tr5*(15977190*p[31]-175125*p[32]-4501305*p[34]-235776*p[36]-9521890*p[38]-604640*p[50]+289855*p[84]))/51840+(57971*p[85])/2592},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(tr5*(-20182432440*p[31]-187050750*p[32]+5387177520*p[34]+259952896*p[36]+12129393205*p[38]+511433200*p[50]+243631920*p[84]))/14100480+(-226705509000*p[33]+4348641443072*p[35]+3*(105020969984*p[37]+79551057028*p[39]-46088216415*p[40]+206619012800*p[51]+1377349656512*p[52]+98427295680*p[85]))/4272445440},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(tr5*(-4184709504*p[31]-81654846*p[32]+36598488*p[34]+9208544*p[36]+2038984069*p[38]+43693616*p[50]+118658904*p[84]))/2820096+(-494828366760*p[33]+4508327038976*p[35]+55803776640*p[37]+418384456764*p[39]-112243297995*p[40]+264783312960*p[51]+3410816857536*p[52]+719072958240*p[85])/4272445440},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(1605157*p[33])/27648-(135437*p[35])/486+(tr5*(1300195200*p[31]+48154710*p[32]-131910780*p[34]-5613712*p[36]-652399025*p[38]-6228040*p[50]-49533540*p[84]))/3317760+(-2267939648*p[37]+6430507996*p[39]+3172830705*p[40]-2516128160*p[51]-77142775456*p[52]-20011550160*p[85])/335093760},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-149*p[33])/18+(67231*p[35])/405+(287*p[37])/18-(237719*p[39])/12960-(592235*p[40])/77568+(5279*p[51])/162+(608591*p[52])/3240+(tr5*(-2420316*p[31]-21456*p[32]+1231230*p[34]+41328*p[36]+1656511*p[38]+84464*p[50]-10568*p[84]))/10368-(1321*p[85])/324},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-9778219*p[33])/117504+(16253072*p[35])/20655+(tr5*(-3120589824*p[31]-58669314*p[32]-509276784*p[34]+18542912*p[36]+1307004883*p[38]+22062368*p[50]+91388256*p[84]))/2820096+(7491336448*p[37]+35710420924*p[39]-4119800715*p[40]+8913196672*p[51]+140662729088*p[52]+36920855424*p[85])/284829696},
{tci[1,1]^3*tcr[1,2],(-109*tr5*(900*p[31]-90*p[32]-600*p[34]-16*p[36]-785*p[38]+60*p[50]+20*p[84]))/77760+(109*(18180*p[33]+32320*p[35]+3232*p[37]+17170*p[39]+135*p[40]-12120*p[51]+40400*p[52]-4040*p[85]))/3926880},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(tr5*(-488846676*p[31]-14921130*p[32]+53691636*p[34]+5310832*p[36]+273779735*p[38]+3525232*p[50]+20790540*p[84]))/1410048+(-22605511950*p[33]+131662704736*p[35]+8045910480*p[37]+31201711941*p[39]-3290426280*p[40]+5340726480*p[51]+109592739024*p[52]+31497668100*p[85])/534055680},
{tci[1,2]*tci[2,1]*tcr[1,2],(15*p[33])/2+(40*p[35])/3-(4*p[37])/3+(5*p[39])/12-(135*p[40])/808-5*p[51]+(70*p[52])/3+(tr5*(-900*p[31]+90*p[32]+1200*p[34]-16*p[36]+985*p[38]-60*p[50]+20*p[84]))/48+(5*p[85])/3},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(tr5*(-889919520*p[31]-33278370*p[32]+187282500*p[34]+7114352*p[36]+488690755*p[38]+11057720*p[50]+20883420*p[84]))/2211840+(-40333384440*p[33]+191747992576*p[35]+3*(2874198208*p[37]-5657422484*p[39]-2489974875*p[40]+4467318880*p[51]+58025282144*p[52]+8436901680*p[85]))/670187520},
{tci[1,2]*tcr[1,1]*tcr[1,2],(3*p[24])/2+2*p[26]-10*p[28]-3*p[30]-(9*p[33])/2+(80*p[35])/3+(128*p[37])/15+(15*p[39])/4-(1593*p[40])/1616+15*p[51]+12*p[52]-p[125]-6*p[129]-p[131]-p[133]+6*p[134]+3*p[139]+10*p[143]-p[149]-p[153]-p[155]+p[159]+(tr5*((3*p[23])/2+2*p[25]+2*p[27]-3*p[29]+30*p[31]-(9*p[32])/2+120*p[34]-(88*p[36])/15+(183*p[38])/4+15*p[50]-p[124]-6*p[128]-p[130]-p[132]+6*p[137]+3*p[138]-2*p[142]-p[148]-p[152]-p[154]-6*p[156]+p[158]-p[160]))/4-p[161]+6*p[163]},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],-2*p[33]+(2764*p[35])/45+(73*p[37])/15-(283*p[39])/120-(7365*p[40])/3232+(61*p[51])/6+(821*p[52])/15+(tr5*((-691*p[31])/2-2*p[32]+65*p[34]+(73*p[36])/15+(4541*p[38])/24+(61*p[50])/6+5*p[84]))/4+5*p[85]},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],3*p[33]+(32*p[35])/15+(3*tr5*(-8*p[31]+2*p[32]+7*p[38]))/8+(49*p[39])/10+(225*p[40])/808+(8*p[52])/5},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],4*p[33]-(4277*p[35])/45-(89*p[37])/15+(23*p[39])/120+(7149*p[40])/1616-(77*p[51])/6-(1861*p[52])/15+tr5*((4277*p[31])/32+p[32]-(3167*p[34])/32-(89*p[36])/60-(10417*p[38])/96-(77*p[50])/24-5*p[84])-20*p[85]},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],6*p[33]-(64*p[35])/3+5*p[39]+(333*p[40])/404+(tr5*(120*p[31]+6*p[32]-51*p[38]-2*p[50]))/4-2*p[51]-16*p[52]},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(88*p[35])/15-(2*p[37])/5+(3*p[39])/20+(9*p[40])/1616-p[51]-(62*p[52])/5+(tr5*(-33*p[31]-126*p[34]-(2*p[36])/5-(173*p[38])/4-p[50]-2*p[84]))/4-2*p[85]},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],4*p[33]-(472*p[35])/9-(32*p[37])/15-p[39]/3+(3207*p[40])/1616-(28*p[51])/3-(194*p[52])/3+tr5*((295*p[31])/4+p[32]-(95*p[34])/2-(8*p[36])/15-(170*p[38])/3-(7*p[50])/3-p[84])-4*p[85]},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],-p[33]+(32*p[35])/45-(16*p[37])/15+(103*p[39])/30+(507*p[40])/808-(2*p[51])/3-(104*p[52])/15+(tr5*(-4*p[31]-p[32]-56*p[34]-(16*p[36])/15-(125*p[38])/6-(2*p[50])/3+2*p[84]))/4+2*p[85]},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(179*p[33])/32+(2983*p[35])/45+(421*p[37])/60-(4567*p[39])/192-(111615*p[40])/25856+(421*p[51])/24+(2081*p[52])/24+(tr5*(-357960*p[31]+5370*p[32]+266340*p[34]+6736*p[36]+268505*p[38]+16840*p[50]+1140*p[84]))/3840+(19*p[85])/16},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(304*p[35])/15+(8*p[37])/5-13*p[39]-(1305*p[40])/808+4*p[51]+24*p[52]+(tr5*(-114*p[31]+66*p[34]+(8*p[36])/5+71*p[38]+4*p[50]+2*p[84]))/4+2*p[85]},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],-p[33]-(496*p[35])/45+(8*p[37])/15+(19*p[39])/30+(3*p[40])/202+(tr5*(62*p[31]-p[32]+106*p[34]+(8*p[36])/15+(127*p[38])/6+(4*p[50])/3))/4+(4*p[51])/3+(88*p[52])/15},
{tci[1,1]*tcr[1,1]^2*tcr[1,2],(9*p[33])/8+2*p[35]+p[37]/5+(17*p[39])/16+(27*p[40])/3232-(3*p[51])/4+(5*p[52])/2+(tr5*(-900*p[31]+90*p[32]+600*p[34]+16*p[36]+785*p[38]-60*p[50]-20*p[84]))/320-p[85]/4},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(27*p[33])/4-(2404*p[35])/45-(11*p[37])/5+(61*p[39])/15+(1785*p[40])/808-(37*p[51])/6-(851*p[52])/15+(tr5*(18030*p[31]+405*p[32]-2*(3750*p[34]+66*p[36]+5835*p[38]+185*p[50]+90*p[84])))/240-3*p[85]},
{tcr[1,1]^3*tcr[1,2],(25*p[33])/8-(38*p[35])/9-p[37]/15+(25*p[39])/16+(957*p[40])/3232+(25*p[51])/12+p[52]/6+(tr5*(5700*p[31]+750*p[32]+6000*p[34]-16*p[36]+515*p[38]+500*p[50]-20*p[84]))/960-p[85]/12},
{tci[1,1]^2*tcr[1,2]^2,(-54739*p[33])/2448-(42199*p[35])/27540-(3547*p[37])/3672-(118727*p[39])/18360-(313247*p[40])/2637312-(29357*p[51])/1836-(475139*p[52])/9180+(tr5*(126597*p[31]-328434*p[32]-5575071*p[34]-14188*p[36]-2755760*p[38]-234856*p[50]+309939*p[84]))/58752+(103313*p[85])/4896},
{tci[1,2]*tcr[1,2]^2,(9*p[8])/4+(9*p[14])/4+(9*p[24])/4+(3*p[30])/2+(64*p[35])/9-(87*p[40])/202+(22*p[52])/3-(11*p[85])/3+p[139]+(5*p[157])/2-p[159]/2+(tr5*(27*p[7]+27*p[13]+27*p[23]+18*p[29]-480*p[31]+180*p[34]+308*p[38]-44*p[84]+12*p[138]+30*p[156]-6*p[158]-6*p[160]))/48-p[161]/2},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,-p[33]+(8*p[35])/5+(8*p[37])/15+(tr5*(-9*p[31]-p[32]+(8*p[36])/15+(31*p[38])/6))/4+(29*p[39])/30+(45*p[40])/1616+(6*p[52])/5},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(-829*p[33])/128-(6089*p[35])/90-(23*p[37])/3+(14713*p[39])/3840+(326337*p[40])/103424-(115*p[51])/6-(11149*p[52])/120+(tr5*(292272*p[31]-4974*p[32]-242880*p[34]-5888*p[36]-246795*p[38]-14720*p[50]+5952*p[84]))/3072+(31*p[85])/4},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(385*p[33])/384+(69881*p[35])/135+(809*p[37])/18-(40357*p[39])/11520-(2137999*p[40])/103424+(4057*p[51])/36+(240881*p[52])/360+(tr5*(-6708576*p[31]+2310*p[32]+4853712*p[34]+103552*p[36]+5387663*p[38]+259648*p[50]+1824*p[84]))/9216+(19*p[85])/24},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(15673*p[33])/2448-(863293*p[35])/5508-(240191*p[37])/9180+(2144291*p[39])/73440+(23710007*p[40])/2637312-(304087*p[51])/7344-(7384453*p[52])/36720+(tr5*(64746975*p[31]+470190*p[32]-46019820*p[34]-1921528*p[36]-49546880*p[38]-3040870*p[50]+1104600*p[84]))/293760+(9205*p[85])/612},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(1319*p[33])/96-(9547*p[35])/135-(89*p[37])/30-(12461*p[39])/2880+(55415*p[40])/25856-(19*p[51])/36-(21983*p[52])/360+(tr5*(1145640*p[31]+39570*p[32]-173340*p[34]-8544*p[36]-627985*p[38]-1520*p[50]-52700*p[84]))/11520-(2635*p[85])/144},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(207493*p[33])/19584+(869311*p[35])/5508+(78913*p[37])/4590-(6898993*p[39])/587520-(40334329*p[40])/5274624+(365797*p[51])/7344+(8208613*p[52])/36720+(tr5*(-521586600*p[31]+6224790*p[32]+463446960*p[34]+10100864*p[36]+452783335*p[38]+29263760*p[50]-10415760*p[84]))/2350080-(43399*p[85])/2448},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(8965*p[33])/384-(18022*p[35])/135-(3563*p[37])/360-(12701*p[39])/2304+(321629*p[40])/103424-(467*p[51])/144-(12517*p[52])/144+(tr5*(8650560*p[31]+268950*p[32]+1140360*p[34]-114016*p[36]-3568265*p[38]-37360*p[50]-362040*p[84]))/46080-(3017*p[85])/96},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(21431*p[33])/384-(19694*p[35])/135+(2807*p[37])/360-(447371*p[39])/11520+(79*p[40])/103424+(4967*p[51])/144-(25579*p[52])/720+(tr5*(9453120*p[31]+642930*p[32]+6383640*p[34]+89824*p[36]-1879795*p[38]+397360*p[50]-996840*p[84]))/46080-(2769*p[85])/32},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(3*p[33])/8+(3614*p[35])/45+(97*p[37])/15+(211*p[39])/180-(39453*p[40])/12928+(164*p[51])/9+(18329*p[52])/180+(tr5*(-162630*p[31]+135*p[32]+112305*p[34]+2328*p[36]+128725*p[38]+6560*p[50]+1780*p[84]))/1440+(89*p[85])/18},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-5521*p[33])/384+(6374*p[35])/27+(3877*p[37])/180-(17747*p[39])/11520-(882089*p[40])/103424+(2521*p[51])/72+(86941*p[52])/360+(tr5*(-15297600*p[31]-165630*p[32]+5568240*p[34]+248128*p[36]+9719645*p[38]+403360*p[50]+322080*p[84]))/46080+(671*p[85])/24},
{tci[1,1]*tci[1,2]*tcr[1,2]^2,(9*p[33])/4+4*p[35]-(2*p[37])/5+p[39]/8-(81*p[40])/1616-(3*p[51])/2+7*p[52]+(tr5*(-900*p[31]+90*p[32]+1200*p[34]-16*p[36]+985*p[38]-60*p[50]+20*p[84]))/160+p[85]/2},
{tci[2,1]*tcr[1,2]^2,(15*p[33])/2+(40*p[35])/3+(4*p[37])/3+(85*p[39])/12+(45*p[40])/808-5*p[51]+(50*p[52])/3+(tr5*(-900*p[31]+90*p[32]+600*p[34]+16*p[36]+785*p[38]-60*p[50]-20*p[84]))/48-(5*p[85])/3},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,p[33]/4-(124*p[35])/15-(26*p[37])/15-(161*p[39])/120+(27*p[40])/404-p[51]/2+(9*p[52])/5+(tr5*(5580*p[31]+30*p[32]+7200*p[34]-208*p[36]+595*p[38]-60*p[50]-180*p[84]))/480-(3*p[85])/2},
{tcr[1,1]^2*tcr[1,2]^2,(-249*p[33])/16+15*p[35]-(3*p[37])/10-(249*p[39])/32-(7803*p[40])/6464-(83*p[51])/8+(3*p[52])/4+(tr5*(-13500*p[31]-2490*p[32]-12600*p[34]-48*p[36]-825*p[38]-1660*p[50]-60*p[84]))/640-(3*p[85])/8},
{tcr[1,2]^3,(-4*p[4])/3+p[6]/9+6*p[8]-(5*p[10])/3-p[12]/9-(23*p[24])/6-(14*p[26])/9-(82*p[28])/9-(2*p[30])/3+(35*p[33])/6+(1888*p[35])/81+(1444*p[37])/135+(35*p[39])/12-(1399*p[40])/4848+(371*p[51])/54-(113*p[52])/27+5*p[85]+(8*p[93])/3-(5*p[125])/3+p[127]/9-(3*p[129])/2-(7*p[131])/9-(10*p[133])/9+(55*p[134])/9-(2*p[139])/9+(82*p[143])/9+(17*p[147])/9+(11*p[149])/9-(7*p[151])/9+p[153]/3+(2*p[155])/9-(4*p[157])/9+(10*p[159])/9+(8*p[161])/3+(tr5*(-720*p[3]+60*p[5]+3240*p[7]-900*p[9]-60*p[11]-2070*p[23]-840*p[25]+1680*p[27]-360*p[29]+28200*p[31]+3150*p[32]+11250*p[34]-2144*p[36]-6335*p[38]+3710*p[50]+2700*p[84]+1440*p[92]-900*p[124]+60*p[126]-810*p[128]-420*p[130]-600*p[132]+3300*p[137]-120*p[138]-1680*p[142]+1020*p[146]+660*p[148]-420*p[150]+180*p[152]+120*p[154]-3540*p[156]+600*p[158]+1440*p[160]-2460*p[162]))/2160+(14*p[163])/9},
{F[1,1,1]*tcr[1,2]^3,(-1192223*p[33])/4608+(1947887*p[35])/1620+(tr5*(-186997152*p[31]-7153338*p[32]+37318260*p[34]+1400752*p[36]+101166503*p[38]+2045656*p[50]+3817260*p[84]))/110592+(2829519040*p[37]-7098325652*p[39]-2734037595*p[40]+4132225120*p[51]+60415617632*p[52]+7710865200*p[85])/55848960},
{F[1,1,2]*tcr[1,2]^3,-2*p[33]+(32*p[35])/15+tr5*(-3*p[31]-p[32]/2+(31*p[38])/36)-(97*p[39])/45-(39*p[40])/202+(8*p[52])/5},
{F[1,1,3]*tcr[1,2]^3,(tr5*(-2514171840*p[31]-56931990*p[32]+511079820*p[34]+17282384*p[36]+1397108785*p[38]+36799400*p[50]+91732500*p[84]))/1658880+(-69001571880*p[33]+541720225792*p[35]+3*(6982083136*p[37]-5928830492*p[39]-5893514145*p[40]+14866957600*p[51]+162960222752*p[52]+37059930000*p[85]))/502640640},
{F[1,1,4]*tcr[1,2]^3,(tr5*(-387911760*p[31]-21443370*p[32]+149446500*p[34]+4966256*p[36]+236238655*p[38]+6144440*p[50]-2952420*p[84]))/276480+(-25989364440*p[33]+83582053888*p[35]+6019102272*p[37]-17608581996*p[39]-4842919665*p[40]+7447061280*p[51]+86837094816*p[52]-3578333040*p[85])/83773440},
{F[1,1,5]*tcr[1,2]^3,(-256*p[35])/135-(4*p[37])/15+p[39]/10+(295*p[40])/808-(2*p[51])/3-(124*p[52])/15+(tr5*(320*p[31]-1540*p[34]-8*p[36]-865*p[38]-20*p[50]-40*p[84]))/120-(4*p[85])/3},
{F[1,1,6]*tcr[1,2]^3,tr5*(8*p[31]-5*p[34]+(4*p[36])/45-(58*p[38])/9-p[50]/9-(4*p[84])/9)-(2*(12928*p[35]-808*p[37]+3434*p[39]-405*p[40]+1010*p[51]+15756*p[52]+4040*p[85]))/4545},
{F[1,1,7]*tcr[1,2]^3,(43*p[33])/18-(8464*p[35])/405-(44*p[37])/27+(1997*p[39])/540+(4595*p[40])/4848-(134*p[51])/27-(3278*p[52])/135+(tr5*(12696*p[31]+258*p[32]-6972*p[34]-176*p[36]-8779*p[38]-536*p[50]-12*p[84]))/432-p[85]/9},
{F[1,1,8]*tcr[1,2]^3,(-1658257*p[33])/6912+(1874726*p[35])/1215+(819697*p[37])/12960-(5271715*p[39])/41472-(106817825*p[40])/1861632+(611869*p[51])/5184+(7247477*p[52])/5184+(tr5*(-1799736960*p[31]-49747710*p[32]+374506140*p[34]+13115152*p[36]+988288205*p[38]+24474760*p[50]+45562500*p[84]))/829440+(28125*p[85])/128},
{F[1,1,9]*tcr[1,2]^3,(-47*p[33])/18+(5984*p[35])/405+(188*p[37])/135-(29*p[39])/108-(2917*p[40])/4848+(94*p[51])/27+(506*p[52])/27+(tr5*(-44880*p[31]-1410*p[32]+31020*p[34]+752*p[36]+35275*p[38]+1880*p[50]+60*p[84]))/2160+p[85]/9},
{F[1,1,10]*tcr[1,2]^3,(2*p[33])/9+(3248*p[35])/405+(4*p[37])/27-(233*p[39])/270-(413*p[40])/606+(34*p[51])/27+(2584*p[52])/135+(tr5*(-2436*p[31]+12*p[32]+5316*p[34]+8*p[36]+3571*p[38]+68*p[50]+168*p[84]))/216+(28*p[85])/9},
{tci[1,2]*tcr[1,2]^3,-6*p[33]+(8*p[35])/9-(16*p[37])/15-3*p[39]-(393*p[40])/1616-4*p[51]+(8*p[52])/3+(tr5*(-75*p[31]-90*p[32]+225*p[34]-16*p[36]+95*p[38]-60*p[50]-20*p[84]))/60-(4*p[85])/3},
{tcr[1,1]*tcr[1,2]^3,(1347743*p[33])/4608-(1991807*p[35])/1620+(tr5*(956067360*p[31]+40432290*p[32]-164472900*p[34]-7059056*p[36]-503015875*p[38]-7117880*p[50]-19155420*p[84]))/552960+(-2851858624*p[37]+8040776852*p[39]+2868510555*p[40]-2875623520*p[51]-60359768672*p[52]-7738789680*p[85])/55848960},
{tcr[1,2]^4,(-1489*p[33])/96+(727*p[35])/54+(19*p[37])/180-(1489*p[39])/192-(15157*p[40])/12928-(1489*p[51])/144-(19*p[52])/72+(tr5*(-218100*p[31]-44670*p[32]-223800*p[34]+304*p[36]-24995*p[38]-29780*p[50]+380*p[84]))/11520+(19*p[85])/144},
{tci[1,1]^2*tcr[2,1],(tr5*(-38101711440*p[31]-1256707290*p[32]+10251268500*p[34]+356466736*p[36]+21799368455*p[38]+625749400*p[50]+696924300*p[84]))/1105920+(-1523129235480*p[33]+8209648758272*p[35]+432037684032*p[37]-927610886604*p[39]-348761735505*p[40]+758408272800*p[51]+7813841558304*p[52]+844672251600*p[85])/335093760},
{tci[1,2]*tcr[2,1],(11*p[6])/6+18*p[8]-15*p[10]+(5*p[12])/6-9*p[14]-24*p[24]-26*p[26]-2*p[28]+11*p[30]+24*p[33]-(80*p[35])/27+(428*p[37])/45-12*p[39]-(1103*p[40])/808-(101*p[51])/2-(185*p[52])/3+27*p[85]+12*p[93]-(14*p[125])/3+(7*p[127])/3+(37*p[129])/2-(2*p[131])/3-(5*p[133])/3+p[134]-(13*p[139])/3-4*p[143]+11*p[147]+(40*p[149])/3-(5*p[151])/3+(22*p[153])/3+(19*p[155])/3+(26*p[157])/3+p[159]/3+(61*p[161])/3+(tr5*(33*p[5]+324*p[7]-270*p[9]+15*p[11]-162*p[13]-432*p[23]-468*p[25]+198*p[29]+840*p[31]+432*p[32]-7485*p[34]+128*p[36]-4101*p[38]-909*p[50]+486*p[84]+216*p[92]-84*p[124]+42*p[126]+333*p[128]-12*p[130]-30*p[132]+18*p[137]-78*p[138]-108*p[142]+198*p[146]+240*p[148]-30*p[150]+132*p[152]+114*p[154]+138*p[156]+6*p[158]+366*p[160]-414*p[162]))/72-22*p[163]},
{F[1,1,1]*tci[1,2]*tcr[2,1],(tr5*(36781979520*p[31]+1003939410*p[32]-7762872900*p[34]-266662768*p[36]-20354795435*p[38]-500246200*p[50]-997713180*p[84]))/1658880+(1216774564920*p[33]-7925290520576*p[35]-3*(107731758272*p[37]-174852153844*p[39]-96198085035*p[40]+202099464800*p[51]+2399482717024*p[52]+403076124720*p[85]))/502640640},
{F[1,1,2]*tci[1,2]*tcr[2,1],21*p[33]-(10168*p[35])/45+(tr5*(15252*p[31]+252*p[32]-7375*p[38]))/48-(429*p[39])/20+(759*p[40])/202-(2542*p[52])/15},
{F[1,1,3]*tci[1,2]*tcr[2,1],(tr5*(2660125440*p[31]+220921230*p[32]+1048264260*p[34]-37117072*p[36]-487006565*p[38]-34632520*p[50]+69051420*p[84]))/1658880+(267756530760*p[33]-573168361472*p[35]-44985891264*p[37]+321416726628*p[39]+34317120015*p[40]-41974614240*p[51]-260476766688*p[52]+83690321040*p[85])/502640640},
{F[1,1,4]*tci[1,2]*tcr[2,1],(17315437*p[33])/6912-(28381603*p[35])/2430+(tr5*(2724633888*p[31]+103892622*p[32]-821023260*p[34]-26107664*p[36]-1594577797*p[38]-43583624*p[50]-39111876*p[84]))/165888+(-52737481280*p[37]+121325654908*p[39]+44359371585*p[40]-88038920480*p[51]-954963658528*p[52]-79005989520*p[85])/83773440},
{F[1,1,5]*tci[1,2]*tcr[2,1],(5665*p[33])/48+(18896*p[35])/27+(4324*p[37])/45-(8159*p[39])/288-(381871*p[40])/12928+(2162*p[51])/9+(18053*p[52])/18+(tr5*(-5668800*p[31]+169950*p[32]+5163000*p[34]+138368*p[36]+5014045*p[38]+345920*p[50]-231360*p[84]))/5760-(482*p[85])/3},
{F[1,1,6]*tci[1,2]*tcr[2,1],(785*p[33])/48+(25277*p[35])/135-(13*p[37])/18+(39619*p[39])/1440-(47041*p[40])/6464+(943*p[51])/36+(12823*p[52])/45+(tr5*(-303324*p[31]+4710*p[32]+312180*p[34]-208*p[36]+295159*p[38]+7544*p[50]+10368*p[84]))/1152+36*p[85]},
{F[1,1,7]*tci[1,2]*tcr[2,1],(41*p[33])/6+(9136*p[35])/135+(388*p[37])/45+(89*p[39])/360-(7631*p[40])/1616+(116*p[51])/9+(7127*p[52])/45+tr5*((-571*p[31])/6+(41*p[32])/24+(4843*p[34])/24+(97*p[36])/45+(39929*p[38])/288+(29*p[50])/9+(11*p[84])/4)+11*p[85]},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-3852089*p[33])/3456+(11618989*p[35])/2430+(689501*p[37])/6480-(47987431*p[39])/103680-(152417773*p[40])/930816+(292169*p[51])/2592+(46422977*p[52])/12960+(tr5*(-2788557360*p[31]-115562670*p[32]-3178740*p[34]+11032016*p[36]+1251855925*p[38]+11686760*p[50]+72448020*p[84]))/414720+(44721*p[85])/64},
{F[1,1,9]*tci[1,2]*tcr[2,1],(-931*p[33])/48-(859*p[35])/135+(23*p[37])/18+(53677*p[39])/1440+(15599*p[40])/6464+(115*p[51])/36+(203*p[52])/90+(tr5*(10308*p[31]-5586*p[32]+15180*p[34]+368*p[36]+13009*p[38]+920*p[50]+288*p[84]))/1152+p[85]},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-107*p[33])/24+(24098*p[35])/135+(359*p[37])/45-(2359*p[39])/720-(23273*p[40])/3232+(311*p[51])/18+(7489*p[52])/45+(tr5*(-722940*p[31]-3210*p[32]+175740*p[34]+5744*p[36]+417025*p[38]+12440*p[50]+10560*p[84]))/2880+(44*p[85])/3},
{tcr[1,1]*tcr[2,1],2*p[4]-(13*p[6])/12-18*p[8]+13*p[10]-p[12]/4+(9*p[14])/2+17*p[24]+(43*p[26])/3+(59*p[28])/3-3*p[30]-(37*p[33])/2-(1264*p[35])/27-(376*p[37])/15-p[39]/4+(2599*p[40])/1616+(67*p[51])/9+(280*p[52])/9-21*p[85]-10*p[93]+(16*p[125])/3-(4*p[127])/3-4*p[129]+2*p[131]+3*p[133]-(38*p[134])/3+p[139]-(50*p[143])/3-(25*p[147])/3-8*p[149]+2*p[151]-(11*p[153])/3-3*p[155]-(11*p[157])/3-(7*p[159])/3-(41*p[161])/3+(tr5*(2*p[3]-(13*p[5])/12-18*p[7]+13*p[9]-p[11]/4+(9*p[13])/2+17*p[23]+(43*p[25])/3-(17*p[27])/3-3*p[29]-(350*p[31])/3-(37*p[32])/2+(350*p[34])/3+(16*p[36])/3+(3911*p[38])/36+(67*p[50])/9-21*p[84]-10*p[92]+(16*p[124])/3-(4*p[126])/3-4*p[128]+2*p[130]+3*p[132]-(38*p[137])/3+p[138]+(26*p[142])/3-(25*p[146])/3-8*p[148]+2*p[150]-(11*p[152])/3-3*p[154]+9*p[156]-(7*p[158])/3-(41*p[160])/3+(55*p[162])/3))/4+(17*p[163])/3},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-6572671*p[33])/6912+(31487891*p[35])/4860+(tr5*(-7557093840*p[31]-197180130*p[32]+1612485300*p[34]+54244144*p[36]+4197705395*p[38]+103793560*p[50]+208339020*p[84]))/829440+(21914634176*p[37]-32898340948*p[39]-19534116015*p[40]+41932598240*p[51]+493934663008*p[52]+84168964080*p[85])/83773440},
{F[1,1,2]*tcr[1,1]*tcr[2,1],-12*p[33]+(1724*p[35])/15+tr5*((-1293*p[31])/8-3*p[32]+(7427*p[38])/96)+(931*p[39])/120-(3429*p[40])/1616+(431*p[52])/5},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(-1419727*p[33])/6912-(242893*p[35])/486+(tr5*(116588640*p[31]-8518362*p[32]-74777772*p[34]+814640*p[36]-104066345*p[38]-1199080*p[50]-16402932*p[84]))/165888+(1645572800*p[37]-29819279188*p[39]-895789755*p[40]-2422141600*p[51]-51541353632*p[52]-33133922640*p[85])/83773440},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(-10984421*p[33])/6912+(37307569*p[35])/4860+(tr5*(-8953816560*p[31]-329532630*p[32]+2749710300*p[34]+87538832*p[36]+5266462945*p[38]+151113800*p[50]+132977700*p[84]))/829440+(35365688128*p[37]-78853900892*p[39]-29066909445*p[40]+61049975200*p[51]+630429980192*p[52]+53722990800*p[85])/83773440},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(-5665*p[33])/96-(47144*p[35])/135-(427*p[37])/9+(42289*p[39])/2880+(368071*p[40])/25856-(2135*p[51])/18-(21691*p[52])/45+(tr5*(1131456*p[31]-33990*p[32]-950880*p[34]-27328*p[36]-963299*p[38]-68320*p[50]+48000*p[84]))/2304+(250*p[85])/3},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(-547*p[33])/48-(7303*p[35])/135+(43*p[37])/90-(17651*p[39])/1440+(14267*p[40])/6464-(341*p[51])/36-(8869*p[52])/90+(tr5*(438180*p[31]-16410*p[32]-626100*p[34]+688*p[36]-514315*p[38]-13640*p[50]-19200*p[84]))/5760-(40*p[85])/3},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(-31*p[33])/6-(4976*p[35])/135-(28*p[37])/9-(703*p[39])/90+(2989*p[40])/1616-(16*p[51])/9-(3376*p[52])/45+(tr5*(3732*p[31]-93*p[32]-6396*p[34]-56*p[36]-4867*p[38]-32*p[50]-186*p[84]))/72-(31*p[85])/3},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(2579971*p[33])/3456-(1933459*p[35])/486-(140843*p[37])/1296+(33818381*p[39])/103680+(124716479*p[40])/930816-(474283*p[51])/2592-(41418547*p[52])/12960+(tr5*(464030160*p[31]+15479826*p[32]-32992404*p[34]-2253488*p[36]-225180187*p[38]-3794264*p[50]-13479372*p[84]))/82944-(41603*p[85])/64},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(661*p[33])/48-(4961*p[35])/135-(65*p[37])/18-(17437*p[39])/1440+(4321*p[40])/6464-(325*p[51])/36-(2134*p[52])/45+(tr5*(59532*p[31]+3966*p[32]-42900*p[34]-1040*p[36]-51289*p[38]-2600*p[50]-480*p[84]))/1152-(5*p[85])/3},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(17*p[33])/8-(2966*p[35])/45-(11*p[37])/5+(185*p[39])/48+(11445*p[40])/3232-(49*p[51])/6-(251*p[52])/3+(tr5*(88980*p[31]+510*p[32]-61620*p[34]-528*p[36]-69355*p[38]-1960*p[50]-1920*p[84]))/960-8*p[85]},
{tci[1,2]*tcr[1,1]*tcr[2,1],(tr5*(32027000160*p[31]+1208757990*p[32]-9272181900*p[34]-320943184*p[36]-18509434505*p[38]-522996520*p[50]-423741780*p[84]))/1658880+(1465014683880*p[33]-6900750967808*p[35]-388983139008*p[37]+925382753076*p[39]+314738985555*p[40]-633871782240*p[51]-6673947820896*p[52]-513575037360*p[85])/502640640},
{tcr[1,1]^2*tcr[2,1],(-2668637*p[33])/9216+(709789*p[35])/648+(703589*p[37])/17280-(7740647*p[39])/55296-(112779925*p[40])/2482176+(234689*p[51])/6912+(6461521*p[52])/6912+(tr5*(-1703493600*p[31]-80059110*p[32]+234962700*p[34]+11257424*p[36]+865909705*p[38]+9387560*p[50]+32038740*p[84]))/1105920+(59331*p[85])/512},
{tci[1,2]*tcr[1,2]*tcr[2,1],(15*p[33])/2+(8*p[35])/3+4*p[37]+(15*p[39])/4+(315*p[40])/808+5*p[51]-10*p[52]+(tr5*(-15*p[31]+(15*p[32])/2-90*p[34]+4*p[36]-(125*p[38])/4+5*p[50]+5*p[84]))/4+5*p[85]},
{tcr[2,1]^2,(tr5*(-1416225120*p[31]-34218150*p[32]-102486900*p[34]+840272*p[36]+617239465*p[38]-1702360*p[50]+71523540*p[84]))/2211840+(-41472397800*p[33]+305149305856*p[35]+3*(339469888*p[37]+1681298116*p[39]-2137384305*p[40]-687753440*p[51]+70766698784*p[52]+28895510160*p[85]))/670187520},
{tcr[3,1],4*p[4]-p[6]/3-18*p[8]+8*p[10]+p[12]/3+13*p[24]+(20*p[26])/3+(70*p[28])/3+2*p[30]-17*p[33]-(1768*p[35])/27-(1228*p[37])/45-(15*p[39])/2+(1477*p[40])/1616-(127*p[51])/9+(134*p[52])/9-18*p[85]-8*p[93]+5*p[125]-p[127]/3+3*p[129]+(7*p[131])/3+(10*p[133])/3-(49*p[134])/3+(2*p[139])/3-(70*p[143])/3-(20*p[147])/3-(17*p[149])/3+(7*p[151])/3-2*p[153]-(5*p[155])/3+(4*p[157])/3-(10*p[159])/3-10*p[161]+(tr5*(4*p[3]-p[5]/3-18*p[7]+8*p[9]+p[11]/3+13*p[23]+(20*p[25])/3-(28*p[27])/3+2*p[29]-(365*p[31])/3-17*p[32]-10*p[34]+(536*p[36])/45+(803*p[38])/18-(127*p[50])/9-18*p[84]-8*p[92]+5*p[124]-p[126]/3+3*p[128]+(7*p[130])/3+(10*p[132])/3-(49*p[137])/3+(2*p[138])/3+(28*p[142])/3-(20*p[146])/3-(17*p[148])/3+(7*p[150])/3-2*p[152]-(5*p[154])/3+(53*p[156])/3-(10*p[158])/3-10*p[160]+(44*p[162])/3))/4-(5*p[163])/3},
{F[1,1,1]*tcr[3,1],(319741*p[33])/1024-(53417*p[35])/72-(6347*p[37])/128+(1248391*p[39])/6144+(37930623*p[40])/827392-(31489*p[51])/768-(184411*p[52])/256+(tr5*(25640160*p[31]+1918446*p[32]-7553820*p[34]-304656*p[36]-14242133*p[38]-251912*p[50]+314940*p[84]))/24576+(26245*p[85])/512},
{F[1,1,2]*tcr[3,1],3*p[33]+(32*p[35])/5+tr5*(-9*p[31]+(3*p[32])/4+(113*p[38])/24)+(61*p[39])/30-(9*p[40])/808+(24*p[52])/5},
{F[1,1,3]*tcr[3,1],(2029571*p[33])/9216-(763138*p[35])/405+(tr5*(2930449920*p[31]+60887130*p[32]-439196820*p[34]-14486576*p[36]-1583381815*p[38]-32681240*p[50]-137231820*p[84]))/1105920+(-5852576704*p[37]-4395521212*p[39]+5693782455*p[40]-13203220960*p[51]-181511637728*p[52]-55441655280*p[85])/111697920},
{F[1,1,4]*tcr[3,1],(205441*p[33])/1536+(385357*p[35])/1080+(tr5*(-92485680*p[31]+6163230*p[32]+9914100*p[34]-208*p[36]+52785715*p[38]+3349400*p[50]+11371020*p[84]))/184320+(-84032*p[37]+2019657004*p[39]+83100825*p[40]+1353157600*p[51]+5515934816*p[52]+4593892080*p[85])/18616320},
{F[1,1,5]*tcr[3,1],(64*p[35])/9+(4*p[37])/5-(3*p[39])/10-(789*p[40])/808+2*p[51]+(124*p[52])/5+tr5*(-10*p[31]+(73*p[34])/2+p[36]/5+(173*p[38])/8+p[50]/2+p[84])+4*p[85]},
{F[1,1,6]*tcr[3,1],-4*p[33]+(1088*p[35])/45-(4*p[39])/5-(84*p[40])/101+2*p[51]+(292*p[52])/15+(tr5*(-204*p[31]-6*p[32]+15*p[34]+101*p[38]+3*p[50]+4*p[84]))/6+(8*p[85])/3},
{F[1,1,7]*tcr[3,1],(-23*p[33])/6-(64*p[35])/135+(44*p[37])/45-(961*p[39])/180-(721*p[40])/1616+(52*p[51])/9+(274*p[52])/45+(tr5*(480*p[31]-690*p[32]+8700*p[34]+176*p[36]+2875*p[38]+1040*p[50]-1140*p[84]))/720-(19*p[85])/3},
{F[1,1,8]*tcr[3,1],(3476191*p[33])/4608-(7035889*p[35])/1620+(tr5*(3377226720*p[31]+104285730*p[32]-635846340*p[34]-24013168*p[36]-1815164675*p[38]-42955960*p[50]-80231580*p[84]))/552960+(-9701319872*p[37]+23271512212*p[39]+9231920955*p[40]-17354207840*p[51]-216170868832*p[52]-32413558320*p[85])/55848960},
{F[1,1,9]*tcr[3,1],(25*p[33])/6-(1136*p[35])/27-(172*p[37])/45+(359*p[39])/180+(2861*p[40])/1616-(86*p[51])/9-(2366*p[52])/45+(tr5*(42600*p[31]+750*p[32]-28380*p[34]-688*p[36]-32765*p[38]-1720*p[50]-300*p[84]))/720-(5*p[85])/3},
{F[1,1,10]*tcr[3,1],(2*p[33])/3+(2816*p[35])/135+(92*p[37])/45+(217*p[39])/90-(5*p[40])/808-(2*p[51])/9-(116*p[52])/45+(tr5*(-10560*p[31]+60*p[32]-12300*p[34]+184*p[36]-595*p[38]-20*p[50]+120*p[84]))/360+(4*p[85])/3},
{tci[1,2]*tcr[3,1],(-3*p[33])/2+(40*p[35])/3-(16*p[37])/5-(3*p[39])/4-(153*p[40])/202-p[51]+8*p[52]+(tr5*(-75*p[31]-(3*p[32])/2-15*p[34]-(16*p[36])/5+(109*p[38])/4-p[50]-4*p[84]))/4-4*p[85]},
{tcr[1,1]*tcr[3,1],(-327421*p[33])/1024+(53225*p[35])/72+(30711*p[37])/640-(1271431*p[39])/6144-(38197887*p[40])/827392+(27649*p[51])/768+(185435*p[52])/256+(tr5*(-127740000*p[31]-9822630*p[32]+39151500*p[34]+1474128*p[36]+71525545*p[38]+1105960*p[50]-1636140*p[84]))/122880-(27269*p[85])/512},
{tcr[3,2],p[4]-p[6]/12-(9*p[8])/2+(5*p[10])/4+p[12]/12+(23*p[24])/8+(7*p[26])/6+(41*p[28])/6+p[30]/2-(35*p[33])/8-(472*p[35])/27-(361*p[37])/45-(35*p[39])/16+(1399*p[40])/6464-(371*p[51])/72+(113*p[52])/36-(15*p[85])/4-2*p[93]+(5*p[125])/4-p[127]/12+(9*p[129])/8+(7*p[131])/12+(5*p[133])/6-(55*p[134])/12+p[139]/6-(41*p[143])/6-(17*p[147])/12-(11*p[149])/12+(7*p[151])/12-p[153]/4-p[155]/6+p[157]/3-(5*p[159])/6-2*p[161]+(tr5*(720*p[3]-60*p[5]-3240*p[7]+900*p[9]+60*p[11]+2070*p[23]+840*p[25]-1680*p[27]+360*p[29]-28200*p[31]-3150*p[32]-11250*p[34]+2144*p[36]+6335*p[38]-3710*p[50]-2700*p[84]-1440*p[92]+900*p[124]-60*p[126]+810*p[128]+420*p[130]+600*p[132]-3300*p[137]+120*p[138]+1680*p[142]-1020*p[146]-660*p[148]+420*p[150]-180*p[152]-120*p[154]+3540*p[156]-600*p[158]-1440*p[160]+2460*p[162]))/2880-(7*p[163])/6},
{F[1,1,1]*tcr[3,2],(1192223*p[33])/6144-(1947887*p[35])/2160+(tr5*(186997152*p[31]+7153338*p[32]-37318260*p[34]-1400752*p[36]-101166503*p[38]-2045656*p[50]-3817260*p[84]))/147456+(-2829519040*p[37]+7098325652*p[39]+2734037595*p[40]-4132225120*p[51]-60415617632*p[52]-7710865200*p[85])/74465280},
{F[1,1,2]*tcr[3,2],(3*p[33])/2-(8*p[35])/5+tr5*((9*p[31])/4+(3*p[32])/8-(31*p[38])/48)+(97*p[39])/60+(117*p[40])/808-(6*p[52])/5},
{F[1,1,3]*tcr[3,2],(tr5*(2514171840*p[31]+56931990*p[32]-511079820*p[34]-17282384*p[36]-1397108785*p[38]-36799400*p[50]-91732500*p[84]))/2211840+(69001571880*p[33]-541720225792*p[35]-3*(6982083136*p[37]-5928830492*p[39]-5893514145*p[40]+14866957600*p[51]+162960222752*p[52]+37059930000*p[85]))/670187520},
{F[1,1,4]*tcr[3,2],(tr5*(387911760*p[31]+21443370*p[32]-149446500*p[34]-4966256*p[36]-236238655*p[38]-6144440*p[50]+2952420*p[84]))/368640+(25989364440*p[33]-83582053888*p[35]-6019102272*p[37]+17608581996*p[39]+4842919665*p[40]-7447061280*p[51]-86837094816*p[52]+3578333040*p[85])/111697920},
{F[1,1,5]*tcr[3,2],(64*p[35])/45+p[37]/5-(3*p[39])/40-(885*p[40])/3232+p[51]/2+(31*p[52])/5+(tr5*(-8*p[31]+(77*p[34])/2+p[36]/5+(173*p[38])/8+p[50]/2+p[84]))/4+p[85]},
{F[1,1,6]*tcr[3,2],(64*p[35])/15-(4*p[37])/15+(17*p[39])/15-(27*p[40])/202+p[51]/3+(26*p[52])/5+(tr5*(-360*p[31]+225*p[34]-4*p[36]+290*p[38]+5*p[50]+20*p[84]))/60+(4*p[85])/3},
{F[1,1,7]*tcr[3,2],(-43*p[33])/24+(2116*p[35])/135+(11*p[37])/9-(1997*p[39])/720-(4595*p[40])/6464+(67*p[51])/18+(1639*p[52])/90+(tr5*(-12696*p[31]-258*p[32]+6972*p[34]+176*p[36]+8779*p[38]+536*p[50]+12*p[84]))/576+p[85]/12},
{F[1,1,8]*tcr[3,2],(1658257*p[33])/9216-(937363*p[35])/810-(819697*p[37])/17280+(5271715*p[39])/55296+(106817825*p[40])/2482176-(611869*p[51])/6912-(7247477*p[52])/6912+(tr5*(1799736960*p[31]+49747710*p[32]-374506140*p[34]-13115152*p[36]-988288205*p[38]-24474760*p[50]-45562500*p[84]))/1105920-(84375*p[85])/512},
{F[1,1,9]*tcr[3,2],(47*p[33])/24-(1496*p[35])/135-(47*p[37])/45+(29*p[39])/144+(2917*p[40])/6464-(47*p[51])/18-(253*p[52])/18+(tr5*(44880*p[31]+1410*p[32]-31020*p[34]-752*p[36]-35275*p[38]-1880*p[50]-60*p[84]))/2880-p[85]/12},
{F[1,1,10]*tcr[3,2],-p[33]/6-(812*p[35])/135-p[37]/9+(233*p[39])/360+(413*p[40])/808-(17*p[51])/18-(646*p[52])/45+(tr5*(2436*p[31]-12*p[32]-5316*p[34]-8*p[36]-3571*p[38]-68*p[50]-168*p[84]))/288-(7*p[85])/3},
{tci[1,2]*tcr[3,2],(9*p[33])/2+(3*p[37])/5+(9*p[39])/4+(135*p[40])/808+3*p[51]-(3*p[52])/2+(3*tr5*(30*p[32]-75*p[34]+4*p[36]-20*p[38]+20*p[50]+5*p[84]))/80+(3*p[85])/4},
{tcr[1,1]*tcr[3,2],(-1252127*p[33])/6144+(1959407*p[35])/2160+(tr5*(-940515360*p[31]-37563810*p[32]+178988100*p[34]+7114352*p[36]+503966275*p[38]+9030200*p[50]+19224540*p[84]))/737280+(2874198208*p[37]-7461343892*p[39]-2778619995*p[40]+3648200800*p[51]+60303919712*p[52]+7766714160*p[85])/74465280},
{tcr[3,3],(-49*p[4])/6+(49*p[6])/72+(525*p[8])/16-(161*p[10])/24-(49*p[12])/72-(63*p[14])/16-(691*p[24])/24-(595*p[26])/36-(1073*p[28])/36+(343*p[30])/24+(549*p[33])/16+(7532*p[35])/81+(17437*p[37])/270-(161*p[39])/96+(17021*p[40])/38784-(5041*p[51])/432-(16577*p[52])/216+(817*p[85])/24+(49*p[93])/3-(133*p[125])/24+(49*p[127])/72+(145*p[129])/16-(7*p[131])/72-(77*p[133])/36+(1423*p[134])/72-(287*p[139])/18+(1175*p[143])/36+(749*p[147])/72+(707*p[149])/72-(343*p[151])/72+(133*p[153])/24+(175*p[155])/36+(77*p[157])/72+(49*p[159])/72+(481*p[161])/24+(tr5*(-7056*p[3]+588*p[5]+28350*p[7]-5796*p[9]-588*p[11]-3402*p[13]-24876*p[23]-14280*p[25]+8400*p[27]+12348*p[29]+60360*p[31]+29646*p[32]-436950*p[34]+14816*p[36]-233527*p[38]-10082*p[50]+29412*p[84]+14112*p[92]-4788*p[124]+588*p[126]+7830*p[128]-84*p[130]-1848*p[132]+17076*p[137]-13776*p[138]-5952*p[142]+8988*p[146]+8484*p[148]-4116*p[150]+4788*p[152]+4200*p[154]-16152*p[156]+588*p[158]+17316*p[160]-23100*p[162]))/3456-(251*p[163])/36},
{F[1,1,1]*tcr[3,3],(tr5*(48286004448*p[31]+2752044942*p[32]-15667438620*p[34]-617444368*p[36]-28150337285*p[38]-725520136*p[50]+178657596*p[84]))/7962624+(16677392348520*p[33]-52020122125312*p[35]-3741712870080*p[37]+10269293049204*p[39]+3025266503715*p[40]-4396652024160*p[51]-51674381998944*p[52]+1082665031760*p[85])/12063375360},
{F[1,1,2]*tcr[3,3],(1777*p[33])/512+(2407117*p[35])/3240+(244037*p[37])/1620-(96092047*p[39])/414720-(64414511*p[40])/1241088+(5407*p[51])/24+(13448771*p[52])/12960+(tr5*(-1733124240*p[31]+1439370*p[32]+1494580800*p[34]+62473472*p[36]+1410170305*p[38]+93432960*p[50]-57754560*p[84]))/1658880-(60161*p[85])/432},
{F[1,1,3]*tcr[3,3],(tr5*(-309008470080*p[31]-6637077210*p[32]+49109140020*p[34]+1937954224*p[36]+167448753335*p[38]+4277757400*p[50]+12783561900*p[84]))/39813120+(-8044137578520*p[33]+66581025019904*p[35]+3*(782933506496*p[37]+132189589820*p[39]-611080542855*p[40]+1728213989600*p[51]+19290601930720*p[52]+5164559007600*p[85]))/12063375360},
{F[1,1,4]*tcr[3,3],(tr5*(-747641326680*p[31]-47527622190*p[32]+211258016580*p[34]+5859215664*p[36]+421523742125*p[38]+6429484920*p[50]+2191673260*p[84]))/56401920+(-19201159364760*p[33]+53697261507328*p[35]+2367123128256*p[37]-10488897697452*p[39]-2958122477655*p[40]+2597511907680*p[51]+51652711290272*p[52]+885435997040*p[85])/5696593920},
{F[1,1,5]*tcr[3,3],(-305477*p[33])/1728-(289271*p[35])/972+(tr5*(43390650*p[31]-4582155*p[32]-124928595*p[34]-1876872*p[36]-76728385*p[38]-5917940*p[50]+4403605*p[84]))/103680+(-1516512576*p[37]+1471041568*p[39]+631317825*p[40]-4781695520*p[51]-18133593328*p[52]+3558112840*p[85])/20943360},
{F[1,1,6]*tcr[3,3],(tr5*(152451173640*p[31]+471187650*p[32]-49312243920*p[34]-2208729856*p[36]-96958339595*p[38]-4755706000*p[50]-1344981840*p[84]))/84602880+(571079431800*p[33]-32848146213632*p[35]-3*(892326861824*p[37]+1132039539068*p[39]-337363105905*p[40]+1921305224000*p[51]+10868322759232*p[52]+543372663360*p[85]))/25634672640},
{F[1,1,7]*tcr[3,3],(-345080651*p[33])/705024-(57211609*p[35])/61965+(tr5*(21969257856*p[31]-2070483906*p[32]-50223625080*p[34]-995977568*p[36]-31329418789*p[38]-2889210608*p[50]+2653955784*p[84]))/16920576+(-2011874687360*p[37]+4768398360556*p[39]+843054630345*p[40]-5836205428160*p[51]-19443949804096*p[52]+5360990683680*p[85])/8544890880},
{F[1,1,8]*tcr[3,3],(tr5*(-291695274240*p[31]-12245599050*p[32]+87016087140*p[34]+2810179568*p[36]+169660564735*p[38]+4392491000*p[50]+3132040380*p[84]))/19906560+(-14841666048600*p[33]+62850608422912*p[35]+3405937636416*p[37]-8570541537708*p[39]-2936525360445*p[40]+5323699092000*p[51]+61199755999008*p[52]+3796032940560*p[85])/6031687680},
{F[1,1,9]*tcr[3,3],(-28655*p[33])/576-(291116*p[35])/405-(8743*p[37])/108+(10877879*p[39])/51840+(3404077*p[40])/77568-(57907*p[51])/324-(6122593*p[52])/6480+(tr5*(41920704*p[31]-515790*p[32]-31550412*p[34]-839328*p[36]-32110945*p[38]-1853024*p[50]+454064*p[84]))/41472+(28379*p[85])/648},
{F[1,1,10]*tcr[3,3],(tr5*(307528884480*p[31]-2739068790*p[32]-271500920400*p[34]-7486142272*p[36]-267651513215*p[38]-15255022240*p[50]+5460404640*p[84]))/84602880+(-3319751373480*p[33]-66262223642624*p[35]-9073204433664*p[37]+3105623623548*p[39]+2929317713685*p[40]-18489086954880*p[51]-93571216468608*p[52]+6618010423680*p[85])/25634672640},
{tci[1,1]*tcr[3,3],(13*tr5*(900*p[31]-90*p[32]-600*p[34]-16*p[36]-785*p[38]+60*p[50]+20*p[84]))/1728-(13*(18180*p[33]+32320*p[35]+3232*p[37]+17170*p[39]+135*p[40]-12120*p[51]+40400*p[52]-4040*p[85]))/87264},
{tci[1,2]*tcr[3,3],(-5*p[33])/3-(380*p[35])/27-(49*p[37])/90-(5*p[39])/6+(593*p[40])/404-(10*p[51])/9+(49*p[52])/36+(tr5*(28500*p[31]-600*p[32]+32175*p[34]-196*p[36]+1415*p[38]-400*p[50]-245*p[84]))/1440-(49*p[85])/72},
{tcr[1,1]*tcr[3,3],(tr5*(-241094099040*p[31]-13695528390*p[32]+79189442700*p[34]+3059684432*p[36]+141024986905*p[38]+3670731560*p[50]-927709740*p[84]))/39813120+(-16598980408680*p[33]+51947741873152*p[35]+3708337531584*p[37]-10230087079284*p[39]-3027937093155*p[40]+4448926650720*p[51]+51757820345184*p[52]-1124384204880*p[85])/12063375360},
{tcr[4,1],(99*p[33])/8-(14*p[35])/3+p[37]+(99*p[39])/16+(2061*p[40])/3232+(33*p[51])/4-(5*p[52])/2+(tr5*(420*p[31]+198*p[32]+120*p[34]+16*p[36]-41*p[38]+132*p[50]+20*p[84]))/64+(5*p[85])/4},
{tcr[4,2],(149*p[33])/4-(620*p[35])/9+(10*p[37])/3+(149*p[39])/8+(4911*p[40])/1616+(149*p[51])/6-(25*p[52])/3+(tr5*(9300*p[31]+894*p[32]+7800*p[34]+80*p[36]-253*p[38]+596*p[50]+100*p[84]))/96+(25*p[85])/6},
{tcr[4,3],(-321*p[33])/32+(19*p[35])/2+p[37]/4-(321*p[39])/64-(9585*p[40])/12928-(107*p[51])/16-(5*p[52])/8+(tr5*(-3420*p[31]-642*p[32]-3720*p[34]+16*p[36]-461*p[38]-428*p[50]+20*p[84]))/256+(5*p[85])/16},
{tcr[4,4],(-129*p[33])/4+(100*p[35])/3-(22*p[37])/5-(129*p[39])/8-(45*p[40])/16-(43*p[51])/2+11*p[52]+(tr5*(-7500*p[31]-1290*p[32]-4200*p[34]-176*p[36]+895*p[38]-860*p[50]-220*p[84]))/160-(11*p[85])/2},
{tcr[4,5],(-249*p[33])/16+15*p[35]-(3*p[37])/10-(249*p[39])/32-(7803*p[40])/6464-(83*p[51])/8+(3*p[52])/4+(tr5*(-13500*p[31]-2490*p[32]-12600*p[34]-48*p[36]-825*p[38]-1660*p[50]-60*p[84]))/640-(3*p[85])/8}
}


==> anc/remainder/finite-twoloop-pmmmp-nf-replacements.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
p[1]->(19*s12*(-(s12^3*(s23-s51)^2)+s12^2*(2*s23^3-s34^3+s23^2*(-2*s34+2*s45-3*s51)+s34^2*(s45-2*s51)+s34*s51*(s45+s51)+s51^2*(2*s45+s51)+s23*(4*s34^2-4*s45*s51+s34*(-2*s45+s51)))+s51*(-2*s23^3*s34-(s34^2-s45^2)*(s34+s51)^2+s23^2*(s34^2-4*s34*s45+2*s34*s51-2*s45*s51)+2*s23*(s34+s51)*(s34^2+s34*s45+s45*(-s45+s51)))+s12*(-2*s23^3*s51+s23^2*s51*(5*s34+4*s51)+(s34+s51)*(s34^3-s34^2*(s45-3*s51)-s34*s45*s51-s45*s51*(s45+2*s51))+s23*(-3*s34^3-7*s34^2*s51+s34*(4*s45-5*s51)*s51+2*s51*(s45^2+s45*s51-s51^2)))))/(9*s34*(-s12+s23+s34+s45)*s51^2*(-s12+s34+s51)*(-s23+s34-s45+s51)),
p[2]->(19*(18*s12^4*(s23-s51)^3+18*s51*(2*s23^4*s34^2+s23*(s34^3-2*s34^2*s45-3*s34*s45^2+2*s45^2*(s45-s51))*(s34+s51)^2+s45*(s34^2-s45^2)*(s34+s51)^3-s23^3*s34*(s34^2-6*s34*s45+2*s34*s51-4*s45*s51)-s23^2*(s34+s51)*(2*s34^3+3*s34^2*s45-6*s34*s45^2+4*s34*s45*s51-2*s45^2*s51))+s12^3*(-36*s23^4+18*s23^3*(s34-2*s45+5*s51)-18*s23^2*(4*s34^2+s34*(-s45+s51)+s51*(-7*s45+3*s51))+s51*(-18*s34^3+18*s51^2*(3*s45+s51)+s34^2*(18*s45+143*s51)+s34*s51*(-143*s45+197*s51))+s23*(18*s34^3-18*s34^2*(s45-6*s51)-18*s51^2*(8*s45+s51)-s34*s51*(54*s45+197*s51)))+s12*(-36*s23^3*s51*(2*s34^2+s34*s45-2*s45*s51)+s23*(s34+s51)*(18*s34^4-36*s34^3*(2*s45-3*s51)+18*s34^2*s51*(8*s45+3*s51)-18*s45*s51*(2*s45^2+5*s45*s51-4*s51^2)+s34*s51*(-36*s45^2-232*s45*s51+179*s51^2))+(s34+s51)*(18*s34^4*(s45-2*s51)+18*s45^2*s51^2*(s45+3*s51)+s34^3*(-18*s45^2+125*s51^2)+s34^2*s51*(36*s45^2-54*s45*s51+161*s51^2)+s34*s45*s51*(18*s45^2-107*s45*s51+179*s51^2))-s23^2*(54*s34^4+18*s34^3*s51-36*s45*(s45-4*s51)*s51^2+s34^2*s51*(126*s45+143*s51)+s34*s51*(72*s45^2+162*s45*s51+179*s51^2)))+s12^2*(-18*s34^4*(s45-3*s51)+36*s23^4*(s34+s51)-54*s45*s51^3*(s45+s51)+s34^2*s51*(-36*s45^2+161*s45*s51-483*s51^2)+s34*s51^2*(107*s45^2-90*s45*s51-179*s51^2)+2*s34^3*(9*s45^2-18*s45*s51-125*s51^2)-36*s23^3*(s34^2-2*s34*(s45-2*s51)+s51*(s45+3*s51))+s23*(-36*s34^4+54*s34^3*(2*s45-5*s51)+s34^2*(-36*s45^2+36*s45*s51-55*s51^2)+2*s34*s51*(45*s45^2+215*s45*s51-36*s51^2)+18*s51^2*(7*s45^2+4*s45*s51-2*s51^2))+s23^2*(126*s34^3-72*s34^2*(s45-3*s51)+18*s51*(-4*s45^2+s45*s51+6*s51^2)+s34*(36*s45^2-54*s45*s51+359*s51^2)))))/(648*s12*s34*(-s12+s23+s34+s45)*(s12-s34-s51)*s51^2*(-s23+s34-s45+s51)),
p[3]->(2*s12*(s12^2*s23*(s23-2*s34-s51)+s23*(3*s34+2*s45)*s51^2+s12*(-(s23^2*(s34-2*s51))+2*s34^2*(s45-s51)+s23*(s34-s51)*(2*s34-s45+2*s51))))/(3*s23*s34^2*s51^2),
p[4]->(s12*(s12^2*(s23-s51)+(s34+2*s45)*s51^2-s12*(s34*s45+s23*(s34-2*s51)-s45*s51+2*s51^2)))/(3*s34^2*s51^2),
p[5]->(s12^2+3*s23*s34+4*s23*s45-2*s34*s45+s45^2-2*s12*(2*s23+s45)+(s34*(s23+s45)*(s34+2*s45))/s12+(s12*s23-s34*(s23+s45))^2/s51^2+(2*s23*(s12-s34)*(-s12+s23+s45))/s51+((2*s12-s34-2*s45)*(s12-s45)*s51)/s12)/(12*s34^2),
p[6]->(-2*s12*(-(s12^2*(s23-s51)*(s23-2*s34-s51))+(s34^2+2*s34*s45-s45^2)*s51^2+s12*(s23^2*s34-2*s34^2*s45+2*s34*(s45-s51)*s51+2*s45*s51^2+s23*(-2*s34^2-2*s45*s51+s34*(s45+s51)))))/(9*s34^3*s51^2),
p[7]->(s12^2*(3*s23-2*s34)+2*s12*s23*(s34-3*s45)+5*s12*s34*s45+2*s34*(s34-2*s45)*s45-3*s23*(s34^2+s34*s45-s45^2)+(s34*(s23+s45)*(-s34^2-2*s34*s45+s45^2))/s12+((s23-2*s34)*(s12*s23-s34*(s23+s45))^2)/s51^2+(s23*(s12^2*(-3*s23+4*s34)+s34*(s34-s45)*(s23+s45)+s12*(2*s23*s34-4*s34^2+3*s23*s45-3*s34*s45)))/s51-((s12-s45)*(s12^2-s34^2+2*s12*(s34-s45)-2*s34*s45+s45^2)*s51)/s12)/(18*s34^3),
p[8]->(-4*s12^2*(s12*(s23-s51)^2-s23*s34*(s23+s45-s51)))/(9*s34*s51^2*(-s23+s34+s51)^2),
p[9]->-(s12^2*(s23-s51)^3+s23*s34*(s23+s45-s51)*(s23*s34+s45*(s34+s51))-s12*(s23-s51)*(2*s23^2*s34+2*s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))/(9*s34*s51^2*(-s23+s34+s51)^2),
p[10]->(-4*s12^2*(s34*(s23+s45)*(-s23+s34+s51)+s12*(s23^2-s23*s34-s34*s51)))/(9*s23^2*s34*s51^2),
p[11]->(s12^2*(-s23^3+s34*s51^2+s23^2*(s34+s51))+s34*(s23+s45)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12*(2*s23^3*s34-2*s34*s45*s51*(s34+s51)-s23^2*(2*s34^2-2*s34*s45+2*s34*s51+s45*s51)-s23*s34*(2*s34*s45+s51*(-s45+s51))))/(9*s23^2*s34*s51^2),
p[12]->(s12^2*s23*(2*s23-s34-2*s51)*(s23-s51)+(2*s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))+s12*((s45-s51)*s51*(s34+s51)^2-2*s23^3*(2*s34+s51)-s23*(s34+s51)*(-2*s34*s45+2*s34*s51+s45*s51)+s23^2*(2*s34^2-4*s34*s45+8*s34*s51+3*s51^2)))/(9*s23*s51^2*(-s23+s34+s51)^2),
p[13]->28/27,
p[14]->(2*s12*(s12*s23*(s45-2*s51)+s23^2*s51+(s45-s51)*s51*(s34+s51)-s12*(s45-s51)*(s34+2*s51)))/(3*(s12-s34-s51)*s51^2*(-s45+s51)),
p[15]->(s51*(s23^3*s34+s23^2*s45*(s34+s51)+s23*s34*(s45-s51)*(s34+s51)+s45*(s45-s51)*(s34+s51)^2)+s12^2*(s23-s51)*(s23*s45+s34*(-s45+s51))-s12*(s23^3*s51+s23^2*(s34*s45+(4*s45-3*s51)*s51)+(s45-s51)*(s34+s51)*(-(s34*s45)+2*s34*s51+s51^2)+s23*(s34^2*(-s45+s51)+s34*(s45^2-5*s45*s51+3*s51^2)+s51*(s45^2-5*s45*s51+3*s51^2))))/(6*s12*(s12-s34-s51)*s51^2*(-s45+s51)),
p[16]->(4*s12*(3*s12*(s23-s34)*(s12*s23-s34*(s23+s45))-3*s12*(s12*s23+s34^2-s23*(2*s34+s45))*s51+5*s34*(s12-s45)*s51^2))/(9*s34^2*(s12-s45)*s51^2),
p[17]->(3*s12^3*s23*(s23-s51)*(s23-s34-s51)-5*s34*s45*s51^2*(s23*s34+s45*(s34+s51))-s12^2*(6*s23^3*s34-6*s23^2*(s34^2-s34*s45+2*s34*s51+s45*s51)+s34*s51*(-3*s34*s45+13*s34*s51+5*s51^2)+s23*(-6*s34^2*(s45-s51)+6*s45*s51^2+s34*s51*(3*s45+s51)))+s12*(3*s23^3*s34^2-3*s23^2*s34^2*(s34-2*s45+2*s51)+s34*s45*(-3*s34^2*(s45-s51)-3*s34*(s45-6*s51)*s51+10*s51^3)+s23*(s34*s45*s51^2+3*s45^2*s51^2+s34^3*(-6*s45+3*s51)+s34^2*(3*s45^2-9*s45*s51+11*s51^2))))/(9*s12*s34^2*(s12-s45)*s51^2),
p[18]->(s12*(-6*s12^3*(s23-s34-s51)*(s23+2*s45-s51)+3*s23^2*s34*(2*s34^2+4*s34*s51+s51^2)+6*s23*s45*(2*s34^3+2*s34^2*s51-s34*s51^2-s51^3)+2*(s34+s51)^2*(3*s45*s51*(-2*s45+s51)+s34*(3*s45^2+8*s51^2))+s12^2*(-3*s34^2*(6*s45-5*s51)+3*s23^2*(5*s34+4*s51)+6*s51*(-2*s45^2-3*s45*s51+2*s51^2)-3*s23*(3*s34^2-10*s34*s45+12*s34*s51-6*s45*s51+8*s51^2)+s34*(6*s45^2-48*s45*s51+40*s51^2))+s12*(-3*s23^2*(5*s34^2+6*s34*s51+2*s51^2)+3*s23*(s34^3+4*s51^3+s34^2*(-9*s45+5*s51)+2*s34*s51*(-4*s45+5*s51))+(s34+s51)*(3*s34^2*(s45-2*s51)+24*s45^2*s51-6*s51^3-4*s34*(3*s45^2-6*s45*s51+11*s51^2)))))/(9*s34^2*s51^2*(-s12+s34+s51)^2),
p[19]->((2*(s12^2*(-9*s23+3*s34-6*s45)+s45*(8*s34^2+3*s34*s45-6*s45^2)+s23*(8*s34^2+3*s34*s45-3*s45^2)+s12*(11*s23*s34-16*s34^2+12*s23*s45-6*s34*s45+12*s45^2)))/s34^2+(3*s45*(2*s12^4+s23^2*s34^2-s12^3*(3*s23+6*s34+2*s45)-s12*s23*s34*(2*s23+5*s34+3*s45)+s12^2*(s23^2+4*s34*(s34+s45)+s23*(8*s34+s45))))/((s12-s34)^3*(s12-s34-s51))+(3*(2*s34^4*(s23+s45)^3-2*s12^4*s23*(s23-s34)*(s23+2*s45)-s12*s34^3*(s23+s45)^2*(s23+5*s34+4*s45)+2*s12^2*s34^2*(s23+s45)*(-3*s23^2+6*s23*s34-3*s23*s45+7*s34*s45+s45^2)+s12^3*s34*(7*s23^3-8*s34*s45^2+s23^2*(-9*s34+16*s45)+s23*(-20*s34*s45+6*s45^2))))/((s12-s34)^2*s34^2*s51^2)-(3*(-2*s34^4*s45*(s23+s45)^2+s12^5*(-6*s23^2+4*s23*(s34-2*s45)+4*s34*s45)+s12^3*s34*(-11*s23^2*(3*s34+s45)+s23*(18*s34^2-33*s34*s45-20*s45^2)+2*s45*(12*s34^2+10*s34*s45+s45^2))+s12*s34^3*(s23^2*(-5*s34+s45)+2*s45*(s34^2+3*s34*s45+3*s45^2)+s23*(2*s34^2+s34*s45+7*s45^2))+s12^4*(-2*s34*s45*(8*s34+3*s45)+s23^2*(23*s34+4*s45)+s23*(-14*s34^2+28*s34*s45+8*s45^2))+s12^2*s34^2*(s23^2*(21*s34+8*s45)-2*s45*(7*s34^2+11*s34*s45+3*s45^2)+s23*(-10*s34^2+12*s34*s45+11*s45^2))))/((s12-s34)^3*s34^2*s51)-(2*(s12-s45)*(-3*s12+8*s34+3*s45)*s51)/s34^2+(3*(s12-s23)*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/((s12-s34)^2*(-s12+s34+s51)^2))/(36*s12),
p[20]->(2*s12*(s12^3*(3*s23+16*s34-3*s51)*(s23-s51)+3*s23*(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))+s12*(3*s23^3*(s34+s51)+s23*(s34+s51)^2*(16*s34+3*s51)+(s34+s51)^2*(16*s34*(s45-s51)+3*s45*s51)+3*s23^2*(s34*(s45-3*s51)-s51*(s45+2*s51)))-s12^2*(3*s23^3+3*s23^2*(s34-s51)+(s34+s51)*(16*s34*(s45-2*s51)+3*s51*(s45+s51))+s23*(32*s34^2-3*s51*(s45+s51)+s34*(3*s45+26*s51)))))/(9*(s12-s23)*s34*(s12-s34-s51)*(s23-s34-s51)*s51^2),
p[21]->(s12^4*(3*s23+16*s34-3*s51)*(s23-s51)^2+3*s23*(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12^3*(3*s23^4+6*s23^3*(s34-s51)+s23^2*(48*s34^2+6*s34*s45+23*s34*s51-6*s45*s51)-s51*(s34+s51)*(s34*(6*s45-38*s51)+3*s51*(2*s45+s51))+2*s23*(s34^2*(16*s45-43*s51)+s34*(3*s45-32*s51)*s51+3*s51^2*(2*s45+s51)))-s12*(3*s23^4*s34*(s34+2*s51)+s45*(s34+s51)^3*(16*s34*(s45-s51)-3*s45*s51)+2*s23*(8*s34-3*s51)*(s34+s51)^2*(2*s34*s45-s34*s51+s45*s51)+6*s23^3*(s34^2*s45+s34*(2*s45-s51)*s51-s45*s51^2)+s23^2*(s34+s51)*(16*s34^3+7*s34^2*s51+3*s45*s51*(s45+4*s51)+3*s34*(s45^2-2*s51^2)))+s12^2*(3*s23^4*(2*s34+s51)+3*s23^3*(s34^2+2*s34*s45-s34*s51-2*s45*s51-3*s51^2)+s23^2*(48*s34^3+3*s51^2*(2*s45+3*s51)+2*s34*s51*(9*s45+5*s51)+s34^2*(6*s45+55*s51))+s23*(s34+s51)*(s34^2*(64*s45-70*s51)+s34*(3*s45^2+4*s45*s51-32*s51^2)+3*s51*(s45^2+2*s45*s51-s51^2))+(s34+s51)^2*(-3*s45*s51*(s45+2*s51)+2*s34*(8*s45^2-11*s45*s51+11*s51^2))))/(18*s12*(s12-s23)*s34*(s12-s34-s51)*(s23-s34-s51)*s51^2),
p[22]->(s12*((-3*s23*(3*s12^2-7*s12*s34+2*s34*(2*s34+s45)))/((s12-s34)^3*(s12-s34-s51))+(s12*s23*(38*s12^2+25*s23^2+13*s23*s34+44*s23*s45-6*s34*s45-s12*(63*s23+13*s34+38*s45)))/((s12-s23)*(s23-s34)^3*(s23-s34-s51))+(s12*(s12^3*(6*s23^3-9*s23^2*s34+38*s23*s34^2-16*s34^3)+s23*s34*(-9*s23^4+12*s23^3*s34-44*s23*s34^3+22*s34^4)+s12^2*(-12*s23^4+9*s23^3*s34-32*s23^2*s34^2-54*s23*s34^3+32*s34^4)+s12*(6*s23^5+9*s23^4*s34-24*s23^3*s34^2+88*s23^2*s34^3-6*s23*s34^4-16*s34^5))*(s12*s23-s34*(s23+s45)))/((s12-s23)*s23*(s12-s34)^2*(s23-s34)^2*s34^2*s51^2)+(s12*(2*s12^5*s23*(-3*s23^3+9*s23^2*s34+10*s23*s34^2+3*s34^3)+s12^2*(48*s34^7+21*s23^3*s34^3*(3*s34-4*s45)+6*s23^6*(5*s34+s45)+9*s23^5*s34*(s34+2*s45)-26*s23^2*s34^4*(4*s34+3*s45)-6*s23*s34^5*(20*s34+3*s45)-18*s23^4*s34^2*(17*s34+4*s45))+s23*s34^2*(-78*s23*s34^5+22*s34^6+4*s23^2*s34^3*(17*s34-11*s45)-4*s23^3*s34^2*(5*s34-9*s45)+3*s23^5*(7*s34+6*s45)-3*s23^4*s34*(17*s34+16*s45))+s12*s34*(-16*s34^7-6*s23*s34^5*(s34-s45)+18*s23^5*s34*(4*s34+s45)+38*s23^2*s34^4*(5*s34+s45)-9*s23^6*(5*s34+2*s45)+4*s23^3*s34^3*(-47*s34+15*s45)+3*s23^4*s34^2*(61*s34+16*s45))+s12^4*(12*s23^5+16*s34^5-6*s23^4*(s34-s45)-6*s23*s34^3*(13*s34+s45)-s23^3*s34*(133*s34+18*s45)-s23^2*s34^2*(s34+20*s45))+s12^3*(-6*s23^6-48*s34^6-6*s23^5*(7*s34+2*s45)+2*s23*s34^4*(88*s34+9*s45)+s23^4*s34*(155*s34+18*s45)+3*s23^2*s34^3*(-9*s34+22*s45)+2*s23^3*s34^2*(86*s34+31*s45))))/((s12-s23)*s23*(s12-s34)^3*(s23-s34)^3*s34^2*s51)+(3*s23*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)^2*(-s12+s34+s51)^2)+(19*s12*(s12*s34-s23*(s34+s45)))/((s23-s34)^2*(-s23+s34+s51)^2)))/9,
p[23]->((-24*s23)/(s12-s23)+(34*s12-22*s45)/(s12-s23)+(16*s12*(-s12+s45))/((s12-s23)*s23)+(6*s23^2*s45*(2*s34+s45))/(s12*(s12-s23)*s34^2)+(6*s12*(s12^2+s23^2+s45^2))/((s12-s23)*s34^2)-(12*(-2*s12*s23*s45+s12^2*(s23+s45)+s23*s45*(s23+s45)))/((s12-s23)*s34^2)-(12*(s12^2-s12*(2*s23+s45)+s23*(s23+2*s45)))/((s12-s23)*s34)+(3*s23*(-4*s12^4-s23*s34^2*(4*s34+s45)+s12^3*(4*s23+12*s34+5*s45)+s12*s34*(4*s34^2+7*s34*s45+3*s45^2+2*s23*(6*s34+s45))-s12^2*(12*s34^2+12*s34*s45+s45^2+s23*(12*s34+s45))))/(s12*(s12-s34)^3*(s12-s34-s51))+((s12-s23-s45)*(19*s12^2*(3*s23-s34)*s34+s23^2*(25*s23+13*s34)*(s34+s45)-s12*s23*(82*s23*s34-6*s34^2+19*s23*s45+19*s34*s45)))/((s12-s23)*(s23-s34)^3*(s23-s34-s51))+((s12^3*(6*s23^3-9*s23^2*s34+38*s23*s34^2-16*s34^3)+s23*s34*(-9*s23^4+12*s23^3*s34-44*s23*s34^3+22*s34^4)+s12^2*(-12*s23^4+9*s23^3*s34-32*s23^2*s34^2-54*s23*s34^3+32*s34^4)+s12*(6*s23^5+9*s23^4*s34-24*s23^3*s34^2+88*s23^2*s34^3-6*s23*s34^4-16*s34^5))*(s12*s23-s34*(s23+s45))^2)/((s12-s23)*s23*(s12-s34)^2*(s23-s34)^2*s34^2*s51^2)+(s12^6*s23*(-12*s23^4+33*s23^3*s34-27*s23^2*s34^2+60*s23*s34^3-16*s34^4)+s12^5*(24*s23^6-16*s34^5*s45+16*s23*s34^4*(5*s34+4*s45)+s23^5*(-9*s34+12*s45)+s23^3*s34^2*(95*s34+24*s45)-s23^4*s34*(140*s34+33*s45)-s23^2*s34^3*(278*s34+127*s45))+s23*s34^3*(22*s34^5*s45*(-s34+s45)-3*s23^6*(7*s34+3*s45)+s23^5*(51*s34^2+6*s34*s45-9*s45^2)-4*s23^3*s34^2*(17*s34^2-27*s34*s45+6*s45^2)+s23^4*s34*(20*s34^2+27*s34*s45+27*s45^2)-2*s23*s34^4*(11*s34^2-50*s34*s45+33*s45^2)+2*s23^2*s34^3*(39*s34^2-67*s34*s45+44*s45^2))+s12^4*(-12*s23^7+16*s34^5*s45*(2*s34+s45)+6*s23^4*s34^2*(21*s34+5*s45)-3*s23^6*(27*s34+8*s45)+s23^5*s34*(230*s34+33*s45)+s23^3*s34^2*(-23*s34^2+223*s34*s45+3*s45^2)-2*s23*s34^4*(80*s34^2+47*s34*s45+24*s45^2)+s23^2*s34^3*(490*s34^2+180*s34*s45+67*s45^2))+s12^3*(-48*s34^6*s45^2+3*s23^7*(19*s34+4*s45)+3*s23^6*s34*(16*s34+11*s45)-2*s23^5*s34^2*(268*s34+51*s45)+s23^2*s34^4*(-380*s34^2+107*s34*s45-135*s45^2)+s23^4*s34^2*(200*s34^2-120*s34*s45-3*s45^2)+2*s23*s34^5*(80*s34^2-40*s34*s45+61*s45^2)-s23^3*s34^3*(309*s34^2+610*s34*s45+88*s45^2))+s12*s34^2*(16*s34^6*(s34-s45)*s45+15*s23^7*(5*s34+2*s45)-s23^5*s34^2*(191*s34+30*s45)+3*s23^4*s34^2*(100*s34^2-137*s34*s45-9*s45^2)+2*s23*s34^5*(8*s34^2-16*s34*s45-9*s45^2)-3*s23^6*(48*s34^2+11*s34*s45-s45^2)+2*s23^2*s34^4*(25*s34^2-60*s34*s45+61*s45^2)-2*s23^3*s34^3*(167*s34^2-100*s34*s45+108*s45^2))+s12^2*s34*(-33*s23^7*(3*s34+s45)+16*s34^6*s45*(-2*s34+3*s45)+6*s23^6*s34*(17*s34+3*s45)+3*s23^5*s34*(166*s34^2+20*s34*s45-s45^2)+2*s23^2*s34^4*(40*s34^2-70*s34*s45+3*s45^2)+s23^4*s34^2*(-451*s34^2+426*s34*s45+18*s45^2)-2*s23*s34^5*(40*s34^2-82*s34*s45+39*s45^2)+s23^3*s34^3*(520*s34^2+297*s34*s45+237*s45^2)))/((s12-s23)*s23*(s12-s34)^3*(s23-s34)^3*s34^2*s51)+(3*s23*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s12*(s12-s34)^2*(-s12+s34+s51)^2)+(19*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*(-s23+s34+s51)^2))/36,
p[24]->(-38*s12)/(9*s34),
p[25]->(-19*(s23*s34+s12*(s23-2*s34-s51)+s45*(s34+s51)))/(18*s12*s34),
p[26]->-(s12*(19*s12^5*(3*s23-3*s34+2*s45-3*s51)*(s23-s51)^2+s12^4*(-69*s23^4+s23^3*(-122*s34-113*s45+93*s51)+s23^2*(223*s34^2-160*s34*s45-44*s45^2+466*s34*s51+289*s45*s51+135*s51^2)+s51*(-6*s34^3+6*s34^2*(2*s45+17*s51)+s51*(-82*s45^2+63*s45*s51+114*s51^2)+s34*(-6*s45^2+75*s45*s51+222*s51^2))-s23*(32*s34^3+s34^2*(-121*s45+325*s51)+s51*(-126*s45^2+239*s45*s51+273*s51^2)+s34*(70*s45^2-85*s45*s51+566*s51^2)))+s23*s51*(6*s23^5*s34-6*s23^4*s34*(3*s34-4*s45+3*s51)-s45^2*(s34+s51)^2*(6*s34^2-12*s34*s45+6*s45^2-19*s34*s51-19*s45*s51-25*s51^2)+6*s23^3*(3*s34^3+2*s45*s51*(s45+s51)+s34^2*(-10*s45+6*s51)+s34*(6*s45^2-8*s45*s51+3*s51^2))+s23*s45*(s34+s51)*(-12*s34^3+6*s45^3+6*s34^2*(7*s45-2*s51)-37*s45^2*s51-31*s45*s51^2+12*s51^3+s34*(-36*s45^2+11*s45*s51+12*s51^2))-6*s23^2*(s34^4+3*s34^2*(-2*s45+s51)^2+s34^3*(-8*s45+3*s51)+s45*s51*(-3*s45^2+s45*s51+4*s51^2)+s34*(-4*s45^3+13*s45^2*s51+s51^3)))+s12^3*(12*s23^5+s34^4*(32*s45-26*s51)+3*s23^4*(57*s34+29*s45+34*s51)+s23^3*(60*s34^2+266*s34*s45+62*s45^2-274*s34*s51-168*s45*s51-321*s51^2)+s34^3*(-64*s45^2+160*s45*s51-135*s51^2)+s34^2*(32*s45^3-178*s45^2*s51+41*s45*s51^2-249*s51^3)+s51^2*(50*s45^3+19*s45^2*s51-183*s45*s51^2-57*s51^3)-s34*s51*(-44*s45^3+95*s45^2*s51+270*s45*s51^2+197*s51^3)-s23^2*(339*s34^3-6*s45^3+212*s45^2*s51+108*s45*s51^2-231*s51^3+s34^2*(-169*s45+732*s51)+s34*(-247*s45^2+73*s45*s51+162*s51^2))+s23*(96*s34^4+s34^3*(-326*s45+588*s51)+s34^2*(97*s45^2-621*s45*s51+921*s51^2)+s51*(-56*s45^3+131*s45^2*s51+372*s45*s51^2+33*s51^3)+s34*(76*s45^3+69*s45^2*s51+77*s45*s51^2+462*s51^3)))-s12^2*(12*s23^5*(2*s34+s45+2*s51)+3*s23^4*(45*s34^2+50*s34*s45+6*s45^2+44*s34*s51+19*s45*s51-s51^2)-s23^3*(18*s34^3-6*s45^3+80*s45^2*s51+351*s45*s51^2+135*s51^3+s34^2*(-193*s45+203*s51)+s34*(-175*s45^2+159*s45*s51+320*s51^2))+s23^2*(-237*s34^4+s34^3*(34*s45-756*s51)+s34^2*(238*s45^2+204*s45*s51-618*s51^2)+s34*(68*s45^3+130*s45^2*s51+571*s45*s51^2+84*s51^3)+s51*(-68*s45^3-75*s45^2*s51+401*s45*s51^2+183*s51^3))-(s34+s51)*(-64*s34^4*(s45-s51)+12*s34^3*(8*s45^2-25*s45*s51+16*s51^2)+2*s34^2*s51*(105*s45^2-163*s45*s51+96*s51^2)+s45*s51*(-6*s45^3-31*s45^2*s51+88*s45*s51^2+82*s51^3)+s34*(-32*s45^4+32*s45^3*s51+202*s45^2*s51^2-8*s45*s51^3+64*s51^4))+s23*(96*s34^5+s34^4*(-301*s45+639*s51)+s34^3*(7*s45^2-1016*s45*s51+1272*s51^2)+2*s34^2*(77*s45^3-13*s45^2*s51-583*s45*s51^2+471*s51^3)+s51*(-6*s45^4+31*s45^3*s51+225*s45^2*s51^2-37*s45*s51^3-69*s51^4)+2*s34*(3*s45^4+86*s45^3*s51+96*s45^2*s51^2-244*s45*s51^3+72*s51^4)))+s12*(12*s23^5*(s34^2+s34*(s45+s51)+s51*(s45+s51))+3*s23^4*(11*s34^3+3*s34^2*(7*s45+8*s51)+2*s51*(s45^2-7*s45*s51-6*s51^2)+s34*(10*s45^2-s45*s51+s51^2))+s23^3*(-13*s34^4+s34^3*(40*s45-76*s51)+7*s34^2*(11*s45^2+15*s45*s51-11*s51^2)-2*s51*(6*s45^3+68*s45^2*s51+23*s45*s51^2-18*s51^3)+s34*(24*s45^3-65*s45^2*s51+19*s45*s51^2+22*s51^3))+s23*(s34+s51)^2*(32*s34^4-96*s34^3*(s45-2*s51)+s45*s51*(68*s45^2-57*s45*s51-94*s51^2)-8*s34^2*(4*s45^2+25*s45*s51-36*s51^2)+2*s34*(48*s45^3-94*s45^2*s51-99*s45*s51^2+64*s51^3))-(s34+s51)^2*(-32*s34^4*(s45-s51)+32*s34^3*(s45^2-4*s45*s51+3*s51^2)+s45^2*s51*(-6*s45^2+19*s45*s51+25*s51^2)+2*s34^2*(16*s45^3+13*s45^2*s51-80*s45*s51^2+48*s51^3)+s34*(-32*s45^4+76*s45^3*s51+19*s45^2*s51^2-64*s45*s51^3+32*s51^4))-s23^2*(64*s34^5+s34^4*(13*s45+289*s51)+s34^3*(-71*s45^2+72*s45*s51+495*s51^2)-s34^2*(26*s45^3+320*s45^2*s51+65*s45*s51^2-391*s51^3)+s51*(6*s45^4+37*s45^3*s51-212*s45^2*s51^2-170*s45*s51^3+12*s51^4)+s34*(-6*s45^4+24*s45^3*s51-461*s45^2*s51^2-294*s45*s51^3+133*s51^4)))))/(9*(s12-s23)*s34*(s12-s34-s51)*(s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2*(-s12+s34+s45+s51)),
p[27]->((32*(s12-2*s23-s45))/(s12-s23)-(6*s23*(s12^6-2*s12^5*(2*s23+s34+2*s45)+s23^2*s34^2*(s23^2+3*s23*s45+s45^2)+s12^4*(6*s23^2+8*s23*s34+s34^2+12*s23*s45+7*s34*s45+6*s45^2)-s12*s23*s34*(s23+2*s45)*(2*s23^2+s45*(s34+s45)+s23*(4*s34+3*s45))+s12^2*(s23^4+s45^2*(s34+s45)^2+4*s23^3*(2*s34+s45)+3*s23^2*(2*s34^2+7*s34*s45+2*s45^2)+s23*s45*(9*s34^2+14*s34*s45+4*s45^2))-s12^3*(4*s23^3+12*s23^2*(s34+s45)+s45*(3*s34^2+7*s34*s45+4*s45^2)+s23*(4*s34^2+21*s34*s45+12*s45^2))))/(s12*(s12-s23)*(s12-s34)^2*(s12-s23-s45)*s45*(s12-s34-s51))+(38*(s12-s23-s45)*(s12*s34-s23*(s34+s45))^2)/((s12-s23)*(s23-s34)^2*s45*(s23-s34-s51))+(19*(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3))))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+((s12*s23-s34*(s23+s45))^2*(12*s23^4-64*s23*s34^2*(s34-s45)+32*s34^2*(s34-s45)^2+19*s12^2*s23*(3*s23-3*s34+2*s45)+3*s23^3*(11*s34+6*s45)+s23^2*(-13*s34^2+20*s34*s45+6*s45^2)-s12*(69*s23^3+32*s34*(s34-s45)^2+8*s23^2*(s34+7*s45)+s23*(-109*s34^2+84*s34*s45+6*s45^2))))/((s12-s23)*(s12-s34)*(s23-s34)*s34*(s23-s34+s45)^2*s51^2)+(-6*s23*(s23-s34)^2*s34^3*(s23+s45)^3*(s23-s34+s45)^3-19*s12^7*s23^2*(3*s23^3+s23^2*(-15*s34+9*s45)-3*s34*(3*s34^2-5*s34*s45+2*s45^2)+s23*(21*s34^2-24*s34*s45+4*s45^2))+s12^6*s23*(69*s23^5+s23^4*(-180*s34+403*s45)+s23^3*(-584*s34^2-814*s34*s45+498*s45^2)+s23*s34*(-789*s34^3+946*s34^2*s45+38*s34*s45^2-252*s45^3)+s34^2*(26*s34^3-135*s34^2*s45+173*s34*s45^2-64*s45^3)+s23^2*(1458*s34^3-400*s34^2*s45-937*s34*s45^2+164*s45^3))+s12^5*(-12*s23^7+26*s34^3*(s34-s45)^3*s45-s23^6*(59*s34+268*s45)+s23^5*(707*s34^2+138*s34*s45-657*s45^2)+s23^4*(217*s34^3+1867*s34^2*s45+780*s34*s45^2-463*s45^3)+s23^3*(-2413*s34^4-800*s34^3*s45+1769*s34^2*s45^2+662*s34*s45^3-100*s45^4)-2*s23*s34^2*(77*s34^4-257*s34^3*s45+98*s34^2*s45^2+153*s34*s45^3-90*s45^4)+s23^2*s34*(1714*s34^4-1477*s34^3*s45-1048*s34^2*s45^2+789*s34*s45^3+174*s45^4))+s12^4*(36*s23^7*s45-52*s34^3*(s34-s45)^3*s45*(s34+s45)+s23^6*(-184*s34^2+330*s34*s45+259*s45^2)+s23^5*(-518*s34^3-1916*s34^2*s45+226*s34*s45^2+359*s45^3)+2*s23^4*(26*s34^4+90*s34^3*s45-1393*s34^2*s45^2-167*s34*s45^3+74*s45^4)+s23*s34^2*(326*s34^5-856*s34^4*s45+16*s34^3*s45^2+405*s34^2*s45^3+125*s34*s45^4-168*s45^5)+s23^3*(2512*s34^5+648*s34^4*s45-98*s34^3*s45^2-1828*s34^2*s45^3-265*s34*s45^4+12*s45^5)-s23^2*s34*(2188*s34^5-1630*s34^4*s45-1519*s34^3*s45^2+122*s34^2*s45^3+816*s34*s45^4+48*s45^5))+s12*s34^2*(12*s23^9+s23^8*(-36*s34+78*s45)-2*s34^3*(s34-s45)^3*s45*(16*s34^2-13*s45^2)+6*s23^7*(s34^2-39*s34*s45+33*s45^2)+s23^6*(229*s34^3+246*s34^2*s45-565*s34*s45^2+258*s45^3)-2*s23*s34^2*(s34-s45)^2*(16*s34^4-96*s34^3*s45+31*s34^2*s45^2+72*s34*s45^3-32*s45^4)+s23^5*(-493*s34^4+524*s34^3*s45+895*s34^2*s45^2-656*s34*s45^3+186*s45^4)+s23^4*(479*s34^5-1443*s34^4*s45-22*s34^3*s45^2+1317*s34^2*s45^3-385*s34*s45^4+72*s45^5)+s23^2*s34*(160*s34^6-733*s34^5*s45+1077*s34^4*s45^2-s34^3*s45^3-797*s34^2*s45^4+382*s34*s45^5-12*s45^6)+s23^3*(-325*s34^6+1338*s34^5*s45-1163*s34^4*s45^2-868*s34^3*s45^3+980*s34^2*s45^4-108*s34*s45^5+12*s45^6))+s12^3*(24*s23^8*s34-2*s34^3*(s34-s45)^3*s45*(3*s34^2-52*s34*s45-13*s45^2)-6*s23^7*(13*s34^2-10*s34*s45+4*s45^2)+s23^6*(618*s34^3-312*s34^2*s45-99*s34*s45^2-60*s45^3)+s23^5*(-633*s34^4+3044*s34^3*s45+608*s34^2*s45^2-114*s34*s45^3-48*s45^4)+s23^4*(647*s34^5-3719*s34^4*s45+3006*s34^3*s45^2+1370*s34^2*s45^3+105*s34*s45^4-12*s45^5)+s23^3*s34*(-1947*s34^5+1924*s34^4*s45-3184*s34^3*s45^2+1766*s34^2*s45^3+820*s34*s45^4+96*s45^5)+s23^2*s34*(1695*s34^6-1963*s34^5*s45+809*s34^4*s45^2-1794*s34^3*s45^3+871*s34^2*s45^4+274*s34*s45^5+12*s45^6)+2*s23*s34^2*(-163*s34^6+486*s34^5*s45-334*s34^4*s45^2+328*s34^3*s45^3-310*s34^2*s45^4+62*s34*s45^5+26*s45^6))-s12^2*s34*(6*s23^9+6*s23^8*(3*s34+7*s45)-4*s34^3*(s34-s45)^3*s45*(16*s34^2-13*s34*s45-13*s45^2)+s23^7*(-144*s34^2+24*s34*s45+84*s45^2)+s23^6*(733*s34^3-292*s34^2*s45-45*s34*s45^2+90*s45^3)+s23^5*(-1204*s34^4+2445*s34^3*s45+514*s34^2*s45^2-51*s34*s45^3+78*s45^4)+2*s23^4*(551*s34^5-2104*s34^4*s45+945*s34^3*s45^2+729*s34^2*s45^3+9*s34*s45^4+24*s45^5)+s23^2*s34^2*(763*s34^5-1882*s34^4*s45+2527*s34^3*s45^2-1404*s34^2*s45^3-562*s34*s45^4+608*s45^5)+s23^3*(-1114*s34^6+3184*s34^5*s45-3833*s34^4*s45^2+106*s34^3*s45^3+1327*s34^2*s45^4+18*s34*s45^5+12*s45^6)+s23*s34^2*(-160*s34^6+751*s34^5*s45-1153*s34^4*s45^2+857*s34^3*s45^3-13*s34^2*s45^4-322*s34*s45^5+116*s45^6)))/(s12*(s12-s23)*(s12-s34)^2*(s23-s34)^2*s34*(s12-s34-s45)*(s23-s34+s45)^3*s51)-(19*s12^4*(s34-s45)^2*(-2*s23*s34+2*s34^2+5*s23*s45-5*s34*s45+3*s45^2)+s45^2*(s23-s34+s45)^3*(25*s45^3+12*s23^2*(s34+s45)+s23*s45*(6*s34+37*s45))+s12*(-6*(s34-22*s45)*(s34-s45)^3*s45^3+s23^4*(38*s34^3-31*s34^2*s45+19*s34*s45^2-131*s45^3)+s23^2*s45*(-82*s34^4+100*s34^3*s45-530*s34^2*s45^2+1257*s34*s45^3-789*s45^4)+s23*s45^2*(-38*s34^4+174*s34^3*s45-869*s34^2*s45^2+1222*s34*s45^3-527*s45^4)+s23^3*(-38*s34^4+113*s34^3*s45-106*s34^2*s45^2+456*s34*s45^3-525*s45^4))+s12^3*(-2*(41*s34-98*s45)*(s34-s45)^3*s45+s23^2*(114*s34^3-373*s34^2*s45+499*s34*s45^2-297*s45^3)+s23*(-114*s34^4+455*s34^3*s45-1080*s34^2*s45^2+1232*s34*s45^3-493*s45^4))+s12^2*(2*(25*s34-123*s45)*(s34-s45)^3*s45^2+s23^3*(-114*s34^3+233*s34^2*s45-302*s34*s45^2+321*s45^3)+s23*s45*(164*s34^4-578*s34^3*s45+1610*s34^2*s45^2-1971*s34*s45^3+813*s45^4)+s23^2*(114*s34^4-397*s34^3*s45+937*s34^2*s45^2-1485*s34*s45^3+888*s45^4)))/(s12*s34*(s12-s23-s45)*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51))-(6*(s12-s23-s45)*(s12^2*(s23-s45)-s12*(s23-s45)*(s23+s34+2*s45)+(s23+s45)*(s23*s34-s45^2)))/(s12*(s12-s34-s45)*s45*(-s12+s34+s45+s51)))/36,
p[28]->(2*s12*(s12^2*(s23+s51)+s51*(-s23^2+2*s23*(s34+s51)+s45*(s34+s51))-s12*(s51*(s34+s45+s51)+s23*(s34+s45+2*s51))))/(3*(s12-s34-s51)*s51^2*(-s12+s34+s45+s51)),
p[29]->-(s12^3*(-s23^2+s51^2)-s51*(-(s23^3*s34)+s23^2*(2*s34-s45)*(s34+s51)+s45^2*(s34+s51)^2+s23*s45*(3*s34^2+5*s34*s51+2*s51^2))+s12^2*(s23*(s45-3*s51)*(s34+s51)+s23^2*(2*s34+s45+4*s51)-s51*(s34*(s45+s51)+s51*(2*s45+s51)))-s12*(s23^3*s51-s45*s51*(s34+s51)*(s34+s45+2*s51)+s23^2*(s34^2+s51*(4*s45+s51)+s34*(s45+2*s51))+s23*(s34^2*(s45-3*s51)+s34*(s45^2-3*s45*s51-5*s51^2)+s51*(s45^2-3*s45*s51-2*s51^2))))/(6*s12*(s12-s34-s51)*s51^2*(-s12+s34+s45+s51)),
p[30]->(-4*s12*(3*s12^2*(s23-s51)^2+5*s34*(s34+s45)*s51^2-3*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51^2)))/(9*s34^2*(s34+s45)*s51^2),
p[31]->(-3*s12^3*(s23-s51)^3-5*s34*(s34+s45)*s51^2*(s23*s34+s45*(s34+s51))+3*s12^2*(s23-s51)*(2*s23^2*s34+2*s23*s34*(s45-s51)-2*s23*s45*s51+s45*s51*(s34+2*s51))+s12*(-3*s23^3*s34^2+3*s23^2*s34^2*(-2*s45+s51)+s51^2*(5*s34^2*s51+3*s45^2*s51+s34*s45*(3*s45+5*s51))-s23*(5*s34*s45*s51^2+3*s45^2*s51^2+s34^2*(3*s45^2-3*s45*s51+5*s51^2))))/(9*s12*s34^2*(s34+s45)*s51^2),
p[32]->(2*s12*(2*s12^3*(s23-s51)^2-(s23-s34-s51)*s51^2*(s23*s34-(3*s34+2*s45)*(s34+s51))-s12^2*(2*s23*s34*(s45-6*s51)+s23^2*(5*s34+4*s51)-2*s23*s51*(s45+4*s51)+s51^2*(7*s34+2*s45+4*s51))+s12*(2*s51^2*(s34+s51)*(4*s34+2*s45+s51)+s23^2*(3*s34^2+6*s34*s51+2*s51^2)+s23*(3*s34^2*(s45-3*s51)-16*s34*s51^2-4*s51^2*(s45+s51)))))/(3*s34^2*s51^2*(-s12+s34+s51)^2),
p[33]->((6*s12^2*s23-s34*s45*(3*s34+2*s45)+s12*(-9*s23*s34-8*s23*s45+2*s34*s45)+s23*(-3*s34^2+2*s34*s45+2*s45^2))/(s12*s34^2)+(s23*(4*s12^4+s23*s34^2*(4*s34+s45)-s12^3*(4*s23+12*s34+5*s45)-s12*s34*(4*s34^2+7*s34*s45+3*s45^2+2*s23*(6*s34+s45))+s12^2*(12*s34^2+12*s34*s45+s45^2+s23*(12*s34+s45))))/(s12*(s12-s34)^3*(s12-s34-s51))+(s23*(2*s12-3*s34)*(s12*s23-s34*(s23+s45))^2)/((s12-s34)^2*s34^2*s51^2)+(s23*(-6*s12^4*s23-3*s34^3*(s23+s45)*(3*s34+s45)+s12^3*(27*s23*s34+4*s23*s45+2*s34*s45)-s12^2*s34*(45*s23*s34+11*s23*s45+11*s34*s45)+s12*s34^2*(33*s23*s34+10*s23*s45+18*s34*s45+s45^2)))/((s12-s34)^3*s34^2*s51)+((s12-s45)*(-2*s12+3*s34+2*s45)*s51)/(s12*s34^2)-(s23*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s12*(s12-s34)^2*(-s12+s34+s51)^2))/6,
p[34]->-(s12*(s12-s23-s45+s51)*(-(s23*s34)-s34*s45+s12*(2*s23+s34-2*s51)+3*s34*s51+2*s45*s51))/(3*s34^2*s51^2),
p[35]->-((s12-s23-s45+s51)*(-(s23^2*s34^2)+s12^2*(2*s23+s34-2*s51)*(s23-s51)+s23*s34*(-2*s34*s45+3*s34*s51+s45*s51)+s45*(s34+s51)*(-(s34*s45)+3*s34*s51+2*s45*s51)+s12*(-3*s23^2*s34+s34^2*s45-3*s34*s51^2-4*s45*s51^2+s23*(s34^2-3*s34*s45+6*s34*s51+4*s45*s51))))/(12*s12*s34^2*s51^2),
p[36]->(-2*s12*(s12^3*(3*s23^2-19*s23*s34-3*s23*s51-19*s34*s51)-3*s23*(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))-s12*(3*s23^3*(s34+s51)+19*s34*s45*(s34+s51)^2-3*s23^2*(2*s34^2-s34*s45+5*s34*s51+s45*s51+2*s51^2)+s23*(s34+s51)*(19*s34^2-6*s34*s45+28*s34*s51+6*s45*s51+3*s51^2))+s12^2*(3*s23^3-9*s23^2*(s34+s51)+19*s34*(s34+s51)*(s45+s51)+s23*(38*s34^2-3*s34*s45+47*s34*s51+3*s45*s51+6*s51^2))))/(9*s23*s34*(s12+s23-s34-s51)*s51^2*(-s12+s34+s51)),
p[37]->(-3*s23*(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))^2+s12^4*(3*s23^3+3*s23*s51^2-19*s34*s51^2-s23^2*(19*s34+6*s51))+s12^3*(3*s23^4-12*s23^3*(s34+s51)+19*s34*s51*(s34+s51)*(2*s45+s51)+s23^2*(57*s34^2-6*s34*s45+53*s34*s51+6*s45*s51+15*s51^2)+2*s23*(19*s34^2*s45-3*s51^2*(s45+s51)+s34*s51*(-3*s45+8*s51)))+s12*(19*s34*s45^2*(s34+s51)^3+3*s23^4*s34*(s34+2*s51)-2*s23*s45*(s34+s51)^2*(-19*s34^2+s34*(3*s45-11*s51)+3*s51*(s45+s51))-6*s23^3*(s34^3-s34^2*(s45-3*s51)+s45*s51^2+s34*s51*(-2*s45+3*s51))+s23^2*(s34+s51)*(19*s34^3+3*s45*s51*(s45+4*s51)+s34^2*(-12*s45+22*s51)+3*s34*(s45^2-8*s45*s51+4*s51^2)))-s12^2*(3*s23^4*(2*s34+s51)+19*s34*s45*(s34+s51)^2*(s45+2*s51)-3*s23^3*(5*s34^2-2*s34*s45+9*s34*s51+2*s45*s51+3*s51^2)+s23*(s34+s51)*(76*s34^2*s45-3*s51*(s45^2+4*s45*s51+s51^2)+s34*(-3*s45^2+10*s45*s51+22*s51^2))+s23^2*(57*s34^3+9*s51^2*(2*s45+s51)+s34^2*(-18*s45+88*s51)+s34*(-6*s45*s51+40*s51^2))))/(18*s12*s23*s34*(s12-s34-s51)*(s12+s23-s34-s51)*s51^2),
p[38]->(-2*s12*(s12-s23-s45)*(-(s23*s34)-s34*s45+s12*(2*s23+s34-2*s51)+4*s34*s51+2*s45*s51))/(3*s34^2*s51^2),
p[39]->(-2*(s12-s45)*(s12-s23-s45)*(s12-2*s34-s45)-((s12-s23-s45)*(s12^2*s23*(2*s23+s34)-s12*(3*s23-s34)*s34*(s23+s45)-s34^2*(s23+s45)^2))/s51^2+(s12^3*(4*s23+s34)+s34*(s23+s45)^2*(4*s34+s45)-s12^2*(4*s23^2+s34*s45+8*s23*(s34+s45))+s12*(s23+s45)*(-(s34*(4*s34+s45))+s23*(7*s34+4*s45)))/s51)/(6*s12*s34^2),
p[40]->(s12*((3*(2*s12+s34-2*s45))/s34^2+(3*(s12^3+s12*s34*(s23-3*s45)-s12^2*(s23+s34-s45)+2*s23*s34*s45))/((s12-s34)^3*(s12-s34-s51))+(16*s12*(s12-s23-s45))/((s23-s34)^2*(s23-s34-s51))-(6*s12*(-s12^2+s23*(s23+s45)+s12*(-s23+s34+s45)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(s12*(s12^3*(6*s23^3-9*s23^2*s34+38*s23*s34^2-19*s34^3)+s12^2*(12*s23^4-39*s23^3*s34+77*s23^2*s34^2-139*s23*s34^3+57*s34^4)+s12*(6*s23^5-39*s23^4*s34+72*s23^3*s34^2-130*s23^2*s34^3+164*s23*s34^4-57*s34^5)+s34*(-9*s23^5+33*s23^4*s34-42*s23^3*s34^2+62*s23^2*s34^3-63*s23*s34^4+19*s34^5))*(s12*s23-s34*(s23+s45)))/(s23^2*(s12-s34)^2*(s23-s34)*(s12+s23-s34)*s34^2*s51^2)+(s12*(s12^6*(-6*s23^4+12*s23^3*s34+29*s23^2*s34^2-38*s23*s34^3+19*s34^4)-s12^5*(24*s23^5+19*s34^4*(5*s34+s45)-6*s23^4*(14*s34+s45)-19*s23*s34^3*(11*s34+2*s45)+s23^3*s34*(61*s34+12*s45)+s23^2*s34^2*(177*s34+29*s45))+s12^4*(-30*s23^6+95*s34^5*(2*s34+s45)+18*s23^5*(10*s34+s45)+s23^3*s34^2*(245*s34+2*s45)-2*s23^4*s34*(199*s34+33*s45)+s23^2*s34^3*(340*s34+233*s45)-s23*s34^4*(431*s34+234*s45))-s12*(s23-s34)*s34*(s23^2*s34^4*(273*s34-262*s45)-19*s34^6*(s34+5*s45)+3*s23^6*(13*s34+6*s45)-2*s23^3*s34^3*(244*s34+27*s45)-3*s23^5*s34*(56*s34+37*s45)+3*s23^4*s34^2*(131*s34+73*s45)+s23*s34^5*(-62*s34+253*s45))-2*s12^3*(6*s23^7+s23^3*s34^3*(347*s34-72*s45)+95*s34^6*(s34+s45)-9*s23^6*(8*s34+s45)-2*s23^4*s34^2*(243*s34+49*s45)+s23^5*s34*(268*s34+57*s45)-s23*s34^5*(197*s34+275*s45)+s23^2*s34^4*(71*s34+326*s45))+s12^2*(4*s23^3*s34^4*(262*s34-75*s45)+6*s23^7*(6*s34+s45)+95*s34^7*(s34+2*s45)+12*s23^5*s34^2*(65*s34+23*s45)-3*s23^6*s34*(85*s34+26*s45)-3*s23^4*s34^3*(431*s34+98*s45)-2*s23*s34^6*(58*s34+313*s45)+s23^2*s34^5*(-279*s34+842*s45))+(s23-s34)^2*s34^2*(s23*s34^4*(25*s34-38*s45)+19*s34^5*s45+3*s23^5*(5*s34+6*s45)-3*s23^4*s34*(12*s34+17*s45)+2*s23^3*s34^2*(37*s34+24*s45)+s23^2*(-56*s34^4+26*s34^3*s45))))/(s23^2*(s12-s34)^3*(s23-s34)^2*(s12+s23-s34)^2*s34^2*s51)+(3*(s12-s23)*(s12^2+s23*s34-s12*(s23+s34+s45)))/((s12-s34)^2*(-s12+s34+s51)^2)))/9,
p[41]->((s12^3*(6*s23^2+19*s34^2)+s12^2*(18*s23^3-25*s23*s34^2-38*s34^2*s45-6*s23^2*(s34+2*s45))+s12*(25*s23*s34^2*s45+19*s34^2*s45^2+6*s23^2*(s34+s45)^2-3*s23^3*(s34+8*s45))+3*s23^2*(s34*(s34-2*s45)*s45+s23*(s34^2-2*s34*s45+2*s45^2)))/(s12*s23^2*s34^2)+(3*s45*(2*s12^4+s23^2*s34^2-s12^3*(3*s23+6*s34+2*s45)-s12*s23*s34*(2*s23+5*s34+3*s45)+s12^2*(s23^2+4*s34*(s34+s45)+s23*(8*s34+s45))))/(s12*(s12-s34)^3*(s12-s34-s51))+(16*(-s12+s23+s45)*(-(s12*s34)+s23*(s34+s45)))/((s23-s34)^2*(s23-s34-s51))+(6*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+((s12^3*(6*s23^3-9*s23^2*s34+38*s23*s34^2-19*s34^3)+s12^2*(12*s23^4-39*s23^3*s34+77*s23^2*s34^2-139*s23*s34^3+57*s34^4)+s12*(6*s23^5-39*s23^4*s34+72*s23^3*s34^2-130*s23^2*s34^3+164*s23*s34^4-57*s34^5)+s34*(-9*s23^5+33*s23^4*s34-42*s23^3*s34^2+62*s23^2*s34^3-63*s23*s34^4+19*s34^5))*(s12*s23-s34*(s23+s45))^2)/(s23^2*(s12-s34)^2*(s23-s34)*(s12+s23-s34)*s34^2*s51^2)+(s12^7*s23^2*(-12*s23^3+27*s23^2*s34-18*s23*s34^2+19*s34^3)+s12^6*(-42*s23^6+95*s23*s34^4*s45-38*s34^5*s45+6*s23^5*(29*s34+2*s45)+s23^3*s34^2*(208*s34+21*s45)-s23^4*s34*(281*s34+27*s45)-s23^2*s34^3*(139*s34+95*s45))+s12^5*(-48*s23^7+38*s34^5*s45*(5*s34+s45)+12*s23^6*(29*s34+3*s45)-5*s23*s34^4*s45*(100*s34+19*s45)-2*s23^5*s34*(455*s34+69*s45)+s23^4*s34^2*(1211*s34+186*s45)-s23^3*s34^2*(876*s34^2+190*s34*s45+3*s45^2)+s23^2*s34^3*(435*s34^2+544*s34*s45+76*s45^2))-(s23-s34)^2*s34^3*(s23*s34^4*(63*s34-101*s45)*s45+38*s34^5*s45^2+3*s23^6*(5*s34+3*s45)+2*s23^4*s34*(37*s34^2-15*s34*s45-9*s45^2)-3*s23^5*(12*s34^2+s34*s45-3*s45^2)+2*s23^3*s34^2*(-28*s34^2+81*s34*s45+3*s45^2)+s23^2*s34^3*(25*s34^2-157*s34*s45+88*s45^2))+s12*(s23-s34)*s34^2*(-38*s34^6*s45*(s34+5*s45)+s23^7*(63*s34+30*s45)+s23*s34^5*s45*(-170*s34+619*s45)+s23^4*(-722*s34^4+486*s34^3*s45)+s23^2*s34^4*(-169*s34^2+742*s34*s45-743*s45^2)+s23^5*s34*(578*s34^2+48*s34*s45-15*s45^2)-3*s23^6*(87*s34^2+32*s34*s45-s45^2)+s23^3*s34^3*(479*s34^2-1066*s34*s45+294*s45^2))-s12^4*(18*s23^8+190*s34^6*s45*(2*s34+s45)-18*s23^7*(15*s34+2*s45)+4*s23^6*s34*(287*s34+57*s45)-2*s23^5*s34^2*(1193*s34+240*s45)-s23*s34^5*s45*(987*s34+563*s45)+s23^4*s34^2*(2785*s34^2+329*s34*s45+12*s45^2)-s23^3*s34^3*(1890*s34^2+241*s34*s45+191*s45^2)+s23^2*s34^4*(755*s34^2+999*s34*s45+600*s45^2))+s12^2*s34*(-33*s23^8*(3*s34+s45)-190*s34^7*s45*(s34+2*s45)+3*s23^7*s34*(208*s34+73*s45)-3*s23^6*s34^2*(591*s34+157*s45)+s23*s34^6*s45*(197*s34+1460*s45)+s23^2*s34^5*(-489*s34^2+779*s34*s45-2188*s45^2)+s23^4*s34^3*(-2867*s34^2+1539*s34*s45-372*s45^2)+s23^5*s34^2*(2920*s34^2+3*s34*s45+30*s45^2)+s23^3*s34^4*(1668*s34^2-2075*s34*s45+1434*s45^2))+s12^3*(380*s34^7*s45*(s34+s45)+3*s23^8*(23*s34+4*s45)-6*s23^7*s34*(98*s34+25*s45)-16*s23*s34^6*s45*(53*s34+81*s45)+s23^6*s34^2*(1937*s34+504*s45)-6*s23^5*s34^2*(583*s34^2+96*s34*s45+2*s45^2)+s23^4*s34^3*(3705*s34^2-328*s34*s45+154*s45^2)-2*s23^3*s34^4*(1165*s34^2-367*s34*s45+428*s45^2)+s23^2*s34^5*(785*s34^2+400*s34*s45+1678*s45^2)))/(s23^2*(s12-s34)^3*(s23-s34)^2*(s12+s23-s34)^2*s34^2*s51)-(3*(2*s12+s34-2*s45)*(s12-s45)*s51)/(s12*s34^2)+(3*(s12-s23)*(s12^2+s23*s34-s12*(s23+s34+s45))^2)/(s12*(s12-s34)^2*(-s12+s34+s51)^2))/36,
p[42]->-(s12*(32*s12^5*s23*(s23-s51)*(s45-s51)-s12^4*(7*s23^3*(s45-s51)+38*s34*(s45-s51)^2*s51+s23^2*(185*s34*s45+26*s45^2-179*s34*s51+24*s45*s51-50*s51^2)-s23*(s45-s51)*(-70*s34*s45+109*s34*s51+58*s45*s51+57*s51^2))+s12^3*(-51*s23^4*(s45-s51)+4*s23^3*(26*s34*s45-11*s45^2-23*s34*s51+40*s45*s51-29*s51^2)+38*s34*(s45-s51)^2*(s51*(2*s45+s51)+s34*(s45+2*s51))+s23^2*(-6*s45^3+s34^2*(363*s45-345*s51)+88*s45^2*s51-129*s45*s51^2+47*s51^3+s34*(193*s45^2+113*s45*s51-288*s51^2))-s23*(s45-s51)*(-3*s34^2*(89*s45-64*s51)+2*s51*(10*s45^2+51*s45*s51+9*s51^2)+s34*(-64*s45^2-117*s45*s51+246*s51^2)))+s23*s51*(6*s23^5*s34+6*s23^4*s34*(s34+4*s45-3*s51)-s23*(s34+s45)*(s45-s51)*(s34+s51)*(12*s34^2+18*s34*s45-6*s45^2-13*s34*s51+11*s45*s51-12*s51^2)-(s34+s45)^2*(s34+s51)^2*(6*s45^2+s45*s51-7*s51^2)-6*s23^3*(s34^3-2*s34^2*(s45-2*s51)+2*s45*s51*(-s45+s51)-s34*(6*s45^2-8*s45*s51+s51^2))-6*s23^2*(s34^4+s34^3*(4*s45-s51)+3*s34^2*(3*s45-2*s51)*s51+s45*s51*(-3*s45^2+7*s45*s51-4*s51^2)-s34*(4*s45^3-10*s45^2*s51+2*s45*s51^2+3*s51^3)))-s12^2*(12*s23^5*(s45-s51)+3*s23^4*(-38*s34+6*s45-29*s51)*(s45-s51)+s23^3*(6*s45^3+s34^2*(187*s45-157*s51)-28*s45^2*s51+167*s45*s51^2-145*s51^3+s34*(-157*s45^2+623*s45*s51-436*s51^2))+38*s34*(s45-s51)^2*(s34^2*(2*s45+s51)+s45*s51*(s45+2*s51)+s34*(s45^2+4*s45*s51+s51^2))+s23^2*(s34^3*(299*s45-281*s51)+s34^2*(391*s45^2-355*s51^2)+s51*(26*s45^3-24*s45^2*s51-79*s45*s51^2+77*s51^3)+s34*(-62*s45^3+637*s45^2*s51-654*s45*s51^2+97*s51^3))+s23*(s45-s51)*(s34^3*(324*s45-185*s51)+4*s34^2*(59*s45^2+78*s45*s51-80*s51^2)+s51*(6*s45^3-33*s45^2*s51-30*s45*s51^2+7*s51^3)-s34*(6*s45^3-226*s45^2*s51+52*s45*s51^2+129*s51^3)))+s12*(38*s34*s45*(s34+s45)*(s45-s51)^2*(s34+s51)^2+12*s23^5*(s34*(s45-2*s51)+(s45-s51)*s51)+s23^4*(s34^2*(-63*s45+69*s51)+6*s51*(s45^2-7*s45*s51+6*s51^2)+3*s34*(10*s45^2-59*s45*s51+51*s51^2))+s23*(s45-s51)*(s34+s51)*(s34^3*(127*s45-70*s51)+2*s34^2*(86*s45^2+8*s45*s51-27*s51^2)+2*s45*s51*(6*s45^2-3*s45*s51+7*s51^2)+s34*(-12*s45^3+212*s45^2*s51-117*s45*s51^2+14*s51^3))+s23^3*(s34^3*(90*s45-66*s51)+s34^2*(-125*s45^2+511*s45*s51-338*s51^2)+s34*(24*s45^3-187*s45^2*s51+543*s45*s51^2-356*s51^3)-2*s51*(6*s45^3-29*s45^2*s51+5*s45*s51^2+18*s51^3))+s23^2*(s34^4*(89*s45-83*s51)+s34^3*(224*s45^2-77*s45*s51-129*s51^2)+s34^2*(-74*s45^3+716*s45^2*s51-776*s45*s51^2+152*s51^3)+s51*(-6*s45^4+49*s45^3*s51-109*s45^2*s51^2+54*s45*s51^3+12*s51^4)+s34*(6*s45^4-60*s45^3*s51+416*s45^2*s51^2-565*s45*s51^3+209*s51^4)))))/(9*s23*s34*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*(s45-s51)*s51^2*(-s12+s34+s51)),
p[43]->((18*s12^3)/(s34*(-s12+s23+s34+s45)^2)-(18*s23*s34)/(-s12+s23+s34+s45)^2+(12*s23^2*s34)/(s12*(-s12+s23+s34+s45)^2)+(72*s23^2*s45)/(s34*(-s12+s23+s34+s45)^2)+(129*s34*s45)/(-s12+s23+s34+s45)^2-(76*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(114*s12*(s12-s45)*s45)/(s23*(-s12+s23+s34+s45)^2)-(38*s23*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(12*s23*(2*s12+s23-2*s34+s45))/(-s12+s23+s34+s45)^2-(7*s23*s34*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)-(21*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)+(99*s12^2-9*s23*s45)/(-s12+s23+s34+s45)^2+(s12*(14*s12^2+s12*(7*s23-14*s34-48*s45)+145*s23*s45))/(s34*(-s12+s23+s34+s45)^2)+(7*s23*s34-14*s34^2+7*s12*(2*s34-31*s45)+7*s34*s45+137*s45^2)/(-s12+s23+s34+s45)^2-(2*(14*s12^2+6*s12*s23-59*s23^2+7*s12*(-2*s34+s45)))/(-s12+s23+s34+s45)^2-(6*s23*s45*(s23-5*(s34+s45)))/(s12*(-s12+s23+s34+s45)^2)+(12*s23*s45*(-2*s34^2+s23*(s34-s45)-s34*s45+s45^2+2*s12*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45)^2)-(s45*(s34+s45)*(7*s23*s34-14*s34^2+30*s23*s45-8*s34*s45+6*s45^2+14*s12*(s34+s45)))/(s12*s34*(-s12+s23+s34+s45)^2)-(38*(s12^3-s12^2*s34-s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)-(12*s23*(5*s12^2+2*s45*(s23-2*s34+s45)+s12*(3*s23+2*s34+3*s45)))/(s34*(-s12+s23+s34+s45)^2)+(3*s45*(-14*s12^2+7*(s23-2*s34)*s45+s12*(-7*s23+14*s34+26*s45)))/(s34*(-s12+s23+s34+s45)^2)+(4*(s12*(-22*s34+14*s45)+7*(s34^2-2*s34*s45+s45*(s23+s45))))/(-s12+s23+s34+s45)^2-(6*(s12-s23)*(s12^6-4*s12^5*(s23+s34+s45)+s23^2*s34^2*(s23^2+3*s23*(s34+s45)+(s34+s45)^2)+2*s12^4*(3*s23^2+3*(s34+s45)^2+s23*(7*s34+6*s45))-s12^3*(4*s23^3+4*(s34+s45)^3+s23^2*(19*s34+12*s45)+6*s23*(3*s34^2+5*s34*s45+2*s45^2))+s12^2*(s23^4+(s34+s45)^4+2*s23*(s34+s45)^2*(5*s34+2*s45)+s23^3*(11*s34+4*s45)+s23^2*(21*s34^2+26*s34*s45+6*s45^2))-s12*s23*s34*(2*s23^3+2*(s34+s45)^3+s23^2*(10*s34+7*s45)+s23*(9*s34^2+16*s34*s45+7*s45^2))))/(s12*s23*(s12-s34)^2*(s12-s34-s45)*(-s12+s23+s34+s45)*(s12-s34-s51))+(32*(s12^4+s23^2*(s23+s45)*(s34+s45)+s12*s23*(-2*s23^2+2*s23*s34-s34^2+s34*s45+2*s45^2)+s12^3*(s23-2*(s34+s45))+s12^2*(-s23^2-3*s23*s45+(s34+s45)^2)))/(s23*(s12+s23-s34)^2*(s12+s23-s34-s51))+(6*s23*(s12^2*(s23-s45)-s12*(s23^2+s23*(s34+s45)-s45*(s34+s45))+s23*(s23*s34+s45*(s34+s45))))/(s12*(s12-s34-s45)*s45*(s45-s51))-((s12*s23-s34*(s23+s45))^2*(-32*s12^3*s23+12*s23^4-9*s23^3*(7*s34-2*s45)+38*s34^2*s45*(s34+s45)+s12^2*(7*s23^2+153*s23*s34+26*s23*s45+38*s34*s45)+s23*s34*(89*s34^2+134*s34*s45-12*s45^2)+s23^2*(90*s34^2-62*s34*s45+6*s45^2)+s12*(51*s23^3-38*s34*s45*(2*s34+s45)+s23^2*(-97*s34+44*s45)-2*s23*(105*s34^2+80*s34*s45-3*s45^2))))/(s23*(s12-s34)*(s12+s23-s34)*s34*(-s12+s23+s34+s45)^2*s51^2)+(-64*s12^8*s23^2*s45-6*s23*(s23-s34)^2*s34^3*(s23+s45)^3*(s23+s34+s45)^2+s12^7*s23*(s23^2*(6*s34-43*s45)+12*s34*s45^2+2*s23*s45*(239*s34+58*s45))-s12^6*(2*s23^4*(3*s34-71*s45)-76*s34^2*s45^3+6*s23*s34*s45^2*(11*s34+6*s45)+s23^3*(36*s34^2-170*s34*s45-183*s45^2)+s23^2*s45*(1518*s34^2+711*s34*s45+40*s45^2))-s12^5*(s23^5*(12*s34-157*s45)+38*s34^2*s45^3*(7*s34+4*s45)+s23^4*(-36*s34^2+764*s34*s45+6*s45^2)-2*s23*s34*s45^2*(132*s34^2-11*s34*s45+18*s45^2)+s23^2*s45*(-2660*s34^3-1727*s34^2*s45-197*s34*s45^2+12*s45^3)+s23^3*(-90*s34^3+187*s34^2*s45+869*s34*s45^2+116*s45^3))+s12^3*(6*s23^7*s34-24*s23^6*(2*s34^2+4*s34*s45+s45^2)-38*s34^3*s45^3*(2*s34^2+12*s34*s45+5*s45^2)+s23^5*(-72*s34^3+942*s34^2*s45+147*s34*s45^2-36*s45^3)+2*s23*s34^2*s45^2*(402*s34^3-99*s34^2*s45-63*s34*s45^2+62*s45^3)+s23^3*s34*(90*s34^4+415*s34^3*s45-1474*s34^2*s45^2+42*s34*s45^3-12*s45^4)+s23^4*(120*s34^4-1660*s34^3*s45+593*s34^2*s45^2+177*s34*s45^3-12*s45^4)+6*s23^2*s34*s45*(289*s34^4+265*s34^3*s45+54*s34^2*s45^2+48*s34*s45^3-4*s45^4))+s12*s34^2*(s23+s45)*(12*s23^7+6*s23^6*(s34+9*s45)-6*s23^5*(8*s34^2+10*s34*s45-13*s45^2)+38*s34^3*s45^2*(s34^2-s45^2)+s23^4*(-12*s34^3+77*s34^2*s45-143*s34*s45^2+48*s45^3)+2*s23*s34^2*s45*(41*s34^3+34*s34^2*s45-14*s34*s45^2+50*s45^3)+s23^2*s34*(6*s34^4+99*s34^3*s45-17*s34^2*s45^2+272*s34*s45^3-42*s45^4)+4*s23^3*(9*s34^4-31*s34^3*s45+58*s34^2*s45^2-33*s34*s45^3+3*s45^4))+s12^4*(12*s23^6*(s34+3*s45)+s23^5*(48*s34^2-644*s34*s45-97*s45^2)+76*s34^2*s45^3*(4*s34^2+6*s34*s45+s45^2)-4*s23^2*s34*s45*(695*s34^3+547*s34^2*s45+109*s34*s45^2-15*s45^3)-4*s23*s34*s45^2*(159*s34^3-58*s34^2*s45+9*s34*s45^2+3*s45^3)-s23^4*(90*s34^3-1612*s34^2*s45+79*s34*s45^2+112*s45^3)-2*s23^3*(60*s34^4+55*s34^3*s45-784*s34^2*s45^2-210*s34*s45^3+12*s45^4))-s12^2*s34*(6*s23^8+12*s23^7*(s34+3*s45)-6*s23^6*(12*s34^2+17*s34*s45-8*s45^2)+76*s34^3*s45^3*(s34^2-2*s34*s45-2*s45^2)+s23^5*(-48*s34^3+532*s34^2*s45-105*s34*s45^2+42*s45^3)+2*s23*s34^2*s45^2*(249*s34^3+19*s34^2*s45-102*s34*s45^2+103*s45^3)+s23^2*s34*s45*(598*s34^4+683*s34^3*s45-36*s34^2*s45^2+702*s34*s45^3-60*s45^4)+s23^4*(90*s34^4-818*s34^3*s45+883*s34^2*s45^2-150*s34*s45^3+36*s45^4)+s23^3*(36*s34^5+362*s34^4*s45-769*s34^3*s45^2+880*s34^2*s45^3-180*s34*s45^4+12*s45^5)))/(s12*s23*(s12-s34)^2*(s12+s23-s34)^2*s34*s45*(-s12+s23+s34+s45)^2*s51)+((s12-s45)*(s12-s34-s45)*(7*s12+12*s23-7*(s34+s45))*s51)/(s12*s34*(-s12+s23+s34+s45)^2))/36,
p[44]->(-2*s12*(s23+s45-s51)*(s23*s34+s34*s45+s34*s51-2*s45*s51+2*s12*(-s23+s34+s51)))/(3*s34^2*s51^2),
p[45]->((s23+s45-s51)*(-(s23^2*s34^2)+2*s12^2*(s23-s51)*(s23-s34-s51)-s45*(s34+s51)*(-2*s45*s51+s34*(s45+s51))+s23*s34*(s45*s51-s34*(2*s45+s51))+s12*(-3*s23^2*s34-4*s45*s51^2+s34*s51*(-3*s45+s51)+2*s34^2*(2*s45+s51)+s23*(4*s34^2-3*s34*s45+2*s34*s51+4*s45*s51))))/(6*s12*s34^2*s51^2),
p[46]->(s12*(-3*s23^3*(s23+2*(s34+s45))*(s23-s34-s51)*s51^2+19*s12^5*(s23^2-s23*s34-s34*s51)+s12^4*(-25*s23^3-19*s23^2*(3*s34+2*s45+s51)+s23*s34*(76*s34+19*s45+63*s51)+19*s34*(s34*s45+3*s34*s51+3*s45*s51+s51^2))-s12^3*(16*s23^4-s23^3*(103*s34+6*s45+44*s51)+s23*s34*(114*s34^2+76*s34*s45-19*s45^2+170*s34*s51+82*s45*s51+69*s51^2)-s23^2*(57*s34^2+19*s45*(s45+2*s51)+s34*(145*s45+16*s51))+19*s34*(3*s34^2*(s45+s51)+3*s45*s51*(s45+s51)+2*s34*(s45^2+4*s45*s51+s51^2)))-s12*(19*s34*s45*(s34+s45)^2*(s34+s51)^2+s23^5*(28*s34+6*s51)+s23*s34*(s34+s45)*(s34+s51)*(19*s34^2+19*s34*s45-44*s45^2+25*s34*s51+69*s45*s51)-s23^4*(18*s34^2-72*s34*s45+80*s34*s51+9*s51^2)+s23^3*(-53*s34^3+6*s51^2*(s45+s51)-4*s34^2*(20*s45+11*s51)+s34*(63*s45^2-174*s45*s51+52*s51^2))+s23^2*s34*(s34^2*(-97*s45+50*s51)-2*s34*(53*s45^2+22*s45*s51-28*s51^2)+s45*(19*s45^2-150*s45*s51+84*s51^2)))+s12^2*(28*s23^5-2*s23^4*(s34-22*s45+17*s51)-s23^3*(131*s34^2+52*s34*s45-19*s45^2+122*s34*s51+44*s45*s51-6*s51^2)-s23^2*(19*s34^3+s34^2*(204*s45-53*s51)+19*s45^2*s51+s34*(69*s45^2+166*s45*s51-84*s51^2))+19*s34*(s34+s45)*(s34^2*(3*s45+s51)+s45*s51*(s45+3*s51)+s34*(s45^2+6*s45*s51+s51^2))+s23*s34*(76*s34^3+s34^2*(95*s45+151*s51)+s34*(-44*s45^2+214*s45*s51+94*s51^2)+s45*(-19*s45^2-25*s45*s51+138*s51^2)))))/(9*s23^2*s34*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[47]->(19*s12^6*(s23^3-s34*s51^2-s23^2*(s34+s51))-3*s23^3*(s23+2*(s34+s45))*(s23-s34-s51)*s51^2*(s23*s34+s45*(s34+s51))+s12^5*(-25*s23^4+s23^3*(-76*s34-38*s45+6*s51)+19*s34*s51*(2*s34*s45+3*s34*s51+4*s45*s51+s51^2)+s23^2*(95*s34^2+120*s34*s51+19*s51*(3*s45+s51))+s23*s34*(38*s34*s45+s51*(-19*s45+44*s51)))-s12^4*(16*s23^5-2*s23^4*(64*s34+3*s45+30*s51)-s23^3*(114*s34^2+208*s34*s45+19*s45^2-68*s34*s51+7*s45*s51-44*s51^2)+19*s34*(2*s45*s51^2*(3*s45+2*s51)+2*s34*s51*(3*s45^2+6*s45*s51+s51^2)+s34^2*(s45^2+6*s45*s51+3*s51^2))+s23^2*(190*s34^3+57*s45*s51*(s45+s51)+s34^2*(38*s45+290*s51)+s34*(-57*s45^2+177*s45*s51+91*s51^2))+s23*s34*(152*s34^2*s45+s51*(-57*s45^2+88*s45*s51+69*s51^2)+s34*(57*s45^2+82*s45*s51+113*s51^2)))+s12*(19*s34*s45^2*(s34+s45)^2*(s34+s51)^3+s23*s34*s45*(s34+s45)*(s34+s51)^2*(38*s34^2+38*s34*s45-44*s45^2+25*s34*s51+69*s45*s51)+s23^6*(28*s34^2+6*s34*s51-3*s51^2)-2*s23^5*(9*s34^3+3*(2*s45-s51)*s51^2+s34*s51*(-17*s45+12*s51)+s34^2*(-50*s45+40*s51))+s23^4*(-53*s34^4+3*(7*s45-s51)*s51^3-2*s34^3*(49*s45+22*s51)+s34*s51*(72*s45^2-83*s45*s51+21*s51^2)+s34^2*(135*s45^2-272*s45*s51+40*s51^2))+s23^3*(-50*s34^4*(3*s45-s51)-6*s45*s51^3*(s45+2*s51)+s34^3*(-186*s45^2-141*s45*s51+56*s51^2)+s34*s51*(63*s45^3-192*s45^2*s51+28*s45*s51^2-6*s51^3)+s34^2*(82*s45^3-404*s45^2*s51+56*s45*s51^2+6*s51^3))+s23^2*s34*(19*s34^5+s34^4*(38*s45+44*s51)+s34^3*(-122*s45^2+182*s45*s51+37*s51^2)+s45^2*s51*(19*s45^2-150*s45*s51+96*s51^2)+s34^2*(-150*s45^3-97*s45^2*s51+224*s45*s51^2+12*s51^3)+s34*s45*(19*s45^3-300*s45^2*s51+121*s45*s51^2+80*s51^3)))+s12^3*(28*s23^6+2*s23^5*(7*s34+22*s45-31*s51)-s23^4*(234*s34^2+42*s34*s45-19*s45^2+164*s34*s51+104*s45*s51-40*s51^2)-s23^3*(76*s34^3+4*s34^2*(113*s45-42*s51)+s34*(94*s45^2+111*s45*s51-82*s51^2)+2*s51*(16*s45^2-44*s45*s51+3*s51^2))+19*s34*(s34+s51)*(2*s45^2*s51*(2*s45+3*s51)+s34^2*(3*s45^2+6*s45*s51+s51^2)+2*s34*s45*(s45^2+6*s45*s51+3*s51^2))+s23*s34*(228*s34^3*s45-57*s45^3*s51+207*s45*s51^3+2*s34^2*(95*s45^2+161*s45*s51+47*s51^2)+2*s34*s51*(38*s45^2+179*s45*s51+47*s51^2))+s23^2*(190*s34^4+19*s45^2*s51*(s45+3*s51)+2*s34^3*(57*s45+170*s51)+s34^2*(-208*s45^2+309*s45*s51+190*s51^2)+s34*(-38*s45^3+13*s45^2*s51+32*s45*s51^2+96*s51^3)))-s12^2*(s23^6*(56*s34+6*s51)+19*s34*s45*(s34+s45)*(s34+s51)^2*(3*s34*s45+s45^2+2*s34*s51+4*s45*s51)-s23^5*(20*s34^2-144*s34*s45+142*s34*s51+28*s45*s51+15*s51^2)+s23^4*(-184*s34^3-2*s34^2*(67*s45+74*s51)+s51*(-44*s45^2+40*s45*s51+15*s51^2)+2*s34*(63*s45^2-117*s45*s51+20*s51^2))-s23^3*(19*s34^4+12*s34^3*(36*s45-13*s51)+s34^2*(227*s45^2+313*s45*s51-128*s51^2)+s51*(19*s45^3-44*s45^2*s51+12*s45*s51^2+6*s51^3)-2*s34*(19*s45^3-58*s45^2*s51-55*s45*s51^2+20*s51^3))+s23^2*(95*s34^5+19*s45^3*s51^2+3*s34^4*(38*s45+65*s51)+s34^3*(-273*s45^2+371*s45*s51+155*s51^2)+s34*s45*s51*(-25*s45^2-209*s45*s51+192*s51^2)+s34^2*(-132*s45^3-281*s45^2*s51+311*s45*s51^2+80*s51^3))+s23*s34*(152*s34^4*s45+s34^3*(209*s45^2+322*s45*s51+25*s51^2)+s45^2*s51*(-19*s45^2-88*s45*s51+207*s51^2)+s34^2*(-6*s45^3+379*s45^2*s51+358*s45*s51^2+25*s51^3)+s34*s45*(-19*s45^3-94*s45^2*s51+377*s45*s51^2+188*s51^3))))/(36*s12*s23^2*s34*(-s12+s23+s34+s45)^2*(s12+s23-s34-s51)*s51^2),
p[48]->(2*s12*(-19*s12^2*(s23-s51)^2+3*s51^2*(-s23+s34+s51)^2+s12*(6*s51^2*(s34+s51)+s23^2*(19*s34+6*s51)+s23*(19*s34*s45-25*s34*s51-12*s51^2))))/(9*s34*s51^2*(-s23+s34+s51)^2),
p[49]->(-19*s12^3*(s23-s51)^3+3*s51^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^2*(s23-s51)*(s23^2*(38*s34+6*s51)+s51*(s34+s51)*(19*s45+6*s51)+s23*(38*s34*s45-44*s34*s51-19*s45*s51-12*s51^2))+s12*(3*(2*s45-s51)*s51^2*(s34+s51)^2+s23^3*(-19*s34^2-6*s34*s51+3*s51^2)+s23^2*(3*(2*s45-3*s51)*s51^2+s34*s51*(-25*s45+6*s51)+s34^2*(-38*s45+25*s51))+s23*(s34+s51)*(3*s51^2*(-4*s45+3*s51)+s34*(-19*s45^2+25*s45*s51-3*s51^2))))/(18*s12*s34*s51^2*(-s23+s34+s51)^2),
p[50]->(2*s12*(-3+(19*s12*(s23-s34)*(s12*s23-s34*(s23+s45)))/(s23^2*s51^2)+(s12*(-6*s23^2+25*s23*s34+19*s34*(-s12+s45)))/(s23^2*s51)))/(9*s34),
p[51]->(-((19*s12^3*s34+3*s23^2*s34*(s23+s45)-s12^2*(6*s23^2+25*s23*s34+38*s34*s45)+s12*(3*s23^3+25*s23*s34*s45+19*s34*s45^2+6*s23^2*(s34+s45)))/(s12*s23^2))+(19*(s23-s34)*(s12*s23-s34*(s23+s45))^2)/(s23^2*s51^2)+(-19*s12^2*s23^2+s34*(s23+s45)*(6*s23^2-25*s23*s34+19*s23*s45-38*s34*s45)+s12*(-6*s23^3-19*s23*s34*s45+38*s34^2*s45+s23^2*(44*s34+19*s45)))/(s23^2*s51)+(3*(s12-s45)*s51)/s12)/(18*s34),
p[52]->(s12*(s12^4*s23*(3*s23-3*s34+2*s45-3*s51)*(s23-s51)^2+s23*s51^2*(-(s23^3*s34*(s34+2*s45))+(s34+s45)^2*(s34+s51)^2*(s34-2*s45+s51)-s23*(s34+s45)*(s34+s51)*(3*s34^2-s34*s45-2*s45^2+3*s34*s51+3*s45*s51)+s23^2*(3*s34^3+6*s34*s45*s51+2*s45^2*s51+s34^2*(4*s45+3*s51)))+s12^3*(-4*s23^5+2*s34*s51*(s34+s51)*(s34-s45+s51)^2+s23^4*(-11*s34-6*s45+10*s51)+s23^3*(21*s34^2-15*s34*s45-2*s45^2+32*s34*s51+18*s45*s51-6*s51^2)+2*s23*(s34^4-2*s34^3*s45+3*s34*s51^2*(s45+s51)+s34^2*(s45^2+s51^2)+s51^2*(-2*s45^2+3*s45*s51+s51^2))-s23^2*(8*s34^3+s34^2*(-15*s45+29*s51)+2*s51*(-3*s45^2+9*s45*s51+s51^2)+s34*(6*s45^2-13*s45*s51+29*s51^2)))+s12^2*(s23^5*(17*s34+4*s51)-s23^4*(5*s34^2-36*s34*s45+38*s34*s51+13*s51^2)-2*s34*(s34+s51)*(s34-s45+s51)^2*(2*s45*s51+s34*(s45+s51))-s23^3*(21*s34^3+s34^2*(4*s45+29*s51)+s34*(-25*s45^2+50*s45*s51-19*s51^2)+3*s51*(2*s45^2+2*s45*s51-5*s51^2))+s23*(-4*s34^5+s34^4*(14*s45-11*s51)-3*s34^3*(4*s45^2-14*s45*s51+7*s51^2)+s34^2*(2*s45^3-31*s45^2*s51+40*s45*s51^2-21*s51^3)+2*s34*s51*(2*s45^3-10*s45^2*s51+2*s45*s51^2-3*s51^3)+s51^2*(2*s45^3-3*s45^2*s51-6*s45*s51^2+s51^3))+s23^2*(13*s34^4+s34^3*(-28*s45+52*s51)+s34^2*(3*s45^2-40*s45*s51+57*s51^2)+s51*(-2*s45^3+9*s45^2*s51+12*s45*s51^2-7*s51^3)+2*s34*(3*s45^3-3*s45^2*s51+7*s45*s51^2+4*s51^3)))+s12*(2*s34*s45*(s34+s45)*(s34+s51)^2*(s34-s45+s51)^2-s23^5*s34*(13*s34+14*s51)+s23^4*(13*s34^3+6*s45*s51^2+s34*s51*(-29*s45+39*s51)+s34^2*(-39*s45+53*s51))+s23^3*(3*s34^4+5*s34^3*(7*s45-4*s51)+2*s45*(3*s45-7*s51)*s51^2+s34^2*(-43*s45^2+108*s45*s51-62*s51^2)-2*s34*s51*(14*s45^2-26*s45*s51+19*s51^2))-s23^2*(5*s34^5-s34^4*(s45-15*s51)+2*s45*(6*s45-5*s51)*s51^3+s34^3*(-33*s45^2+39*s45*s51+s51^2)+s34^2*(21*s45^3-81*s45^2*s51+82*s45*s51^2-24*s51^3)+s34*s51*(17*s45^3-30*s45^2*s51+30*s45*s51^2-15*s51^3))+s23*(s34+s51)*(2*s34^5+2*s45*(3*s45-s51)*s51^3+s34^4*(-7*s45+6*s51)+s34^3*(-4*s45^2-9*s45*s51+6*s51^2)+s34^2*s45*(13*s45^2-22*s45*s51+9*s51^2)+s34*(-4*s45^4+17*s45^3*s51-12*s45^2*s51^2+9*s45*s51^3-2*s51^4)))))/(3*s23*s34*(-s12+s23+s34+s45)^2*(s23-s34-s51)*(s23-s34+s45-s51)^2*s51^2),
p[53]->((-6*(s12+s23)*s34)/(-s12+s23+s34+s45)^2+(2*(s23^2+s12*(2*s23+3*s34-2*s45)))/(-s12+s23+s34+s45)^2+(12*s34*s45)/(-s12+s23+s34+s45)^2-(4*s12*s34*s45)/(s23*(-s12+s23+s34+s45)^2)+(6*s12*(s12-s45)*s45)/(s23*(-s12+s23+s34+s45)^2)+(12*s12*s45^2)/(s34*(-s12+s23+s34+s45)^2)-(s23*s34*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(2*s23*s45*(s34+s45))/(s12*(-s12+s23+s34+s45)^2)+(3*s23*s45^2*(s34+s45))/(s12*s34*(-s12+s23+s34+s45)^2)-(4*s45*(s34+s45)^2)/(s12*(-s12+s23+s34+s45)^2)+((-3*s23+3*s34-2*s45)*s45*(s34+s45)^2)/(s12*s34*(-s12+s23+s34+s45)^2)+(2*s45^2*(s34+s45)^2)/(s12*s34*(-s12+s23+s34+s45)^2)+(s34*(3*s23-3*s34+2*s45))/(-s12+s23+s34+s45)^2+(3*s45*(-s12+s45)*(3*s23-3*s34+2*s45))/(s34*(-s12+s23+s34+s45)^2)+(3*(s34^2-5*s23*s45))/(-s12+s23+s34+s45)^2+(2*(s12^3-7*s23*s45^2))/(s34*(-s12+s23+s34+s45)^2)-(8*(s45^3+s12^2*(s23+s45)))/(s34*(-s12+s23+s34+s45)^2)+(4*(s12^2-2*s12*s45+3*s45*(s23-s34+s45)))/(-s12+s23+s34+s45)^2+(2*(-s12^3+s12^2*s34+s45^2*(s34+s45)))/(s23*(-s12+s23+s34+s45)^2)+(s12*(19*s23*s45+s12*(3*s23-3*s34+2*s45)))/(s34*(-s12+s23+s34+s45)^2)+(2*(s12*s34-s23*(s34+s45))^2)/((s23-s34)^2*s45*(s23-s34-s51))+(s12^3*(s34-s45)^3+s45^2*(s23-s34+s45)^2*(s45^2+s23*(s34+s45))-s12^2*(s34-s45)*(s45*(2*s34^2-5*s34*s45+3*s45^2)+s23*(2*s34^2-2*s34*s45+3*s45^2))+s12*((s34-3*s45)*(s34-s45)^2*s45^2+s23*s45*(2*s34^3-3*s34^2*s45+8*s34*s45^2-6*s45^3)+s23^2*(s34^3-s34^2*s45+s34*s45^2-3*s45^3)))/(s12*s34*(s23-s34+s45)^2*(s23-s34+s45-s51)^2)+((s12*s23-s34*(s23+s45))^2*(s12^2*s23^2*(3*s23-3*s34+2*s45)-2*s12*(2*s23^4-s34^2*(s34-s45)^2+s23^3*(4*s34+3*s45)+2*s23*s34*(2*s34^2-3*s34*s45+s45^2)+s23^2*(-9*s34^2+5*s34*s45+s45^2))+s34*(13*s23^4-13*s23^3*(s34-2*s45)-2*s34*(s34-s45)^2*(s34+s45)+s23^2*(-3*s34^2-22*s34*s45+17*s45^2)+s23*(5*s34^3+2*s34^2*s45-11*s34*s45^2+4*s45^3))))/(s23*(s23-s34)*s34*(s23-s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2)+(s12^4*s23^3*(-3*s23^3+3*s23^2*(5*s34-3*s45)+s23*(-21*s34^2+24*s34*s45-4*s45^2)+3*s34*(3*s34^2-5*s34*s45+2*s45^2))+s12^3*s23^2*(2*s23^5+s23^4*(-6*s34+19*s45)+s23^3*(-32*s34^2-40*s34*s45+25*s45^2)+s34^2*(2*s34^3-9*s34^2*s45+11*s34*s45^2-4*s45^3)+s23^2*(76*s34^3-22*s34^2*s45-47*s34*s45^2+8*s45^3)-s23*s34*(42*s34^3-52*s34^2*s45+s34*s45^2+12*s45^3))+s12^2*(4*s23^8-10*s23^7*s34+2*s23*s34^3*(11*s34-5*s45)*(s34-s45)^2*s45-4*s34^4*(s34-s45)^3*s45+s23^6*(33*s34^2-13*s34*s45-16*s45^2)+s23^5*(5*s34^3+111*s34^2*s45+14*s34*s45^2-16*s45^3)+s23^4*(-95*s34^4-98*s34^3*s45+122*s34^2*s45^2+23*s34*s45^3-4*s45^4)+s23^3*s34*(69*s34^4+7*s34^3*s45-134*s34^2*s45^2+64*s34*s45^3+6*s45^4)+s23^2*s34^2*(-6*s34^4-25*s34^3*s45+82*s34^2*s45^2-65*s34*s45^3+16*s45^4))+2*s34^2*(s23+s45)*(7*s23^7-7*s23^6*(3*s34-4*s45)-2*s34^2*(s34-s45)^3*s45*(s34+s45)+s23^5*(31*s34^2-71*s34*s45+48*s45^2)-s23*s34*(s34-s45)^2*(s34^3-8*s34^2*s45-10*s34*s45^2+5*s45^3)+s23^4*(-24*s34^3+79*s34^2*s45-103*s34*s45^2+44*s45^3)+s23^3*(3*s34^4-39*s34^3*s45+91*s34^2*s45^2-80*s34*s45^3+21*s45^4)+s23^2*(5*s34^5-5*s34^4*s45-29*s34^3*s45^2+61*s34^2*s45^3-32*s34*s45^4+4*s45^5))-2*s12*s34*(9*s23^8-2*s34^3*(s34-s45)^3*s45*(s34+2*s45)+s23^7*(-25*s34+21*s45)+s23*s34^2*(s34-s45)^2*s45*(5*s34^2+23*s34*s45-10*s45^2)+s23^6*(43*s34^2-26*s34*s45+15*s45^2)+s23^5*(-30*s34^3+23*s34^2*s45+46*s34*s45^2+3*s45^3)+s23^4*s34*(-17*s34^3+8*s34^2*s45-106*s34*s45^2+86*s45^3)+s23^3*s34*(23*s34^4-49*s34^3*s45+123*s34^2*s45^2-140*s34*s45^3+49*s45^4)+s23^2*s34*(-3*s34^5+20*s34^4*s45-81*s34^3*s45^2+122*s34^2*s45^3-64*s34*s45^4+10*s45^5)))/(s23*(s23-s34)^2*s34*(s23-s34+s45)^3*(-s12+s23+s34+s45)^2*s51)+((s12-s45)*(-s12+s34+s45)^2*s51)/(s12*s34*(-s12+s23+s34+s45)^2)-(-(s45^4*(s23-s34+s45)^3)+s12^3*(s34-s45)^2*(-2*s23*s34+2*s34^2+5*s23*s45-5*s34*s45+3*s45^2)+s12^2*(-((2*s34-7*s45)*(s34-s45)^3*s45)+s23^2*(4*s34^3-10*s34^2*s45+13*s34*s45^2-10*s45^3)+s23*(-4*s34^4+12*s34^3*s45-30*s34^2*s45^2+39*s34*s45^3-17*s45^4))+s12*(-5*(s34-s45)^3*s45^3+s23^3*(-2*s34^3+s34^2*s45-s34*s45^2+5*s45^3)+s23*s45*(2*s34^4-s34^3*s45+17*s34^2*s45^2-31*s34*s45^3+15*s45^4)+s23^2*(2*s34^4-3*s34^3*s45+3*s34^2*s45^2-17*s34*s45^3+15*s45^4)))/(s12*s34*s45*(s23-s34+s45)^3*(-s23+s34-s45+s51)))/12,
p[54]->(2*s12*(s23+s45)*(s23*s34+s45*(s34-2*s51)+2*s12*(-s23+s34+s51)))/(3*s34^2*s51^2),
p[55]->((s23+s45)*(s23^2*s34^2-2*s12^2*(s23-s51)*(s23-s34-s51)+s23*s34*s45*(2*s34-s51)+s45^2*(s34^2-s34*s51-2*s51^2)+s12*(3*s23^2*s34-s23*(4*s34^2-3*s34*s45+3*s34*s51+4*s45*s51)+s45*(-4*s34^2+3*s34*s51+4*s51^2))))/(6*s12*s34^2*s51^2),
p[56]->(-4*s12^2*(s12*s23-(s45-s51)*(s34+s51)-s23*(s34+2*s51)))/(3*s23*(s23-s34-s51)*s51^2),
p[57]->(s12^2*s23*(-s23+s51)-s45*(s45-s51)*(s34+s51)^2-s23^2*(s34^2+2*s34*s51-2*s51^2)+s12*(2*s23*s34*(s45-s51)-s23*s51^2+2*s23^2*(s34+s51)+(s45-s51)*s51*(s34+s51))+s23*(s34+s51)*(s34*(-2*s45+s51)-2*s51*(s45+s51)))/(3*s23*(s23-s34-s51)*s51^2)
}


==> anc/remainder/finite-twoloop-pmmmp-nf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{
{1,-(tr5*p[1])/2-2*p[2]},
{F[3,1],-(tr5*p[3])/2-2*(2*p[5]+3*p[9]+3*p[12]-(6*p[25])/19)},
{F[3,2],-(tr5*p[4])/2-2*p[5]},
{F[3,3],-4*p[5]-6*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(19*p[3]-152*p[4]-171*p[6]-57*p[10]+6*p[24]+19*p[56]))/114+(2*p[57])/3},
{F[3,4],(4*p[5])/3-p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(3*p[3]-2*p[4]-3*p[6]+p[56]))/12+p[57]/3},
{F[3,5],-8*p[5]-12*p[7]+(11*p[9])/2-(11*p[11])/2+(11*p[12])/2-(33*p[13])/28+p[25]/19+tr5*((11*p[3])/24-(35*p[4])/12-3*p[6]-(11*p[10])/8+(3*p[24])/19+(11*p[56])/24)+(11*p[57])/6},
{F[3,6],-(tr5*p[6])/2-2*p[7]},
{F[3,7],-6*p[5]-9*p[7]+3*p[9]-3*p[11]+3*p[12]-(9*p[13])/14+tr5*(p[3]/4-2*p[4]-(9*p[6])/4-(3*p[10])/4+(3*p[24])/38+p[56]/4)+p[57]},
{F[3,8],tr5*((4*p[3])/3-8*p[4]-8*p[6]-4*p[10]+(8*p[24])/19+(4*p[56])/3)-(8*(56*p[5]+84*p[7]-42*p[9]+42*p[11]-42*p[12]+9*p[13]-14*p[57]))/21},
{F[3,9],-16*p[5]+12*p[9]+12*p[12]-(24*p[25])/19+tr5*(p[3]-6*p[4]+p[56])+4*p[57]},
{F[3,10],-2*p[5]+(tr5*(-2*p[4]-3*p[6]))/4-3*p[7]},
{F[3,11],(tr5*(p[3]-14*p[4]-18*p[6]-3*p[10]+p[56]))/6-2*(4*p[5]+6*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14+(2*p[25])/19-p[57]/3)},
{F[3,12],-4*p[5]-2*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-6*p[4]-2*p[6]+p[56]))/4+p[57]},
{F[3,13],-p[9]/2+p[11]/2-p[12]/2+(3*p[13])/28-(3*p[25])/19+(tr5*(-19*p[3]+38*p[4]+57*p[10]-24*p[24]-19*p[56]))/456-p[57]/6},
{F[3,14],(-20*p[5])/3-4*p[7]+6*p[9]+6*p[12]-(12*p[25])/19+(tr5*(3*p[3]+2*(-8*p[4]-3*p[6]+p[56])))/6+(4*p[57])/3},
{F[3,15],-2*p[5]+(tr5*(-2*p[4]-3*p[6]))/4-3*p[7]},
{F[3,17],-2*p[5]-3*p[7]+(3*p[9])/2-(3*p[11])/2+(3*p[12])/2-(9*p[13])/28+(3*p[25])/19+tr5*(p[3]/8-(3*p[4])/4-(3*p[6])/4-(3*p[10])/8+(3*p[24])/38+p[56]/8)+p[57]/2},
{F[3,18],-6*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-8*p[4]-3*p[6]+p[56]))/4+p[57]},
{F[3,19],(tr5*p[4])/3+(4*p[5])/3},
{F[3,21],(tr5*(p[3]+2*p[4]))/6+(8*p[5])/3+2*p[9]+2*p[12]-(4*p[25])/19},
{F[3,22],4*p[5]+tr5*(p[4]+(3*p[6])/2)+6*p[7]},
{F[3,24],(8*p[5])/3+4*p[7]-2*p[9]+2*p[11]-2*p[12]+(3*p[13])/7+tr5*(-p[3]/6+p[4]+p[6]+p[10]/2-p[24]/19-p[56]/6)-(2*p[57])/3},
{F[3,25],4*p[5]+tr5*(p[4]+(3*p[6])/2)+6*p[7]},
{F[3,31],8*p[5]+6*p[7]+p[12]+(tr5*(19*p[3]+418*p[4]+342*p[6]-57*p[8]+6*p[24]))/228},
{F[3,32],16*p[5]+12*p[7]+(19*p[12])/4+(3*p[13])/28+tr5*((19*p[3])/48+(77*p[4])/24+3*p[6]-(19*p[8])/16+(17*p[24])/152)-p[25]/19},
{F[3,33],12*p[5]+9*p[7]+6*p[12]+(tr5*(p[3]+4*p[4]+(9*p[6])/2-3*p[8]+(6*p[24])/19))/2},
{F[3,34],(128*p[5])/3+32*p[7]+10*p[12]+tr5*((5*p[3])/6+9*p[4]+8*p[6]-(5*p[8])/2+(5*p[24])/19)},
{F[3,35],4*p[5]+tr5*(p[4]+(3*p[6])/4)+3*p[7]},
{F[3,36],16*p[5]+12*p[7]+2*p[12]-(3*p[13])/7+tr5*(p[3]/6+(11*p[4])/3+3*p[6]-p[8]/2+(2*p[24])/19)+(4*p[25])/19},
{F[3,37],-p[12]/4-(9*p[13])/28+(tr5*(-19*p[3]+38*p[4]+57*p[8]+30*p[24]))/912+(3*p[25])/19},
{F[3,38],4*p[5]+tr5*(p[4]+(3*p[6])/4)+3*p[7]},
{F[3,40],4*p[5]+3*p[7]+(3*p[12])/4+(9*p[13])/28+(tr5*(19*p[3]+266*p[4]+228*p[6]-57*p[8]-6*p[24]))/304-(3*p[25])/19},
{F[3,42],-8*p[5]+tr5*(-2*p[4]-(3*p[6])/2)-6*p[7]},
{F[3,44],-2*((8*p[5])/3+2*p[7]+p[12])+(tr5*(-p[3]/3-2*p[4]-2*p[6]+p[8]-(2*p[24])/19))/2},
{F[3,45],-8*p[5]+tr5*(-2*p[4]-(3*p[6])/2)-6*p[7]},
{F[3,51],-(tr5*p[8])/2-2*p[9]},
{F[3,52],(tr5*(-3*p[8]+p[10]))/8+(-3*p[9]+p[11])/2},
{F[3,55],-(tr5*p[10])/2-2*p[11]},
{F[3,56],(tr5*(p[8]-3*p[10]))/8+(p[9]-3*p[11])/2},
{F[3,59],(-3*tr5*(p[8]-p[10]))/8-(3*(p[9]-p[11]))/2},
{F[3,69],-2*p[12]+(tr5*(-19*p[3]+38*p[4]+57*p[8]-6*p[24]))/114},
{F[3,79],tr5*(-p[3]+2*p[4]+3*p[10]-(6*p[24])/19-p[56])-2*(6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+2*p[57])},
{F[1,1,1],-2*p[13]},
{F[1,1,1]^2,(64*p[5])/3+3*p[13]+4*p[35]-2*p[39]+2*p[45]+2*p[55]+(tr5*(32*p[4]+6*p[34]-3*p[38]+3*p[44]+3*p[54]-4*p[56]))/6-(8*p[57])/3},
{F[1,1,1]^3,(tr5*(p[3]-9*p[4]-3*p[6]+(7*p[56])/6))/2-2*(7*p[5]+3*p[7]-3*p[9]-3*p[12]+(3*p[13])/28+(6*p[25])/19-(7*p[57])/6)},
{F[1,1,2],-(tr5*p[14])/2-2*p[15]},
{F[1,1,1]*F[1,1,2],-(tr5*p[16])/2-2*p[17]},
{F[1,1,1]^2*F[1,1,2],(4*p[5])/3+2*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14+(tr5*(-p[3]/6+p[4]+p[6]+p[10]/2-p[24]/19-p[56]/6))/2-p[57]/3},
{F[1,1,2]^2,-(tr5*p[18])/2-2*p[19]},
{F[1,1,1]*F[1,1,2]^2,(10*p[5])/3+5*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7-(6*p[25])/19+tr5*(-p[3]/3+(3*p[4])/2+(5*p[6])/4+p[10]-(7*p[24])/38-p[56]/3)-(4*p[57])/3},
{F[1,1,2]^3,(-44*p[5])/9-(22*p[7])/3+(11*p[9])/3-(11*p[11])/3+(11*p[12])/3-(11*p[13])/14+(4*p[25])/19+(tr5*(209*p[3]-1254*p[4]-1254*p[6]-627*p[10]+102*p[24]+209*p[56]))/684+(11*p[57])/9},
{F[1,1,1]^2*F[1,1,3],(tr5*(11*p[4]+3*p[6]-p[56]))/6+(2*(11*p[5]+3*p[7]-p[57]))/3},
{F[1,1,1]*F[1,1,3]^2,(14*p[5])/3+4*p[7]-6*p[9]-6*p[12]+(12*p[25])/19+(tr5*(-3*p[3]+13*p[4]+6*p[6]-2*p[56]))/6-(4*p[57])/3},
{F[1,1,2]*F[1,1,3]^2,2*p[5]+(tr5*(2*p[4]+3*p[6]))/4+3*p[7]},
{F[1,1,3]^3,(-2*p[5])/3+p[9]+(tr5*(-2*p[4]+3*p[8]-3*p[10]))/12-p[11]},
{F[1,1,4],-(tr5*p[20])/2-2*p[21]},
{F[1,1,1]*F[1,1,4],(-10*tr5*p[4])/3-(40*p[5])/3},
{F[1,1,1]^2*F[1,1,4],(tr5*(28*p[4]+9*p[6]-2*p[56]))/12+(28*p[5]+9*p[7]-2*p[57])/3},
{F[1,1,2]*F[1,1,4],(tr5*(p[16]+p[54]))/2+2*(p[17]+p[55])},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(tr5*(p[3]/3-4*p[4]-5*p[6]-p[10]+(2*p[24])/19+p[56]/3))/2-2*((10*p[5])/3+5*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14-p[57]/3)},
{F[1,1,2]^2*F[1,1,4],(-4*p[5])/3-2*p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+(4*p[25])/19+(tr5*(p[3]/6-p[4]-p[6]-p[10]/2+(3*p[24])/19+p[56]/6))/2+p[57]/3},
{F[1,1,1]*F[1,1,3]*F[1,1,4],(tr5*(-11*p[4]-3*p[6]+p[56]))/3-(4*(11*p[5]+3*p[7]-p[57]))/3},
{F[1,1,3]^2*F[1,1,4],(4*p[5])/3-p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(3*p[3]-2*p[4]-3*p[6]+p[56]))/12+p[57]/3},
{F[1,1,4]^2,-(tr5*p[22])/2-2*p[23]},
{F[1,1,1]*F[1,1,4]^2,(8*p[5])/3+3*p[7]-6*p[9]-6*p[12]+(12*p[25])/19+(tr5*(-6*p[3]+20*p[4]+9*p[6]-4*p[56]))/12-(4*p[57])/3},
{F[1,1,2]*F[1,1,4]^2,(16*p[5])/3+8*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7-(4*p[25])/19+tr5*(-p[3]/3+2*p[4]+2*p[6]+p[10]-(3*p[24])/19-p[56]/3)-(4*p[57])/3},
{F[1,1,3]*F[1,1,4]^2,(4*p[5])/3-p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(3*p[3]-2*p[4]-3*p[6]+p[56]))/12+p[57]/3},
{F[1,1,4]^3,8*p[5]+6*p[7]+3*p[12]+(tr5*(19*p[3]+114*p[4]+114*p[6]-57*p[8]+6*p[24]))/76},
{F[1,1,2]*F[1,1,5],-(tr5*p[24])/2-2*p[25]},
{F[1,1,2]^2*F[1,1,5],2*p[5]+3*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14+(tr5*(-19*p[3]+152*p[4]+171*p[6]+57*p[10]-6*p[24]-19*p[56]))/228-p[57]/3},
{F[1,1,4]*F[1,1,5],(tr5*p[24])/2+2*p[25]},
{F[1,1,2]*F[1,1,4]*F[1,1,5],-4*p[5]-6*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(19*p[3]-152*p[4]-171*p[6]-57*p[10]+6*p[24]+19*p[56]))/114+(2*p[57])/3},
{F[1,1,4]^2*F[1,1,5],p[9]/2-p[11]/2+p[12]/2-(3*p[13])/28+(3*p[25])/19+(tr5*(19*p[3]-38*p[4]-57*p[10]+24*p[24]+19*p[56]))/456+p[57]/6},
{F[1,1,5]^2,(-57*p[13])/28+(tr5*p[24])/4+p[25]},
{F[1,1,1]*F[1,1,5]^2,(tr5*p[4])/2+2*p[5]},
{F[1,1,2]*F[1,1,5]^2,2*p[5]+3*p[7]-2*p[9]+2*p[11]-2*p[12]+(3*p[13])/7+(tr5*(-p[3]/3+(5*p[4])/3+(3*p[6])/2+p[10]-(2*p[24])/19-p[56]/3))/2-(2*p[57])/3},
{F[1,1,3]*F[1,1,5]^2,-(tr5*p[4])/2-2*p[5]},
{F[1,1,4]*F[1,1,5]^2,p[9]/2-p[11]/2+p[12]/2-(3*p[13])/28-(3*p[25])/19+(tr5*(19*p[3]-38*p[4]-57*p[10]-12*p[24]+19*p[56]))/456+p[57]/6},
{F[1,1,5]^3,(8*p[5]-3*p[12])/6+(tr5*(-19*p[3]+190*p[4]+57*p[8]-6*p[24]))/456},
{F[1,1,6],-(tr5*p[26])/2-2*p[27]},
{F[1,1,1]*F[1,1,6],tr5*((-4*p[3])/3+(2*p[4])/3+p[16]/2-(9*p[24])/19-p[44]-p[54])-2*(4*p[5]+8*p[9]+8*p[12]-p[17]+(2*p[25])/19+2*p[45]+2*p[55])},
{F[1,1,1]^2*F[1,1,6],(-4*p[5])/3-p[7]+p[12]+(tr5*(19*p[3]-114*p[4]-57*p[6]-57*p[8]+6*p[24]))/228},
{F[1,1,3]^2*F[1,1,6],(tr5*(-3*p[8]+p[10]))/8+(-3*p[9]+p[11])/2},
{F[1,1,4]*F[1,1,6],8*p[5]+16*p[9]+16*p[12]-2*p[17]+(4*p[25])/19+4*p[45]+tr5*((4*p[3])/3-(2*p[4])/3-p[16]/2+(9*p[24])/19+p[44]+p[54])+4*p[55]},
{F[1,1,1]*F[1,1,4]*F[1,1,6],(8*p[5])/3+2*p[7]-2*p[12]+(tr5*(-p[3]/3+2*p[4]+p[6]+p[8]-(2*p[24])/19))/2},
{F[1,1,4]^2*F[1,1,6],(-4*p[5])/3-p[7]+p[12]+(tr5*(19*p[3]-114*p[4]-57*p[6]-57*p[8]+6*p[24]))/228},
{F[1,1,5]^2*F[1,1,6],4*p[5]+3*p[7]+(3*p[12])/4+(9*p[13])/28+(tr5*(19*p[3]+266*p[4]+228*p[6]-57*p[8]-6*p[24]))/304-(3*p[25])/19},
{F[1,1,6]^2,-8*p[5]-3*p[13]-2*p[19]+2*p[23]-p[25]-6*p[35]+4*p[39]+2*p[41]-4*p[45]+2*p[47]+2*p[53]-2*p[55]+(tr5*(-4*p[4]-p[18]+p[22]-p[24]/2-3*p[34]+2*p[38]+p[40]-2*p[44]+p[46]+p[52]-p[54]+(4*p[56])/3))/2+(8*p[57])/3},
{F[1,1,1]*F[1,1,6]^2,(44*p[5])/3+11*p[7]+3*p[9]+7*p[12]+tr5*((7*p[3])/12+(5*p[4])/2+(11*p[6])/4-p[8]+(7*p[24])/38)},
{F[1,1,3]*F[1,1,6]^2,(tr5*(-3*p[8]+p[10]))/8+(-3*p[9]+p[11])/2},
{F[1,1,4]*F[1,1,6]^2,(-44*p[5])/3-11*p[7]-3*p[9]-7*p[12]+tr5*((-7*p[3])/12-(5*p[4])/2-(11*p[6])/4+p[8]-(7*p[24])/38)},
{F[1,1,5]*F[1,1,6]^2,4*p[5]+3*p[7]+(3*p[12])/4+(9*p[13])/28+(tr5*(19*p[3]+266*p[4]+228*p[6]-57*p[8]-6*p[24]))/304-(3*p[25])/19},
{F[1,1,6]^3,(-160*p[5])/9-(40*p[7])/3+3*p[9]-p[11]-(25*p[12])/6-(3*p[13])/14+(tr5*(-25*p[3]-3*(90*p[4]+80*p[6]-43*p[8]+6*p[10]+2*p[24])))/72+(2*p[25])/19},
{F[1,1,7],-(tr5*p[28])/2-2*p[29]},
{F[1,1,1]*F[1,1,7],-(tr5*p[30])/2-2*p[31]},
{F[1,1,1]^2*F[1,1,7],-2*((4*p[5])/3+p[7]+p[12]/2)+(tr5*(-p[3]/6-p[4]-p[6]+p[8]/2-p[24]/19))/2},
{F[1,1,3]^2*F[1,1,7],-4*p[5]+tr5*(-p[4]-(3*p[6])/4)-3*p[7]},
{F[1,1,4]*F[1,1,7],-(tr5*p[32])/2-2*p[33]},
{F[1,1,1]*F[1,1,4]*F[1,1,7],(40*p[5])/3+2*(5*p[7]+p[12])+(tr5*(p[3]/3+6*p[4]+5*p[6]-p[8]+(2*p[24])/19))/2},
{F[1,1,4]^2*F[1,1,7],(-20*p[5])/3-5*p[7]-p[12]+(tr5*(-19*p[3]-342*p[4]-285*p[6]+57*p[8]-6*p[24]))/228},
{F[1,1,5]^2*F[1,1,7],-4*p[5]-3*p[7]-p[12]/2+(tr5*(-19*p[3]-418*p[4]-342*p[6]+57*p[8]-6*p[24]))/456},
{F[1,1,6]*F[1,1,7],(tr5*p[32])/2+2*p[33]},
{F[1,1,1]*F[1,1,6]*F[1,1,7],-2*((20*p[5])/3+5*p[7]+p[12])+(tr5*(-p[3]/3-6*p[4]-5*p[6]+p[8]-(2*p[24])/19))/2},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(40*p[5])/3+2*(5*p[7]+p[12])+(tr5*(p[3]/3+6*p[4]+5*p[6]-p[8]+(2*p[24])/19))/2},
{F[1,1,6]^2*F[1,1,7],12*p[5]+9*p[7]+(5*p[12])/2-(3*p[13])/14+tr5*((5*p[3])/24+(31*p[4])/12+(9*p[6])/4-(5*p[8])/8+(7*p[24])/76)+(2*p[25])/19},
{F[1,1,7]^2,-(tr5*p[34])/2-2*p[35]},
{F[1,1,1]*F[1,1,7]^2,(tr5*(-p[3]/3-p[6]/2+p[8]+p[24]/19))/2-2*((2*p[5])/3+p[7]/2+p[12]+(9*p[13])/28-(3*p[25])/19)},
{F[1,1,4]*F[1,1,7]^2,(-20*p[5])/3-5*p[7]-4*p[12]+tr5*(-p[3]/3-p[4]-(5*p[6])/4+p[8]-(2*p[24])/19)},
{F[1,1,5]*F[1,1,7]^2,-4*p[5]+tr5*(-p[4]-(3*p[6])/4)-3*p[7]},
{F[1,1,6]*F[1,1,7]^2,(13*(8*p[5]+6*p[7]+3*p[12]))/6+(13*tr5*(19*p[3]+114*p[4]+114*p[6]-57*p[8]+6*p[24]))/456},
{F[1,1,7]^3,tr5*(-p[3]/9-(4*p[4])/3-(7*p[6])/6+p[8]/3-(7*p[24])/114)-2*((28*p[5])/9+(7*p[7])/3+(2*p[12])/3-(3*p[13])/28+p[25]/19)},
{F[1,1,8],-(tr5*p[36])/2-2*p[37]},
{F[1,1,1]*F[1,1,8],(-10*tr5*p[4])/3-(40*p[5])/3},
{F[1,1,1]^2*F[1,1,8],2*p[5]+(tr5*(2*p[4]+p[6]))/4+p[7]},
{F[1,1,2]*F[1,1,8],(tr5*(2*p[18]+p[24]+p[44]-p[54]))/2+2*(2*p[19]+p[25]+p[45]-p[55])},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(tr5*(p[3]/3-4*p[4]-5*p[6]-p[10]+(2*p[24])/19+p[56]/3))/2-2*((10*p[5])/3+5*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14-p[57]/3)},
{F[1,1,2]^2*F[1,1,8],(2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+(tr5*(19*p[3]+57*p[6]-57*p[10]+6*p[24]+19*p[56]))/228+p[57]/3},
{F[1,1,3]^2*F[1,1,8],-6*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-8*p[4]-3*p[6]+p[56]))/4+p[57]},
{F[1,1,4]*F[1,1,8],(10*tr5*p[4])/3+(40*p[5])/3},
{F[1,1,1]*F[1,1,4]*F[1,1,8],tr5*(-p[4]-p[6]/2)-2*(2*p[5]+p[7])},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(tr5*(-p[3]/3+4*p[4]+5*p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-2*((-10*p[5])/3-5*p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+p[57]/3)},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(tr5*(-p[3]+8*p[4]+3*p[6]-p[56]))/2-2*(-6*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+p[57])},
{F[1,1,4]^2*F[1,1,8],-4*p[5]-2*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-6*p[4]-2*p[6]+p[56]))/4+p[57]},
{F[1,1,5]*F[1,1,8],(57*p[13])/14-(tr5*p[24])/2-2*p[25]},
{F[1,1,5]^2*F[1,1,8],p[12]/4-(9*p[13])/28+(tr5*(19*p[3]-38*p[4]-57*p[8]+42*p[24]))/912+(3*p[25])/19},
{F[1,1,6]*F[1,1,8],-(tr5*p[38])/2-2*p[39]},
{F[1,1,1]*F[1,1,6]*F[1,1,8],(8*p[5])/3+2*p[7]-2*p[12]+(tr5*(-p[3]/3+2*p[4]+p[6]+p[8]-(2*p[24])/19))/2},
{F[1,1,4]*F[1,1,6]*F[1,1,8],-2*((4*p[5])/3+p[7]-p[12])+(tr5*(p[3]/3-2*p[4]-p[6]-p[8]+(2*p[24])/19))/2},
{F[1,1,5]*F[1,1,6]*F[1,1,8],tr5*(-p[3]/8-(7*p[4])/4-(3*p[6])/2+(3*p[8])/8+(3*p[24])/76)-2*(4*p[5]+3*p[7]+(3*p[12])/4+(9*p[13])/28-(3*p[25])/19)},
{F[1,1,6]^2*F[1,1,8],(16*p[5])/3+4*p[7]+(3*p[12])/4+(3*p[13])/28+tr5*(p[3]/16+(29*p[4])/24+p[6]-(3*p[8])/16+p[24]/152)-p[25]/19},
{F[1,1,7]*F[1,1,8],tr5*(p[30]/2+p[34])+2*(p[31]+2*p[35])},
{F[1,1,1]*F[1,1,7]*F[1,1,8],(40*p[5])/3+2*(5*p[7]+p[12])+(tr5*(p[3]/3+6*p[4]+5*p[6]-p[8]+(2*p[24])/19))/2},
{F[1,1,4]*F[1,1,7]*F[1,1,8],-2*((20*p[5])/3+5*p[7]+p[12])+(tr5*(-p[3]/3-6*p[4]-5*p[6]+p[8]-(2*p[24])/19))/2},
{F[1,1,5]*F[1,1,7]*F[1,1,8],8*p[5]+6*p[7]+p[12]+(tr5*(19*p[3]+418*p[4]+342*p[6]-57*p[8]+6*p[24]))/228},
{F[1,1,6]*F[1,1,7]*F[1,1,8],tr5*((-2*p[4])/3-p[6]/2-p[24]/19)-2*((4*p[5])/3+p[7]-(3*p[13])/14+(2*p[25])/19)},
{F[1,1,7]^2*F[1,1,8],(tr5*(-19*p[3]-266*p[4]-228*p[6]+57*p[8]-30*p[24]))/456-2*((4*p[5])/3+p[7]+p[12]/4-(3*p[13])/14+(2*p[25])/19)},
{F[1,1,8]^2,-(tr5*p[40])/2-2*p[41]},
{F[1,1,1]*F[1,1,8]^2,10*p[5]+5*p[7]-6*p[9]-6*p[12]+(12*p[25])/19+(tr5*(-2*p[3]+14*p[4]+5*p[6]-2*p[56]))/4-2*p[57]},
{F[1,1,2]*F[1,1,8]^2,(10*p[5])/3+5*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14+tr5*(-p[3]/12+p[4]+(5*p[6])/4+p[10]/4-p[24]/38-p[56]/12)-p[57]/3},
{F[1,1,3]*F[1,1,8]^2,-6*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-8*p[4]-3*p[6]+p[56]))/4+p[57]},
{F[1,1,4]*F[1,1,8]^2,-4*p[5]-2*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+(tr5*(p[3]-6*p[4]-2*p[6]+p[56]))/4+p[57]},
{F[1,1,5]*F[1,1,8]^2,p[12]/4+(9*p[13])/28+(tr5*(19*p[3]-38*p[4]-57*p[8]-30*p[24]))/912-(3*p[25])/19},
{F[1,1,6]*F[1,1,8]^2,(32*p[5])/3+8*p[7]+(11*p[12])/4+(3*p[13])/28+tr5*((11*p[3])/48+(53*p[4])/24+2*p[6]-(11*p[8])/16+(9*p[24])/152)-p[25]/19},
{F[1,1,7]*F[1,1,8]^2,(-32*p[5])/3-8*p[7]-3*p[12]-(3*p[13])/7+tr5*(-p[3]/4-(13*p[4])/6-2*p[6]+(3*p[8])/4-p[24]/38)+(4*p[25])/19},
{F[1,1,8]^3,-4*p[5]+tr5*(-p[4]-(3*p[6])/2)-6*p[7]},
{F[1,1,9],-(tr5*p[42])/2-2*p[43]},
{F[1,1,1]*F[1,1,9],-8*p[5]+16*p[9]+16*p[12]-(27*p[13])/7+(4*p[25])/19+2*p[31]-8*p[35]+4*p[39]+tr5*((4*p[3])/3-(14*p[4])/3+(9*p[24])/19+p[30]/2-2*p[34]+p[38]+(4*p[56])/3)+(16*p[57])/3},
{F[1,1,1]^2*F[1,1,9],(2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+(tr5*(19*p[3]+57*p[6]-57*p[10]+6*p[24]+19*p[56]))/228+p[57]/3},
{F[1,1,2]*F[1,1,9],-(tr5*p[44])/2-2*p[45]},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(4*p[5])/3+2*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(p[3]/3+p[6]-p[10]+(2*p[24])/19+p[56]/3))/2+(2*p[57])/3},
{F[1,1,2]^2*F[1,1,9],(-10*p[5])/3-5*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7-(2*p[25])/19+tr5*(p[3]/6-(7*p[4])/6-(5*p[6])/4-p[10]/2+p[24]/38+p[56]/6)+(2*p[57])/3},
{F[1,1,3]^2*F[1,1,9],(tr5*(-p[8]+3*p[10]))/8+(-p[9]+3*p[11])/2},
{F[1,1,4]*F[1,1,9],(tr5*p[44])/2+2*p[45]},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(tr5*(-p[3]/3-p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-2*((2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+p[57]/3)},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(20*p[5])/3+10*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7+(4*p[25])/19+tr5*(-p[3]/3+(7*p[4])/3+(5*p[6])/2+p[10]-p[24]/19-p[56]/3)-(4*p[57])/3},
{F[1,1,4]^2*F[1,1,9],(-16*p[5])/3-8*p[7]+(7*p[9])/2-(7*p[11])/2+(7*p[12])/2-(3*p[13])/4+p[25]/19+tr5*((7*p[3])/24-(23*p[4])/12-2*p[6]-(7*p[10])/8+(2*p[24])/19+(7*p[56])/24)+(7*p[57])/6},
{F[1,1,4]*F[1,1,5]*F[1,1,9],4*p[5]+6*p[7]-3*p[9]+3*p[11]-3*p[12]+(9*p[13])/14-(6*p[25])/19+(tr5*(-19*p[3]+114*p[4]+114*p[6]+57*p[10]-12*p[24]-19*p[56]))/76-p[57]},
{F[1,1,5]^2*F[1,1,9],-2*p[5]-3*p[7]+(3*p[9])/2-(3*p[11])/2+(3*p[12])/2-(9*p[13])/28+(3*p[25])/19+tr5*(p[3]/8-(3*p[4])/4-(3*p[6])/4-(3*p[10])/8+(3*p[24])/38+p[56]/8)+p[57]/2},
{F[1,1,3]*F[1,1,6]*F[1,1,9],(3*tr5*(p[8]-p[10]))/4+3*(p[9]-p[11])},
{F[1,1,6]^2*F[1,1,9],(-3*tr5*(p[8]-p[10]))/8-(3*(p[9]-p[11]))/2},
{F[1,1,8]*F[1,1,9],tr5*((-4*p[3])/3+(14*p[4])/3-(9*p[24])/19-p[30]/2+2*p[34]-p[38]-(4*p[56])/3)-2*(-4*p[5]+8*p[9]+8*p[12]-(27*p[13])/14+(2*p[25])/19+p[31]-4*p[35]+2*p[39]+(8*p[57])/3)},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(tr5*(-p[3]/3-p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-2*((2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+p[57]/3)},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(tr5*(-p[3]/3-p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-2*((2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+p[57]/3)},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(4*p[5])/3+2*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(p[3]/3+p[6]-p[10]+(2*p[24])/19+p[56]/3))/2+(2*p[57])/3},
{F[1,1,8]^2*F[1,1,9],(2*p[5])/3+p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+(tr5*(19*p[3]+57*p[6]-57*p[10]+6*p[24]+19*p[56]))/228+p[57]/3},
{F[1,1,9]^2,-(tr5*p[46])/2-2*p[47]},
{F[1,1,1]*F[1,1,9]^2,(-14*p[5])/3-7*p[7]-p[9]-2*p[11]-p[12]+(3*p[13])/14+(tr5*(-p[3]/6-2*p[4]-(7*p[6])/2-p[10]-p[24]/19-p[56]/6))/2-p[57]/3},
{F[1,1,2]*F[1,1,9]^2,(22*p[5])/3+11*p[7]-5*p[9]+5*p[11]-5*p[12]+(15*p[13])/14-(4*p[25])/19+(tr5*(-95*p[3]+608*p[4]+627*p[6]+285*p[10]-42*p[24]-95*p[56]))/228-(5*p[57])/3},
{F[1,1,3]*F[1,1,9]^2,(tr5*(-p[8]+3*p[10]))/8+(-p[9]+3*p[11])/2},
{F[1,1,4]*F[1,1,9]^2,(-16*p[5])/3-8*p[7]+(7*p[9])/2-(7*p[11])/2+(7*p[12])/2-(3*p[13])/4+p[25]/19+tr5*((7*p[3])/24-(23*p[4])/12-2*p[6]-(7*p[10])/8+(2*p[24])/19+(7*p[56])/24)+(7*p[57])/6},
{F[1,1,5]*F[1,1,9]^2,-2*p[5]-3*p[7]+(3*p[9])/2-(3*p[11])/2+(3*p[12])/2-(9*p[13])/28+(3*p[25])/19+tr5*(p[3]/8-(3*p[4])/4-(3*p[6])/4-(3*p[10])/8+(3*p[24])/38+p[56]/8)+p[57]/2},
{F[1,1,6]*F[1,1,9]^2,(-3*tr5*(p[8]-p[10]))/8-(3*(p[9]-p[11]))/2},
{F[1,1,8]*F[1,1,9]^2,(14*p[5])/3+7*p[7]+p[9]+2*p[11]+p[12]-(3*p[13])/14+(tr5*(p[3]/6+2*p[4]+(7*p[6])/2+p[10]+p[24]/19+p[56]/6))/2+p[57]/3},
{F[1,1,9]^3,(tr5*(76*p[3]-456*p[4]-456*p[6]+171*p[8]-741*p[10]+24*p[24]+76*p[56]))/684+(-112*p[5]-168*p[7]+147*p[9]-273*p[11]+84*p[12]-18*p[13]+28*p[57])/63},
{F[1,1,10],(12*p[2])/19-(13*p[13])/8+(tr5*((6*p[1])/19+p[14]+p[20]+p[26]+p[28]+p[36]+p[42]))/2+2*(p[15]+p[21]+p[27]+p[29]+p[37]+p[43])},
{F[1,1,3]^2*F[1,1,10],p[9]+(tr5*(p[8]-p[10]))/4-p[11]},
{F[1,1,4]*F[1,1,10],-(tr5*p[48])/2-2*p[49]},
{F[1,1,6]*F[1,1,10],(tr5*p[48])/2+2*p[49]},
{F[1,1,3]*F[1,1,6]*F[1,1,10],(tr5*p[10])/2+2*p[11]},
{F[1,1,6]^2*F[1,1,10],-(tr5*p[10])/4-p[11]},
{F[1,1,8]*F[1,1,10],-(tr5*p[50])/2-2*p[51]},
{F[1,1,9]*F[1,1,10],(tr5*p[50])/2+2*p[51]},
{F[1,1,3]*F[1,1,9]*F[1,1,10],-(tr5*p[8])/2-2*p[9]},
{F[1,1,9]^2*F[1,1,10],(tr5*p[8])/4+p[9]},
{F[1,1,10]^2,-(tr5*p[52])/2-2*p[53]},
{F[1,1,4]*F[1,1,10]^2,(3*tr5*p[8])/4+3*p[9]},
{F[1,1,6]*F[1,1,10]^2,(-3*tr5*p[8])/4-3*p[9]},
{F[1,1,8]*F[1,1,10]^2,(-3*tr5*p[10])/4-3*p[11]},
{F[1,1,9]*F[1,1,10]^2,(3*tr5*p[10])/4+3*p[11]},
{F[1,1,1]*F[2,1,1],(tr5*(-8*p[4]-3*p[6]+p[56]))/3-(4*(8*p[5]+3*p[7]-p[57]))/3},
{F[1,1,3]*F[2,1,1],(tr5*(-8*p[4]-3*p[6]+p[56]))/3-(4*(8*p[5]+3*p[7]-p[57]))/3},
{F[2,1,2],(64*p[5])/3+16*p[9]+16*p[12]+(4*p[25])/19+4*p[45]+tr5*((4*p[3])/3+(8*p[4])/3+(9*p[24])/19+p[44]+p[54])+4*p[55]},
{F[1,1,1]*F[2,1,2],(tr5*(-8*p[4]+p[56]))/3-(4*(8*p[5]-p[57]))/3},
{F[1,1,2]*F[2,1,2],8*p[5]+12*p[7]+tr5*(2*p[4]+3*p[6]+(3*p[24])/19)+(12*p[25])/19},
{F[1,1,3]*F[2,1,2],tr5*(p[3]/2+p[4])+8*p[5]+6*p[9]+6*p[12]-(12*p[25])/19},
{F[1,1,4]*F[2,1,2],(-8*p[5])/3+6*p[9]+6*p[12]-(12*p[25])/19+(tr5*(3*p[3]+2*(-5*p[4]+p[56])))/6+(4*p[57])/3},
{F[1,1,6]*F[2,1,2],-2*(8*p[5]+3*(2*p[7]+p[9]+p[12]))+tr5*(-p[3]/2-3*p[4]-3*p[6]-(3*p[24])/19)},
{F[2,1,3],-(tr5*p[54])/2-2*p[55]},
{F[1,1,2]*F[2,1,3],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(4*p[25])/19+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(8*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,4]*F[2,1,3],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(4*p[25])/19+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(8*p[24])/19+p[56]))/2+2*p[57]},
{F[2,1,4],(tr5*p[24])/2+2*p[25]},
{F[1,1,2]*F[2,1,4],2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(19*p[3]-38*p[4]-57*p[10]+6*p[24]+19*p[56]))/114+(2*p[57])/3},
{F[1,1,5]*F[2,1,4],2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(19*p[3]-38*p[4]-57*p[10]+6*p[24]+19*p[56]))/114+(2*p[57])/3},
{F[1,1,3]*F[2,1,5],tr5*p[4]+4*p[5]},
{F[1,1,5]*F[2,1,5],tr5*p[4]+4*p[5]},
{F[2,1,6],-(tr5*p[22])-4*p[23]},
{F[1,1,4]*F[2,1,6],2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(p[3]+6*p[4]+6*p[6]-3*p[8]+(6*p[24])/19))/2},
{F[1,1,6]*F[2,1,6],2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(p[3]+6*p[4]+6*p[6]-3*p[8]+(6*p[24])/19))/2},
{F[1,1,7]*F[2,1,6],6*p[12]+(tr5*(p[3]-2*p[4]-3*p[8]+(6*p[24])/19))/2},
{F[2,1,7],(-57*p[13])/14+(tr5*p[24])/2+2*p[25]},
{F[1,1,5]*F[2,1,7],-p[12]+(tr5*(-19*p[3]+38*p[4]+57*p[8]-6*p[24]))/228},
{F[1,1,7]*F[2,1,7],-p[12]+(tr5*(-19*p[3]+38*p[4]+57*p[8]-6*p[24]))/228},
{F[2,1,8],-2*p[33]+(tr5*(-p[32]+p[38]))/2+2*p[39]},
{F[1,1,1]*F[2,1,8],(32*p[5])/3+8*p[7]+4*p[12]+tr5*(p[3]/3+2*p[4]+2*p[6]-p[8]+(2*p[24])/19)},
{F[1,1,4]*F[2,1,8],(-4*(8*p[5]+6*p[7]+3*p[12]))/3+tr5*(-p[3]/3-2*p[4]-2*p[6]+p[8]-(2*p[24])/19)},
{F[1,1,6]*F[2,1,8],tr5*((-2*p[3])/3-(28*p[4])/3-8*p[6]+2*p[8]-(3*p[24])/19)-2*((64*p[5])/3+16*p[7]+4*p[12]+(3*p[13])/14-(2*p[25])/19)},
{F[1,1,7]*F[2,1,8],-32*p[5]-24*p[7]-7*p[12]-(3*p[13])/7+tr5*((-7*p[3])/12-(41*p[4])/6-6*p[6]+(7*p[8])/4-(5*p[24])/38)+(4*p[25])/19},
{F[1,1,8]*F[2,1,8],(-4*(8*p[5]+6*p[7]+3*p[12]))/3+tr5*(-p[3]/3-2*p[4]-2*p[6]+p[8]-(2*p[24])/19)},
{F[2,1,9],tr5*((-4*p[3])/3+8*p[4]-(9*p[24])/19+2*p[34]-p[38]-(4*p[56])/3)-2*((-32*p[5])/3+8*p[9]+8*p[12]-(27*p[13])/14+(2*p[25])/19-4*p[35]+2*p[39]+(8*p[57])/3)},
{F[1,1,1]*F[2,1,9],-24*p[5]-8*p[7]+12*p[9]+12*p[12]-(24*p[25])/19+tr5*(p[3]-8*p[4]-2*p[6]+p[56])+4*p[57]},
{F[1,1,7]*F[2,1,9],tr5*(-4*p[4]-3*p[6]-(3*p[24])/19)-2*(8*p[5]+6*p[7]-(9*p[13])/14+(6*p[25])/19)},
{F[1,1,8]*F[2,1,9],-24*p[5]-8*p[7]+12*p[9]+12*p[12]-(24*p[25])/19+tr5*(p[3]-8*p[4]-2*p[6]+p[56])+4*p[57]},
{F[1,1,9]*F[2,1,9],8*p[5]+12*p[7]+6*p[9]+6*p[12]-(9*p[13])/7+(tr5*(p[3]+2*p[4]+6*p[6]+(6*p[24])/19+p[56]))/2+2*p[57]},
{F[2,1,10],-(tr5*p[34])-4*p[35]},
{F[1,1,7]*F[2,1,10],16*p[5]+12*p[7]+5*p[12]+(3*p[13])/7+tr5*((5*p[3])/12+(19*p[4])/6+3*p[6]-(5*p[8])/4+(3*p[24])/38)-(4*p[25])/19},
{F[1,1,8]*F[2,1,10],16*p[5]+12*p[7]+5*p[12]+(3*p[13])/7+tr5*((5*p[3])/12+(19*p[4])/6+3*p[6]-(5*p[8])/4+(3*p[24])/38)-(4*p[25])/19},
{F[2,1,11],(tr5*(-2*p[18]-p[24]+p[54]))/2-2*(2*p[19]+p[25]-p[55])},
{F[1,1,1]*F[2,1,11],(16*p[5])/3+8*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7+tr5*(-p[3]/3+2*p[4]+2*p[6]+p[10]-(2*p[24])/19-p[56]/3)-(4*p[57])/3},
{F[1,1,2]*F[2,1,11],tr5*((5*p[3])/6-(17*p[4])/3-6*p[6]-(5*p[10])/2+(6*p[24])/19+(5*p[56])/6)-2*(8*p[5]+12*p[7]-5*p[9]+5*p[11]-5*p[12]+(15*p[13])/14-(2*p[25])/19-(5*p[57])/3)},
{F[1,1,4]*F[2,1,11],(-16*p[5])/3-8*p[7]+4*p[9]-4*p[11]+4*p[12]-(6*p[13])/7+tr5*(p[3]/3-2*p[4]-2*p[6]-p[10]+(2*p[24])/19+p[56]/3)+(4*p[57])/3},
{F[1,1,8]*F[2,1,11],(-16*p[5])/3-8*p[7]+4*p[9]-4*p[11]+4*p[12]-(6*p[13])/7+tr5*(p[3]/3-2*p[4]-2*p[6]-p[10]+(2*p[24])/19+p[56]/3)+(4*p[57])/3},
{F[1,1,9]*F[2,1,11],(-64*p[5])/3-32*p[7]+14*p[9]-14*p[11]+14*p[12]-3*p[13]+(4*p[25])/19+tr5*((7*p[3])/6-(23*p[4])/3-8*p[6]-(7*p[10])/2+(8*p[24])/19+(7*p[56])/6)+(14*p[57])/3},
{F[2,1,12],-(tr5*p[40])-4*p[41]},
{F[1,1,8]*F[2,1,12],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(6*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,9]*F[2,1,12],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(6*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,3]*F[2,1,13],(tr5*(p[8]-p[10]))/2+2*(p[9]-p[11])},
{F[1,1,10]*F[2,1,13],(tr5*(p[8]-p[10]))/2+2*(p[9]-p[11])},
{F[2,1,14],-(tr5*p[48])/2-2*p[49]},
{F[1,1,6]*F[2,1,14],6*p[9]+(tr5*(3*p[8]-p[10]))/2-2*p[11]},
{F[1,1,10]*F[2,1,14],6*p[9]+(tr5*(3*p[8]-p[10]))/2-2*p[11]},
{F[2,1,15],-(tr5*p[50])/2-2*p[51]},
{F[1,1,9]*F[2,1,15],(tr5*(p[8]-3*p[10]))/2+2*(p[9]-3*p[11])},
{F[1,1,10]*F[2,1,15],(tr5*(p[8]-3*p[10]))/2+2*(p[9]-3*p[11])},
{tci[1,1]^2,(68*p[5])/9+(165*p[13])/56+(tr5*(68*p[4]+6*p[18]-12*p[22]+3*p[24]-3*p[32]+30*p[34]-15*p[38]-12*p[40]+18*p[44]-3*p[48]-3*p[50]+12*p[54]-16*p[56]))/36+(6*p[19]-12*p[23]+3*p[25]-3*p[33]+30*p[35]-15*p[39]-12*p[41]+18*p[45]-3*p[49]-3*p[51]+12*p[55]-16*p[57])/9},
{F[1,1,1]*tci[1,1]^2,(-34*p[5])/9-p[7]+p[9]+p[12]-(3*p[13])/7-(2*p[25])/19+(tr5*(3*p[3]-40*p[4]-9*p[6]+8*p[56]))/36+(8*p[57])/9},
{F[1,1,2]*tci[1,1]^2,(tr5*(-19*p[3]+228*p[4]+285*p[6]+57*p[10]-6*p[24]-19*p[56]))/342+(140*p[5]+210*p[7]-42*p[9]+42*p[11]-42*p[12]+9*p[13]-14*p[57])/63},
{F[1,1,3]*tci[1,1]^2,(tr5*(-160*p[4]-6*p[6]+9*p[8]-9*p[10]+2*p[56]))/72+(-160*p[5]-6*p[7]+9*p[9]-9*p[11]+2*p[57])/18},
{F[1,1,4]*tci[1,1]^2,(34*p[5])/9+4*p[7]-p[9]/2+p[11]/2+(3*p[12])/2+(3*p[13])/28-p[25]/57+tr5*(p[3]/8+(25*p[4])/36+p[6]-p[8]/2+p[10]/8+(2*p[24])/57-p[56]/72)-p[57]/18},
{F[1,1,5]*tci[1,1]^2,p[5]/3+(2*p[9])/3-(2*p[11])/3+p[12]+p[13]/14+(tr5*(57*p[3]-57*p[4]-57*p[8]-114*p[10]+18*p[24]+38*p[56]))/684+(2*p[57])/9},
{F[1,1,6]*tci[1,1]^2,(136*p[5])/9+(34*p[7])/3-2*p[9]+(2*p[11])/3+4*p[12]+p[13]/7+tr5*(p[3]/3+(28*p[4])/9+(17*p[6])/6-(3*p[8])/2+p[10]/6+(5*p[24])/57)-(4*p[25])/57},
{F[1,1,7]*tci[1,1]^2,(-5*(8*p[5]+6*p[7]+3*p[12]))/9-(5*tr5*(19*p[3]+114*p[4]+114*p[6]-57*p[8]+6*p[24]))/684},
{F[1,1,8]*tci[1,1]^2,(tr5*((-77*p[3])/72-(19*p[4])/36-(7*p[6])/3+(5*p[8])/24+(7*p[10])/2-(29*p[24])/76-p[56]))/2-2*((8*p[5])/3+(7*p[7])/3+3*p[9]-(7*p[11])/2+(77*p[12])/24-(41*p[13])/56+(5*p[25])/114+p[57])},
{F[1,1,9]*tci[1,1]^2,(-68*p[5])/9-(34*p[7])/3+(13*p[9])/3-3*p[11]+5*p[12]-(15*p[13])/14+(4*p[25])/57+(tr5*(285*p[3]-1862*p[4]-3*(646*p[6]+38*p[8]+171*p[10]-34*p[24]-95*p[56])))/684+(5*p[57])/3},
{F[1,1,10]*tci[1,1]^2,(tr5*(p[8]-p[10]))/3+(4*(p[9]-p[11]))/3},
{F[1,2,2]*tci[1,1]^2,(tr5*(p[8]-p[10]))/2+2*(p[9]-p[11])},
{F[1,2,3]*tci[1,1]^2,2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(p[3]+6*p[4]+6*p[6]-3*p[8]+(6*p[24])/19))/2},
{F[1,2,6]*tci[1,1]^2,8*p[5]+12*p[7]-6*p[9]+6*p[11]-6*p[12]+(9*p[13])/7-(4*p[25])/19+(tr5*(-p[3]+6*p[4]+6*p[6]+3*p[10]-(8*p[24])/19-p[56]))/2-2*p[57]},
{F[1,2,7]*tci[1,1]^2,tr5*p[4]+4*p[5]},
{F[1,2,8]*tci[1,1]^2,-16*p[5]-12*p[7]-5*p[12]-(3*p[13])/7+tr5*((-5*p[3])/12-(19*p[4])/6-3*p[6]+(5*p[8])/4-(3*p[24])/38)+(4*p[25])/19},
{F[1,2,9]*tci[1,1]^2,-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(6*p[24])/19+p[56]))/2+2*p[57]},
{tci[1,1]^3,(11*tr5*(p[4]+p[6]))/90+(22*(p[5]+p[7]))/45},
{tci[1,2],(tr5*(p[20]+p[36]))/2+2*(p[13]+p[21]+p[37])},
{F[1,1,1]*tci[1,2],tr5*(-4*p[4]-2*p[34]+p[38]-p[44]-p[54]+(4*p[56])/3)-2*(8*p[5]+3*p[13]+4*p[35]-2*p[39]+2*p[45]+2*p[55]-(8*p[57])/3)},
{F[1,1,1]^2*tci[1,2],(70*p[5])/3+12*p[7]-18*p[9]-18*p[12]+(9*p[13])/14+(36*p[25])/19+tr5*((-3*p[3])/2+(53*p[4])/6+3*p[6]-(17*p[56])/12)-(17*p[57])/3},
{F[1,1,2]*tci[1,2],(tr5*(-2*p[18]-p[24]-p[44]+p[54]))/2-2*(2*p[19]+p[25]+p[45]-p[55])},
{F[1,1,1]*F[1,1,2]*tci[1,2],(tr5*(-p[3]/3+6*p[4]+8*p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-2*((-16*p[5])/3-8*p[7]+p[9]-p[11]+p[12]-(3*p[13])/14+p[57]/3)},
{F[1,1,2]^2*tci[1,2],(16*p[5])/3+8*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7-(2*p[25])/19+tr5*(-p[3]/3+2*p[4]+2*p[6]+p[10]-(5*p[24])/38-p[56]/3)-(4*p[57])/3},
{F[1,1,1]*F[1,1,3]*tci[1,2],(-28*p[5])/3-8*p[7]+12*p[9]+12*p[12]-(24*p[25])/19+tr5*(p[3]-(13*p[4])/3-2*p[6]+(2*p[56])/3)+(8*p[57])/3},
{F[1,1,2]*F[1,1,3]*tci[1,2],-4*p[5]+tr5*(-p[4]-(3*p[6])/2)-6*p[7]},
{F[1,1,3]^2*tci[1,2],6*p[5]-p[9]+(tr5*(6*p[4]-p[8]+p[10]))/4+p[11]},
{F[1,1,1]*F[1,1,4]*tci[1,2],(tr5*(6*p[3]-20*p[4]-9*p[6]+4*p[56]))/6-2*((8*p[5])/3+3*p[7]-6*p[9]-6*p[12]+(12*p[25])/19-(4*p[57])/3)},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-8*p[5])/3-4*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(4*p[25])/19+tr5*(p[3]/6-p[4]-p[6]-p[10]/2+(2*p[24])/19+p[56]/6)+(2*p[57])/3},
{F[1,1,3]*F[1,1,4]*tci[1,2],(tr5*(-3*p[3]+2*p[4]+3*p[6]-p[56]))/6-2*((4*p[5])/3-p[7]+3*p[9]+3*p[12]-(6*p[25])/19+p[57]/3)},
{F[1,1,4]^2*tci[1,2],-8*p[5]-3*(2*p[7]+p[12])+tr5*(-p[3]/4-(3*(38*p[4]+38*p[6]-19*p[8]+2*p[24]))/76)},
{F[1,1,5]*tci[1,2],(-57*p[13])/14},
{F[1,1,2]*F[1,1,5]*tci[1,2],4*p[5]+6*p[7]-2*p[9]+2*p[11]-2*p[12]+(3*p[13])/7+(tr5*(-p[3]/3+(8*p[4])/3+3*p[6]+p[10]-(2*p[24])/19-p[56]/3))/2-(2*p[57])/3},
{F[1,1,3]*F[1,1,5]*tci[1,2],tr5*p[4]+4*p[5]},
{F[1,1,4]*F[1,1,5]*tci[1,2],-p[9]+p[11]-p[12]+(3*p[13])/14-(6*p[25])/19+(tr5*(-19*p[3]+38*p[4]+57*p[10]-24*p[24]-19*p[56]))/228-p[57]/3},
{F[1,1,5]^2*tci[1,2],(tr5*(-57*p[3]+114*p[4]+57*p[8]+114*p[10]-18*p[24]-38*p[56]))/912+(-42*p[9]+42*p[11]-63*p[12]+36*p[13]-14*p[57])/84},
{F[1,1,6]*tci[1,2],(tr5*p[38])/2+2*p[39]},
{F[1,1,1]*F[1,1,6]*tci[1,2],-2*((4*p[5])/3+p[7]-p[12])+(tr5*(p[3]/3-2*p[4]-p[6]-p[8]+(2*p[24])/19))/2},
{F[1,1,3]*F[1,1,6]*tci[1,2],3*p[9]+(tr5*(3*p[8]-p[10]))/4-p[11]},
{F[1,1,4]*F[1,1,6]*tci[1,2],(56*p[5])/3+14*p[7]+4*p[12]+tr5*(p[3]/3+4*p[4]+(7*p[6])/2-p[8]+(2*p[24])/19)},
{F[1,1,5]*F[1,1,6]*tci[1,2],8*p[5]+6*p[7]+(3*p[12])/2+(9*p[13])/14+tr5*(p[3]/8+(7*p[4])/4+(3*p[6])/2-(3*p[8])/8-(3*p[24])/76)-(6*p[25])/19},
{F[1,1,6]^2*tci[1,2],(tr5*(-57*p[3]-1102*p[4]-912*p[6]+513*p[8]-114*p[10]-6*p[24]))/912-2*((8*p[5])/3+2*p[7]-(3*p[9])/4+p[11]/4+(3*p[12])/8+(3*p[13])/56-p[25]/38)},
{F[1,1,7]*tci[1,2],(tr5*p[32])/2+2*p[33]},
{F[1,1,1]*F[1,1,7]*tci[1,2],-2*((32*p[5])/3+8*p[7]+p[12])+tr5*(-p[3]/6-5*p[4]-4*p[6]+p[8]/2-p[24]/19)},
{F[1,1,3]*F[1,1,7]*tci[1,2],8*p[5]+tr5*(2*p[4]+(3*p[6])/2)+6*p[7]},
{F[1,1,4]*F[1,1,7]*tci[1,2],(40*p[5])/3+10*p[7]+8*p[12]+tr5*((2*p[3])/3+2*p[4]+(5*p[6])/2-2*p[8]+(4*p[24])/19)},
{F[1,1,5]*F[1,1,7]*tci[1,2],-8*p[5]-6*p[7]-p[12]+(tr5*(-19*p[3]-418*p[4]-342*p[6]+57*p[8]-6*p[24]))/228},
{F[1,1,6]*F[1,1,7]*tci[1,2],(8*p[5])/3+2*p[7]-(3*p[13])/7+(tr5*((4*p[4])/3+p[6]+(2*p[24])/19))/2+(4*p[25])/19},
{F[1,1,7]^2*tci[1,2],(-16*p[5])/3-4*p[7]+(3*p[12])/2-(3*p[13])/14+tr5*(p[3]/8-(19*p[4])/12-p[6]-(3*p[8])/8+(5*p[24])/76)+(2*p[25])/19},
{F[1,1,1]*F[1,1,8]*tci[1,2],tr5*(p[3]-7*p[4]-(5*p[6])/2+p[56])-2*(10*p[5]+5*p[7]-6*p[9]-6*p[12]+(12*p[25])/19-2*p[57])},
{F[1,1,2]*F[1,1,8]*tci[1,2],(tr5*(p[3]/3-4*p[4]-5*p[6]-p[10]+(2*p[24])/19+p[56]/3))/2-2*((10*p[5])/3+5*p[7]-p[9]+p[11]-p[12]+(3*p[13])/14-p[57]/3)},
{F[1,1,3]*F[1,1,8]*tci[1,2],(tr5*(-p[3]+8*p[4]+3*p[6]-p[56]))/2-2*(-6*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+p[57])},
{F[1,1,4]*F[1,1,8]*tci[1,2],tr5*(-p[3]/2+3*p[4]+p[6]-p[56]/2)-2*(-4*p[5]-2*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+p[57])},
{F[1,1,5]*F[1,1,8]*tci[1,2],-p[12]/2-(9*p[13])/14+(tr5*(-19*p[3]+38*p[4]+57*p[8]+30*p[24]))/456+(6*p[25])/19},
{F[1,1,6]*F[1,1,8]*tci[1,2],tr5*((-11*p[3])/24-(53*p[4])/12-4*p[6]+(11*p[8])/8-(9*p[24])/76)-2*((32*p[5])/3+8*p[7]+(11*p[12])/4+(3*p[13])/28-p[25]/19)},
{F[1,1,7]*F[1,1,8]*tci[1,2],(16*p[5])/3+4*p[7]+p[12]+(3*p[13])/7+tr5*(p[3]/12+(7*p[4])/6+p[6]-p[8]/4-p[24]/38)-(4*p[25])/19},
{F[1,1,8]^2*tci[1,2],4*p[5]+6*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(tr5*(p[3]+3*p[6]-3*p[10]+(6*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,9]*tci[1,2],-(tr5*p[44])/2-2*p[45]},
{F[1,1,1]*F[1,1,9]*tci[1,2],(4*p[5])/3+2*p[7]+2*p[9]-2*p[11]+2*p[12]-(3*p[13])/7+(tr5*(p[3]/3+p[6]-p[10]+(2*p[24])/19+p[56]/3))/2+(2*p[57])/3},
{F[1,1,2]*F[1,1,9]*tci[1,2],tr5*(p[3]/3-(7*p[4])/3-(5*p[6])/2-p[10]+p[24]/19+p[56]/3)-2*((10*p[5])/3+5*p[7]-2*p[9]+2*p[11]-2*p[12]+(3*p[13])/7+(2*p[25])/19-(2*p[57])/3)},
{F[1,1,3]*F[1,1,9]*tci[1,2],p[9]+(tr5*(p[8]-3*p[10]))/4-3*p[11]},
{F[1,1,4]*F[1,1,9]*tci[1,2],(32*p[5])/3+16*p[7]-7*p[9]+7*p[11]-7*p[12]+(3*p[13])/2-(2*p[25])/19+tr5*((-7*p[3])/12+(23*p[4])/6+4*p[6]+(7*p[10])/4-(4*p[24])/19-(7*p[56])/12)-(7*p[57])/3},
{F[1,1,5]*F[1,1,9]*tci[1,2],-4*p[5]-6*p[7]+3*p[9]-3*p[11]+3*p[12]-(9*p[13])/14+(6*p[25])/19+(tr5*(19*p[3]-114*p[4]-114*p[6]-57*p[10]+12*p[24]+19*p[56]))/76+p[57]},
{F[1,1,6]*F[1,1,9]*tci[1,2],-3*p[9]-(3*tr5*(p[8]-p[10]))/4+3*p[11]},
{F[1,1,8]*F[1,1,9]*tci[1,2],(-28*p[5])/3-14*p[7]+4*p[9]-4*p[11]+4*p[12]-(6*p[13])/7+tr5*(p[3]/3-3*p[4]-(7*p[6])/2-p[10]+(2*p[24])/19+p[56]/3)+(4*p[57])/3},
{F[1,1,9]^2*tci[1,2],(16*p[5])/3+8*p[7]-3*p[9]+2*p[11]-(7*p[12])/2+(3*p[13])/4-p[25]/19+(tr5*((-7*p[3])/12+(23*p[4])/6+4*p[6]+p[8]/4+p[10]-(4*p[24])/19-(7*p[56])/12))/2-(7*p[57])/6},
{F[1,1,10]*tci[1,2],(tr5*(p[48]+p[50]))/2+2*(p[49]+p[51])},
{F[1,1,6]*F[1,1,10]*tci[1,2],-(tr5*p[10])/2-2*p[11]},
{F[1,1,9]*F[1,1,10]*tci[1,2],(tr5*p[8])/2+2*p[9]},
{F[1,1,10]^2*tci[1,2],-3*p[9]-(3*tr5*(p[8]-p[10]))/4+3*p[11]},
{F[1,1,3]*F[1,2,2]*tci[1,2],-2*p[9]+(tr5*(-p[8]+p[10]))/2+2*p[11]},
{F[1,1,10]*F[1,2,2]*tci[1,2],-2*p[9]+(tr5*(-p[8]+p[10]))/2+2*p[11]},
{F[1,2,3]*tci[1,2],tr5*p[22]+4*p[23]},
{F[1,1,4]*F[1,2,3]*tci[1,2],-2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(-p[3]-6*p[4]-6*p[6]+3*p[8]-(6*p[24])/19))/2},
{F[1,1,6]*F[1,2,3]*tci[1,2],-2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(-p[3]-6*p[4]-6*p[6]+3*p[8]-(6*p[24])/19))/2},
{F[1,1,7]*F[1,2,3]*tci[1,2],-6*p[12]+tr5*(-p[3]/2+p[4]+(3*p[8])/2-(3*p[24])/19)},
{F[1,2,6]*tci[1,2],-(tr5*p[54])/2-2*p[55]},
{F[1,1,2]*F[1,2,6]*tci[1,2],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(4*p[25])/19+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(8*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,4]*F[1,2,6]*tci[1,2],-8*p[5]-12*p[7]+6*p[9]-6*p[11]+6*p[12]-(9*p[13])/7+(4*p[25])/19+(tr5*(p[3]-6*p[4]-6*p[6]-3*p[10]+(8*p[24])/19+p[56]))/2+2*p[57]},
{F[1,1,3]*F[1,2,7]*tci[1,2],-(tr5*p[4])-4*p[5]},
{F[1,1,5]*F[1,2,7]*tci[1,2],-(tr5*p[4])-4*p[5]},
{F[1,2,8]*tci[1,2],-(tr5*p[34])-4*p[35]},
{F[1,1,7]*F[1,2,8]*tci[1,2],16*p[5]+12*p[7]+5*p[12]+(3*p[13])/7+tr5*((5*p[3])/12+(19*p[4])/6+3*p[6]-(5*p[8])/4+(3*p[24])/38)-(4*p[25])/19},
{F[1,1,8]*F[1,2,8]*tci[1,2],16*p[5]+12*p[7]+5*p[12]+(3*p[13])/7+tr5*((5*p[3])/12+(19*p[4])/6+3*p[6]-(5*p[8])/4+(3*p[24])/38)-(4*p[25])/19},
{F[1,2,9]*tci[1,2],tr5*p[40]+4*p[41]},
{F[1,1,8]*F[1,2,9]*tci[1,2],8*p[5]+12*p[7]-6*p[9]+6*p[11]-6*p[12]+(9*p[13])/7+(tr5*(-p[3]+6*p[4]+6*p[6]+3*p[10]-(6*p[24])/19-p[56]))/2-2*p[57]},
{F[1,1,9]*F[1,2,9]*tci[1,2],8*p[5]+12*p[7]-6*p[9]+6*p[11]-6*p[12]+(9*p[13])/7+(tr5*(-p[3]+6*p[4]+6*p[6]+3*p[10]-(6*p[24])/19-p[56]))/2-2*p[57]},
{F[2,1,1]*tci[1,2],(2*tr5*(8*p[4]+3*p[6]-p[56]))/3+(8*(8*p[5]+3*p[7]-p[57]))/3},
{F[2,1,2]*tci[1,2],(tr5*(-3*p[3]+10*p[4]-2*p[56]))/3-2*((-8*p[5])/3+6*p[9]+6*p[12]-(12*p[25])/19+(4*p[57])/3)},
{F[2,1,3]*tci[1,2],8*p[5]+12*p[7]-6*p[9]+6*p[11]-6*p[12]+(9*p[13])/7-(4*p[25])/19+(tr5*(-p[3]+6*p[4]+6*p[6]+3*p[10]-(8*p[24])/19-p[56]))/2-2*p[57]},
{F[2,1,5]*tci[1,2],-(tr5*p[4])-4*p[5]},
{F[2,1,6]*tci[1,2],-2*(8*p[5]+6*p[7]+3*p[12])+(tr5*(-p[3]-6*p[4]-6*p[6]+3*p[8]-(6*p[24])/19))/2},
{F[2,1,8]*tci[1,2],(32*p[5])/3+8*p[7]+4*p[12]+tr5*(p[3]/3+2*p[4]+2*p[6]-p[8]+(2*p[24])/19)},
{F[2,1,9]*tci[1,2],48*p[5]+16*p[7]-24*p[9]-24*p[12]+(48*p[25])/19-2*tr5*(p[3]-8*p[4]-2*p[6]+p[56])-8*p[57]},
{F[2,1,10]*tci[1,2],-16*p[5]-12*p[7]-5*p[12]-(3*p[13])/7+tr5*((-5*p[3])/12-(19*p[4])/6-3*p[6]+(5*p[8])/4-(3*p[24])/38)+(4*p[25])/19},
{F[2,1,11]*tci[1,2],(16*p[5])/3+8*p[7]-4*p[9]+4*p[11]-4*p[12]+(6*p[13])/7+tr5*(-p[3]/3+2*p[4]+2*p[6]+p[10]-(2*p[24])/19-p[56]/3)-(4*p[57])/3},
{F[2,1,12]*tci[1,2],8*p[5]+12*p[7]-6*p[9]+6*p[11]-6*p[12]+(9*p[13])/7+(tr5*(-p[3]+6*p[4]+6*p[6]+3*p[10]-(6*p[24])/19-p[56]))/2-2*p[57]},
{F[2,1,13]*tci[1,2],-2*p[9]+(tr5*(-p[8]+p[10]))/2+2*p[11]},
{tci[1,1]^2*tci[1,2],(tr5*(-437*p[3]-1178*p[4]+513*p[8]+798*p[10]-138*p[24]-228*p[56]))/2736+(-252*p[5]-98*p[9]+98*p[11]-161*p[12]+15*p[13]-28*p[57])/84},
{tci[1,2]*tci[2,1],2*tr5*(p[4]+p[6])+8*(p[5]+p[7])},
{tci[3,1],(72*tr5*(p[4]+p[6]))/5+(288*(p[5]+p[7]))/5},
{tci[1,1]^2*tcr[1,1],(22*p[5])/9+p[7]-p[9]-p[12]+(2*p[25])/19+(tr5*(-3*p[3]+28*p[4]+9*p[6]-2*p[56]))/36-(2*p[57])/9},
{tci[2,1]*tcr[1,1],6*tr5*(p[4]+p[6])+24*(p[5]+p[7])},
{tci[1,1]*tcr[1,1]^2,(-3*tr5*(p[4]+p[6]))/10-(6*(p[5]+p[7]))/5},
{tci[1,2]*tcr[1,1]^2,(tr5*(9*p[3]-59*p[4]-18*p[6]+7*p[56]))/6-2*((41*p[5])/3+6*p[7]-9*p[9]-9*p[12]+(18*p[25])/19-(7*p[57])/3)},
{tcr[1,1]^3,(tr5*(-p[3]+7*p[4]+3*p[6]-p[56]))/2-2*(-5*p[5]-3*p[7]+3*p[9]+3*p[12]-(6*p[25])/19+p[57])},
{tci[1,1]^2*tcr[1,2],tr5*(-p[3]/12-(7*p[4])/6-(5*p[8])/8+(7*p[10])/8-p[24]/38-p[56]/8)+(-64*p[5]-42*p[9]+42*p[11]-12*p[12]+9*p[13]-6*p[57])/12},
{tci[1,2]*tcr[1,1]*tcr[1,2],2*tr5*p[4]+8*p[5]},
{tci[1,2]*tcr[1,2]^2,3*p[9]-3*p[11]-(9*p[13])/14+(tr5*(3*p[8]-3*p[10]+p[56]))/4+p[57]},
{tcr[1,2]^3,(4*tr5*p[4])/3+(16*p[5])/3},
{tci[1,2]*tcr[2,1],(-248*p[5])/3-24*p[7]+36*p[9]+36*p[12]-(72*p[25])/19+tr5*(3*p[3]-(2*(40*p[4]+9*p[6]-5*p[56]))/3)+(40*p[57])/3},
{tcr[1,1]*tcr[2,1],(tr5*(-3*p[3]+34*p[4]+9*p[6]-5*p[56]))/3-2*((-56*p[5])/3-6*p[7]+6*p[9]+6*p[12]-(12*p[25])/19+(10*p[57])/3)},
{tcr[3,1],-(tr5*p[56])/2-2*p[57]},
{tcr[3,2],-(tr5*p[4])-4*p[5]},
{tcr[3,3],(tr5*(24*p[4]-3*p[8]+3*p[10]+7*p[56]))/16+(48*p[5]-6*p[9]+6*p[11]+3*p[13]+14*p[57])/8}
}


==> anc/remainder/norm-pmmmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-color helicity amplitudes for three-photon production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
(s12^(5/2)*Sqrt[s23]*(s23^3*s34^2 - s23*s34*s45*(s34 + s51)*
    (2*s34 - s45 + 3*s51) + s12^2*(s23*(s23 - s34)*(s23 + s45) - 
     (s23*(3*s23 - s34) + (s23 + s34)*s45)*s51 + 3*s23*s51^2 - s51^3) - 
   s23*(s34^2 - s34*(s45 - 2*s51) + 2*s51*(-s45 + s51))*tr5 - 
   s45*(s34 + s51)^2*(s45*(s34 + s51) + tr5) + 
   s23^2*(-s34^3 + 2*s34^2*(s45 - s51) + 2*s51*tr5 + s34*(s45*s51 + tr5)) + 
   s12*(-2*s23^3*s34 + s45*(s34 + s51)*(2*s51^2 + s34*(s45 + s51)) + 
     s23^2*(2*s34^2 - 3*s34*s45 + 5*s34*s51 + s45*s51 - tr5) + 
     (s34*s45 + s51^2)*tr5 + s23*(s34^2*(3*s45 - s51) + 
       s45*(s45 - 3*s51)*s51 - s45*tr5 + s34*(-((s45 - 3*s51)*(s45 - s51)) + 
         tr5)))))/(4*Sqrt[2]*(s12 - s23 - s45)^(3/2)*(s12 - s34 - s51)^(3/2)*
  Sqrt[s23 + s45 - s51]*Sqrt[s51]*(-s23 + s34 + s51)^(3/2)*
  Sqrt[s12*s34*(s12 - s34 - s45)*s45 + tr5^2])

